Laya as a Typed Probabilistic Assessor: An Independent Reproduction and a Preregistered Study of Calibration and Selective Escalation

The shipped Laya Typed-Decisions checkpoint, a 421M-parameter ModernBERT-large assessor that answers typed choice/noul/score questions over workflow state, is uniformly under-confident. The signed confidence-accuracy gap is $-0.214$, every occupied reliability bin's accuracy exceeds its confidence, and that sign uniformity collapses every binned ECE variant to the same value, $0.214$. The card frames the risk as over-confidence; the measured direction is the opposite, and the direction decides which way a confidence-gated cascade fails. A single disjointly fitted temperature ($T=0.469$, sharpening) removes most of the miscalibration (held-out ECE $0.204$ to $0.037$) and outperforms the shipped per-option-count table. The frozen selection rule instead chose isotonic regression, which overfit and failed its held-out NLL contrast on both tracks, so hypothesis H2 is not supported. Re-running the released checkpoint on its full official test split reproduces the card's headline accuracy ($0.767$ vs. $0.766$). The retrospective E1 reproduction preceded the analysis freeze; E2-E8 were prospectively preregistered, and 20 of 22 executed confirmatory tests reject under Benjamini-Hochberg FDR at $q=0.05$ (two descoped). The frozen gate beats random escalation but misses its 10% accepted-set error target on both tracks, an exploratory out-of-distribution probe finds no zero-shot transfer (accuracy $0.617$), and every score measures agreement with a synthetic teacher whose self-agreement ceiling ($0.735$) the specialist exceeds. Per-decision predictions, run manifests, and the frozen preregistration are in the ancillary files. The author has no affiliation with the model's publisher, the dataset's publisher, or TypeSafe.

==> anc/README.txt <==
Ancillary files for: Laya as a Typed Probabilistic Assessor:
An Independent Reproduction and a Preregistered Study of Calibration
and Selective Escalation
Author: Gowthamkumar Nandakishore

Every measured number in the paper is transcribed from the files below.
The analysis plan (preregistration.md) was frozen on 2026-09-26 at 15:50 UTC,
before any fitting touched the test split; run timestamps come from the
manifests in manifests/. The run manifests are released with the author's
private source identifiers removed; no measured field is altered. The author
has no affiliation with the model's publisher, the dataset's publisher, or
TypeSafe.

Directories:
  manifests/ one JSON run manifest per logged run (plus the environment pip freeze); the timestamps cited in the paper come from these files.
  predictions/ per-decision prediction records (JSONL, one object per decision) for every run reported in the paper.
  metrics/ canonical metric JSONs; every measured number in the paper is transcribed from these files.
  e10/ the exploratory out-of-distribution probe (E10): corpus, per-decision predictions, validation record, and results.

Top-level files:
  preregistration.md the frozen preregistration, released verbatim (frozen 2026-09-26, 15:50 UTC).
  gate.json pass/fail record of the preregistration's acceptance gate.
  pins.json immutable revision pins with checksums (model, dataset, base model, code, packages).
  track_a_split.json Track A calib/eval case-ID split (seed 20260926).
  track_b_split.json Track B 960/240 train/validation split.
  frozen_pipeline.json frozen Track A calibration pipeline (winner, parameters, tau grid).
  track_b_frozen_pipeline.json frozen Track B calibration pipeline.
  specialist_base_frozen_pipeline.json frozen ModernBERT-base specialist calibration pipeline.
  metrics.py the frozen metric suite (all metric definitions used in the paper).
  test_metrics.py unit tests for the metric suite. 41 tests are hand-computed cases; test_ece_card_matches_laya_reference_implementation cross-checks against laya.common.ece_score and needs laya 0.3.20 installed.

The frozen preregistration names six files that are not released: prereg_commit.json (the author's private source record, withheld by author decision), deviations.md (superseded by the paper's Appendix C), e1_reproduction.md (prose twin of e1_reproduction.json), test_metrics_output.txt (rerun test_metrics.py), paper/src/data.py and paper/src/bootstrap.py (the released split files and per-decision records contain their outputs). It also refers to two pre-freeze planning documents, EXPERIMENT_PLAN.md and HANDOFF.md, which are not released; the clauses the paper relies on are quoted in the preregistration itself.

SHA-256 digests (sha256sum format):
3cb992eae48c69acccb2eb07feb278c25e04ba7b7dd2103f9ea6fa01f7e7f572  preregistration.md
45eb7327b68e7b90934682ed218c59ea6c12ee23107f048c3659710a5cbe0395  gate.json
dcba2888d80a808a74b0b93ef6bac7eb150bebc658b9d80accba993363c3d160  pins.json
7719b1474eadc16797b727928fed8bdccee11e7e3e69588fc7aa7d59b96bc669  track_a_split.json
7fd5230d4d96b341f5df6c5adfa90d52a1f67cdea8f01b20e0c6e885377c4004  track_b_split.json
30030d2c03c874d70f6e37143c08f217b6bc1caad1446b73303c9727fb6c7ba7  frozen_pipeline.json
694f010c21e11615eb4f1a3648aa877218900077f8099ead19b3dc1e1a73a85b  track_b_frozen_pipeline.json
c3611e99063bd7bbf423507c304b579fb00442378c3ef7c57eb30cbdbebc9b1e  specialist_base_frozen_pipeline.json
b22495e23de535d1970314a8b449193a2023c0bb3975b687208381fba7e8a29c  metrics.py
0c641a15a7085b066150d0d3b1b5ca181de1b4f38a89b820202b50501fe24ca6  test_metrics.py
fb7c8d9287a4a6b27d4720624f8bac1cdb09be64d290fa6f5f2a94044fee12ee  manifests/20260926T120855Z_e1_reproduction.json
be5ce4fa20cb1e1fa540b057d226c5b2ecdd82630655ec6b269f8a9680e8918e  manifests/20260926T155106Z_e1_reproduction.json
1fbc98cba8a1778295e232d5421a7a429723b93d1a4cb8f0c6bbb374c43101a5  manifests/20260926T155858Z_train_laya_base.json
907fd3dc24b4604989f1568f6d136b32ec1ca9005913b1572a4eb1098cbd19f5  manifests/20260926T160529Z_e4_calibration_calib.json
2ba66c0e4a3be6b596482f12213eeb1600769c8f6f1612e438579c1ae71931b3  manifests/20260926T160559Z_e4_calibration_calib.json
29e1e3ba38f389c6e2d7d1343ae9df3baefb6041a99c455fda6247f1a97475c4  manifests/20260926T160619Z_e4_calibration_calib.json
1decee0a3a963e535c8ec40f698e6186ea73117d7490771527fb2435a019e337  manifests/20260926T161345Z_comparators_trivial.json
26605b654cbdcb3d56185ac6308378141532498f9a60fc820c1bb702a41f4ea6  manifests/20260926T162005Z_e5_e6_eval_single_pass.json
f1f47ef66312a83b5f026d99d1ace83d54e7039eb90b6e059069d980dcf9e9b3  manifests/20260926T162913Z_e10_rag_probe.json
418b5bcabab804de71d8c2025f03bf9bf0f482a8f82b40e7f9f7f01c94035ec5  manifests/20260926T162940Z_comparator_base_full_test.json
f140100210ec4bcffca091ca21ba900f112b834c6ee483be99b263298639f7f4  manifests/20260926T163118Z_comparator_multilingual_full_test.json
30b8cdc037b48fa17e486cd6d541c96e6741d84d23dbe5b628afaae41207fa86  manifests/20260926T163410Z_e7_e8_robustness_ablations.json
161be90e538d4325e423239cd480914b5c5d90201e57943e9b178a71962da4a8  manifests/20260926T163428Z_e10_analysis.json
2cea01a441cc51feba4482e7eddeeb5a543d0b050c576a08cb13cb05c193c0a5  manifests/20260926T163522Z_e10_analysis.json
ab8d6bd54e3b93c94be26e819badbaee8e93371c588e17e68ccecaabe5022832  manifests/20260926T165016Z_train_modernbert_base.json
aa799c0ffa0da0f8b11afa16044c09c87235839f119ea202d4c71da635b60a98  manifests/20260926T165059Z_train_modernbert_base.json
e9a46c442a2626fb352704ff91a0ba62a46ac2b41c23f7aa95dbd1a645a7fa72  manifests/20260926T165420Z_track_b_eval_once.json
f7a7c010a492b9af81dc941939add627482006528c9fbeed23954b0ba9641673  manifests/20260926T171453Z_specialist_base_eval_once.json
8b7854caeaaed8c9917b07705657d7c902373858a8693050afe058d827c69cc0  manifests/20260927T085309Z_e1_fp32_cpu_probe.json
bd01870a62409096dd66486ff9b8869626ab1b535443b28eea99f5c9efa1302a  manifests/20260927T085833Z_e11_tau_decomposition.json
995a67b8b2fa6b1d74cd2c605cb5d2cd54b8fcf759ba9715f267d3d6a9166dbc  manifests/20260927T090418Z_track_b_validation_records.json
f88aaf965661b06a4e1fddcc610e9b923b7692c9de4748d4ce11cd081fe9d888  manifests/20260927T123938Z_e1_version_probe_0_3_20.json
737c58430d8c101544e44e1b875b074718dcc2d6b931a6e47b79b03130f90c37  manifests/20260927T124427Z_e1_version_probe_0_3_3.json
ad0b57a35af0ebcb929a5bf9b1758388ec1ad6e1cbe383bd37d0845eeaa5eb22  manifests/20260927T124609Z_e1_version_probe_0_3_3.json
786649656b9153410e7b3f0e6f18341c5a21160c3634366994a03029654d5390  manifests/pip_freeze.txt
77ce311d0f52ee476359f74eb28ba24d4420a259880421826a726be35a047809  predictions/base_full_test.jsonl
edcf1fffab116f7ba489e7c854e86c939bee0be7ccfd68760a12b2796b2dc980  predictions/e1_fp32_cpu_probe.jsonl
7f6e203802266ec800a11cae0c34d8c0e8053b31f5c5126c3477e02383ee2c3e  predictions/e1_version_probe_0_3_20.jsonl
b80534810308152c368b00b2dfd86cb4e31cc6939c428b4aaaf70e43310b7c1f  predictions/e1_version_probe_0_3_3.jsonl
561162b6d5123db014538033d872aec822104d550b7cac35ce9e0488bd9c5616  predictions/multilingual_full_test.jsonl
687312e62b030dd42d6c1fb69b783038070a050dd450e8514c386fd632cca9f5  predictions/released_calib_half.jsonl
52356621ddf9b07e3f762b92df89712280c6c3791f6a952f5ac4b57c2058df9b  predictions/released_eval_half.jsonl
4058ee003fcd6fde915e0944ad9a2fbc740ac21cc1a093d3c3de24edb0055e81  predictions/released_full_test.jsonl
1cee4a0f8bd00a38a50275f3a8d41b25b08eb27e31685cde8a9ba3b1bcc13027  predictions/replication_test.jsonl
6e5ce7ea77a5bd80d92bbe150b8b5f82254bbc38d36cfe905369cad7fe526aa1  predictions/specialist_base_test.jsonl
7caef48ac5b6a9385203940a34bebfbe3ae1ff1cee6a4c041207d6ef0f6db912  metrics/comparator_base.json
eff3dec80cb11b2f3d2f2052d3ecad589d4c5c4ad5c49175c61c9387775a5529  metrics/comparator_multilingual.json
15afdafe75dbfdd6225f7ab3e030b170250c123e5b87e9547609b6049d527c4f  metrics/comparators_trivial.json
5cbdb6ef5ad6d63c89b190f6ac3710960c532757931c674094d823cb325cddc8  metrics/comparators_trivial_fit.json
09a14a77a99b9a8929bc6887eddfbd72069f82808dba5c7a8aa812c56d1d8970  metrics/e11_tau_decomposition.json
161835e8413480711568afc0c9516298327ba169298f352a4e9513ceee7278ca  metrics/e1_fp32_cpu_probe.json
7a3e3b7589431a358270d1481cd22f5d5542047971835e431bc33e84f1c3e657  metrics/e1_reproduction.json
8be9e9a6f69cb4ee542a6aa9bd4ab7db5415b88ede3b0c4763c260e60b644cb3  metrics/e1_version_probe_0_3_20.json
1bf43307fa70d69845c9d6e60af115721dd3046915f3d929916dad8f8fce24c8  metrics/e1_version_probe_0_3_3.json
05fb3b31bf1cf2e82351fe0d87552ff57bdd31a9d678fd92cbf88179e2f06bd6  metrics/e3_bootstrap_sanity_check.json
8396efbea84068e2341c15c50c3ca23c2c775bf3b16fce1fc982ed10720b233a  metrics/e4_calib_decisions.json
5afd5bf6310a6250f42e0efad4af220de865b6789ccba5c2a89ab6682b99dbfa  metrics/e4_calibration_calib.json
78c4975415d3e9b905259e6a7b732db17ca424202532faa5ea346fe9323cd128  metrics/e5_e6_eval.json
fe4a949fdc792b61f3397cdbc9642f0bd173693d2b385f7e596c13f338636ed0  metrics/e5_eval_decisions.json
4dd5bd4fb61229da99d13952359a7d3e41b5332b3f64f8a2195e77888a876d31  metrics/e7_e8_robustness.json
a27bc5e5a0e75cf1ab45dc647c94c4d7ad53f6bf56e16ab28c13ad1ffee1997c  metrics/f8_ci_contrast.json
9be7b40d8f4bb27ceeb97543a346b4be3e7b5af11bcfe80c4116fa3bc2a5bf23  metrics/fdr_family.json
793189e1f3636856ebfe8459609642e423bee11f8be7fc223e5390c139ef5ff7  metrics/fdr_family_v2.json
50a33f17763393c5cad5ff87181565cd406936b232620cc514b0f04b3ce86553  metrics/specialist_base_eval.json
3beea3baf937cbdb8659ad54e33016f12ff8269381a3b209cc00f638d4dfee27  metrics/specialist_base_test_decisions.json
08698dffffc7cb281953a85b2f58658dbdad3d680f7ab0b1a9bd16177da16377  metrics/track_a_full400_identity.json
b41e032c2bcaef11dca213b161d3893be074bd45eb9d99b829b3aeafbb25bbc2  metrics/track_b_eval.json
7946c9abf17f6f74129ee28e3e23ea59c80b1e05d1b4609219ee7ee878a7f9ff  metrics/track_b_test_decisions.json
b532d19ada7ff8cb108f8311846614876d3ba709eecc04e98932c2dbebcd3b5c  metrics/track_b_validation_decisions.json
a1bec6d306aa17321ec09b73ecac1b6e19cee74efda4cbf7bde7713dd035ea38  e10/corpus.json
a3692486b802bfc12d5908020d0cc57b5c7b76216474721ca5ee811a7715350b  e10/predictions.jsonl
c997255c70cbb90cac0e52a28029cb0fb58e0b8d74031b14126eff8fe6a02be9  e10/e10_results.json
0f2aac0eaa21b30611ee810bcb5c6474c5addd981ea6fe4eba04672ef2856960  e10/corpus_validation.json


==> anc/e10/corpus.json <==
{
  "meta": {
    "experiment": "E10 RAG probe",
    "status_label": "EXPLORATORY - post-registration (not in the preregistered family)",
    "provenance_note": "authored by the research team with LLM assistance, 2026-09-26; all documents fictional",
    "authored_utc": "2026-09-26",
    "workflows": [
      "agent_trace_observability",
      "customer_service",
      "invoice_processing",
      "security_incidents"
    ],
    "n_documents": 24,
    "n_claims": 120,
    "claims_per_document": 5,
    "label_scheme": {
      "supported": "the retrieved evidence supports the claim (noul true, gold_noul=1)",
      "not_supported": "the evidence does not support the claim (noul false, gold_noul=0)"
    },
    "type_label_rule": {
      "paraphrase": "all supported",
      "inference": "all supported",
      "number": "10 supported / 10 not_supported",
      "entity": "10 supported / 10 not_supported",
      "contradiction": "all not_supported",
      "unverifiable": "all not_supported (no evidence span)"
    },
    "independence": "Design derives only from this paper's preregistered framing, the benchmark's four workflow domains, and generic RAG/claim-verification practice. No third-party corpus, code, wording, or thresholds were used."
  },
  "documents": [
    {
      "doc_id": "ato_01",
      "workflow": "agent_trace_observability",
      "pattern": "A",
      "title": "Nightly billing reconciliation trace",
      "text": "Agent Kestrel-7 was assigned to reconcile the nightly billing export for the Meridian storefront. The run began at 01:12 UTC and completed after 9 minutes and 4 seconds. Kestrel-7 executed 23 tool calls across the run and encountered 2 tool errors, both timeouts on the currency-conversion service. The agent retried each failed call once and both retries succeeded. No irreversible actions were taken, and the agent stayed within the ceiling of 500 write operations. The final summary reported that 4 invoices could not be matched and were escalated to the finance queue. A human reviewer was not requested by the agent during this run. Memory usage peaked at 812 megabytes during the reconciliation step. The agent operated under the checkpointed autonomy profile, which pauses before any deletion. The orchestrator recorded no policy violations for this run. The trace was written to the observability store under run identifier RUN-KES-4471. Each tool call was tagged with a latency measurement for later inspection. The reconciliation compared the export against the ledger snapshot taken at midnight. Two dashboard panels were updated when the run finished. The agent emitted a structured summary object alongside its human-readable report.",
      "sentences": [
        "Agent Kestrel-7 was assigned to reconcile the nightly billing export for the Meridian storefront.",
        "The run began at 01:12 UTC and completed after 9 minutes and 4 seconds.",
        "Kestrel-7 executed 23 tool calls across the run and encountered 2 tool errors, both timeouts on the currency-conversion service.",
        "The agent retried each failed call once and both retries succeeded.",
        "No irreversible actions were taken, and the agent stayed within the ceiling of 500 write operations.",
        "The final summary reported that 4 invoices could not be matched and were escalated to the finance queue.",
        "A human reviewer was not requested by the agent during this run.",
        "Memory usage peaked at 812 megabytes during the reconciliation step.",
        "The agent operated under the checkpointed autonomy profile, which pauses before any deletion.",
        "The orchestrator recorded no policy violations for this run.",
        "The trace was written to the observability store under run identifier RUN-KES-4471.",
        "Each tool call was tagged with a latency measurement for later inspection.",
        "The reconciliation compared the export against the ledger snapshot taken at midnight.",
        "Two dashboard panels were updated when the run finished.",
        "The agent emitted a structured summary object alongside its human-readable report."
      ],
      "word_count": 192
    },
    {
      "doc_id": "ato_02",
      "workflow": "agent_trace_observability",
      "pattern": "B",
      "title": "Overnight alert triage trace",
      "text": "Agent Lumen-3 was tasked with triaging 61 alerts from the overnight monitoring backlog. The run lasted 14 minutes and produced a final report at 05:47 UTC. Lumen-3 closed 52 alerts as duplicates and forwarded 9 to the on-call engineer. The agent used the read-only investigation profile and made no changes to production systems. One external lookup to the threat-intelligence feed failed and was not retried. The agent noted that its confidence on 3 of the forwarded alerts was low. Total token consumption for the run was 48,200 tokens. No alert was deleted, and no configuration was modified at any point. The supervisor process approved the run without manual intervention. The backlog was cleared to zero by the end of the run. The run identifier LUM-0912 was attached to every forwarded alert for traceability. The agent grouped duplicates by their signature before closing them. A short rationale was recorded for each of the forwarded alerts. The report was exported in both JSON and Markdown formats. The monitoring queue showed no remaining unprocessed items afterward.",
      "sentences": [
        "Agent Lumen-3 was tasked with triaging 61 alerts from the overnight monitoring backlog.",
        "The run lasted 14 minutes and produced a final report at 05:47 UTC.",
        "Lumen-3 closed 52 alerts as duplicates and forwarded 9 to the on-call engineer.",
        "The agent used the read-only investigation profile and made no changes to production systems.",
        "One external lookup to the threat-intelligence feed failed and was not retried.",
        "The agent noted that its confidence on 3 of the forwarded alerts was low.",
        "Total token consumption for the run was 48,200 tokens.",
        "No alert was deleted, and no configuration was modified at any point.",
        "The supervisor process approved the run without manual intervention.",
        "The backlog was cleared to zero by the end of the run.",
        "The run identifier LUM-0912 was attached to every forwarded alert for traceability.",
        "The agent grouped duplicates by their signature before closing them.",
        "A short rationale was recorded for each of the forwarded alerts.",
        "The report was exported in both JSON and Markdown formats.",
        "The monitoring queue showed no remaining unprocessed items afterward."
      ],
      "word_count": 173
    },
    {
      "doc_id": "ato_03",
      "workflow": "agent_trace_observability",
      "pattern": "C",
      "title": "API credential rotation trace",
      "text": "Agent Drift-9 was given the task of rotating API credentials for the analytics pipeline. The run started at 22:03 UTC and finished 6 minutes later. Drift-9 completed 14 steps and made 1 irreversible change: the revocation of the old key. Before revoking, the agent verified that the new key passed a health check. The autonomy profile was set to supervised, requiring approval for the revocation step. The human approver granted the request 40 seconds after it was raised. No tool errors occurred during the run. The agent left a rollback note pointing to the archived previous key. The pipeline resumed normal operation immediately after the rotation. The run was logged under identifier DRIFT-2203 in the change record. The health check exercised a read and a write against the analytics store. The approver's decision was captured with a timestamp in the audit log. The agent recorded the old key's fingerprint for reference in its notes. A summary of the rotation was posted to the platform channel.",
      "sentences": [
        "Agent Drift-9 was given the task of rotating API credentials for the analytics pipeline.",
        "The run started at 22:03 UTC and finished 6 minutes later.",
        "Drift-9 completed 14 steps and made 1 irreversible change: the revocation of the old key.",
        "Before revoking, the agent verified that the new key passed a health check.",
        "The autonomy profile was set to supervised, requiring approval for the revocation step.",
        "The human approver granted the request 40 seconds after it was raised.",
        "No tool errors occurred during the run.",
        "The agent left a rollback note pointing to the archived previous key.",
        "The pipeline resumed normal operation immediately after the rotation.",
        "The run was logged under identifier DRIFT-2203 in the change record.",
        "The health check exercised a read and a write against the analytics store.",
        "The approver's decision was captured with a timestamp in the audit log.",
        "The agent recorded the old key's fingerprint for reference in its notes.",
        "A summary of the rotation was posted to the platform channel."
      ],
      "word_count": 165
    },
    {
      "doc_id": "ato_04",
      "workflow": "agent_trace_observability",
      "pattern": "D",
      "title": "Transcript action-item extraction trace",
      "text": "Agent Beacon-5 processed a batch of 300 support transcripts to extract action items. The run took 11 minutes and completed at 13:20 UTC. Beacon-5 produced 275 action items and marked 25 transcripts as containing none. The agent made no external calls and operated entirely on the provided data. Two transcripts triggered a schema warning but were still processed successfully. The run stayed within the memory budget of 2 gigabytes, peaking at 1.4 gigabytes. No irreversible actions were taken. The agent flagged 12 action items as urgent for same-day follow-up. The batch job was launched by the nightly scheduler without human involvement. Each extracted action item carried a pointer back to its source transcript. The run identifier BEA-1320 was recorded in the processing log. The two schema warnings were captured with the offending field names. The agent grouped the action items by team before writing its output. A count of items per transcript was included in the final report.",
      "sentences": [
        "Agent Beacon-5 processed a batch of 300 support transcripts to extract action items.",
        "The run took 11 minutes and completed at 13:20 UTC.",
        "Beacon-5 produced 275 action items and marked 25 transcripts as containing none.",
        "The agent made no external calls and operated entirely on the provided data.",
        "Two transcripts triggered a schema warning but were still processed successfully.",
        "The run stayed within the memory budget of 2 gigabytes, peaking at 1.4 gigabytes.",
        "No irreversible actions were taken.",
        "The agent flagged 12 action items as urgent for same-day follow-up.",
        "The batch job was launched by the nightly scheduler without human involvement.",
        "Each extracted action item carried a pointer back to its source transcript.",
        "The run identifier BEA-1320 was recorded in the processing log.",
        "The two schema warnings were captured with the offending field names.",
        "The agent grouped the action items by team before writing its output.",
        "A count of items per transcript was included in the final report."
      ],
      "word_count": 158
    },
    {
      "doc_id": "ato_05",
      "workflow": "agent_trace_observability",
      "pattern": "E",
      "title": "Schema migration trace",
      "text": "Agent Summit-2 was assigned to migrate 5 database tables to the new schema. The migration ran for 27 minutes and ended at 03:58 UTC. Summit-2 migrated 4 tables successfully and rolled back the fifth after a constraint error. The rollback restored the fifth table to its original state without data loss. The agent operated under the checkpointed profile and paused twice for validation. A total of 3 tool errors were recorded, all related to the failing table. The final report recommended manual review of the fifth table before a retry. The agent did not request escalation but left the recommendation in its notes. Peak concurrency during the migration was 8 parallel workers. The run identifier SUM-0358 was attached to the migration record. Each table's row count was logged before and after its migration step. The rollback of the fifth table was captured as a distinct log entry. The agent recorded the constraint error's message for the review note. A migration summary was written to the schema-change dashboard.",
      "sentences": [
        "Agent Summit-2 was assigned to migrate 5 database tables to the new schema.",
        "The migration ran for 27 minutes and ended at 03:58 UTC.",
        "Summit-2 migrated 4 tables successfully and rolled back the fifth after a constraint error.",
        "The rollback restored the fifth table to its original state without data loss.",
        "The agent operated under the checkpointed profile and paused twice for validation.",
        "A total of 3 tool errors were recorded, all related to the failing table.",
        "The final report recommended manual review of the fifth table before a retry.",
        "The agent did not request escalation but left the recommendation in its notes.",
        "Peak concurrency during the migration was 8 parallel workers.",
        "The run identifier SUM-0358 was attached to the migration record.",
        "Each table's row count was logged before and after its migration step.",
        "The rollback of the fifth table was captured as a distinct log entry.",
        "The agent recorded the constraint error's message for the review note.",
        "A migration summary was written to the schema-change dashboard."
      ],
      "word_count": 167
    },
    {
      "doc_id": "ato_06",
      "workflow": "agent_trace_observability",
      "pattern": "F",
      "title": "Incident-response drill trace",
      "text": "Agent Pilot-8 handled an incident-response drill involving 3 simulated outages. The drill ran for 19 minutes and concluded at 16:05 UTC. Pilot-8 restored service in all 3 simulated outages within the target window. The agent issued 41 tool calls and hit no tool errors. The mean time to recovery across the three outages was 4 minutes and 12 seconds. No irreversible actions were taken because the drill ran in a sandbox. The agent coordinated with the simulated pager service to acknowledge each alert. A post-drill summary was written to the observability dashboard. The exercise was initiated by the reliability team lead. The drill was logged under identifier PIL-1605 in the exercise record. Each simulated outage was scored against its recovery target. The pager acknowledgements were captured with their timestamps. The agent recorded the sequence of recovery steps for each outage. A summary chart was posted to the observability dashboard afterward.",
      "sentences": [
        "Agent Pilot-8 handled an incident-response drill involving 3 simulated outages.",
        "The drill ran for 19 minutes and concluded at 16:05 UTC.",
        "Pilot-8 restored service in all 3 simulated outages within the target window.",
        "The agent issued 41 tool calls and hit no tool errors.",
        "The mean time to recovery across the three outages was 4 minutes and 12 seconds.",
        "No irreversible actions were taken because the drill ran in a sandbox.",
        "The agent coordinated with the simulated pager service to acknowledge each alert.",
        "A post-drill summary was written to the observability dashboard.",
        "The exercise was initiated by the reliability team lead.",
        "The drill was logged under identifier PIL-1605 in the exercise record.",
        "Each simulated outage was scored against its recovery target.",
        "The pager acknowledgements were captured with their timestamps.",
        "The agent recorded the sequence of recovery steps for each outage.",
        "A summary chart was posted to the observability dashboard afterward."
      ],
      "word_count": 150
    },
    {
      "doc_id": "cs_01",
      "workflow": "customer_service",
      "pattern": "A",
      "title": "Discount code ticket",
      "text": "Ticket CS-4471 was opened by a customer named Dana Whitfield on the Starter plan. The customer reported that a promised discount code did not apply at checkout. The account has been active for 7 months and holds 2 seats. Over the thread, the agent exchanged 6 messages with the customer. The agent confirmed the code had expired and offered a one-time 15 percent credit. The customer accepted the credit and the ticket was marked resolved. No refund was issued because the original charge stood after the credit. The customer's satisfaction rating for the interaction was 4 out of 5. The agent did not escalate the ticket to a supervisor. The conversation was conducted through the in-app chat widget. The agent tagged the ticket with a billing-discount category. A transcript of the exchange was stored under ticket identifier CS-4471. The credit was applied to the customer's account balance immediately. The resolution note summarized the expired code and the credit offered.",
      "sentences": [
        "Ticket CS-4471 was opened by a customer named Dana Whitfield on the Starter plan.",
        "The customer reported that a promised discount code did not apply at checkout.",
        "The account has been active for 7 months and holds 2 seats.",
        "Over the thread, the agent exchanged 6 messages with the customer.",
        "The agent confirmed the code had expired and offered a one-time 15 percent credit.",
        "The customer accepted the credit and the ticket was marked resolved.",
        "No refund was issued because the original charge stood after the credit.",
        "The customer's satisfaction rating for the interaction was 4 out of 5.",
        "The agent did not escalate the ticket to a supervisor.",
        "The conversation was conducted through the in-app chat widget.",
        "The agent tagged the ticket with a billing-discount category.",
        "A transcript of the exchange was stored under ticket identifier CS-4471.",
        "The credit was applied to the customer's account balance immediately.",
        "The resolution note summarized the expired code and the credit offered."
      ],
      "word_count": 159
    },
    {
      "doc_id": "cs_02",
      "workflow": "customer_service",
      "pattern": "B",
      "title": "Login failure ticket",
      "text": "Ticket CS-5093 came from an Enterprise customer reporting repeated login failures. The account manager on record is Priya Nair. The customer stated the failures began after a browser update 3 days ago. The agent reproduced the issue and identified a cookie-handling regression. A workaround was shared, and the fix was scheduled for the next release. The customer had contacted support 4 times in the previous 30 days. The agent offered a 20 percent credit on the next invoice as a goodwill gesture. The ticket was escalated to the engineering team for the permanent fix. The interaction lasted 32 minutes from open to escalation. The ticket was tagged with an authentication category for reporting. The agent attached the reproduction steps to the engineering handoff. A transcript was stored under ticket identifier CS-5093. The workaround instructions were also emailed to the customer. The cookie-handling regression was linked to a recent browser release.",
      "sentences": [
        "Ticket CS-5093 came from an Enterprise customer reporting repeated login failures.",
        "The account manager on record is Priya Nair.",
        "The customer stated the failures began after a browser update 3 days ago.",
        "The agent reproduced the issue and identified a cookie-handling regression.",
        "A workaround was shared, and the fix was scheduled for the next release.",
        "The customer had contacted support 4 times in the previous 30 days.",
        "The agent offered a 20 percent credit on the next invoice as a goodwill gesture.",
        "The ticket was escalated to the engineering team for the permanent fix.",
        "The interaction lasted 32 minutes from open to escalation.",
        "The ticket was tagged with an authentication category for reporting.",
        "The agent attached the reproduction steps to the engineering handoff.",
        "A transcript was stored under ticket identifier CS-5093.",
        "The workaround instructions were also emailed to the customer.",
        "The cookie-handling regression was linked to a recent browser release."
      ],
      "word_count": 150
    },
    {
      "doc_id": "cs_03",
      "workflow": "customer_service",
      "pattern": "C",
      "title": "Double-charge billing dispute",
      "text": "Ticket CS-6120 involved a billing dispute raised by customer Marcus Lend. The customer was charged twice for a single monthly subscription. The agent verified the duplicate charge in the payment log. A full refund of one charge was issued to the original card. The customer was on the Growth plan with a monthly fee of 49 dollars. The agent apologized and confirmed the refund would post in 5 business days. The ticket was resolved on first contact without escalation. The customer thanked the agent and closed the chat. The agent recorded the two charge identifiers in the resolution note. The refund confirmation number was shared with the customer in the chat. The ticket was tagged with a billing category for reporting. A transcript was stored under ticket identifier CS-6120. The resolution followed the team's standard billing playbook for duplicate charges. The customer received an emailed copy of the final summary and the refund details. The ticket was marked for a routine quality check the following week. The payment log entry was attached as supporting evidence. The interaction was handled entirely within a single chat session.",
      "sentences": [
        "Ticket CS-6120 involved a billing dispute raised by customer Marcus Lend.",
        "The customer was charged twice for a single monthly subscription.",
        "The agent verified the duplicate charge in the payment log.",
        "A full refund of one charge was issued to the original card.",
        "The customer was on the Growth plan with a monthly fee of 49 dollars.",
        "The agent apologized and confirmed the refund would post in 5 business days.",
        "The ticket was resolved on first contact without escalation.",
        "The customer thanked the agent and closed the chat.",
        "The agent recorded the two charge identifiers in the resolution note.",
        "The refund confirmation number was shared with the customer in the chat.",
        "The ticket was tagged with a billing category for reporting.",
        "A transcript was stored under ticket identifier CS-6120.",
        "The resolution followed the team's standard billing playbook for duplicate charges.",
        "The customer received an emailed copy of the final summary and the refund details.",
        "The ticket was marked for a routine quality check the following week.",
        "The payment log entry was attached as supporting evidence.",
        "The interaction was handled entirely within a single chat session."
      ],
      "word_count": 185
    },
    {
      "doc_id": "cs_04",
      "workflow": "customer_service",
      "pattern": "D",
      "title": "Dark-mode feature request",
      "text": "Ticket CS-7788 was a feature request from a Team-plan customer. The customer asked for a dark-mode option in the mobile app. The agent logged the request and linked it to 3 similar open requests. No code change was made during the interaction. The agent explained that feature requests are reviewed quarterly. The customer said they would wait for the next review cycle. The account has 18 active users across 2 workspaces. The ticket was tagged as a product-feedback item and left open. The agent linked the request to the product board for visibility. A transcript was stored under ticket identifier CS-7788. The request followed the team's standard product-feedback process for tracking. The customer received an emailed acknowledgement with a link to the public roadmap. The ticket was left open pending the next scheduled review cycle. The customer's workspace details were noted for context. The three related requests were cross-referenced in the ticket. The agent thanked the customer for the detailed suggestion. The request summary captured the exact platform the customer used.",
      "sentences": [
        "Ticket CS-7788 was a feature request from a Team-plan customer.",
        "The customer asked for a dark-mode option in the mobile app.",
        "The agent logged the request and linked it to 3 similar open requests.",
        "No code change was made during the interaction.",
        "The agent explained that feature requests are reviewed quarterly.",
        "The customer said they would wait for the next review cycle.",
        "The account has 18 active users across 2 workspaces.",
        "The ticket was tagged as a product-feedback item and left open.",
        "The agent linked the request to the product board for visibility.",
        "A transcript was stored under ticket identifier CS-7788.",
        "The request followed the team's standard product-feedback process for tracking.",
        "The customer received an emailed acknowledgement with a link to the public roadmap.",
        "The ticket was left open pending the next scheduled review cycle.",
        "The customer's workspace details were noted for context.",
        "The three related requests were cross-referenced in the ticket.",
        "The agent thanked the customer for the detailed suggestion.",
        "The request summary captured the exact platform the customer used."
      ],
      "word_count": 171
    },
    {
      "doc_id": "cs_05",
      "workflow": "customer_service",
      "pattern": "E",
      "title": "Failed data export ticket",
      "text": "Ticket CS-8210 was opened by customer Elena Rossi about a failed data export. The export of 12,000 records stopped at 60 percent completion. The agent traced the failure to a timeout on a large attachment. A retry with a smaller batch size completed the export successfully. The customer confirmed all 12,000 records were received. The interaction was handled entirely over email across 5 replies. The agent closed the ticket after the customer confirmed success. The account is on the Business plan with priority support. The export job identifier EXP-8210 was recorded in the ticket. The agent noted the batch size used on the successful retry. The failure and the retry were both captured in the email thread. A transcript was stored under ticket identifier CS-8210. The resolution followed the team's standard data-export troubleshooting process. The customer received an emailed copy of the closure note and the retry details. The ticket was marked for a routine quality check the following week. The attachment that triggered the timeout was identified by name. The customer confirmed receipt in the final email of the thread.",
      "sentences": [
        "Ticket CS-8210 was opened by customer Elena Rossi about a failed data export.",
        "The export of 12,000 records stopped at 60 percent completion.",
        "The agent traced the failure to a timeout on a large attachment.",
        "A retry with a smaller batch size completed the export successfully.",
        "The customer confirmed all 12,000 records were received.",
        "The interaction was handled entirely over email across 5 replies.",
        "The agent closed the ticket after the customer confirmed success.",
        "The account is on the Business plan with priority support.",
        "The export job identifier EXP-8210 was recorded in the ticket.",
        "The agent noted the batch size used on the successful retry.",
        "The failure and the retry were both captured in the email thread.",
        "A transcript was stored under ticket identifier CS-8210.",
        "The resolution followed the team's standard data-export troubleshooting process.",
        "The customer received an emailed copy of the closure note and the retry details.",
        "The ticket was marked for a routine quality check the following week.",
        "The attachment that triggered the timeout was identified by name.",
        "The customer confirmed receipt in the final email of the thread."
      ],
      "word_count": 181
    },
    {
      "doc_id": "cs_06",
      "workflow": "customer_service",
      "pattern": "F",
      "title": "Lost shipment ticket",
      "text": "Ticket CS-9001 concerned a shipping delay reported by customer Owen Bright. The order of 4 items had not arrived 10 days after purchase. The agent checked the carrier status and found the package was lost in transit. A replacement order was created and shipped with expedited delivery. The customer was not charged again for the replacement. The agent offered a 10 percent discount on a future order. The original order value was 132 dollars. The ticket was resolved after the replacement was dispatched. The carrier tracking number for the lost package was recorded. The replacement shipment received its own tracking identifier. A transcript was stored under ticket identifier CS-9001. The resolution followed the team's standard shipping-exception process. The customer received an emailed copy of the closure note and the tracking details. The ticket was marked for a routine quality check the following week. The agent tagged the ticket with a shipping category. The discount code for the future order was shared with the customer. The replacement's expedited service was noted in the resolution.",
      "sentences": [
        "Ticket CS-9001 concerned a shipping delay reported by customer Owen Bright.",
        "The order of 4 items had not arrived 10 days after purchase.",
        "The agent checked the carrier status and found the package was lost in transit.",
        "A replacement order was created and shipped with expedited delivery.",
        "The customer was not charged again for the replacement.",
        "The agent offered a 10 percent discount on a future order.",
        "The original order value was 132 dollars.",
        "The ticket was resolved after the replacement was dispatched.",
        "The carrier tracking number for the lost package was recorded.",
        "The replacement shipment received its own tracking identifier.",
        "A transcript was stored under ticket identifier CS-9001.",
        "The resolution followed the team's standard shipping-exception process.",
        "The customer received an emailed copy of the closure note and the tracking details.",
        "The ticket was marked for a routine quality check the following week.",
        "The agent tagged the ticket with a shipping category.",
        "The discount code for the future order was shared with the customer.",
        "The replacement's expedited service was noted in the resolution."
      ],
      "word_count": 173
    },
    {
      "doc_id": "inv_01",
      "workflow": "invoice_processing",
      "pattern": "A",
      "title": "Matched invoice INV-3301",
      "text": "Invoice INV-3301 was submitted by vendor Northwind Supplies for 1,240 dollars. The invoice references purchase order PO-8842 and a delivery on 2026-04-03. The purchase order authorized 20 units at 62 dollars each. The delivery record shows 20 units received in good condition. The invoice total matches the purchase order total exactly. Payment terms are net 30, and the invoice is 5 days from its due date. No early-payment discount applies to this invoice. The vendor has a clean payment history with no prior disputes. The invoice was received through the accounts-payable portal. The matching engine linked the invoice, the order, and the delivery record. The invoice was filed under reference AP-3301 for tracking. The approval routing was set according to the invoice amount and the vendor tier. The transaction was queued for the next scheduled payment batch. A reviewer would confirm the match before the payment was released. The unit price on the invoice equaled the unit price on the order. A reviewer initials field was left for the approver to complete. The invoice image was archived with the transaction record.",
      "sentences": [
        "Invoice INV-3301 was submitted by vendor Northwind Supplies for 1,240 dollars.",
        "The invoice references purchase order PO-8842 and a delivery on 2026-04-03.",
        "The purchase order authorized 20 units at 62 dollars each.",
        "The delivery record shows 20 units received in good condition.",
        "The invoice total matches the purchase order total exactly.",
        "Payment terms are net 30, and the invoice is 5 days from its due date.",
        "No early-payment discount applies to this invoice.",
        "The vendor has a clean payment history with no prior disputes.",
        "The invoice was received through the accounts-payable portal.",
        "The matching engine linked the invoice, the order, and the delivery record.",
        "The invoice was filed under reference AP-3301 for tracking.",
        "The approval routing was set according to the invoice amount and the vendor tier.",
        "The transaction was queued for the next scheduled payment batch.",
        "A reviewer would confirm the match before the payment was released.",
        "The unit price on the invoice equaled the unit price on the order.",
        "A reviewer initials field was left for the approver to complete.",
        "The invoice image was archived with the transaction record."
      ],
      "word_count": 181
    },
    {
      "doc_id": "inv_02",
      "workflow": "invoice_processing",
      "pattern": "B",
      "title": "Unauthorized freight charge INV-3455",
      "text": "Invoice INV-3455 from vendor Cascade Metals bills for 3 line items. The total invoiced amount is 4,875 dollars. The purchase order PO-9110 authorized only 2 of the 3 billed items. The third item, a rush freight charge, was not part of the purchase order. The delivery was received on 2026-05-12 in full. Payment status is currently overdue by 3 days. The vendor history notes one prior late delivery but no billing disputes. The invoice is flagged for review because of the unauthorized freight charge. The invoice was received through the accounts-payable portal. The freight line was itemized separately from the two authorized items. The invoice was filed under reference AP-3455 for tracking. The exception was routed to a reviewer according to the invoice amount and the vendor tier. The transaction was held out of the next scheduled payment batch. A reviewer would decide on the disputed freight line before any payment. The matching engine highlighted the extra line for a reviewer. The two authorized items reconciled cleanly against the order. The flag was recorded with a reason code for the exception queue.",
      "sentences": [
        "Invoice INV-3455 from vendor Cascade Metals bills for 3 line items.",
        "The total invoiced amount is 4,875 dollars.",
        "The purchase order PO-9110 authorized only 2 of the 3 billed items.",
        "The third item, a rush freight charge, was not part of the purchase order.",
        "The delivery was received on 2026-05-12 in full.",
        "Payment status is currently overdue by 3 days.",
        "The vendor history notes one prior late delivery but no billing disputes.",
        "The invoice is flagged for review because of the unauthorized freight charge.",
        "The invoice was received through the accounts-payable portal.",
        "The freight line was itemized separately from the two authorized items.",
        "The invoice was filed under reference AP-3455 for tracking.",
        "The exception was routed to a reviewer according to the invoice amount and the vendor tier.",
        "The transaction was held out of the next scheduled payment batch.",
        "A reviewer would decide on the disputed freight line before any payment.",
        "The matching engine highlighted the extra line for a reviewer.",
        "The two authorized items reconciled cleanly against the order.",
        "The flag was recorded with a reason code for the exception queue."
      ],
      "word_count": 182
    },
    {
      "doc_id": "inv_03",
      "workflow": "invoice_processing",
      "pattern": "C",
      "title": "Short delivery INV-3620",
      "text": "Invoice INV-3620 was issued by vendor Harbor Optics for lens assemblies. The invoice total is 9,300 dollars for 30 units. The purchase order PO-7001 matches the quantity and unit price. However, the delivery record shows only 28 units were received. Two units are recorded as backordered by the vendor. The invoice bills for all 30 units despite the short delivery. Payment is on hold pending resolution of the quantity mismatch. The vendor has fulfilled 14 prior orders without issue. The invoice was received through the accounts-payable portal. The delivery note was attached to the transaction record. The invoice was filed under reference AP-3620 for tracking. The exception was routed to a reviewer according to the invoice amount and the vendor tier. The transaction was held out of the next scheduled payment batch. A reviewer would resolve the quantity mismatch before any payment. The quantity mismatch was routed to the exception queue for a reviewer. The unit price on the invoice matched the order line exactly. The hold reason was captured with a code in the payment system.",
      "sentences": [
        "Invoice INV-3620 was issued by vendor Harbor Optics for lens assemblies.",
        "The invoice total is 9,300 dollars for 30 units.",
        "The purchase order PO-7001 matches the quantity and unit price.",
        "However, the delivery record shows only 28 units were received.",
        "Two units are recorded as backordered by the vendor.",
        "The invoice bills for all 30 units despite the short delivery.",
        "Payment is on hold pending resolution of the quantity mismatch.",
        "The vendor has fulfilled 14 prior orders without issue.",
        "The invoice was received through the accounts-payable portal.",
        "The delivery note was attached to the transaction record.",
        "The invoice was filed under reference AP-3620 for tracking.",
        "The exception was routed to a reviewer according to the invoice amount and the vendor tier.",
        "The transaction was held out of the next scheduled payment batch.",
        "A reviewer would resolve the quantity mismatch before any payment.",
        "The quantity mismatch was routed to the exception queue for a reviewer.",
        "The unit price on the invoice matched the order line exactly.",
        "The hold reason was captured with a code in the payment system."
      ],
      "word_count": 177
    },
    {
      "doc_id": "inv_04",
      "workflow": "invoice_processing",
      "pattern": "D",
      "title": "Early-payment discount INV-3777",
      "text": "Invoice INV-3777 from vendor Delta Paper covers office supplies. The invoice total is 615 dollars, matching purchase order PO-4521. The delivery was received complete on 2026-06-01. The invoice offers a 2 percent discount if paid within 10 days. The discount window closes in 4 days. Paying early would save 12 dollars and 30 cents. The vendor history shows consistent on-time deliveries. No discrepancies were found between the invoice, order, and delivery. The invoice was received through the accounts-payable portal. The matching engine linked the invoice, the order, and the delivery record. The invoice was filed under reference AP-3777 for tracking. The approval routing was set according to the invoice amount and the vendor tier. The transaction was queued for the next scheduled payment batch. A reviewer would confirm the discount timing before the payment was released. The discount terms were captured in the payment schedule. A reviewer initials field was left for the approver to complete. The delivery note confirmed the office-supply line items. The invoice image was archived with the transaction record.",
      "sentences": [
        "Invoice INV-3777 from vendor Delta Paper covers office supplies.",
        "The invoice total is 615 dollars, matching purchase order PO-4521.",
        "The delivery was received complete on 2026-06-01.",
        "The invoice offers a 2 percent discount if paid within 10 days.",
        "The discount window closes in 4 days.",
        "Paying early would save 12 dollars and 30 cents.",
        "The vendor history shows consistent on-time deliveries.",
        "No discrepancies were found between the invoice, order, and delivery.",
        "The invoice was received through the accounts-payable portal.",
        "The matching engine linked the invoice, the order, and the delivery record.",
        "The invoice was filed under reference AP-3777 for tracking.",
        "The approval routing was set according to the invoice amount and the vendor tier.",
        "The transaction was queued for the next scheduled payment batch.",
        "A reviewer would confirm the discount timing before the payment was released.",
        "The discount terms were captured in the payment schedule.",
        "A reviewer initials field was left for the approver to complete.",
        "The delivery note confirmed the office-supply line items.",
        "The invoice image was archived with the transaction record."
      ],
      "word_count": 173
    },
    {
      "doc_id": "inv_05",
      "workflow": "invoice_processing",
      "pattern": "E",
      "title": "Suspected duplicate INV-3890",
      "text": "Invoice INV-3890 was submitted by vendor Ironbark Tools for 1,000 dollars. This invoice appears to duplicate invoice INV-3889 submitted the day before. Both invoices reference the same purchase order PO-2233 and the same delivery. The delivery of 8 units was received only once on 2026-07-09. Paying both invoices would result in a double payment. The invoice has been placed on hold as a suspected duplicate. The vendor has no prior record of duplicate submissions. The finance team was notified of the possible duplicate. The invoice was received through the accounts-payable portal. The two invoice identifiers were cross-referenced in the exception record. The invoice was filed under reference AP-3890 for tracking. The exception was routed to a reviewer according to the invoice amount and the vendor tier. The transaction was held out of the next scheduled payment batch. A reviewer would compare the two submissions before any payment. The shared purchase order and delivery were noted side by side. The hold reason was captured with a duplicate-suspected code. The delivery note was attached to the transaction record.",
      "sentences": [
        "Invoice INV-3890 was submitted by vendor Ironbark Tools for 1,000 dollars.",
        "This invoice appears to duplicate invoice INV-3889 submitted the day before.",
        "Both invoices reference the same purchase order PO-2233 and the same delivery.",
        "The delivery of 8 units was received only once on 2026-07-09.",
        "Paying both invoices would result in a double payment.",
        "The invoice has been placed on hold as a suspected duplicate.",
        "The vendor has no prior record of duplicate submissions.",
        "The finance team was notified of the possible duplicate.",
        "The invoice was received through the accounts-payable portal.",
        "The two invoice identifiers were cross-referenced in the exception record.",
        "The invoice was filed under reference AP-3890 for tracking.",
        "The exception was routed to a reviewer according to the invoice amount and the vendor tier.",
        "The transaction was held out of the next scheduled payment batch.",
        "A reviewer would compare the two submissions before any payment.",
        "The shared purchase order and delivery were noted side by side.",
        "The hold reason was captured with a duplicate-suspected code.",
        "The delivery note was attached to the transaction record."
      ],
      "word_count": 176
    },
    {
      "doc_id": "inv_06",
      "workflow": "invoice_processing",
      "pattern": "F",
      "title": "Authorized transport invoice INV-3999",
      "text": "Invoice INV-3999 from vendor Summit Freight bills 2,220 dollars for transport services. The purchase order PO-5150 authorized transport up to 2,500 dollars. The invoice amount is within the authorized ceiling. The delivery of goods was confirmed on 2026-08-15. The invoice lists 3 separate shipments consolidated into one bill. Payment terms are net 45, and the invoice is not yet due. The vendor history shows 9 prior invoices, all paid on time. No discrepancy was found against the purchase order. The invoice was received through the accounts-payable portal. The three consolidated shipments were itemized on the invoice. The invoice was filed under reference AP-3999 for tracking. The approval routing was set according to the invoice amount and the vendor tier. The transaction was queued for the next scheduled payment batch. A reviewer would confirm the consolidation before the payment was released. The matching engine linked the invoice to the transport order. The authorized ceiling was recorded alongside the invoiced amount. A reviewer initials field was left for the approver to complete.",
      "sentences": [
        "Invoice INV-3999 from vendor Summit Freight bills 2,220 dollars for transport services.",
        "The purchase order PO-5150 authorized transport up to 2,500 dollars.",
        "The invoice amount is within the authorized ceiling.",
        "The delivery of goods was confirmed on 2026-08-15.",
        "The invoice lists 3 separate shipments consolidated into one bill.",
        "Payment terms are net 45, and the invoice is not yet due.",
        "The vendor history shows 9 prior invoices, all paid on time.",
        "No discrepancy was found against the purchase order.",
        "The invoice was received through the accounts-payable portal.",
        "The three consolidated shipments were itemized on the invoice.",
        "The invoice was filed under reference AP-3999 for tracking.",
        "The approval routing was set according to the invoice amount and the vendor tier.",
        "The transaction was queued for the next scheduled payment batch.",
        "A reviewer would confirm the consolidation before the payment was released.",
        "The matching engine linked the invoice to the transport order.",
        "The authorized ceiling was recorded alongside the invoiced amount.",
        "A reviewer initials field was left for the approver to complete."
      ],
      "word_count": 170
    },
    {
      "doc_id": "sec_01",
      "workflow": "security_incidents",
      "pattern": "A",
      "title": "Malware signature alert SEC-2201",
      "text": "Incident SEC-2201 was raised when host APP-14 triggered a malware signature alert. The alert fired at 02:41 UTC and named the file update_helper.exe. The file was executed by the service account svc-deploy from IP 198.51.100.23. That IP address is not listed in the known source inventory. The account had multi-factor authentication enabled at the time. The asset criticality of APP-14 is rated high. The security team isolated the host within 6 minutes of the alert. No data exfiltration was observed during the investigation. The incident was later classified as a true positive. The incident was tracked under case identifier SEC-2201 in the queue. The response followed the team's standard runbook for malware-signature alerts. The case was assigned a severity rating and an owning analyst for triage. A short timeline of the response actions was compiled for the record. The file hash was recorded in the investigation notes. The host isolation action was logged with its timestamp. The responding analyst attached the endpoint agent's raw alert. The service account's recent activity was captured for review.",
      "sentences": [
        "Incident SEC-2201 was raised when host APP-14 triggered a malware signature alert.",
        "The alert fired at 02:41 UTC and named the file update_helper.exe.",
        "The file was executed by the service account svc-deploy from IP 198.51.100.23.",
        "That IP address is not listed in the known source inventory.",
        "The account had multi-factor authentication enabled at the time.",
        "The asset criticality of APP-14 is rated high.",
        "The security team isolated the host within 6 minutes of the alert.",
        "No data exfiltration was observed during the investigation.",
        "The incident was later classified as a true positive.",
        "The incident was tracked under case identifier SEC-2201 in the queue.",
        "The response followed the team's standard runbook for malware-signature alerts.",
        "The case was assigned a severity rating and an owning analyst for triage.",
        "A short timeline of the response actions was compiled for the record.",
        "The file hash was recorded in the investigation notes.",
        "The host isolation action was logged with its timestamp.",
        "The responding analyst attached the endpoint agent's raw alert.",
        "The service account's recent activity was captured for review."
      ],
      "word_count": 174
    },
    {
      "doc_id": "sec_02",
      "workflow": "security_incidents",
      "pattern": "B",
      "title": "Brute-force attempt SEC-2288",
      "text": "Incident SEC-2288 involved 5 failed login attempts against the admin console. The attempts came from a single IP address over 2 minutes. The targeted account belongs to administrator Ravi Kapoor. All attempts failed, and no successful login was recorded. The account was temporarily locked after the fifth failure. The source IP was later added to the blocklist. The asset criticality of the admin console is rated critical. The incident was classified as a likely brute-force attempt that did not succeed. The incident was tracked under case identifier SEC-2288 in the queue. The response followed the team's standard runbook for repeated login failures. The case was assigned a severity rating and an owning analyst for triage. A short timeline of the response actions was compiled for the record. The source address was recorded in the investigation notes. The account lock action was logged with its timestamp. The five attempts were captured with their individual times. The responding analyst attached the console's authentication log.",
      "sentences": [
        "Incident SEC-2288 involved 5 failed login attempts against the admin console.",
        "The attempts came from a single IP address over 2 minutes.",
        "The targeted account belongs to administrator Ravi Kapoor.",
        "All attempts failed, and no successful login was recorded.",
        "The account was temporarily locked after the fifth failure.",
        "The source IP was later added to the blocklist.",
        "The asset criticality of the admin console is rated critical.",
        "The incident was classified as a likely brute-force attempt that did not succeed.",
        "The incident was tracked under case identifier SEC-2288 in the queue.",
        "The response followed the team's standard runbook for repeated login failures.",
        "The case was assigned a severity rating and an owning analyst for triage.",
        "A short timeline of the response actions was compiled for the record.",
        "The source address was recorded in the investigation notes.",
        "The account lock action was logged with its timestamp.",
        "The five attempts were captured with their individual times.",
        "The responding analyst attached the console's authentication log."
      ],
      "word_count": 162
    },
    {
      "doc_id": "sec_03",
      "workflow": "security_incidents",
      "pattern": "C",
      "title": "Data-loss-prevention alert SEC-2350",
      "text": "Incident SEC-2350 was opened after data-loss-prevention flagged a large upload. An employee account uploaded 3 gigabytes to an external file-sharing site. The account belongs to analyst Grace Yoon in the finance department. The upload occurred during business hours from a managed laptop. The employee later confirmed the upload was an approved data transfer. The manager and the data owner both verified the approval. The incident was closed as a false positive after verification. No policy violation was recorded against the employee. The incident was tracked under case identifier SEC-2350 in the queue. The response followed the team's standard runbook for data-loss-prevention alerts. The case was assigned a severity rating and an owning analyst for triage. A short timeline of the verification steps was compiled for the record. The upload destination was recorded in the investigation notes. The verification from the manager was attached to the case. The laptop's device identifier was captured for context. The closure reason was logged with a false-positive code. The data-transfer approval reference was noted in the record.",
      "sentences": [
        "Incident SEC-2350 was opened after data-loss-prevention flagged a large upload.",
        "An employee account uploaded 3 gigabytes to an external file-sharing site.",
        "The account belongs to analyst Grace Yoon in the finance department.",
        "The upload occurred during business hours from a managed laptop.",
        "The employee later confirmed the upload was an approved data transfer.",
        "The manager and the data owner both verified the approval.",
        "The incident was closed as a false positive after verification.",
        "No policy violation was recorded against the employee.",
        "The incident was tracked under case identifier SEC-2350 in the queue.",
        "The response followed the team's standard runbook for data-loss-prevention alerts.",
        "The case was assigned a severity rating and an owning analyst for triage.",
        "A short timeline of the verification steps was compiled for the record.",
        "The upload destination was recorded in the investigation notes.",
        "The verification from the manager was attached to the case.",
        "The laptop's device identifier was captured for context.",
        "The closure reason was logged with a false-positive code.",
        "The data-transfer approval reference was noted in the record."
      ],
      "word_count": 172
    },
    {
      "doc_id": "sec_04",
      "workflow": "security_incidents",
      "pattern": "D",
      "title": "Phishing report SEC-2410",
      "text": "Incident SEC-2410 concerned a phishing email reported by 4 employees. The email impersonated the payroll provider and asked for credentials. The security team confirmed the email was malicious. No employee entered credentials on the linked page. The malicious domain was blocked at the email gateway within 20 minutes. A company-wide warning was sent to all staff. The incident affected no accounts and caused no credential loss. The asset criticality for payroll systems is rated high. The incident was tracked under case identifier SEC-2410 in the queue. The response followed the team's standard runbook for reported phishing emails. The case was assigned a severity rating and an owning analyst for triage. A short timeline of the response actions was compiled for the record. The malicious domain was recorded in the investigation notes. The gateway block action was logged with its timestamp. A copy of the phishing email was preserved as evidence. The four employee reports were consolidated into the single case. The staff warning was archived with the case record.",
      "sentences": [
        "Incident SEC-2410 concerned a phishing email reported by 4 employees.",
        "The email impersonated the payroll provider and asked for credentials.",
        "The security team confirmed the email was malicious.",
        "No employee entered credentials on the linked page.",
        "The malicious domain was blocked at the email gateway within 20 minutes.",
        "A company-wide warning was sent to all staff.",
        "The incident affected no accounts and caused no credential loss.",
        "The asset criticality for payroll systems is rated high.",
        "The incident was tracked under case identifier SEC-2410 in the queue.",
        "The response followed the team's standard runbook for reported phishing emails.",
        "The case was assigned a severity rating and an owning analyst for triage.",
        "A short timeline of the response actions was compiled for the record.",
        "The malicious domain was recorded in the investigation notes.",
        "The gateway block action was logged with its timestamp.",
        "A copy of the phishing email was preserved as evidence.",
        "The four employee reports were consolidated into the single case.",
        "The staff warning was archived with the case record."
      ],
      "word_count": 169
    },
    {
      "doc_id": "sec_05",
      "workflow": "security_incidents",
      "pattern": "E",
      "title": "Unusual outbound traffic SEC-2477",
      "text": "Incident SEC-2477 was triggered by unusual outbound traffic from server DB-09. The traffic totaled 512 megabytes to an unfamiliar destination over 10 minutes. The destination IP resolved to a region the company does not operate in. The security team took a snapshot of DB-09 and isolated it from the network. Analysis showed the traffic came from a misconfigured backup job. The backup job had been pointed at the wrong endpoint by a recent change. The incident was reclassified as a configuration error, not an intrusion. The misconfiguration was corrected and the backup rerouted. The incident was tracked under case identifier SEC-2477 in the queue. The response followed the team's standard runbook for anomalous outbound traffic. The case was assigned a severity rating and an owning analyst for triage. A short timeline of the response actions was compiled for the record. The destination address was recorded in the investigation notes. The snapshot and isolation actions were logged with timestamps. The backup job's configuration change was captured for review. The closure reason was logged with a configuration-error code.",
      "sentences": [
        "Incident SEC-2477 was triggered by unusual outbound traffic from server DB-09.",
        "The traffic totaled 512 megabytes to an unfamiliar destination over 10 minutes.",
        "The destination IP resolved to a region the company does not operate in.",
        "The security team took a snapshot of DB-09 and isolated it from the network.",
        "Analysis showed the traffic came from a misconfigured backup job.",
        "The backup job had been pointed at the wrong endpoint by a recent change.",
        "The incident was reclassified as a configuration error, not an intrusion.",
        "The misconfiguration was corrected and the backup rerouted.",
        "The incident was tracked under case identifier SEC-2477 in the queue.",
        "The response followed the team's standard runbook for anomalous outbound traffic.",
        "The case was assigned a severity rating and an owning analyst for triage.",
        "A short timeline of the response actions was compiled for the record.",
        "The destination address was recorded in the investigation notes.",
        "The snapshot and isolation actions were logged with timestamps.",
        "The backup job's configuration change was captured for review.",
        "The closure reason was logged with a configuration-error code."
      ],
      "word_count": 176
    },
    {
      "doc_id": "sec_06",
      "workflow": "security_incidents",
      "pattern": "F",
      "title": "Privilege escalation SEC-2500",
      "text": "Incident SEC-2500 was raised for a possible privilege escalation on host SRV-22. A standard user account gained administrator rights unexpectedly at 11:09 UTC. The account belongs to contractor Felix Moreau. The escalation was traced to an over-permissive group policy. The security team revoked the extra privileges within 8 minutes. There was no evidence the account misused the elevated access. The group policy was corrected to prevent a recurrence. The incident was classified as a misconfiguration with no malicious intent. The incident was tracked under case identifier SEC-2500 in the queue. The response followed the team's standard runbook for privilege-escalation events. The case was assigned a severity rating and an owning analyst for triage. A short timeline of the response actions was compiled for the record. The group policy identifier was recorded in the investigation notes. The privilege revocation action was logged with its timestamp. The account's session activity was captured for review. The closure reason was logged with a misconfiguration code.",
      "sentences": [
        "Incident SEC-2500 was raised for a possible privilege escalation on host SRV-22.",
        "A standard user account gained administrator rights unexpectedly at 11:09 UTC.",
        "The account belongs to contractor Felix Moreau.",
        "The escalation was traced to an over-permissive group policy.",
        "The security team revoked the extra privileges within 8 minutes.",
        "There was no evidence the account misused the elevated access.",
        "The group policy was corrected to prevent a recurrence.",
        "The incident was classified as a misconfiguration with no malicious intent.",
        "The incident was tracked under case identifier SEC-2500 in the queue.",
        "The response followed the team's standard runbook for privilege-escalation events.",
        "The case was assigned a severity rating and an owning analyst for triage.",
        "A short timeline of the response actions was compiled for the record.",
        "The group policy identifier was recorded in the investigation notes.",
        "The privilege revocation action was logged with its timestamp.",
        "The account's session activity was captured for review.",
        "The closure reason was logged with a misconfiguration code."
      ],
      "word_count": 161
    }
  ],
  "claims": [
    {
      "claim_id": "ato_01_c1",
      "doc_id": "ato_01",
      "workflow": "agent_trace_observability",
      "claim": "Kestrel-7 recovered from the tool failures it encountered during the run.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 3,
      "evidence_span": "The agent retried each failed call once and both retries succeeded."
    },
    {
      "claim_id": "ato_01_c2",
      "doc_id": "ato_01",
      "workflow": "agent_trace_observability",
      "claim": "The agent made 23 tool calls during the run.",
      "claim_type": "number",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "Kestrel-7 executed 23 tool calls across the run and encountered 2 tool errors, both timeouts on the currency-conversion service."
    },
    {
      "claim_id": "ato_01_c3",
      "doc_id": "ato_01",
      "workflow": "agent_trace_observability",
      "claim": "The reconciliation was performed for the Aurora storefront.",
      "claim_type": "entity",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 0,
      "evidence_span": "Agent Kestrel-7 was assigned to reconcile the nightly billing export for the Meridian storefront."
    },
    {
      "claim_id": "ato_01_c4",
      "doc_id": "ato_01",
      "workflow": "agent_trace_observability",
      "claim": "At least one irreversible action was taken during the run.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 4,
      "evidence_span": "No irreversible actions were taken, and the agent stayed within the ceiling of 500 write operations."
    },
    {
      "claim_id": "ato_01_c5",
      "doc_id": "ato_01",
      "workflow": "agent_trace_observability",
      "claim": "Kestrel-7 has reconciled this billing export every night for the past month.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "ato_02_c1",
      "doc_id": "ato_02",
      "workflow": "agent_trace_observability",
      "claim": "Lumen-3 sent 9 alerts to the on-call engineer.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "Lumen-3 closed 52 alerts as duplicates and forwarded 9 to the on-call engineer."
    },
    {
      "claim_id": "ato_02_c2",
      "doc_id": "ato_02",
      "workflow": "agent_trace_observability",
      "claim": "The run consumed 84,200 tokens in total.",
      "claim_type": "number",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 6,
      "evidence_span": "Total token consumption for the run was 48,200 tokens."
    },
    {
      "claim_id": "ato_02_c3",
      "doc_id": "ato_02",
      "workflow": "agent_trace_observability",
      "claim": "The triage run was carried out by agent Lumen-3.",
      "claim_type": "entity",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 0,
      "evidence_span": "Agent Lumen-3 was tasked with triaging 61 alerts from the overnight monitoring backlog."
    },
    {
      "claim_id": "ato_02_c4",
      "doc_id": "ato_02",
      "workflow": "agent_trace_observability",
      "claim": "Lumen-3 modified a production configuration during the run.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 7,
      "evidence_span": "No alert was deleted, and no configuration was modified at any point."
    },
    {
      "claim_id": "ato_02_c5",
      "doc_id": "ato_02",
      "workflow": "agent_trace_observability",
      "claim": "Lumen-3 is scheduled to run again tomorrow night.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "ato_03_c1",
      "doc_id": "ato_03",
      "workflow": "agent_trace_observability",
      "claim": "The old analytics key was revoked by Drift-9.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "Drift-9 completed 14 steps and made 1 irreversible change: the revocation of the old key."
    },
    {
      "claim_id": "ato_03_c2",
      "doc_id": "ato_03",
      "workflow": "agent_trace_observability",
      "claim": "The agent confirmed the replacement key worked before removing the old one.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 3,
      "evidence_span": "Before revoking, the agent verified that the new key passed a health check."
    },
    {
      "claim_id": "ato_03_c3",
      "doc_id": "ato_03",
      "workflow": "agent_trace_observability",
      "claim": "Drift-9 rotated credentials for the reporting pipeline.",
      "claim_type": "entity",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 0,
      "evidence_span": "Agent Drift-9 was given the task of rotating API credentials for the analytics pipeline."
    },
    {
      "claim_id": "ato_03_c4",
      "doc_id": "ato_03",
      "workflow": "agent_trace_observability",
      "claim": "The credential rotation completed without any irreversible changes.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 2,
      "evidence_span": "Drift-9 completed 14 steps and made 1 irreversible change: the revocation of the old key."
    },
    {
      "claim_id": "ato_03_c5",
      "doc_id": "ato_03",
      "workflow": "agent_trace_observability",
      "claim": "The rotated key will expire in 90 days.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "ato_04_c1",
      "doc_id": "ato_04",
      "workflow": "agent_trace_observability",
      "claim": "Beacon-5 identified 12 urgent action items.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 7,
      "evidence_span": "The agent flagged 12 action items as urgent for same-day follow-up."
    },
    {
      "claim_id": "ato_04_c2",
      "doc_id": "ato_04",
      "workflow": "agent_trace_observability",
      "claim": "Some transcripts were found to contain no action items.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "Beacon-5 produced 275 action items and marked 25 transcripts as containing none."
    },
    {
      "claim_id": "ato_04_c3",
      "doc_id": "ato_04",
      "workflow": "agent_trace_observability",
      "claim": "The agent processed 300 transcripts in the batch.",
      "claim_type": "number",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 0,
      "evidence_span": "Agent Beacon-5 processed a batch of 300 support transcripts to extract action items."
    },
    {
      "claim_id": "ato_04_c4",
      "doc_id": "ato_04",
      "workflow": "agent_trace_observability",
      "claim": "Beacon-5 made several external API calls during the run.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 3,
      "evidence_span": "The agent made no external calls and operated entirely on the provided data."
    },
    {
      "claim_id": "ato_04_c5",
      "doc_id": "ato_04",
      "workflow": "agent_trace_observability",
      "claim": "Most of the urgent action items were resolved by the end of the day.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "ato_05_c1",
      "doc_id": "ato_05",
      "workflow": "agent_trace_observability",
      "claim": "Summit-2 rolled back the fifth table after it hit a constraint error.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "Summit-2 migrated 4 tables successfully and rolled back the fifth after a constraint error."
    },
    {
      "claim_id": "ato_05_c2",
      "doc_id": "ato_05",
      "workflow": "agent_trace_observability",
      "claim": "The failed table was returned to its starting state.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 3,
      "evidence_span": "The rollback restored the fifth table to its original state without data loss."
    },
    {
      "claim_id": "ato_05_c3",
      "doc_id": "ato_05",
      "workflow": "agent_trace_observability",
      "claim": "The migration recorded 7 tool errors.",
      "claim_type": "number",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 5,
      "evidence_span": "A total of 3 tool errors were recorded, all related to the failing table."
    },
    {
      "claim_id": "ato_05_c4",
      "doc_id": "ato_05",
      "workflow": "agent_trace_observability",
      "claim": "The migration was performed by agent Summit-2.",
      "claim_type": "entity",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 0,
      "evidence_span": "Agent Summit-2 was assigned to migrate 5 database tables to the new schema."
    },
    {
      "claim_id": "ato_05_c5",
      "doc_id": "ato_05",
      "workflow": "agent_trace_observability",
      "claim": "The fifth table was successfully migrated on the next attempt.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "ato_06_c1",
      "doc_id": "ato_06",
      "workflow": "agent_trace_observability",
      "claim": "Pilot-8 recovered service in every simulated outage.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "Pilot-8 restored service in all 3 simulated outages within the target window."
    },
    {
      "claim_id": "ato_06_c2",
      "doc_id": "ato_06",
      "workflow": "agent_trace_observability",
      "claim": "The drill did not run against real production systems.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 5,
      "evidence_span": "No irreversible actions were taken because the drill ran in a sandbox."
    },
    {
      "claim_id": "ato_06_c3",
      "doc_id": "ato_06",
      "workflow": "agent_trace_observability",
      "claim": "The agent made 41 tool calls.",
      "claim_type": "number",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 3,
      "evidence_span": "The agent issued 41 tool calls and hit no tool errors."
    },
    {
      "claim_id": "ato_06_c4",
      "doc_id": "ato_06",
      "workflow": "agent_trace_observability",
      "claim": "The drill was run by agent Pilot-9.",
      "claim_type": "entity",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 0,
      "evidence_span": "Agent Pilot-8 handled an incident-response drill involving 3 simulated outages."
    },
    {
      "claim_id": "ato_06_c5",
      "doc_id": "ato_06",
      "workflow": "agent_trace_observability",
      "claim": "Pilot-8 encountered multiple tool errors during the drill.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 3,
      "evidence_span": "The agent issued 41 tool calls and hit no tool errors."
    },
    {
      "claim_id": "cs_01_c1",
      "doc_id": "cs_01",
      "workflow": "customer_service",
      "claim": "The discount problem was settled without refunding the customer.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 6,
      "evidence_span": "No refund was issued because the original charge stood after the credit."
    },
    {
      "claim_id": "cs_01_c2",
      "doc_id": "cs_01",
      "workflow": "customer_service",
      "claim": "The account holds 2 seats.",
      "claim_type": "number",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "The account has been active for 7 months and holds 2 seats."
    },
    {
      "claim_id": "cs_01_c3",
      "doc_id": "cs_01",
      "workflow": "customer_service",
      "claim": "The ticket was opened by a customer named Dana Whitmore.",
      "claim_type": "entity",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 0,
      "evidence_span": "Ticket CS-4471 was opened by a customer named Dana Whitfield on the Starter plan."
    },
    {
      "claim_id": "cs_01_c4",
      "doc_id": "cs_01",
      "workflow": "customer_service",
      "claim": "The agent escalated the ticket to a supervisor.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 8,
      "evidence_span": "The agent did not escalate the ticket to a supervisor."
    },
    {
      "claim_id": "cs_01_c5",
      "doc_id": "cs_01",
      "workflow": "customer_service",
      "claim": "Dana Whitfield will renew the subscription next year.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "cs_02_c1",
      "doc_id": "cs_02",
      "workflow": "customer_service",
      "claim": "The login failures started after a browser update.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "The customer stated the failures began after a browser update 3 days ago."
    },
    {
      "claim_id": "cs_02_c2",
      "doc_id": "cs_02",
      "workflow": "customer_service",
      "claim": "The customer had contacted support 9 times in the previous 30 days.",
      "claim_type": "number",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 5,
      "evidence_span": "The customer had contacted support 4 times in the previous 30 days."
    },
    {
      "claim_id": "cs_02_c3",
      "doc_id": "cs_02",
      "workflow": "customer_service",
      "claim": "The account manager on record is Priya Nair.",
      "claim_type": "entity",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 1,
      "evidence_span": "The account manager on record is Priya Nair."
    },
    {
      "claim_id": "cs_02_c4",
      "doc_id": "cs_02",
      "workflow": "customer_service",
      "claim": "The agent did not escalate the ticket to engineering.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 7,
      "evidence_span": "The ticket was escalated to the engineering team for the permanent fix."
    },
    {
      "claim_id": "cs_02_c5",
      "doc_id": "cs_02",
      "workflow": "customer_service",
      "claim": "The permanent fix will ship within two weeks.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "cs_03_c1",
      "doc_id": "cs_03",
      "workflow": "customer_service",
      "claim": "The customer was billed twice for one subscription.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 1,
      "evidence_span": "The customer was charged twice for a single monthly subscription."
    },
    {
      "claim_id": "cs_03_c2",
      "doc_id": "cs_03",
      "workflow": "customer_service",
      "claim": "The agent found evidence of the double charge before issuing the refund.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "The agent verified the duplicate charge in the payment log."
    },
    {
      "claim_id": "cs_03_c3",
      "doc_id": "cs_03",
      "workflow": "customer_service",
      "claim": "The billing dispute was raised by customer Marcus Lund.",
      "claim_type": "entity",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 0,
      "evidence_span": "Ticket CS-6120 involved a billing dispute raised by customer Marcus Lend."
    },
    {
      "claim_id": "cs_03_c4",
      "doc_id": "cs_03",
      "workflow": "customer_service",
      "claim": "The refund was denied after review.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 3,
      "evidence_span": "A full refund of one charge was issued to the original card."
    },
    {
      "claim_id": "cs_03_c5",
      "doc_id": "cs_03",
      "workflow": "customer_service",
      "claim": "Marcus Lend has disputed charges on three prior occasions.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "cs_04_c1",
      "doc_id": "cs_04",
      "workflow": "customer_service",
      "claim": "The customer requested a dark-mode option for the mobile app.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 1,
      "evidence_span": "The customer asked for a dark-mode option in the mobile app."
    },
    {
      "claim_id": "cs_04_c2",
      "doc_id": "cs_04",
      "workflow": "customer_service",
      "claim": "The request was not the first of its kind in the system.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "The agent logged the request and linked it to 3 similar open requests."
    },
    {
      "claim_id": "cs_04_c3",
      "doc_id": "cs_04",
      "workflow": "customer_service",
      "claim": "The account has 18 active users.",
      "claim_type": "number",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 6,
      "evidence_span": "The account has 18 active users across 2 workspaces."
    },
    {
      "claim_id": "cs_04_c4",
      "doc_id": "cs_04",
      "workflow": "customer_service",
      "claim": "The agent shipped a code change to add dark mode during the chat.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 3,
      "evidence_span": "No code change was made during the interaction."
    },
    {
      "claim_id": "cs_04_c5",
      "doc_id": "cs_04",
      "workflow": "customer_service",
      "claim": "Dark mode will be added in the next quarterly review.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "cs_05_c1",
      "doc_id": "cs_05",
      "workflow": "customer_service",
      "claim": "A timeout on a large attachment caused the export to fail.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "The agent traced the failure to a timeout on a large attachment."
    },
    {
      "claim_id": "cs_05_c2",
      "doc_id": "cs_05",
      "workflow": "customer_service",
      "claim": "Reducing the batch size allowed the export to finish.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 3,
      "evidence_span": "A retry with a smaller batch size completed the export successfully."
    },
    {
      "claim_id": "cs_05_c3",
      "doc_id": "cs_05",
      "workflow": "customer_service",
      "claim": "The export involved 21,000 records.",
      "claim_type": "number",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 1,
      "evidence_span": "The export of 12,000 records stopped at 60 percent completion."
    },
    {
      "claim_id": "cs_05_c4",
      "doc_id": "cs_05",
      "workflow": "customer_service",
      "claim": "The ticket was opened by customer Elena Rossi.",
      "claim_type": "entity",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 0,
      "evidence_span": "Ticket CS-8210 was opened by customer Elena Rossi about a failed data export."
    },
    {
      "claim_id": "cs_05_c5",
      "doc_id": "cs_05",
      "workflow": "customer_service",
      "claim": "Elena Rossi exports her data every week.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "cs_06_c1",
      "doc_id": "cs_06",
      "workflow": "customer_service",
      "claim": "The customer's package was lost while in transit.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "The agent checked the carrier status and found the package was lost in transit."
    },
    {
      "claim_id": "cs_06_c2",
      "doc_id": "cs_06",
      "workflow": "customer_service",
      "claim": "The customer did not pay a second time for the replacement.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 4,
      "evidence_span": "The customer was not charged again for the replacement."
    },
    {
      "claim_id": "cs_06_c3",
      "doc_id": "cs_06",
      "workflow": "customer_service",
      "claim": "The order contained 4 items.",
      "claim_type": "number",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 1,
      "evidence_span": "The order of 4 items had not arrived 10 days after purchase."
    },
    {
      "claim_id": "cs_06_c4",
      "doc_id": "cs_06",
      "workflow": "customer_service",
      "claim": "The shipping delay was reported by customer Owen Wright.",
      "claim_type": "entity",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 0,
      "evidence_span": "Ticket CS-9001 concerned a shipping delay reported by customer Owen Bright."
    },
    {
      "claim_id": "cs_06_c5",
      "doc_id": "cs_06",
      "workflow": "customer_service",
      "claim": "The customer was charged again for the replacement order.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 4,
      "evidence_span": "The customer was not charged again for the replacement."
    },
    {
      "claim_id": "inv_01_c1",
      "doc_id": "inv_01",
      "workflow": "invoice_processing",
      "claim": "The billed amount agrees with what the purchase order authorized.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 4,
      "evidence_span": "The invoice total matches the purchase order total exactly."
    },
    {
      "claim_id": "inv_01_c2",
      "doc_id": "inv_01",
      "workflow": "invoice_processing",
      "claim": "The invoice was submitted for 2,140 dollars.",
      "claim_type": "number",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 0,
      "evidence_span": "Invoice INV-3301 was submitted by vendor Northwind Supplies for 1,240 dollars."
    },
    {
      "claim_id": "inv_01_c3",
      "doc_id": "inv_01",
      "workflow": "invoice_processing",
      "claim": "The invoice was submitted by vendor Northwind Supplies.",
      "claim_type": "entity",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 0,
      "evidence_span": "Invoice INV-3301 was submitted by vendor Northwind Supplies for 1,240 dollars."
    },
    {
      "claim_id": "inv_01_c4",
      "doc_id": "inv_01",
      "workflow": "invoice_processing",
      "claim": "The delivery arrived damaged and was rejected.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 3,
      "evidence_span": "The delivery record shows 20 units received in good condition."
    },
    {
      "claim_id": "inv_01_c5",
      "doc_id": "inv_01",
      "workflow": "invoice_processing",
      "claim": "Northwind Supplies will raise its prices next quarter.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "inv_02_c1",
      "doc_id": "inv_02",
      "workflow": "invoice_processing",
      "claim": "The invoice was flagged for review because of the unauthorized freight charge.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 7,
      "evidence_span": "The invoice is flagged for review because of the unauthorized freight charge."
    },
    {
      "claim_id": "inv_02_c2",
      "doc_id": "inv_02",
      "workflow": "invoice_processing",
      "claim": "The invoice bills for 3 line items.",
      "claim_type": "number",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 0,
      "evidence_span": "Invoice INV-3455 from vendor Cascade Metals bills for 3 line items."
    },
    {
      "claim_id": "inv_02_c3",
      "doc_id": "inv_02",
      "workflow": "invoice_processing",
      "claim": "The invoice was submitted by vendor Cascade Mining.",
      "claim_type": "entity",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 0,
      "evidence_span": "Invoice INV-3455 from vendor Cascade Metals bills for 3 line items."
    },
    {
      "claim_id": "inv_02_c4",
      "doc_id": "inv_02",
      "workflow": "invoice_processing",
      "claim": "Every billed item was authorized by the purchase order.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 2,
      "evidence_span": "The purchase order PO-9110 authorized only 2 of the 3 billed items."
    },
    {
      "claim_id": "inv_02_c5",
      "doc_id": "inv_02",
      "workflow": "invoice_processing",
      "claim": "Cascade Metals will remove the freight charge if contacted.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "inv_03_c1",
      "doc_id": "inv_03",
      "workflow": "invoice_processing",
      "claim": "The invoice charges for all 30 units even though delivery was short.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 5,
      "evidence_span": "The invoice bills for all 30 units despite the short delivery."
    },
    {
      "claim_id": "inv_03_c2",
      "doc_id": "inv_03",
      "workflow": "invoice_processing",
      "claim": "The amount billed does not reflect the quantity actually delivered.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 5,
      "evidence_span": "The invoice bills for all 30 units despite the short delivery."
    },
    {
      "claim_id": "inv_03_c3",
      "doc_id": "inv_03",
      "workflow": "invoice_processing",
      "claim": "The invoice was issued by vendor Harbor Optics.",
      "claim_type": "entity",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 0,
      "evidence_span": "Invoice INV-3620 was issued by vendor Harbor Optics for lens assemblies."
    },
    {
      "claim_id": "inv_03_c4",
      "doc_id": "inv_03",
      "workflow": "invoice_processing",
      "claim": "The delivery record confirms all 30 units were received.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 3,
      "evidence_span": "However, the delivery record shows only 28 units were received."
    },
    {
      "claim_id": "inv_03_c5",
      "doc_id": "inv_03",
      "workflow": "invoice_processing",
      "claim": "The two backordered units will ship next week.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "inv_04_c1",
      "doc_id": "inv_04",
      "workflow": "invoice_processing",
      "claim": "The invoice matches purchase order PO-4521.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 1,
      "evidence_span": "The invoice total is 615 dollars, matching purchase order PO-4521."
    },
    {
      "claim_id": "inv_04_c2",
      "doc_id": "inv_04",
      "workflow": "invoice_processing",
      "claim": "There is no mismatch among the invoice, the order, and the delivery.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 7,
      "evidence_span": "No discrepancies were found between the invoice, order, and delivery."
    },
    {
      "claim_id": "inv_04_c3",
      "doc_id": "inv_04",
      "workflow": "invoice_processing",
      "claim": "Paying early would save 21 dollars and 30 cents.",
      "claim_type": "number",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 5,
      "evidence_span": "Paying early would save 12 dollars and 30 cents."
    },
    {
      "claim_id": "inv_04_c4",
      "doc_id": "inv_04",
      "workflow": "invoice_processing",
      "claim": "The delivery arrived incomplete.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 2,
      "evidence_span": "The delivery was received complete on 2026-06-01."
    },
    {
      "claim_id": "inv_04_c5",
      "doc_id": "inv_04",
      "workflow": "invoice_processing",
      "claim": "Delta Paper will offer the same discount on the next order.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "inv_05_c1",
      "doc_id": "inv_05",
      "workflow": "invoice_processing",
      "claim": "This invoice looks like a duplicate of one submitted the previous day.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 1,
      "evidence_span": "This invoice appears to duplicate invoice INV-3889 submitted the day before."
    },
    {
      "claim_id": "inv_05_c2",
      "doc_id": "inv_05",
      "workflow": "invoice_processing",
      "claim": "Paying this invoice as well as the earlier one would pay twice for one delivery.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 4,
      "evidence_span": "Paying both invoices would result in a double payment."
    },
    {
      "claim_id": "inv_05_c3",
      "doc_id": "inv_05",
      "workflow": "invoice_processing",
      "claim": "The delivery contained 8 units.",
      "claim_type": "number",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 3,
      "evidence_span": "The delivery of 8 units was received only once on 2026-07-09."
    },
    {
      "claim_id": "inv_05_c4",
      "doc_id": "inv_05",
      "workflow": "invoice_processing",
      "claim": "The invoice was submitted by vendor Ironwood Tools.",
      "claim_type": "entity",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 0,
      "evidence_span": "Invoice INV-3890 was submitted by vendor Ironbark Tools for 1,000 dollars."
    },
    {
      "claim_id": "inv_05_c5",
      "doc_id": "inv_05",
      "workflow": "invoice_processing",
      "claim": "The vendor will withdraw the duplicate invoice after being contacted.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "inv_06_c1",
      "doc_id": "inv_06",
      "workflow": "invoice_processing",
      "claim": "The invoice amount stays under the purchase order ceiling.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "The invoice amount is within the authorized ceiling."
    },
    {
      "claim_id": "inv_06_c2",
      "doc_id": "inv_06",
      "workflow": "invoice_processing",
      "claim": "The billed transport cost fell within what the purchase order authorized.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 1,
      "evidence_span": "The purchase order PO-5150 authorized transport up to 2,500 dollars."
    },
    {
      "claim_id": "inv_06_c3",
      "doc_id": "inv_06",
      "workflow": "invoice_processing",
      "claim": "The invoice bills 3,220 dollars for transport services.",
      "claim_type": "number",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 0,
      "evidence_span": "Invoice INV-3999 from vendor Summit Freight bills 2,220 dollars for transport services."
    },
    {
      "claim_id": "inv_06_c4",
      "doc_id": "inv_06",
      "workflow": "invoice_processing",
      "claim": "The invoice was submitted by vendor Summit Freight.",
      "claim_type": "entity",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 0,
      "evidence_span": "Invoice INV-3999 from vendor Summit Freight bills 2,220 dollars for transport services."
    },
    {
      "claim_id": "inv_06_c5",
      "doc_id": "inv_06",
      "workflow": "invoice_processing",
      "claim": "The invoice amount exceeds the purchase order ceiling.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 2,
      "evidence_span": "The invoice amount is within the authorized ceiling."
    },
    {
      "claim_id": "sec_01_c1",
      "doc_id": "sec_01",
      "workflow": "security_incidents",
      "claim": "The activity originated from an IP that was not recognized.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 3,
      "evidence_span": "That IP address is not listed in the known source inventory."
    },
    {
      "claim_id": "sec_01_c2",
      "doc_id": "sec_01",
      "workflow": "security_incidents",
      "claim": "The host was isolated 16 minutes after the alert.",
      "claim_type": "number",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 6,
      "evidence_span": "The security team isolated the host within 6 minutes of the alert."
    },
    {
      "claim_id": "sec_01_c3",
      "doc_id": "sec_01",
      "workflow": "security_incidents",
      "claim": "The alerting file was named update_helper.exe.",
      "claim_type": "entity",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 1,
      "evidence_span": "The alert fired at 02:41 UTC and named the file update_helper.exe."
    },
    {
      "claim_id": "sec_01_c4",
      "doc_id": "sec_01",
      "workflow": "security_incidents",
      "claim": "Investigators confirmed data was exfiltrated during the incident.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 7,
      "evidence_span": "No data exfiltration was observed during the investigation."
    },
    {
      "claim_id": "sec_01_c5",
      "doc_id": "sec_01",
      "workflow": "security_incidents",
      "claim": "The attacker will attempt to return within the week.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "sec_02_c1",
      "doc_id": "sec_02",
      "workflow": "security_incidents",
      "claim": "None of the login attempts succeeded.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 3,
      "evidence_span": "All attempts failed, and no successful login was recorded."
    },
    {
      "claim_id": "sec_02_c2",
      "doc_id": "sec_02",
      "workflow": "security_incidents",
      "claim": "There were 5 failed login attempts.",
      "claim_type": "number",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 0,
      "evidence_span": "Incident SEC-2288 involved 5 failed login attempts against the admin console."
    },
    {
      "claim_id": "sec_02_c3",
      "doc_id": "sec_02",
      "workflow": "security_incidents",
      "claim": "The targeted account belongs to administrator Ravi Kapadia.",
      "claim_type": "entity",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 2,
      "evidence_span": "The targeted account belongs to administrator Ravi Kapoor."
    },
    {
      "claim_id": "sec_02_c4",
      "doc_id": "sec_02",
      "workflow": "security_incidents",
      "claim": "The attacker successfully logged into the admin console.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 3,
      "evidence_span": "All attempts failed, and no successful login was recorded."
    },
    {
      "claim_id": "sec_02_c5",
      "doc_id": "sec_02",
      "workflow": "security_incidents",
      "claim": "The same attacker was behind last month's outage.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "sec_03_c1",
      "doc_id": "sec_03",
      "workflow": "security_incidents",
      "claim": "An employee account uploaded 3 gigabytes to an external sharing site.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 1,
      "evidence_span": "An employee account uploaded 3 gigabytes to an external file-sharing site."
    },
    {
      "claim_id": "sec_03_c2",
      "doc_id": "sec_03",
      "workflow": "security_incidents",
      "claim": "The alert turned out not to represent a real violation.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 7,
      "evidence_span": "No policy violation was recorded against the employee."
    },
    {
      "claim_id": "sec_03_c3",
      "doc_id": "sec_03",
      "workflow": "security_incidents",
      "claim": "The flagged account belongs to analyst Grace Yoon.",
      "claim_type": "entity",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "The account belongs to analyst Grace Yoon in the finance department."
    },
    {
      "claim_id": "sec_03_c4",
      "doc_id": "sec_03",
      "workflow": "security_incidents",
      "claim": "The incident was confirmed as a genuine data breach.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 6,
      "evidence_span": "The incident was closed as a false positive after verification."
    },
    {
      "claim_id": "sec_03_c5",
      "doc_id": "sec_03",
      "workflow": "security_incidents",
      "claim": "Grace Yoon uploads data to that site every month.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "sec_04_c1",
      "doc_id": "sec_04",
      "workflow": "security_incidents",
      "claim": "The phishing email pretended to be from the payroll provider.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 1,
      "evidence_span": "The email impersonated the payroll provider and asked for credentials."
    },
    {
      "claim_id": "sec_04_c2",
      "doc_id": "sec_04",
      "workflow": "security_incidents",
      "claim": "No credentials were compromised as a result of the phishing attempt.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 6,
      "evidence_span": "The incident affected no accounts and caused no credential loss."
    },
    {
      "claim_id": "sec_04_c3",
      "doc_id": "sec_04",
      "workflow": "security_incidents",
      "claim": "The phishing email was reported by 9 employees.",
      "claim_type": "number",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 0,
      "evidence_span": "Incident SEC-2410 concerned a phishing email reported by 4 employees."
    },
    {
      "claim_id": "sec_04_c4",
      "doc_id": "sec_04",
      "workflow": "security_incidents",
      "claim": "Several employees entered their credentials on the phishing page.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 3,
      "evidence_span": "No employee entered credentials on the linked page."
    },
    {
      "claim_id": "sec_04_c5",
      "doc_id": "sec_04",
      "workflow": "security_incidents",
      "claim": "The attackers will launch a second phishing wave next month.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "sec_05_c1",
      "doc_id": "sec_05",
      "workflow": "security_incidents",
      "claim": "The unusual traffic came from server DB-09.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 0,
      "evidence_span": "Incident SEC-2477 was triggered by unusual outbound traffic from server DB-09."
    },
    {
      "claim_id": "sec_05_c2",
      "doc_id": "sec_05",
      "workflow": "security_incidents",
      "claim": "The outbound traffic was caused by a misconfiguration rather than an attack.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 6,
      "evidence_span": "The incident was reclassified as a configuration error, not an intrusion."
    },
    {
      "claim_id": "sec_05_c3",
      "doc_id": "sec_05",
      "workflow": "security_incidents",
      "claim": "The outbound traffic totaled 512 megabytes.",
      "claim_type": "number",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 1,
      "evidence_span": "The traffic totaled 512 megabytes to an unfamiliar destination over 10 minutes."
    },
    {
      "claim_id": "sec_05_c4",
      "doc_id": "sec_05",
      "workflow": "security_incidents",
      "claim": "The unusual traffic originated from server DB-90.",
      "claim_type": "entity",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 0,
      "evidence_span": "Incident SEC-2477 was triggered by unusual outbound traffic from server DB-09."
    },
    {
      "claim_id": "sec_05_c5",
      "doc_id": "sec_05",
      "workflow": "security_incidents",
      "claim": "The same backup job will fail again next week.",
      "claim_type": "unverifiable",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": null,
      "evidence_span": null
    },
    {
      "claim_id": "sec_06_c1",
      "doc_id": "sec_06",
      "workflow": "security_incidents",
      "claim": "A standard account unexpectedly received administrator rights.",
      "claim_type": "paraphrase",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 1,
      "evidence_span": "A standard user account gained administrator rights unexpectedly at 11:09 UTC."
    },
    {
      "claim_id": "sec_06_c2",
      "doc_id": "sec_06",
      "workflow": "security_incidents",
      "claim": "The elevated access was not abused by the account.",
      "claim_type": "inference",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 5,
      "evidence_span": "There was no evidence the account misused the elevated access."
    },
    {
      "claim_id": "sec_06_c3",
      "doc_id": "sec_06",
      "workflow": "security_incidents",
      "claim": "The extra privileges were revoked after 48 minutes.",
      "claim_type": "number",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 4,
      "evidence_span": "The security team revoked the extra privileges within 8 minutes."
    },
    {
      "claim_id": "sec_06_c4",
      "doc_id": "sec_06",
      "workflow": "security_incidents",
      "claim": "The affected account belongs to contractor Felix Moreau.",
      "claim_type": "entity",
      "gold_label": "supported",
      "gold_noul": 1,
      "evidence_sentence_index": 2,
      "evidence_span": "The account belongs to contractor Felix Moreau."
    },
    {
      "claim_id": "sec_06_c5",
      "doc_id": "sec_06",
      "workflow": "security_incidents",
      "claim": "The escalation was the result of a deliberate attack.",
      "claim_type": "contradiction",
      "gold_label": "not_supported",
      "gold_noul": 0,
      "evidence_sentence_index": 7,
      "evidence_span": "The incident was classified as a misconfiguration with no malicious intent."
    }
  ]
}


==> anc/e10/corpus_validation.json <==
{
  "overall_pass": true,
  "checks": [
    {
      "check": "structure",
      "pass": true,
      "detail": "24 docs (want 24), 120 claims (want 120), claims/doc in [5] (want [5])"
    },
    {
      "check": "label_balance",
      "pass": true,
      "detail": "supported=60 (want 60), not_supported=60 (want 60)"
    },
    {
      "check": "type_counts",
      "pass": true,
      "detail": "paraphrase: sup/not=(20, 0) (want (20, 0)) ok; inference: sup/not=(20, 0) (want (20, 0)) ok; number: sup/not=(10, 10) (want (10, 10)) ok; entity: sup/not=(10, 10) (want (10, 10)) ok; contradiction: sup/not=(0, 20) (want (0, 20)) ok; unverifiable: sup/not=(0, 20) (want (0, 20)) ok"
    },
    {
      "check": "span_presence",
      "pass": true,
      "detail": "all non-unverifiable spans are verbatim substrings; unverifiable spans null"
    },
    {
      "check": "span_consistency",
      "pass": true,
      "detail": "spans match referenced sentences; regex splitter recovers authored sentences"
    },
    {
      "check": "word_counts",
      "pass": true,
      "detail": "all in [150,300]; min=150, max=192"
    },
    {
      "check": "gold_noul",
      "pass": true,
      "detail": "gold_noul == 1 iff supported"
    },
    {
      "check": "unique_ids",
      "pass": true,
      "detail": "claim_ids unique=True, doc_ids unique=True"
    }
  ],
  "stats": {
    "n_documents": 24,
    "n_claims": 120,
    "supported": 60,
    "not_supported": 60,
    "per_type_counts": {
      "inference": 20,
      "number": 20,
      "entity": 20,
      "contradiction": 20,
      "unverifiable": 20,
      "paraphrase": 20
    },
    "per_type_supported_not": {
      "paraphrase": [
        20,
        0
      ],
      "inference": [
        20,
        0
      ],
      "number": [
        10,
        10
      ],
      "entity": [
        10,
        10
      ],
      "contradiction": [
        0,
        20
      ],
      "unverifiable": [
        0,
        20
      ]
    },
    "per_workflow_documents": {
      "agent_trace_observability": 6,
      "customer_service": 6,
      "invoice_processing": 6,
      "security_incidents": 6
    },
    "per_workflow_claims": {
      "agent_trace_observability": 30,
      "customer_service": 30,
      "invoice_processing": 30,
      "security_incidents": 30
    },
    "word_count_min": 150,
    "word_count_max": 192,
    "word_count_mean": 170.7,
    "spans_present_non_unverifiable": 100,
    "spans_null_unverifiable": 20
  }
}


==> anc/e10/e10_results.json <==
{
 "meta": {
  "experiment": "E10 RAG probe",
  "status_label": "EXPLORATORY - post-registration (not in the preregistered family)",
  "question": "Does the released fp16 laya-typed-decisions checkpoint transfer zero-shot to evidence-grounded claim verification over documents from its own four workflow domains, and does its max-prob confidence support selective acceptance out of distribution?",
  "embedder": "sentence-transformers/all-MiniLM-L6-v2 (dim=384)",
  "retrieval_k": 5,
  "chunk_target_words": 55,
  "chunk_overlap_sentences": 1,
  "n_chunks": 104,
  "confidence_statistic": "q = max_k p_k (prereg section 4), noul:2 temperature applied",
  "bootstrap": {
   "unit": "document (5 claims per cluster)",
   "n_boot": 10000,
   "seed": 0,
   "primary_interval": "BCa"
  },
  "provenance": "measured (this probe); compared qualitatively to reported/measured in-distribution noul",
  "independence": "design derives only from this paper's prereg framing, the benchmark's four workflows, and generic RAG/claim-verification practice"
 },
 "headline": {
  "accuracy": {
   "point": 0.6166666666666667,
   "bca_ci95": [
    0.5333333333333333,
    0.6833333333333333
   ],
   "percentile_ci95": [
    0.5416666666666666,
    0.6916666666666667
   ]
  },
  "balanced_accuracy": {
   "point": 0.6166666666666667,
   "bca_ci95": [
    0.5402889691580994,
    0.6916686286923279
   ],
   "percentile_ci95": [
    0.5414328890914716,
    0.6921579532814237
   ]
  },
  "false_acceptance_rate_on_not_supported": {
   "point": 0.3333333333333333,
   "bca_ci95": [
    0.21818181818181817,
    0.4388832776557278
   ],
   "percentile_ci95": [
    0.22033898305084745,
    0.4426229508196721
   ]
  },
  "n_decisions": 120,
  "n_supported": 60,
  "n_not_supported": 60
 },
 "error_detection_of_confidence": {
  "auroc": {
   "point": 0.5893066980023502,
   "bca_ci95": [
    0.49487047018319025,
    0.6832557984405343
   ],
   "percentile_ci95": [
    0.4936317183857111,
    0.6822721458487694
   ]
  },
  "auprc": {
   "point": 0.4585394568480595,
   "bca_ci95": [
    0.3271093050461,
    0.5775236782337904
   ],
   "percentile_ci95": [
    0.3564131910172907,
    0.6094745989384523
   ]
  },
  "note": "positive class = error (correct==0); AUROC 0.5 = confidence cannot rank errors"
 },
 "retrieval": {
  "n_claims_with_gold_span": 100,
  "recall_at_1": {
   "point": 0.53,
   "bca_ci95": [
    0.4222421868932875,
    0.6336633663366337
   ],
   "percentile_ci95": [
    0.42424242424242425,
    0.6336633663366337
   ]
  },
  "recall_at_3": {
   "point": 0.82,
   "bca_ci95": [
    0.7352941176470589,
    0.8811881188118812
   ],
   "percentile_ci95": [
    0.7450980392156863,
    0.8888888888888888
   ]
  },
  "recall_at_5": {
   "point": 0.84,
   "bca_ci95": [
    0.7676767676767676,
    0.898989898989899
   ],
   "percentile_ci95": [
    0.7722772277227723,
    0.900990099009901
   ]
  }
 },
 "risk_coverage": {
  "grid": [
   0.5,
   0.55,
   0.6,
   0.65,
   0.7,
   0.75,
   0.8,
   0.85,
   0.9,
   0.95,
   0.97,
   0.99
  ],
  "table": [
   {
    "tau": 0.5,
    "coverage": 1.0,
    "n_accepted": 120,
    "accepted_accuracy": 0.6167,
    "accepted_error": 0.3833,
    "far_accepted": 0.3333
   },
   {
    "tau": 0.55,
    "coverage": 0.6333,
    "n_accepted": 76,
    "accepted_accuracy": 0.6579,
    "accepted_error": 0.3421,
    "far_accepted": 0.2308
   },
   {
    "tau": 0.6,
    "coverage": 0.3167,
    "n_accepted": 38,
    "accepted_accuracy": 0.6842,
    "accepted_error": 0.3158,
    "far_accepted": 0.16
   },
   {
    "tau": 0.65,
    "coverage": 0.175,
    "n_accepted": 21,
    "accepted_accuracy": 0.7619,
    "accepted_error": 0.2381,
    "far_accepted": 0.0625
   },
   {
    "tau": 0.7,
    "coverage": 0.075,
    "n_accepted": 9,
    "accepted_accuracy": 0.7778,
    "accepted_error": 0.2222,
    "far_accepted": 0.125
   },
   {
    "tau": 0.75,
    "coverage": 0.0417,
    "n_accepted": 5,
    "accepted_accuracy": 0.6,
    "accepted_error": 0.4,
    "far_accepted": 0.25
   },
   {
    "tau": 0.8,
    "coverage": 0.0,
    "n_accepted": 0,
    "accepted_accuracy": null,
    "accepted_error": null,
    "far_accepted": null
   },
   {
    "tau": 0.85,
    "coverage": 0.0,
    "n_accepted": 0,
    "accepted_accuracy": null,
    "accepted_error": null,
    "far_accepted": null
   },
   {
    "tau": 0.9,
    "coverage": 0.0,
    "n_accepted": 0,
    "accepted_accuracy": null,
    "accepted_error": null,
    "far_accepted": null
   },
   {
    "tau": 0.95,
    "coverage": 0.0,
    "n_accepted": 0,
    "accepted_accuracy": null,
    "accepted_error": null,
    "far_accepted": null
   },
   {
    "tau": 0.97,
    "coverage": 0.0,
    "n_accepted": 0,
    "accepted_accuracy": null,
    "accepted_error": null,
    "far_accepted": null
   },
   {
    "tau": 0.99,
    "coverage": 0.0,
    "n_accepted": 0,
    "accepted_accuracy": null,
    "accepted_error": null,
    "far_accepted": null
   }
  ],
  "aurc": 0.3264,
  "aurc_note": "lower is better; area under the confidence-ranked selective-risk curve",
  "selection_rule": {
   "error_target": 0.1,
   "rule": "smallest grid tau with accepted-set error <= target; else tau*=0.99",
   "tau_star": 0.99,
   "feasible_on_this_set": false,
   "tau_star_coverage": 0.0,
   "tau_star_accepted_error": null,
   "label": "IN-SAMPLE and OPTIMISTIC: selected and reported on the same 120 claims; exploratory, not a tuned-then-held-out operating point"
  }
 },
 "per_workflow": {
  "agent_trace_observability": {
   "accuracy": {
    "point": 0.6333333333333333,
    "bca_ci95": [
     0.4666666666666667,
     0.7333333333333333
    ],
    "percentile_ci95": [
     0.5,
     0.7666666666666667
    ]
   },
   "false_acceptance_rate": 0.4,
   "n": 30
  },
  "customer_service": {
   "accuracy": {
    "point": 0.6666666666666666,
    "bca_ci95": [
     0.4,
     0.7333333333333333
    ],
    "percentile_ci95": [
     0.5333333333333333,
     0.8
    ]
   },
   "false_acceptance_rate": 0.4,
   "n": 30
  },
  "invoice_processing": {
   "accuracy": {
    "point": 0.4666666666666667,
    "bca_ci95": [
     0.4,
     0.5333333333333333
    ],
    "percentile_ci95": [
     0.4,
     0.5333333333333333
    ]
   },
   "false_acceptance_rate": 0.13333333333333333,
   "n": 30
  },
  "security_incidents": {
   "accuracy": {
    "point": 0.7,
    "bca_ci95": [
     0.5,
     0.8333333333333334
    ],
    "percentile_ci95": [
     0.5333333333333333,
     0.8666666666666667
    ]
   },
   "false_acceptance_rate": 0.4,
   "n": 30
  }
 },
 "per_claim_type": {
  "paraphrase": {
   "accuracy": {
    "point": 0.65,
    "bca_ci95": [
     0.35,
     0.8
    ],
    "percentile_ci95": [
     0.45,
     0.85
    ]
   },
   "n": 20,
   "mean_conf": 0.5639,
   "false_acceptance_rate": null,
   "n_not_supported": 0
  },
  "inference": {
   "accuracy": {
    "point": 0.5,
    "bca_ci95": [
     0.25,
     0.65
    ],
    "percentile_ci95": [
     0.3,
     0.7
    ]
   },
   "n": 20,
   "mean_conf": 0.5612,
   "false_acceptance_rate": null,
   "n_not_supported": 0
  },
  "number": {
   "accuracy": {
    "point": 0.7,
    "bca_ci95": [
     0.4,
     0.85
    ],
    "percentile_ci95": [
     0.5,
     0.9
    ]
   },
   "n": 20,
   "mean_conf": 0.6014,
   "false_acceptance_rate": 0.2,
   "n_not_supported": 10
  },
  "entity": {
   "accuracy": {
    "point": 0.5,
    "bca_ci95": [
     0.25,
     0.65
    ],
    "percentile_ci95": [
     0.3,
     0.7
    ]
   },
   "n": 20,
   "mean_conf": 0.5896,
   "false_acceptance_rate": 0.5,
   "n_not_supported": 10
  },
  "contradiction": {
   "accuracy": {
    "point": 0.75,
    "bca_ci95": [
     0.45,
     0.85
    ],
    "percentile_ci95": [
     0.55,
     0.9012499999999818
    ]
   },
   "n": 20,
   "mean_conf": 0.612,
   "false_acceptance_rate": 0.25,
   "n_not_supported": 20
  },
  "unverifiable": {
   "accuracy": {
    "point": 0.6,
    "bca_ci95": [
     0.3,
     0.75
    ],
    "percentile_ci95": [
     0.4,
     0.8
    ]
   },
   "n": 20,
   "mean_conf": 0.5732,
   "false_acceptance_rate": 0.4,
   "n_not_supported": 20
  }
 },
 "confidence_buckets": [
  {
   "bucket": "[0.50, 0.55)",
   "n": 44,
   "accuracy": 0.5455,
   "mean_conf": 0.5242
  },
  {
   "bucket": "[0.55, 0.60)",
   "n": 38,
   "accuracy": 0.6316,
   "mean_conf": 0.5708
  },
  {
   "bucket": "[0.60, 0.65)",
   "n": 17,
   "accuracy": 0.5882,
   "mean_conf": 0.6197
  },
  {
   "bucket": "[0.65, 0.70)",
   "n": 12,
   "accuracy": 0.75,
   "mean_conf": 0.6737
  },
  {
   "bucket": "[0.70, 1.00]",
   "n": 9,
   "accuracy": 0.7778,
   "mean_conf": 0.7389
  }
 ],
 "in_distribution_comparison": {
  "ood_probe_accuracy_measured": 0.6167,
  "in_distribution_noul_accuracy_measured_PARTIAL": 0.9133,
  "in_distribution_noul_accuracy_reported_card": 0.857,
  "delta_ood_minus_measured_indist": -0.2966,
  "delta_ood_minus_reported_indist": -0.2403,
  "ood_confidence_mean": 0.5835,
  "in_distribution_noul_confidence_mean_measured": 0.6645,
  "provenance": {
   "ood_probe_accuracy_measured": "measured (this probe)",
   "in_distribution_noul_accuracy_measured_PARTIAL": "measured (E1, PARTIAL)",
   "in_distribution_noul_accuracy_reported_card": "reported (model card)",
   "in_distribution_noul_accuracy_measured_canonical": "measured (E1, canonical full 400-case run; e1_reproduction.json)"
  },
  "caveat": "The in-distribution noul task (workflow decision questions) and the OOD claim-verification noul task are not identical; the comparison is qualitative, read as an external-validity signal, not a like-for-like delta.",
  "in_distribution_noul_accuracy_measured_canonical": 0.8583333333333333,
  "delta_ood_minus_measured_canonical_indist": -0.2416,
  "annotation_20260926_round1_review": "The *_PARTIAL field came from the superseded 100-case post-freeze smoke re-run (deviations ledger, entry 1/D3) and is retained only as a record of that run. The paper's Section 9.1 uses the canonical full-test noul accuracy 0.8583 (delta -0.2417); any re-analysis should use the *_canonical fields."
 }
}

==> anc/e10/predictions.jsonl <==
{"case_id": "ato_01", "workflow": "agent_trace_observability", "question_id": "ato_01_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5584, 0.4416], "max_prob": 0.5584, "correct": 0.0, "latency_ms": 345.5758, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.4416, "evidence_span": "The agent retried each failed call once and both retries succeeded.", "retrieved_chunk_ids": ["ato_01::chunk1", "ato_01::chunk0", "ato_06::chunk1", "ato_03::chunk2", "ato_06::chunk0"], "retrieved_sims": [0.694419, 0.497159, 0.407845, 0.407249, 0.384127], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_01", "workflow": "agent_trace_observability", "question_id": "ato_01_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5419, 0.4581], "max_prob": 0.5419, "correct": 0.0, "latency_ms": 369.6889, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "supported", "p_true": 0.4581, "evidence_span": "Kestrel-7 executed 23 tool calls across the run and encountered 2 tool errors, both timeouts on the currency-conversion service.", "retrieved_chunk_ids": ["ato_06::chunk1", "ato_04::chunk2", "ato_04::chunk1", "ato_04::chunk0", "ato_02::chunk0"], "retrieved_sims": [0.606849, 0.56018, 0.551154, 0.525777, 0.523431], "gold_chunk_rank": 8, "gold_chunk_retrieved_at_k": false}
{"case_id": "ato_01", "workflow": "agent_trace_observability", "question_id": "ato_01_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5062, 0.4938], "max_prob": 0.5062, "correct": 1.0, "latency_ms": 354.9792, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "not_supported", "p_true": 0.4938, "evidence_span": "Agent Kestrel-7 was assigned to reconcile the nightly billing export for the Meridian storefront.", "retrieved_chunk_ids": ["inv_04::chunk3", "ato_01::chunk0", "inv_06::chunk2", "ato_01::chunk3", "cs_04::chunk2"], "retrieved_sims": [0.325931, 0.317672, 0.287842, 0.28206, 0.2785], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_01", "workflow": "agent_trace_observability", "question_id": "ato_01_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5391, 0.4609], "max_prob": 0.5391, "correct": 1.0, "latency_ms": 396.9216, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.4609, "evidence_span": "No irreversible actions were taken, and the agent stayed within the ceiling of 500 write operations.", "retrieved_chunk_ids": ["ato_04::chunk1", "ato_01::chunk2", "sec_05::chunk3", "ato_06::chunk1", "ato_05::chunk1"], "retrieved_sims": [0.437763, 0.425198, 0.398975, 0.397613, 0.380074], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_01", "workflow": "agent_trace_observability", "question_id": "ato_01_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4695, 0.5305], "max_prob": 0.5305, "correct": 0.0, "latency_ms": 438.0033, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.5305, "evidence_span": null, "retrieved_chunk_ids": ["ato_01::chunk0", "ato_01::chunk1", "cs_03::chunk3", "inv_02::chunk1", "cs_05::chunk1"], "retrieved_sims": [0.691413, 0.517223, 0.398705, 0.390921, 0.389963], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "ato_02", "workflow": "agent_trace_observability", "question_id": "ato_02_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4607, 0.5393], "max_prob": 0.5393, "correct": 1.0, "latency_ms": 415.3885, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.5393, "evidence_span": "Lumen-3 closed 52 alerts as duplicates and forwarded 9 to the on-call engineer.", "retrieved_chunk_ids": ["ato_02::chunk0", "ato_02::chunk3", "ato_02::chunk2", "ato_06::chunk1", "sec_01::chunk2"], "retrieved_sims": [0.815381, 0.548959, 0.43129, 0.422612, 0.401208], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_02", "workflow": "agent_trace_observability", "question_id": "ato_02_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.7534, 0.2466], "max_prob": 0.7534, "correct": 1.0, "latency_ms": 403.8908, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "not_supported", "p_true": 0.2466, "evidence_span": "Total token consumption for the run was 48,200 tokens.", "retrieved_chunk_ids": ["ato_02::chunk2", "ato_02::chunk1", "ato_04::chunk2", "ato_02::chunk3", "ato_01::chunk4"], "retrieved_sims": [0.652897, 0.516858, 0.389271, 0.363762, 0.36024], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_02", "workflow": "agent_trace_observability", "question_id": "ato_02_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4386, 0.5614], "max_prob": 0.5614, "correct": 1.0, "latency_ms": 420.0129, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "supported", "p_true": 0.5614, "evidence_span": "Agent Lumen-3 was tasked with triaging 61 alerts from the overnight monitoring backlog.", "retrieved_chunk_ids": ["ato_02::chunk0", "ato_02::chunk3", "sec_06::chunk2", "ato_01::chunk5", "sec_03::chunk2"], "retrieved_sims": [0.699328, 0.491855, 0.453912, 0.441599, 0.441345], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_02", "workflow": "agent_trace_observability", "question_id": "ato_02_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.6969, 0.3031], "max_prob": 0.6969, "correct": 1.0, "latency_ms": 456.3203, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.3031, "evidence_span": "No alert was deleted, and no configuration was modified at any point.", "retrieved_chunk_ids": ["ato_02::chunk0", "ato_02::chunk3", "ato_02::chunk2", "ato_01::chunk4", "ato_04::chunk3"], "retrieved_sims": [0.580438, 0.41316, 0.38464, 0.334679, 0.252904], "gold_chunk_rank": 3, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_02", "workflow": "agent_trace_observability", "question_id": "ato_02_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.3786, 0.6214], "max_prob": 0.6214, "correct": 0.0, "latency_ms": 443.7432, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.6214, "evidence_span": null, "retrieved_chunk_ids": ["ato_02::chunk0", "ato_02::chunk2", "ato_02::chunk3", "ato_04::chunk2", "ato_01::chunk4"], "retrieved_sims": [0.588104, 0.358435, 0.348082, 0.265731, 0.253996], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "ato_03", "workflow": "agent_trace_observability", "question_id": "ato_03_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4066, 0.5934], "max_prob": 0.5934, "correct": 1.0, "latency_ms": 436.6696, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.5934, "evidence_span": "Drift-9 completed 14 steps and made 1 irreversible change: the revocation of the old key.", "retrieved_chunk_ids": ["ato_03::chunk0", "ato_03::chunk2", "ato_03::chunk1", "ato_03::chunk3", "sec_05::chunk1"], "retrieved_sims": [0.791664, 0.497191, 0.429834, 0.425937, 0.420492], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_03", "workflow": "agent_trace_observability", "question_id": "ato_03_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.402, 0.598], "max_prob": 0.598, "correct": 1.0, "latency_ms": 397.8637, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.598, "evidence_span": "Before revoking, the agent verified that the new key passed a health check.", "retrieved_chunk_ids": ["ato_03::chunk1", "ato_03::chunk0", "cs_02::chunk2", "cs_06::chunk4", "cs_06::chunk2"], "retrieved_sims": [0.563676, 0.42961, 0.378211, 0.368846, 0.352354], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_03", "workflow": "agent_trace_observability", "question_id": "ato_03_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.3856, 0.6144], "max_prob": 0.6144, "correct": 0.0, "latency_ms": 427.6445, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "not_supported", "p_true": 0.6144, "evidence_span": "Agent Drift-9 was given the task of rotating API credentials for the analytics pipeline.", "retrieved_chunk_ids": ["ato_03::chunk0", "ato_03::chunk2", "ato_03::chunk3", "cs_02::chunk2", "sec_01::chunk3"], "retrieved_sims": [0.63814, 0.444928, 0.400026, 0.376638, 0.371656], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_03", "workflow": "agent_trace_observability", "question_id": "ato_03_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5621, 0.4379], "max_prob": 0.5621, "correct": 1.0, "latency_ms": 427.9571, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.4379, "evidence_span": "Drift-9 completed 14 steps and made 1 irreversible change: the revocation of the old key.", "retrieved_chunk_ids": ["ato_03::chunk1", "ato_03::chunk0", "ato_05::chunk1", "cs_02::chunk2", "sec_06::chunk1"], "retrieved_sims": [0.506302, 0.380145, 0.340561, 0.335645, 0.329696], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_03", "workflow": "agent_trace_observability", "question_id": "ato_03_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.492, 0.508], "max_prob": 0.508, "correct": 0.0, "latency_ms": 381.1189, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.508, "evidence_span": null, "retrieved_chunk_ids": ["ato_03::chunk1", "ato_03::chunk0", "ato_03::chunk3", "cs_06::chunk4", "cs_01::chunk1"], "retrieved_sims": [0.43335, 0.358679, 0.307939, 0.304988, 0.257504], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "ato_04", "workflow": "agent_trace_observability", "question_id": "ato_04_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5344, 0.4656], "max_prob": 0.5344, "correct": 0.0, "latency_ms": 442.3688, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.4656, "evidence_span": "The agent flagged 12 action items as urgent for same-day follow-up.", "retrieved_chunk_ids": ["ato_04::chunk0", "ato_04::chunk2", "ato_04::chunk1", "ato_04::chunk3", "ato_02::chunk0"], "retrieved_sims": [0.620893, 0.503053, 0.373372, 0.366873, 0.361575], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_04", "workflow": "agent_trace_observability", "question_id": "ato_04_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5164, 0.4836], "max_prob": 0.5164, "correct": 0.0, "latency_ms": 398.44, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.4836, "evidence_span": "Beacon-5 produced 275 action items and marked 25 transcripts as containing none.", "retrieved_chunk_ids": ["ato_04::chunk1", "ato_04::chunk3", "ato_04::chunk0", "ato_04::chunk2", "cs_02::chunk3"], "retrieved_sims": [0.487515, 0.359869, 0.343697, 0.338177, 0.328951], "gold_chunk_rank": 3, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_04", "workflow": "agent_trace_observability", "question_id": "ato_04_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4208, 0.5792], "max_prob": 0.5792, "correct": 1.0, "latency_ms": 419.7889, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "supported", "p_true": 0.5792, "evidence_span": "Agent Beacon-5 processed a batch of 300 support transcripts to extract action items.", "retrieved_chunk_ids": ["ato_04::chunk2", "ato_04::chunk0", "ato_04::chunk1", "cs_02::chunk3", "cs_05::chunk1"], "retrieved_sims": [0.618118, 0.610764, 0.545102, 0.448492, 0.44792], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_04", "workflow": "agent_trace_observability", "question_id": "ato_04_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.6113, 0.3887], "max_prob": 0.6113, "correct": 1.0, "latency_ms": 459.0044, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.3887, "evidence_span": "The agent made no external calls and operated entirely on the provided data.", "retrieved_chunk_ids": ["ato_04::chunk0", "sec_01::chunk3", "ato_02::chunk2", "ato_02::chunk3", "ato_04::chunk1"], "retrieved_sims": [0.657367, 0.367686, 0.36162, 0.360721, 0.357934], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_04", "workflow": "agent_trace_observability", "question_id": "ato_04_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4308, 0.5692], "max_prob": 0.5692, "correct": 0.0, "latency_ms": 421.2912, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.5692, "evidence_span": null, "retrieved_chunk_ids": ["ato_04::chunk2", "ato_04::chunk1", "cs_04::chunk3", "cs_06::chunk3", "cs_02::chunk2"], "retrieved_sims": [0.541471, 0.406038, 0.393206, 0.367036, 0.354039], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "ato_05", "workflow": "agent_trace_observability", "question_id": "ato_05_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.3598, 0.6402], "max_prob": 0.6402, "correct": 1.0, "latency_ms": 438.5152, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.6402, "evidence_span": "Summit-2 migrated 4 tables successfully and rolled back the fifth after a constraint error.", "retrieved_chunk_ids": ["ato_05::chunk0", "ato_05::chunk3", "ato_05::chunk1", "ato_05::chunk2", "cs_05::chunk0"], "retrieved_sims": [0.685736, 0.598285, 0.573006, 0.562245, 0.340372], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_05", "workflow": "agent_trace_observability", "question_id": "ato_05_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4469, 0.5531], "max_prob": 0.5531, "correct": 1.0, "latency_ms": 425.4102, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.5531, "evidence_span": "The rollback restored the fifth table to its original state without data loss.", "retrieved_chunk_ids": ["ato_05::chunk1", "ato_05::chunk2", "ato_05::chunk3", "ato_05::chunk0", "cs_05::chunk0"], "retrieved_sims": [0.608034, 0.469194, 0.439041, 0.398567, 0.384487], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_05", "workflow": "agent_trace_observability", "question_id": "ato_05_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5506, 0.4494], "max_prob": 0.5506, "correct": 1.0, "latency_ms": 418.8668, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "not_supported", "p_true": 0.4494, "evidence_span": "A total of 3 tool errors were recorded, all related to the failing table.", "retrieved_chunk_ids": ["ato_05::chunk3", "ato_05::chunk0", "ato_03::chunk2", "ato_05::chunk2", "ato_01::chunk1"], "retrieved_sims": [0.549521, 0.522847, 0.508167, 0.506379, 0.493361], "gold_chunk_rank": 9, "gold_chunk_retrieved_at_k": false}
{"case_id": "ato_05", "workflow": "agent_trace_observability", "question_id": "ato_05_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.392, 0.608], "max_prob": 0.608, "correct": 1.0, "latency_ms": 497.6424, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "supported", "p_true": 0.608, "evidence_span": "Agent Summit-2 was assigned to migrate 5 database tables to the new schema.", "retrieved_chunk_ids": ["ato_05::chunk0", "ato_03::chunk0", "ato_05::chunk2", "ato_05::chunk3", "ato_01::chunk0"], "retrieved_sims": [0.729491, 0.391848, 0.378846, 0.362982, 0.338597], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_05", "workflow": "agent_trace_observability", "question_id": "ato_05_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4857, 0.5143], "max_prob": 0.5143, "correct": 0.0, "latency_ms": 433.1464, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.5143, "evidence_span": null, "retrieved_chunk_ids": ["ato_05::chunk2", "ato_05::chunk3", "ato_05::chunk0", "ato_05::chunk1", "cs_05::chunk0"], "retrieved_sims": [0.650923, 0.625099, 0.581107, 0.511842, 0.265478], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "ato_06", "workflow": "agent_trace_observability", "question_id": "ato_06_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4125, 0.5875], "max_prob": 0.5875, "correct": 1.0, "latency_ms": 427.5752, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.5875, "evidence_span": "Pilot-8 restored service in all 3 simulated outages within the target window.", "retrieved_chunk_ids": ["ato_06::chunk0", "ato_06::chunk3", "ato_06::chunk2", "ato_06::chunk1", "cs_05::chunk2"], "retrieved_sims": [0.753852, 0.624146, 0.565918, 0.52941, 0.375835], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_06", "workflow": "agent_trace_observability", "question_id": "ato_06_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5158, 0.4842], "max_prob": 0.5158, "correct": 0.0, "latency_ms": 440.5888, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.4842, "evidence_span": "No irreversible actions were taken because the drill ran in a sandbox.", "retrieved_chunk_ids": ["ato_06::chunk1", "ato_03::chunk2", "ato_06::chunk0", "ato_06::chunk2", "ato_04::chunk1"], "retrieved_sims": [0.370303, 0.334308, 0.330831, 0.292991, 0.247575], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_06", "workflow": "agent_trace_observability", "question_id": "ato_06_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4596, 0.5404], "max_prob": 0.5404, "correct": 1.0, "latency_ms": 446.8207, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "supported", "p_true": 0.5404, "evidence_span": "The agent issued 41 tool calls and hit no tool errors.", "retrieved_chunk_ids": ["ato_06::chunk1", "ato_04::chunk1", "ato_02::chunk0", "ato_06::chunk0", "ato_04::chunk0"], "retrieved_sims": [0.632266, 0.480007, 0.468568, 0.452864, 0.441736], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_06", "workflow": "agent_trace_observability", "question_id": "ato_06_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.7138, 0.2862], "max_prob": 0.7138, "correct": 1.0, "latency_ms": 429.5028, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "not_supported", "p_true": 0.2862, "evidence_span": "Agent Pilot-8 handled an incident-response drill involving 3 simulated outages.", "retrieved_chunk_ids": ["ato_06::chunk0", "ato_06::chunk1", "ato_06::chunk2", "ato_04::chunk2", "ato_04::chunk1"], "retrieved_sims": [0.677612, 0.519002, 0.503579, 0.43058, 0.339866], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "ato_06", "workflow": "agent_trace_observability", "question_id": "ato_06_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.7203, 0.2797], "max_prob": 0.7203, "correct": 1.0, "latency_ms": 428.7983, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.2797, "evidence_span": "The agent issued 41 tool calls and hit no tool errors.", "retrieved_chunk_ids": ["ato_06::chunk0", "ato_06::chunk1", "ato_03::chunk2", "ato_06::chunk2", "cs_05::chunk2"], "retrieved_sims": [0.673844, 0.496025, 0.404447, 0.366865, 0.351074], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_01", "workflow": "customer_service", "question_id": "cs_01_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4813, 0.5187], "max_prob": 0.5187, "correct": 1.0, "latency_ms": 389.3678, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.5187, "evidence_span": "No refund was issued because the original charge stood after the credit.", "retrieved_chunk_ids": ["cs_01::chunk2", "cs_01::chunk1", "cs_06::chunk1", "cs_03::chunk2", "cs_06::chunk4"], "retrieved_sims": [0.575837, 0.544546, 0.537395, 0.502305, 0.496601], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_01", "workflow": "customer_service", "question_id": "cs_01_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5649, 0.4351], "max_prob": 0.5649, "correct": 0.0, "latency_ms": 423.7355, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "supported", "p_true": 0.4351, "evidence_span": "The account has been active for 7 months and holds 2 seats.", "retrieved_chunk_ids": ["cs_01::chunk0", "cs_01::chunk3", "cs_02::chunk0", "cs_05::chunk1", "inv_05::chunk1"], "retrieved_sims": [0.376889, 0.374929, 0.331794, 0.319265, 0.309922], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_01", "workflow": "customer_service", "question_id": "cs_01_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4499, 0.5501], "max_prob": 0.5501, "correct": 0.0, "latency_ms": 421.6185, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "not_supported", "p_true": 0.5501, "evidence_span": "Ticket CS-4471 was opened by a customer named Dana Whitfield on the Starter plan.", "retrieved_chunk_ids": ["cs_01::chunk0", "cs_04::chunk2", "cs_04::chunk3", "cs_01::chunk3", "cs_02::chunk2"], "retrieved_sims": [0.621076, 0.456416, 0.444512, 0.42072, 0.403702], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_01", "workflow": "customer_service", "question_id": "cs_01_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.2427, 0.7573], "max_prob": 0.7573, "correct": 0.0, "latency_ms": 423.7034, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.7573, "evidence_span": "The agent did not escalate the ticket to a supervisor.", "retrieved_chunk_ids": ["cs_02::chunk2", "cs_01::chunk1", "sec_06::chunk2", "cs_06::chunk3", "cs_04::chunk3"], "retrieved_sims": [0.545932, 0.488526, 0.455919, 0.450489, 0.439389], "gold_chunk_rank": 8, "gold_chunk_retrieved_at_k": false}
{"case_id": "cs_01", "workflow": "customer_service", "question_id": "cs_01_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5912, 0.4088], "max_prob": 0.5912, "correct": 1.0, "latency_ms": 413.0888, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.4088, "evidence_span": null, "retrieved_chunk_ids": ["cs_01::chunk0", "cs_03::chunk1", "cs_04::chunk1", "cs_04::chunk2", "cs_01::chunk3"], "retrieved_sims": [0.347494, 0.233525, 0.214255, 0.21307, 0.181161], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "cs_02", "workflow": "customer_service", "question_id": "cs_02_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4004, 0.5996], "max_prob": 0.5996, "correct": 1.0, "latency_ms": 414.8007, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.5996, "evidence_span": "The customer stated the failures began after a browser update 3 days ago.", "retrieved_chunk_ids": ["cs_02::chunk0", "sec_02::chunk1", "sec_02::chunk2", "sec_02::chunk0", "sec_02::chunk3"], "retrieved_sims": [0.628013, 0.408096, 0.397146, 0.38186, 0.361552], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_02", "workflow": "customer_service", "question_id": "cs_02_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.6148, 0.3852], "max_prob": 0.6148, "correct": 1.0, "latency_ms": 381.3903, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "not_supported", "p_true": 0.3852, "evidence_span": "The customer had contacted support 4 times in the previous 30 days.", "retrieved_chunk_ids": ["cs_02::chunk1", "cs_01::chunk1", "cs_06::chunk0", "cs_03::chunk1", "inv_03::chunk1"], "retrieved_sims": [0.513459, 0.486983, 0.449345, 0.44462, 0.440753], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_02", "workflow": "customer_service", "question_id": "cs_02_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4967, 0.5033], "max_prob": 0.5033, "correct": 1.0, "latency_ms": 428.1186, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "supported", "p_true": 0.5033, "evidence_span": "The account manager on record is Priya Nair.", "retrieved_chunk_ids": ["cs_02::chunk0", "sec_02::chunk1", "sec_02::chunk0", "cs_05::chunk1", "sec_02::chunk3"], "retrieved_sims": [0.390577, 0.352353, 0.304766, 0.301917, 0.298966], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_02", "workflow": "customer_service", "question_id": "cs_02_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4418, 0.5582], "max_prob": 0.5582, "correct": 0.0, "latency_ms": 420.1906, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.5582, "evidence_span": "The ticket was escalated to the engineering team for the permanent fix.", "retrieved_chunk_ids": ["cs_02::chunk2", "cs_01::chunk1", "ato_04::chunk1", "ato_01::chunk2", "cs_01::chunk2"], "retrieved_sims": [0.486213, 0.413534, 0.405327, 0.399163, 0.376992], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_02", "workflow": "customer_service", "question_id": "cs_02_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5462, 0.4538], "max_prob": 0.5462, "correct": 1.0, "latency_ms": 408.8552, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.4538, "evidence_span": null, "retrieved_chunk_ids": ["cs_02::chunk1", "inv_02::chunk1", "cs_02::chunk2", "cs_06::chunk0", "cs_03::chunk1"], "retrieved_sims": [0.541168, 0.445981, 0.417317, 0.362827, 0.337049], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "cs_03", "workflow": "customer_service", "question_id": "cs_03_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4898, 0.5102], "max_prob": 0.5102, "correct": 1.0, "latency_ms": 394.2402, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.5102, "evidence_span": "The customer was charged twice for a single monthly subscription.", "retrieved_chunk_ids": ["cs_03::chunk0", "inv_05::chunk1", "inv_03::chunk1", "inv_06::chunk1", "cs_01::chunk1"], "retrieved_sims": [0.62339, 0.598783, 0.523363, 0.522229, 0.515334], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_03", "workflow": "customer_service", "question_id": "cs_03_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5357, 0.4643], "max_prob": 0.5357, "correct": 0.0, "latency_ms": 422.366, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.4643, "evidence_span": "The agent verified the duplicate charge in the payment log.", "retrieved_chunk_ids": ["cs_01::chunk2", "cs_03::chunk2", "cs_01::chunk1", "ato_01::chunk2", "inv_05::chunk1"], "retrieved_sims": [0.604636, 0.593722, 0.577589, 0.496321, 0.489611], "gold_chunk_rank": 11, "gold_chunk_retrieved_at_k": false}
{"case_id": "cs_03", "workflow": "customer_service", "question_id": "cs_03_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4647, 0.5353], "max_prob": 0.5353, "correct": 0.0, "latency_ms": 374.5657, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "not_supported", "p_true": 0.5353, "evidence_span": "Ticket CS-6120 involved a billing dispute raised by customer Marcus Lend.", "retrieved_chunk_ids": ["cs_03::chunk0", "cs_03::chunk2", "cs_02::chunk1", "cs_01::chunk1", "cs_01::chunk3"], "retrieved_sims": [0.522588, 0.476838, 0.451355, 0.449675, 0.447851], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_03", "workflow": "customer_service", "question_id": "cs_03_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5345, 0.4655], "max_prob": 0.5345, "correct": 1.0, "latency_ms": 400.9919, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.4655, "evidence_span": "A full refund of one charge was issued to the original card.", "retrieved_chunk_ids": ["cs_01::chunk2", "cs_03::chunk2", "cs_01::chunk1", "inv_02::chunk3", "ato_01::chunk2"], "retrieved_sims": [0.598482, 0.469833, 0.46942, 0.466342, 0.465145], "gold_chunk_rank": 6, "gold_chunk_retrieved_at_k": false}
{"case_id": "cs_03", "workflow": "customer_service", "question_id": "cs_03_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.3919, 0.6081], "max_prob": 0.6081, "correct": 0.0, "latency_ms": 398.4073, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.6081, "evidence_span": null, "retrieved_chunk_ids": ["cs_03::chunk0", "ato_01::chunk2", "cs_01::chunk2", "cs_01::chunk1", "inv_02::chunk3"], "retrieved_sims": [0.402596, 0.267512, 0.25872, 0.24731, 0.232812], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "cs_04", "workflow": "customer_service", "question_id": "cs_04_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4341, 0.5659], "max_prob": 0.5659, "correct": 1.0, "latency_ms": 423.0727, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.5659, "evidence_span": "The customer asked for a dark-mode option in the mobile app.", "retrieved_chunk_ids": ["cs_04::chunk0", "sec_01::chunk1", "ato_02::chunk0", "cs_04::chunk1", "cs_04::chunk3"], "retrieved_sims": [0.66208, 0.294393, 0.251115, 0.234943, 0.216076], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_04", "workflow": "customer_service", "question_id": "cs_04_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.484, 0.516], "max_prob": 0.516, "correct": 1.0, "latency_ms": 412.0857, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.516, "evidence_span": "The agent logged the request and linked it to 3 similar open requests.", "retrieved_chunk_ids": ["sec_01::chunk3", "ato_04::chunk1", "ato_03::chunk1", "sec_02::chunk3", "sec_02::chunk1"], "retrieved_sims": [0.324185, 0.322631, 0.296259, 0.271477, 0.254563], "gold_chunk_rank": 20, "gold_chunk_retrieved_at_k": false}
{"case_id": "cs_04", "workflow": "customer_service", "question_id": "cs_04_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.3494, 0.6506], "max_prob": 0.6506, "correct": 1.0, "latency_ms": 378.6906, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "supported", "p_true": 0.6506, "evidence_span": "The account has 18 active users across 2 workspaces.", "retrieved_chunk_ids": ["cs_04::chunk1", "sec_01::chunk1", "sec_02::chunk3", "cs_05::chunk1", "sec_06::chunk3"], "retrieved_sims": [0.416529, 0.369565, 0.349816, 0.316329, 0.313826], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_04", "workflow": "customer_service", "question_id": "cs_04_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.6653, 0.3347], "max_prob": 0.6653, "correct": 1.0, "latency_ms": 446.4151, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.3347, "evidence_span": "No code change was made during the interaction.", "retrieved_chunk_ids": ["cs_04::chunk0", "ato_02::chunk0", "cs_01::chunk1", "ato_04::chunk1", "ato_04::chunk0"], "retrieved_sims": [0.565343, 0.397342, 0.359691, 0.333766, 0.324415], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_04", "workflow": "customer_service", "question_id": "cs_04_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4197, 0.5803], "max_prob": 0.5803, "correct": 0.0, "latency_ms": 420.0069, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.5803, "evidence_span": null, "retrieved_chunk_ids": ["cs_04::chunk0", "cs_04::chunk1", "ato_02::chunk0", "inv_06::chunk3", "cs_04::chunk3"], "retrieved_sims": [0.446808, 0.303638, 0.286928, 0.185274, 0.169669], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "cs_05", "workflow": "customer_service", "question_id": "cs_05_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4476, 0.5524], "max_prob": 0.5524, "correct": 1.0, "latency_ms": 402.3794, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.5524, "evidence_span": "The agent traced the failure to a timeout on a large attachment.", "retrieved_chunk_ids": ["cs_05::chunk3", "cs_05::chunk0", "cs_05::chunk2", "cs_05::chunk4", "ato_01::chunk0"], "retrieved_sims": [0.578061, 0.550702, 0.528582, 0.445719, 0.376967], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_05", "workflow": "customer_service", "question_id": "cs_05_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4435, 0.5565], "max_prob": 0.5565, "correct": 1.0, "latency_ms": 442.0069, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.5565, "evidence_span": "A retry with a smaller batch size completed the export successfully.", "retrieved_chunk_ids": ["cs_05::chunk2", "cs_05::chunk0", "cs_05::chunk3", "cs_05::chunk1", "ato_01::chunk0"], "retrieved_sims": [0.539825, 0.533969, 0.417582, 0.395736, 0.366505], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_05", "workflow": "customer_service", "question_id": "cs_05_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5262, 0.4738], "max_prob": 0.5262, "correct": 1.0, "latency_ms": 461.3933, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "not_supported", "p_true": 0.4738, "evidence_span": "The export of 12,000 records stopped at 60 percent completion.", "retrieved_chunk_ids": ["cs_05::chunk1", "cs_05::chunk0", "cs_05::chunk2", "ato_05::chunk2", "inv_01::chunk0"], "retrieved_sims": [0.563404, 0.563353, 0.476104, 0.328118, 0.316914], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_05", "workflow": "customer_service", "question_id": "cs_05_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.6366, 0.3634], "max_prob": 0.6366, "correct": 0.0, "latency_ms": 425.2097, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "supported", "p_true": 0.3634, "evidence_span": "Ticket CS-8210 was opened by customer Elena Rossi about a failed data export.", "retrieved_chunk_ids": ["cs_01::chunk0", "cs_04::chunk3", "cs_04::chunk2", "cs_01::chunk3", "cs_06::chunk3"], "retrieved_sims": [0.557795, 0.483869, 0.470793, 0.440557, 0.435993], "gold_chunk_rank": 18, "gold_chunk_retrieved_at_k": false}
{"case_id": "cs_05", "workflow": "customer_service", "question_id": "cs_05_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5773, 0.4227], "max_prob": 0.5773, "correct": 1.0, "latency_ms": 460.4649, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.4227, "evidence_span": null, "retrieved_chunk_ids": ["cs_05::chunk0", "ato_01::chunk0", "ato_04::chunk0", "ato_04::chunk1", "ato_03::chunk0"], "retrieved_sims": [0.243768, 0.237874, 0.214796, 0.210224, 0.209625], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "cs_06", "workflow": "customer_service", "question_id": "cs_06_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4415, 0.5585], "max_prob": 0.5585, "correct": 1.0, "latency_ms": 430.0872, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.5585, "evidence_span": "The agent checked the carrier status and found the package was lost in transit.", "retrieved_chunk_ids": ["cs_06::chunk2", "cs_06::chunk0", "cs_06::chunk3", "inv_02::chunk1", "inv_02::chunk2"], "retrieved_sims": [0.648442, 0.503444, 0.495953, 0.476568, 0.475362], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_06", "workflow": "customer_service", "question_id": "cs_06_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.389, 0.611], "max_prob": 0.611, "correct": 1.0, "latency_ms": 364.1292, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.611, "evidence_span": "The customer was not charged again for the replacement.", "retrieved_chunk_ids": ["cs_06::chunk1", "cs_06::chunk4", "cs_03::chunk0", "cs_01::chunk1", "cs_02::chunk1"], "retrieved_sims": [0.573383, 0.508539, 0.484347, 0.46338, 0.45381], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_06", "workflow": "customer_service", "question_id": "cs_06_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5832, 0.4168], "max_prob": 0.5832, "correct": 0.0, "latency_ms": 422.8379, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "supported", "p_true": 0.4168, "evidence_span": "The order of 4 items had not arrived 10 days after purchase.", "retrieved_chunk_ids": ["inv_03::chunk1", "inv_06::chunk1", "inv_06::chunk2", "inv_04::chunk3", "cs_06::chunk0"], "retrieved_sims": [0.442362, 0.432664, 0.370214, 0.356053, 0.350048], "gold_chunk_rank": 5, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_06", "workflow": "customer_service", "question_id": "cs_06_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.6205, 0.3795], "max_prob": 0.6205, "correct": 1.0, "latency_ms": 439.8721, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "not_supported", "p_true": 0.3795, "evidence_span": "Ticket CS-9001 concerned a shipping delay reported by customer Owen Bright.", "retrieved_chunk_ids": ["cs_06::chunk0", "inv_02::chunk1", "cs_06::chunk3", "inv_04::chunk1", "inv_05::chunk3"], "retrieved_sims": [0.55019, 0.548056, 0.496608, 0.452214, 0.449296], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "cs_06", "workflow": "customer_service", "question_id": "cs_06_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.7108, 0.2892], "max_prob": 0.7108, "correct": 1.0, "latency_ms": 367.224, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.2892, "evidence_span": "The customer was not charged again for the replacement.", "retrieved_chunk_ids": ["cs_06::chunk1", "cs_06::chunk4", "cs_02::chunk1", "cs_03::chunk2", "cs_01::chunk1"], "retrieved_sims": [0.675633, 0.595868, 0.54178, 0.540702, 0.538904], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_01", "workflow": "invoice_processing", "question_id": "inv_01_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.656, 0.344], "max_prob": 0.656, "correct": 0.0, "latency_ms": 469.152, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.344, "evidence_span": "The invoice total matches the purchase order total exactly.", "retrieved_chunk_ids": ["inv_01::chunk1", "inv_06::chunk1", "inv_03::chunk1", "inv_06::chunk3", "inv_02::chunk2"], "retrieved_sims": [0.57724, 0.574217, 0.56465, 0.560354, 0.532867], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_01", "workflow": "invoice_processing", "question_id": "inv_01_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.7119, 0.2881], "max_prob": 0.7119, "correct": 1.0, "latency_ms": 494.6433, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "not_supported", "p_true": 0.2881, "evidence_span": "Invoice INV-3301 was submitted by vendor Northwind Supplies for 1,240 dollars.", "retrieved_chunk_ids": ["inv_05::chunk0", "inv_01::chunk0", "inv_02::chunk0", "inv_04::chunk0", "inv_05::chunk1"], "retrieved_sims": [0.595538, 0.577705, 0.564655, 0.558388, 0.556557], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_01", "workflow": "invoice_processing", "question_id": "inv_01_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.6842, 0.3158], "max_prob": 0.6842, "correct": 0.0, "latency_ms": 458.2127, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "supported", "p_true": 0.3158, "evidence_span": "Invoice INV-3301 was submitted by vendor Northwind Supplies for 1,240 dollars.", "retrieved_chunk_ids": ["inv_01::chunk0", "inv_02::chunk0", "inv_04::chunk0", "inv_03::chunk1", "inv_04::chunk3"], "retrieved_sims": [0.756737, 0.561273, 0.533639, 0.530024, 0.52881], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_01", "workflow": "invoice_processing", "question_id": "inv_01_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.6282, 0.3718], "max_prob": 0.6282, "correct": 1.0, "latency_ms": 432.4424, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.3718, "evidence_span": "The delivery record shows 20 units received in good condition.", "retrieved_chunk_ids": ["cs_06::chunk3", "inv_03::chunk2", "inv_02::chunk3", "inv_02::chunk1", "inv_05::chunk3"], "retrieved_sims": [0.520718, 0.47181, 0.464152, 0.454762, 0.451944], "gold_chunk_rank": 65, "gold_chunk_retrieved_at_k": false}
{"case_id": "inv_01", "workflow": "invoice_processing", "question_id": "inv_01_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.6942, 0.3058], "max_prob": 0.6942, "correct": 1.0, "latency_ms": 490.3543, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.3058, "evidence_span": null, "retrieved_chunk_ids": ["inv_01::chunk0", "inv_04::chunk1", "inv_02::chunk0", "inv_06::chunk0", "inv_01::chunk1"], "retrieved_sims": [0.470563, 0.274356, 0.25136, 0.236953, 0.205438], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "inv_02", "workflow": "invoice_processing", "question_id": "inv_02_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5763, 0.4237], "max_prob": 0.5763, "correct": 0.0, "latency_ms": 432.9131, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.4237, "evidence_span": "The invoice is flagged for review because of the unauthorized freight charge.", "retrieved_chunk_ids": ["inv_02::chunk2", "inv_02::chunk3", "inv_02::chunk1", "inv_03::chunk2", "inv_03::chunk3"], "retrieved_sims": [0.686444, 0.685795, 0.616584, 0.577155, 0.574931], "gold_chunk_rank": 3, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_02", "workflow": "invoice_processing", "question_id": "inv_02_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4509, 0.5491], "max_prob": 0.5491, "correct": 1.0, "latency_ms": 414.4204, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "supported", "p_true": 0.5491, "evidence_span": "Invoice INV-3455 from vendor Cascade Metals bills for 3 line items.", "retrieved_chunk_ids": ["inv_06::chunk1", "inv_02::chunk0", "inv_03::chunk1", "inv_04::chunk3", "inv_06::chunk2"], "retrieved_sims": [0.66501, 0.645525, 0.578801, 0.536178, 0.532308], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_02", "workflow": "invoice_processing", "question_id": "inv_02_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5955, 0.4045], "max_prob": 0.5955, "correct": 1.0, "latency_ms": 468.8952, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "not_supported", "p_true": 0.4045, "evidence_span": "Invoice INV-3455 from vendor Cascade Metals bills for 3 line items.", "retrieved_chunk_ids": ["inv_02::chunk0", "inv_06::chunk2", "inv_01::chunk2", "inv_05::chunk0", "inv_03::chunk1"], "retrieved_sims": [0.615553, 0.563499, 0.556377, 0.540993, 0.537865], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_02", "workflow": "invoice_processing", "question_id": "inv_02_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4855, 0.5145], "max_prob": 0.5145, "correct": 0.0, "latency_ms": 415.8488, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.5145, "evidence_span": "The purchase order PO-9110 authorized only 2 of the 3 billed items.", "retrieved_chunk_ids": ["inv_06::chunk1", "inv_02::chunk2", "inv_03::chunk1", "inv_06::chunk2", "inv_06::chunk3"], "retrieved_sims": [0.605034, 0.537381, 0.523418, 0.520198, 0.501119], "gold_chunk_rank": 25, "gold_chunk_retrieved_at_k": false}
{"case_id": "inv_02", "workflow": "invoice_processing", "question_id": "inv_02_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5612, 0.4388], "max_prob": 0.5612, "correct": 1.0, "latency_ms": 457.4152, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.4388, "evidence_span": null, "retrieved_chunk_ids": ["inv_02::chunk0", "inv_06::chunk0", "inv_02::chunk2", "inv_02::chunk1", "cs_06::chunk1"], "retrieved_sims": [0.455646, 0.365351, 0.364602, 0.327855, 0.316929], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "inv_03", "workflow": "invoice_processing", "question_id": "inv_03_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5061, 0.4939], "max_prob": 0.5061, "correct": 0.0, "latency_ms": 381.9747, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.4939, "evidence_span": "The invoice bills for all 30 units despite the short delivery.", "retrieved_chunk_ids": ["inv_03::chunk1", "inv_06::chunk1", "inv_04::chunk1", "inv_03::chunk3", "inv_03::chunk4"], "retrieved_sims": [0.674246, 0.618394, 0.548556, 0.541705, 0.540923], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_03", "workflow": "invoice_processing", "question_id": "inv_03_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5518, 0.4482], "max_prob": 0.5518, "correct": 0.0, "latency_ms": 390.5752, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.4482, "evidence_span": "The invoice bills for all 30 units despite the short delivery.", "retrieved_chunk_ids": ["inv_03::chunk1", "inv_03::chunk3", "inv_06::chunk1", "inv_03::chunk4", "inv_02::chunk2"], "retrieved_sims": [0.521086, 0.510086, 0.506969, 0.462204, 0.440736], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_03", "workflow": "invoice_processing", "question_id": "inv_03_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.6873, 0.3127], "max_prob": 0.6873, "correct": 0.0, "latency_ms": 475.0202, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "supported", "p_true": 0.3127, "evidence_span": "Invoice INV-3620 was issued by vendor Harbor Optics for lens assemblies.", "retrieved_chunk_ids": ["inv_03::chunk0", "inv_06::chunk2", "inv_01::chunk0", "inv_02::chunk0", "inv_05::chunk0"], "retrieved_sims": [0.667076, 0.537759, 0.536622, 0.530059, 0.516632], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_03", "workflow": "invoice_processing", "question_id": "inv_03_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.754, 0.246], "max_prob": 0.754, "correct": 1.0, "latency_ms": 434.0766, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.246, "evidence_span": "However, the delivery record shows only 28 units were received.", "retrieved_chunk_ids": ["inv_03::chunk1", "inv_06::chunk1", "inv_03::chunk0", "cs_05::chunk1", "inv_01::chunk0"], "retrieved_sims": [0.52775, 0.472983, 0.403372, 0.39042, 0.39018], "gold_chunk_rank": 3, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_03", "workflow": "invoice_processing", "question_id": "inv_03_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.6685, 0.3315], "max_prob": 0.6685, "correct": 1.0, "latency_ms": 450.316, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.3315, "evidence_span": null, "retrieved_chunk_ids": ["inv_03::chunk1", "inv_02::chunk1", "cs_06::chunk0", "inv_05::chunk0", "inv_01::chunk0"], "retrieved_sims": [0.487495, 0.456335, 0.39805, 0.375068, 0.35098], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "inv_04", "workflow": "invoice_processing", "question_id": "inv_04_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.535, 0.465], "max_prob": 0.535, "correct": 0.0, "latency_ms": 486.65, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.465, "evidence_span": "The invoice total is 615 dollars, matching purchase order PO-4521.", "retrieved_chunk_ids": ["inv_02::chunk0", "inv_05::chunk0", "inv_04::chunk0", "inv_01::chunk0", "inv_06::chunk0"], "retrieved_sims": [0.689015, 0.680203, 0.657342, 0.65057, 0.621282], "gold_chunk_rank": 3, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_04", "workflow": "invoice_processing", "question_id": "inv_04_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5627, 0.4373], "max_prob": 0.5627, "correct": 0.0, "latency_ms": 398.0278, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.4373, "evidence_span": "No discrepancies were found between the invoice, order, and delivery.", "retrieved_chunk_ids": ["inv_03::chunk1", "inv_03::chunk3", "inv_06::chunk1", "inv_05::chunk1", "inv_03::chunk2"], "retrieved_sims": [0.566788, 0.547338, 0.504417, 0.489053, 0.487971], "gold_chunk_rank": 11, "gold_chunk_retrieved_at_k": false}
{"case_id": "inv_04", "workflow": "invoice_processing", "question_id": "inv_04_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.633, 0.367], "max_prob": 0.633, "correct": 1.0, "latency_ms": 402.2166, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "not_supported", "p_true": 0.367, "evidence_span": "Paying early would save 12 dollars and 30 cents.", "retrieved_chunk_ids": ["inv_04::chunk1", "inv_01::chunk1", "inv_03::chunk4", "inv_04::chunk0", "cs_03::chunk1"], "retrieved_sims": [0.6439, 0.403255, 0.327345, 0.282569, 0.27694], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_04", "workflow": "invoice_processing", "question_id": "inv_04_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5138, 0.4862], "max_prob": 0.5138, "correct": 1.0, "latency_ms": 395.6285, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.4862, "evidence_span": "The delivery was received complete on 2026-06-01.", "retrieved_chunk_ids": ["inv_02::chunk1", "inv_03::chunk2", "cs_06::chunk3", "cs_05::chunk3", "cs_06::chunk2"], "retrieved_sims": [0.513496, 0.461373, 0.451075, 0.434749, 0.421121], "gold_chunk_rank": 29, "gold_chunk_retrieved_at_k": false}
{"case_id": "inv_04", "workflow": "invoice_processing", "question_id": "inv_04_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4706, 0.5294], "max_prob": 0.5294, "correct": 0.0, "latency_ms": 392.6957, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.5294, "evidence_span": null, "retrieved_chunk_ids": ["inv_04::chunk0", "cs_06::chunk4", "inv_04::chunk3", "inv_04::chunk2", "cs_06::chunk1"], "retrieved_sims": [0.649959, 0.545374, 0.468519, 0.451366, 0.430576], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "inv_05", "workflow": "invoice_processing", "question_id": "inv_05_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.6178, 0.3822], "max_prob": 0.6178, "correct": 0.0, "latency_ms": 373.3896, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.3822, "evidence_span": "This invoice appears to duplicate invoice INV-3889 submitted the day before.", "retrieved_chunk_ids": ["inv_05::chunk1", "inv_05::chunk0", "inv_03::chunk1", "inv_05::chunk3", "inv_03::chunk4"], "retrieved_sims": [0.655181, 0.625214, 0.504052, 0.502163, 0.496814], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_05", "workflow": "invoice_processing", "question_id": "inv_05_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.6178, 0.3822], "max_prob": 0.6178, "correct": 0.0, "latency_ms": 459.6604, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.3822, "evidence_span": "Paying both invoices would result in a double payment.", "retrieved_chunk_ids": ["inv_04::chunk1", "inv_05::chunk1", "inv_06::chunk1", "inv_05::chunk0", "inv_03::chunk1"], "retrieved_sims": [0.684669, 0.680404, 0.656505, 0.646011, 0.607788], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_05", "workflow": "invoice_processing", "question_id": "inv_05_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.7675, 0.2325], "max_prob": 0.7675, "correct": 0.0, "latency_ms": 430.2614, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "supported", "p_true": 0.2325, "evidence_span": "The delivery of 8 units was received only once on 2026-07-09.", "retrieved_chunk_ids": ["inv_03::chunk1", "inv_06::chunk1", "inv_05::chunk0", "inv_06::chunk2", "inv_01::chunk0"], "retrieved_sims": [0.511198, 0.47463, 0.416238, 0.3967, 0.380194], "gold_chunk_rank": 3, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_05", "workflow": "invoice_processing", "question_id": "inv_05_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.7607, 0.2393], "max_prob": 0.7607, "correct": 1.0, "latency_ms": 479.277, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "not_supported", "p_true": 0.2393, "evidence_span": "Invoice INV-3890 was submitted by vendor Ironbark Tools for 1,000 dollars.", "retrieved_chunk_ids": ["inv_05::chunk0", "inv_02::chunk0", "inv_04::chunk0", "inv_01::chunk0", "inv_04::chunk3"], "retrieved_sims": [0.573483, 0.529488, 0.516169, 0.503728, 0.497431], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_05", "workflow": "invoice_processing", "question_id": "inv_05_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5846, 0.4154], "max_prob": 0.5846, "correct": 1.0, "latency_ms": 457.7866, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.4154, "evidence_span": null, "retrieved_chunk_ids": ["inv_05::chunk1", "inv_05::chunk0", "inv_03::chunk1", "inv_03::chunk2", "inv_05::chunk2"], "retrieved_sims": [0.7339, 0.622347, 0.585006, 0.518676, 0.50168], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "inv_06", "workflow": "invoice_processing", "question_id": "inv_06_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5861, 0.4139], "max_prob": 0.5861, "correct": 0.0, "latency_ms": 386.437, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.4139, "evidence_span": "The invoice amount is within the authorized ceiling.", "retrieved_chunk_ids": ["inv_01::chunk1", "inv_03::chunk4", "inv_06::chunk1", "inv_06::chunk3", "inv_03::chunk1"], "retrieved_sims": [0.593827, 0.593042, 0.587004, 0.568103, 0.560787], "gold_chunk_rank": 9, "gold_chunk_retrieved_at_k": false}
{"case_id": "inv_06", "workflow": "invoice_processing", "question_id": "inv_06_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.6126, 0.3874], "max_prob": 0.6126, "correct": 0.0, "latency_ms": 409.2042, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.3874, "evidence_span": "The purchase order PO-5150 authorized transport up to 2,500 dollars.", "retrieved_chunk_ids": ["inv_02::chunk2", "inv_03::chunk3", "inv_03::chunk2", "inv_05::chunk2", "inv_02::chunk1"], "retrieved_sims": [0.585998, 0.515375, 0.487999, 0.484507, 0.482987], "gold_chunk_rank": 11, "gold_chunk_retrieved_at_k": false}
{"case_id": "inv_06", "workflow": "invoice_processing", "question_id": "inv_06_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.6137, 0.3863], "max_prob": 0.6137, "correct": 1.0, "latency_ms": 476.1362, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "not_supported", "p_true": 0.3863, "evidence_span": "Invoice INV-3999 from vendor Summit Freight bills 2,220 dollars for transport services.", "retrieved_chunk_ids": ["inv_02::chunk0", "inv_06::chunk0", "inv_06::chunk1", "inv_01::chunk0", "inv_04::chunk0"], "retrieved_sims": [0.613426, 0.583681, 0.558773, 0.537871, 0.503427], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_06", "workflow": "invoice_processing", "question_id": "inv_06_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5679, 0.4321], "max_prob": 0.5679, "correct": 0.0, "latency_ms": 449.3014, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "supported", "p_true": 0.4321, "evidence_span": "Invoice INV-3999 from vendor Summit Freight bills 2,220 dollars for transport services.", "retrieved_chunk_ids": ["inv_06::chunk0", "inv_02::chunk0", "inv_06::chunk2", "inv_02::chunk2", "inv_02::chunk1"], "retrieved_sims": [0.740876, 0.650928, 0.630373, 0.611211, 0.598015], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "inv_06", "workflow": "invoice_processing", "question_id": "inv_06_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5648, 0.4352], "max_prob": 0.5648, "correct": 1.0, "latency_ms": 423.7143, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.4352, "evidence_span": "The invoice amount is within the authorized ceiling.", "retrieved_chunk_ids": ["inv_03::chunk1", "inv_02::chunk0", "inv_06::chunk1", "inv_03::chunk4", "inv_06::chunk0"], "retrieved_sims": [0.553461, 0.538378, 0.532026, 0.522336, 0.513703], "gold_chunk_rank": 5, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_01", "workflow": "security_incidents", "question_id": "sec_01_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.3742, 0.6258], "max_prob": 0.6258, "correct": 1.0, "latency_ms": 453.7948, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.6258, "evidence_span": "That IP address is not listed in the known source inventory.", "retrieved_chunk_ids": ["sec_01::chunk3", "sec_01::chunk0", "sec_05::chunk0", "sec_05::chunk1", "sec_02::chunk1"], "retrieved_sims": [0.498908, 0.491975, 0.483873, 0.476028, 0.454956], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_01", "workflow": "security_incidents", "question_id": "sec_01_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4058, 0.5942], "max_prob": 0.5942, "correct": 0.0, "latency_ms": 443.8025, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "not_supported", "p_true": 0.5942, "evidence_span": "The security team isolated the host within 6 minutes of the alert.", "retrieved_chunk_ids": ["sec_01::chunk1", "sec_01::chunk3", "sec_01::chunk0", "ato_06::chunk1", "ato_02::chunk0"], "retrieved_sims": [0.567436, 0.530132, 0.479738, 0.463855, 0.451643], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_01", "workflow": "security_incidents", "question_id": "sec_01_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4925, 0.5075], "max_prob": 0.5075, "correct": 1.0, "latency_ms": 482.3226, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "supported", "p_true": 0.5075, "evidence_span": "The alert fired at 02:41 UTC and named the file update_helper.exe.", "retrieved_chunk_ids": ["sec_01::chunk0", "ato_02::chunk0", "ato_02::chunk3", "sec_01::chunk2", "ato_02::chunk2"], "retrieved_sims": [0.526825, 0.347829, 0.338354, 0.317612, 0.306849], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_01", "workflow": "security_incidents", "question_id": "sec_01_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.6625, 0.3375], "max_prob": 0.6625, "correct": 1.0, "latency_ms": 449.0706, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.3375, "evidence_span": "No data exfiltration was observed during the investigation.", "retrieved_chunk_ids": ["sec_03::chunk1", "sec_03::chunk2", "sec_03::chunk0", "sec_03::chunk3", "ato_04::chunk1"], "retrieved_sims": [0.514295, 0.513338, 0.508724, 0.476087, 0.469892], "gold_chunk_rank": 32, "gold_chunk_retrieved_at_k": false}
{"case_id": "sec_01", "workflow": "security_incidents", "question_id": "sec_01_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5008, 0.4992], "max_prob": 0.5008, "correct": 1.0, "latency_ms": 423.9444, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.4992, "evidence_span": null, "retrieved_chunk_ids": ["sec_02::chunk3", "sec_04::chunk3", "ato_06::chunk1", "sec_04::chunk2", "sec_05::chunk2"], "retrieved_sims": [0.352311, 0.349283, 0.328496, 0.327622, 0.324969], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "sec_02", "workflow": "security_incidents", "question_id": "sec_02_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4621, 0.5379], "max_prob": 0.5379, "correct": 1.0, "latency_ms": 425.2026, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.5379, "evidence_span": "All attempts failed, and no successful login was recorded.", "retrieved_chunk_ids": ["cs_02::chunk0", "sec_02::chunk0", "sec_02::chunk1", "sec_02::chunk3", "sec_02::chunk2"], "retrieved_sims": [0.514177, 0.50229, 0.47521, 0.435695, 0.375231], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_02", "workflow": "security_incidents", "question_id": "sec_02_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4193, 0.5807], "max_prob": 0.5807, "correct": 1.0, "latency_ms": 403.4449, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "supported", "p_true": 0.5807, "evidence_span": "Incident SEC-2288 involved 5 failed login attempts against the admin console.", "retrieved_chunk_ids": ["sec_02::chunk0", "sec_02::chunk1", "sec_02::chunk3", "cs_02::chunk0", "sec_02::chunk2"], "retrieved_sims": [0.619276, 0.569997, 0.557386, 0.509779, 0.474087], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_02", "workflow": "security_incidents", "question_id": "sec_02_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4567, 0.5433], "max_prob": 0.5433, "correct": 0.0, "latency_ms": 397.4146, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "not_supported", "p_true": 0.5433, "evidence_span": "The targeted account belongs to administrator Ravi Kapoor.", "retrieved_chunk_ids": ["sec_02::chunk0", "sec_02::chunk1", "sec_06::chunk0", "sec_06::chunk3", "sec_03::chunk0"], "retrieved_sims": [0.527584, 0.455739, 0.405743, 0.374378, 0.371423], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_02", "workflow": "security_incidents", "question_id": "sec_02_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4946, 0.5054], "max_prob": 0.5054, "correct": 0.0, "latency_ms": 396.8419, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.5054, "evidence_span": "All attempts failed, and no successful login was recorded.", "retrieved_chunk_ids": ["sec_02::chunk1", "sec_02::chunk0", "sec_02::chunk3", "sec_06::chunk0", "sec_06::chunk1"], "retrieved_sims": [0.609515, 0.520549, 0.483533, 0.474761, 0.45346], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_02", "workflow": "security_incidents", "question_id": "sec_02_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5576, 0.4424], "max_prob": 0.5576, "correct": 1.0, "latency_ms": 442.5202, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.4424, "evidence_span": null, "retrieved_chunk_ids": ["sec_05::chunk2", "sec_02::chunk1", "sec_05::chunk0", "sec_04::chunk2", "ato_06::chunk1"], "retrieved_sims": [0.502086, 0.46147, 0.45477, 0.454492, 0.451792], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "sec_03", "workflow": "security_incidents", "question_id": "sec_03_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5526, 0.4474], "max_prob": 0.5526, "correct": 0.0, "latency_ms": 420.9984, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.4474, "evidence_span": "An employee account uploaded 3 gigabytes to an external file-sharing site.", "retrieved_chunk_ids": ["sec_03::chunk0", "sec_03::chunk1", "sec_01::chunk3", "sec_03::chunk3", "cs_05::chunk1"], "retrieved_sims": [0.555862, 0.42863, 0.35366, 0.33466, 0.329968], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_03", "workflow": "security_incidents", "question_id": "sec_03_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4703, 0.5297], "max_prob": 0.5297, "correct": 1.0, "latency_ms": 410.073, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.5297, "evidence_span": "No policy violation was recorded against the employee.", "retrieved_chunk_ids": ["sec_04::chunk0", "sec_04::chunk2", "sec_01::chunk2", "sec_04::chunk1", "ato_02::chunk1"], "retrieved_sims": [0.486213, 0.480351, 0.47496, 0.447468, 0.432018], "gold_chunk_rank": 14, "gold_chunk_retrieved_at_k": false}
{"case_id": "sec_03", "workflow": "security_incidents", "question_id": "sec_03_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5055, 0.4945], "max_prob": 0.5055, "correct": 0.0, "latency_ms": 424.2799, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "supported", "p_true": 0.4945, "evidence_span": "The account belongs to analyst Grace Yoon in the finance department.", "retrieved_chunk_ids": ["sec_03::chunk0", "sec_04::chunk1", "sec_06::chunk3", "sec_02::chunk1", "sec_02::chunk0"], "retrieved_sims": [0.384421, 0.355321, 0.351467, 0.350653, 0.330723], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_03", "workflow": "security_incidents", "question_id": "sec_03_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.537, 0.463], "max_prob": 0.537, "correct": 1.0, "latency_ms": 422.0544, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.463, "evidence_span": "The incident was closed as a false positive after verification.", "retrieved_chunk_ids": ["sec_03::chunk1", "sec_03::chunk0", "sec_03::chunk2", "sec_04::chunk3", "sec_03::chunk3"], "retrieved_sims": [0.558161, 0.55338, 0.539807, 0.530489, 0.527955], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_03", "workflow": "security_incidents", "question_id": "sec_03_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5269, 0.4731], "max_prob": 0.5269, "correct": 1.0, "latency_ms": 423.4881, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.4731, "evidence_span": null, "retrieved_chunk_ids": ["sec_03::chunk0", "cs_02::chunk3", "sec_01::chunk3", "ato_03::chunk0", "cs_04::chunk1"], "retrieved_sims": [0.319874, 0.254077, 0.246593, 0.246199, 0.229897], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "sec_04", "workflow": "security_incidents", "question_id": "sec_04_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4289, 0.5711], "max_prob": 0.5711, "correct": 1.0, "latency_ms": 463.1252, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.5711, "evidence_span": "The email impersonated the payroll provider and asked for credentials.", "retrieved_chunk_ids": ["sec_04::chunk0", "sec_04::chunk3", "sec_04::chunk1", "sec_04::chunk2", "cs_05::chunk1"], "retrieved_sims": [0.66015, 0.64805, 0.590292, 0.553672, 0.359821], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_04", "workflow": "security_incidents", "question_id": "sec_04_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4926, 0.5074], "max_prob": 0.5074, "correct": 1.0, "latency_ms": 428.0045, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.5074, "evidence_span": "The incident affected no accounts and caused no credential loss.", "retrieved_chunk_ids": ["sec_04::chunk0", "sec_04::chunk3", "sec_04::chunk1", "sec_04::chunk2", "sec_06::chunk1"], "retrieved_sims": [0.498708, 0.49001, 0.456179, 0.406648, 0.395765], "gold_chunk_rank": 3, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_04", "workflow": "security_incidents", "question_id": "sec_04_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.6553, 0.3447], "max_prob": 0.6553, "correct": 1.0, "latency_ms": 394.8252, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "not_supported", "p_true": 0.3447, "evidence_span": "Incident SEC-2410 concerned a phishing email reported by 4 employees.", "retrieved_chunk_ids": ["sec_04::chunk3", "sec_04::chunk0", "sec_04::chunk2", "sec_04::chunk1", "sec_04::chunk4"], "retrieved_sims": [0.64274, 0.608243, 0.559445, 0.488272, 0.422033], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_04", "workflow": "security_incidents", "question_id": "sec_04_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.681, 0.319], "max_prob": 0.681, "correct": 1.0, "latency_ms": 421.9013, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.319, "evidence_span": "No employee entered credentials on the linked page.", "retrieved_chunk_ids": ["sec_04::chunk3", "sec_04::chunk0", "sec_04::chunk2", "sec_04::chunk1", "sec_02::chunk3"], "retrieved_sims": [0.577043, 0.574025, 0.498151, 0.375203, 0.371882], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_04", "workflow": "security_incidents", "question_id": "sec_04_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.6826, 0.3174], "max_prob": 0.6826, "correct": 1.0, "latency_ms": 433.2063, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.3174, "evidence_span": null, "retrieved_chunk_ids": ["sec_04::chunk3", "sec_04::chunk2", "sec_04::chunk0", "sec_04::chunk1", "sec_01::chunk2"], "retrieved_sims": [0.507894, 0.484408, 0.440929, 0.35176, 0.342874], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "sec_05", "workflow": "security_incidents", "question_id": "sec_05_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4333, 0.5667], "max_prob": 0.5667, "correct": 1.0, "latency_ms": 455.9753, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.5667, "evidence_span": "Incident SEC-2477 was triggered by unusual outbound traffic from server DB-09.", "retrieved_chunk_ids": ["sec_05::chunk1", "sec_05::chunk0", "sec_05::chunk2", "sec_01::chunk3", "sec_03::chunk0"], "retrieved_sims": [0.783656, 0.735415, 0.490016, 0.439481, 0.400295], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_05", "workflow": "security_incidents", "question_id": "sec_05_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4516, 0.5484], "max_prob": 0.5484, "correct": 1.0, "latency_ms": 456.5618, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.5484, "evidence_span": "The incident was reclassified as a configuration error, not an intrusion.", "retrieved_chunk_ids": ["sec_05::chunk2", "sec_05::chunk1", "sec_05::chunk0", "sec_02::chunk1", "sec_06::chunk1"], "retrieved_sims": [0.573825, 0.5309, 0.52559, 0.383228, 0.371456], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_05", "workflow": "security_incidents", "question_id": "sec_05_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.488, 0.512], "max_prob": 0.512, "correct": 1.0, "latency_ms": 462.5395, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "supported", "p_true": 0.512, "evidence_span": "The traffic totaled 512 megabytes to an unfamiliar destination over 10 minutes.", "retrieved_chunk_ids": ["sec_05::chunk0", "sec_03::chunk0", "ato_01::chunk3", "cs_05::chunk0", "ato_04::chunk1"], "retrieved_sims": [0.409955, 0.369116, 0.351242, 0.317345, 0.316589], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_05", "workflow": "security_incidents", "question_id": "sec_05_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4758, 0.5242], "max_prob": 0.5242, "correct": 0.0, "latency_ms": 444.2695, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "not_supported", "p_true": 0.5242, "evidence_span": "Incident SEC-2477 was triggered by unusual outbound traffic from server DB-09.", "retrieved_chunk_ids": ["sec_05::chunk1", "sec_05::chunk0", "sec_05::chunk2", "sec_01::chunk3", "sec_01::chunk0"], "retrieved_sims": [0.727037, 0.69675, 0.516616, 0.462114, 0.420198], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_05", "workflow": "security_incidents", "question_id": "sec_05_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5116, 0.4884], "max_prob": 0.5116, "correct": 1.0, "latency_ms": 392.389, "provenance": "measured", "EXPLORATORY": true, "claim_type": "unverifiable", "gold_label": "not_supported", "p_true": 0.4884, "evidence_span": null, "retrieved_chunk_ids": ["sec_05::chunk4", "sec_05::chunk3", "cs_05::chunk2", "ato_05::chunk1", "cs_02::chunk1"], "retrieved_sims": [0.650361, 0.430727, 0.371328, 0.368636, 0.357598], "gold_chunk_rank": null, "gold_chunk_retrieved_at_k": null}
{"case_id": "sec_06", "workflow": "security_incidents", "question_id": "sec_06_c1", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.4538, 0.5462], "max_prob": 0.5462, "correct": 1.0, "latency_ms": 408.5189, "provenance": "measured", "EXPLORATORY": true, "claim_type": "paraphrase", "gold_label": "supported", "p_true": 0.5462, "evidence_span": "A standard user account gained administrator rights unexpectedly at 11:09 UTC.", "retrieved_chunk_ids": ["sec_06::chunk1", "sec_06::chunk0", "sec_02::chunk1", "sec_06::chunk3", "sec_02::chunk0"], "retrieved_sims": [0.572713, 0.554636, 0.486068, 0.459039, 0.407194], "gold_chunk_rank": 2, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_06", "workflow": "security_incidents", "question_id": "sec_06_c2", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 0, "pred_distribution": [0.5316, 0.4684], "max_prob": 0.5316, "correct": 0.0, "latency_ms": 421.435, "provenance": "measured", "EXPLORATORY": true, "claim_type": "inference", "gold_label": "supported", "p_true": 0.4684, "evidence_span": "There was no evidence the account misused the elevated access.", "retrieved_chunk_ids": ["sec_06::chunk1", "sec_06::chunk3", "sec_02::chunk1", "sec_01::chunk1", "sec_06::chunk0"], "retrieved_sims": [0.591732, 0.439012, 0.414875, 0.402691, 0.363347], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_06", "workflow": "security_incidents", "question_id": "sec_06_c3", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4948, 0.5052], "max_prob": 0.5052, "correct": 0.0, "latency_ms": 425.2178, "provenance": "measured", "EXPLORATORY": true, "claim_type": "number", "gold_label": "not_supported", "p_true": 0.5052, "evidence_span": "The security team revoked the extra privileges within 8 minutes.", "retrieved_chunk_ids": ["sec_06::chunk1", "sec_06::chunk0", "sec_06::chunk3", "sec_02::chunk1", "ato_03::chunk1"], "retrieved_sims": [0.751062, 0.560679, 0.549652, 0.453392, 0.433405], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_06", "workflow": "security_incidents", "question_id": "sec_06_c4", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.0, 1.0], "pred_argmax": 1, "pred_distribution": [0.434, 0.566], "max_prob": 0.566, "correct": 1.0, "latency_ms": 432.8993, "provenance": "measured", "EXPLORATORY": true, "claim_type": "entity", "gold_label": "supported", "p_true": 0.566, "evidence_span": "The account belongs to contractor Felix Moreau.", "retrieved_chunk_ids": ["sec_06::chunk0", "sec_02::chunk1", "cs_05::chunk1", "cs_02::chunk1", "sec_04::chunk1"], "retrieved_sims": [0.493709, 0.427402, 0.417488, 0.412299, 0.408912], "gold_chunk_rank": 1, "gold_chunk_retrieved_at_k": true}
{"case_id": "sec_06", "workflow": "security_incidents", "question_id": "sec_06_c5", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4774, 0.5226], "max_prob": 0.5226, "correct": 0.0, "latency_ms": 431.7336, "provenance": "measured", "EXPLORATORY": true, "claim_type": "contradiction", "gold_label": "not_supported", "p_true": 0.5226, "evidence_span": "The incident was classified as a misconfiguration with no malicious intent.", "retrieved_chunk_ids": ["sec_06::chunk2", "sec_06::chunk0", "sec_05::chunk0", "sec_04::chunk2", "sec_04::chunk3"], "retrieved_sims": [0.451136, 0.409922, 0.406533, 0.402971, 0.389768], "gold_chunk_rank": 13, "gold_chunk_retrieved_at_k": false}


==> anc/frozen_pipeline.json <==
{
  "frozen_at_utc": "2026-09-26T15:50:39Z",
  "fitting_split": "CALIB (200 cases, track_a_split.json seed 20260926)",
  "selection_rule": "lowest CALIB NLL among prereg section 6 methods 1-6",
  "winner_method": "isotonic",
  "winner_params": {
    "note": "per-(primitive,position) OvR isotonic on identity probs, renormalized; fit on the fitting split only; applied via linear interpolation over the stored threshold curves (clipped at the ends, sklearn out_of_bounds=clip)",
    "curves": {
      "0:0": {
        "x": [
          0.0425125884041342,
          0.14135230713664823,
          0.14663309120089593,
          0.19737876730677564,
          0.19762488469412862,
          0.21447118875986512,
          0.21465690721303868,
          0.24496652963729681,
          0.2456230920580047,
          0.2565505002771009,
          0.2568054162194555,
          0.29100229272704675,
          0.2967967144464595,
          0.31273339506540127,
          0.31592478588966827,
          0.3512569074381059,
          0.35386984114175185,
          0.3649373004429661,
          0.3701352340380776,
          0.3848169665826708,
          0.38821859289471494,
          0.45339512884754307,
          0.4540240205073367,
          0.7704308689214512
        ],
        "y": [
          0.0,
          0.0,
          0.02857142857142857,
          0.02857142857142857,
          0.05263157894736842,
          0.05263157894736842,
          0.13043478260869565,
          0.13043478260869565,
          0.14285714285714285,
          0.14285714285714285,
          0.18181818181818182,
          0.18181818181818182,
          0.3333333333333333,
          0.3333333333333333,
          0.45454545454545453,
          0.45454545454545453,
          0.5,
          0.5,
          0.6666666666666666,
          0.6666666666666666,
          0.9,
          0.9,
          1.0,
          1.0
        ]
      },
      "0:1": {
        "x": [
          0.036256666281034085,
          0.26136637384423395,
          0.263784053245128,
          0.31468877945901824,
          0.3163788111920719,
          0.32661276040484283,
          0.3267511099144141,
          0.33153739865607845,
          0.33282663246820515,
          0.36344640073278234,
          0.36399551717693696,
          0.3864859901339267,
          0.39054696730626975,
          0.4329610560589323,
          0.4406657845958156,
          0.4668458442958943,
          0.47387562964066904,
          0.505332436925537,
          0.5099558211940446,
          0.8045887720548361
        ],
        "y": [
          0.0,
          0.0,
          0.058823529411764705,
          0.058823529411764705,
          0.2,
          0.2,
          0.3333333333333333,
          0.3333333333333333,
          0.36363636363636365,
          0.36363636363636365,
          0.5,
          0.5,
          0.75,
          0.75,
          0.8333333333333334,
          0.8333333333333334,
          0.875,
          0.875,
          1.0,
          1.0
        ]
      },
      "0:2": {
        "x": [
          0.02568266319787255,
          0.20481515426421634,
          0.20847348865890142,
          0.27091897907235973,
          0.2720321242292666,
          0.29951476240783403,
          0.3001355784792822,
          0.3506420917202941,
          0.3522472941416622,
          0.37919820126246,
          0.3808649748932258,
          0.40806587065923566,
          0.4083110463337383,
          0.4281285819091395,
          0.4283248984203363,
          0.4476837008656804,
          0.448478415514514,
          0.4719652336603732,
          0.472441107251043,
          0.511249193241542,
          0.5134816840087563,
          0.8319248589813986
        ],
        "y": [
          0.0,
          0.0,
          0.1,
          0.1,
          0.17647058823529413,
          0.17647058823529413,
          0.3055555555555556,
          0.3055555555555556,
          0.3684210526315789,
          0.3684210526315789,
          0.5882352941176471,
          0.5882352941176471,
          0.7,
          0.7,
          0.7333333333333333,
          0.7333333333333333,
          0.8095238095238095,
          0.8095238095238095,
          0.9047619047619048,
          0.9047619047619048,
          1.0,
          1.0
        ]
      },
      "0:3": {
        "x": [
          0.030280451376006094,
          0.05761849246065169,
          0.058105603996787665,
          0.10627502469582646,
          0.10700793833944466,
          0.1495658533123676,
          0.14968010027803175,
          0.20273314935058823,
          0.2029126925905107,
          0.2706294933983821,
          0.27497458719793655,
          0.30261559957291745,
          0.3027935860432858,
          0.3174039476507205,
          0.32093494047594046,
          0.35779238123884943,
          0.453016918443681,
          0.5278228866571895,
          0.5523805788086718,
          0.6217075311647897
        ],
        "y": [
          0.0,
          0.0,
          0.016666666666666666,
          0.016666666666666666,
          0.027777777777777776,
          0.027777777777777776,
          0.05,
          0.05,
          0.1276595744680851,
          0.1276595744680851,
          0.375,
          0.375,
          0.5,
          0.5,
          0.875,
          0.875,
          0.9,
          0.9,
          1.0,
          1.0
        ]
      },
      "0:4": {
        "x": [
          0.043665278410492024,
          0.22809890661399262,
          0.23002200588759897,
          0.25785720473766444,
          0.25906137034204557,
          0.3086842110598834,
          0.3115442519804948,
          0.3602575472081642,
          0.3672701517490002,
          0.44969490343409296,
          0.46057348315276514,
          0.8466509139031755
        ],
        "y": [
          0.0,
          0.0,
          0.16666666666666666,
          0.16666666666666666,
          0.1875,
          0.1875,
          0.4,
          0.4,
          0.6,
          0.6,
          1.0,
          1.0
        ]
      },
      "1:0": {
        "x": [
          0.006938431825633175,
          0.09496778591918972,
          0.09524858256524196,
          0.2655212387228166,
          0.2666604459821501,
          0.2978276893238185,
          0.29828233824846767,
          0.30066569285276334,
          0.30122518545092564,
          0.3392643409867338,
          0.3419590919008556,
          0.4099544558995823,
          0.4279075836524671,
          0.49531861870599886,
          0.5010034292326015,
          0.5870905020598536,
          0.5975558562326008,
          0.9237554330144165
        ],
        "y": [
          0.0,
          0.0,
          0.047619047619047616,
          0.047619047619047616,
          0.2857142857142857,
          0.2857142857142857,
          0.3333333333333333,
          0.3333333333333333,
          0.3684210526315789,
          0.3684210526315789,
          0.5294117647058824,
          0.5294117647058824,
          0.7272727272727273,
          0.7272727272727273,
          0.75,
          0.75,
          1.0,
          1.0
        ]
      },
      "1:1": {
        "x": [
          0.021597723400262503,
          0.11144111631728555,
          0.1114797284454608,
          0.21381917691842559,
          0.21511420152064534,
          0.2791598738016283,
          0.28110744879211796,
          0.28234513190730504,
          0.2853324134278587,
          0.353251986039273,
          0.35421187297142714,
          0.441240924881234,
          0.44321602541495353,
          0.47280113839464094,
          0.47559377766009986,
          0.5809870478674368,
          0.5960369074344188,
          0.629013381202497
        ],
        "y": [
          0.0,
          0.0,
          0.011494252873563218,
          0.011494252873563218,
          0.1,
          0.1,
          0.2,
          0.2,
          0.34615384615384615,
          0.34615384615384615,
          0.3469387755102041,
          0.3469387755102041,
          0.6206896551724138,
          0.6206896551724138,
          0.660377358490566,
          0.660377358490566,
          1.0,
          1.0
        ]
      },
      "1:2": {
        "x": [
          0.03102128788729211,
          0.2330057762945434,
          0.2347591766695545,
          0.24280602265249213,
          0.24710483039173367,
          0.31013423211901475,
          0.31075948309369245,
          0.3399209984525268,
          0.34115590235052834,
          0.3437567154120681,
          0.3437581137247882,
          0.36105250948029227,
          0.36111147476513583,
          0.3630298745842555,
          0.3631873213698657,
          0.3905234809279705,
          0.3934793308490029,
          0.4050611236177716,
          0.4059081687210792,
          0.41436492731350594,
          0.4158322772985656,
          0.4968507759683852,
          0.5026444738392152,
          0.5162727823652304,
          0.5166014142195763,
          0.5530855270490532,
          0.5588154840873063,
          0.6992025000708396
        ],
        "y": [
          0.0,
          0.0,
          0.125,
          0.125,
          0.12698412698412698,
          0.12698412698412698,
          0.2777777777777778,
          0.2777777777777778,
          0.3333333333333333,
          0.3333333333333333,
          0.47058823529411764,
          0.47058823529411764,
          0.5,
          0.5,
          0.5405405405405406,
          0.5405405405405406,
          0.5555555555555556,
          0.5555555555555556,
          0.6,
          0.6,
          0.6417910447761194,
          0.6417910447761194,
          0.8333333333333334,
          0.8333333333333334,
          0.9166666666666666,
          0.9166666666666666,
          1.0,
          1.0
        ]
      },
      "1:3": {
        "x": [
          0.012309307005370125,
          0.12440952178919,
          0.1249598431031212,
          0.20793162907107696,
          0.209534773015816,
          0.3315956277931175,
          0.3374615494304094,
          0.39103573211528847,
          0.3911801493698847,
          0.4007083672623171,
          0.40476373747645655,
          0.4171443711493803,
          0.41912270502598004,
          0.4436715740356545,
          0.44679511838679997,
          0.46917141245613886,
          0.47045606406033924,
          0.5546789990643032,
          0.5572382720019015,
          0.6560852313878386,
          0.6582012562252735,
          0.8607379545225996
        ],
        "y": [
          0.0,
          0.0,
          0.018867924528301886,
          0.018867924528301886,
          0.07142857142857142,
          0.07142857142857142,
          0.5555555555555556,
          0.5555555555555556,
          0.5714285714285714,
          0.5714285714285714,
          0.625,
          0.625,
          0.6666666666666666,
          0.6666666666666666,
          0.8333333333333334,
          0.8333333333333334,
          0.8484848484848485,
          0.8484848484848485,
          0.96,
          0.96,
          1.0,
          1.0
        ]
      },
      "1:4": {
        "x": [
          0.030218602590582455,
          0.29457420026565634,
          0.3087311080875637,
          0.41628398198856387,
          0.4575538723177298,
          0.535371750852806
        ],
        "y": [
          0.0,
          0.0,
          0.2,
          0.2,
          1.0,
          1.0
        ]
      },
      "2:0": {
        "x": [
          0.12888198669525108,
          0.3241832332547756,
          0.3298312447183639,
          0.4181783715172659,
          0.4188823374461467,
          0.425646293308612,
          0.4278369659869131,
          0.44865227028411936,
          0.45180570597345443,
          0.45552393948090236,
          0.4632924258478204,
          0.49595343864489844,
          0.49742278394272027,
          0.5198381663478264,
          0.5204552673247335,
          0.5226795155030292,
          0.5228023528805235,
          0.5377174578597683,
          0.5386811492539069,
          0.5608126301405552,
          0.5660884205210398,
          0.6620622303153376,
          0.6668579586246537,
          0.8855962913036438
        ],
        "y": [
          0.0,
          0.0,
          0.08333333333333333,
          0.08333333333333333,
          0.14285714285714285,
          0.14285714285714285,
          0.22727272727272727,
          0.22727272727272727,
          0.3333333333333333,
          0.3333333333333333,
          0.375,
          0.375,
          0.38095238095238093,
          0.38095238095238093,
          0.5,
          0.5,
          0.5555555555555556,
          0.5555555555555556,
          0.8,
          0.8,
          0.92,
          0.92,
          1.0,
          1.0
        ]
      },
      "2:1": {
        "x": [
          0.11440370869635624,
          0.33314204137534625,
          0.3379377696846623,
          0.4339115794789602,
          0.4391873698594449,
          0.4613188507460931,
          0.4622825421402317,
          0.4771976471194765,
          0.4773204844969709,
          0.47954473267526654,
          0.4801618336521736,
          0.5025772160572797,
          0.5040465613551016,
          0.5367075741521796,
          0.5444760605190976,
          0.5481942940265456,
          0.5513477297158806,
          0.5721630340130869,
          0.5743537066913881,
          0.5811176625538532,
          0.5818216284827341,
          0.6701687552816361,
          0.6758167667452244,
          0.8711180133047488
        ],
        "y": [
          0.0,
          0.0,
          0.08,
          0.08,
          0.2,
          0.2,
          0.4444444444444444,
          0.4444444444444444,
          0.5,
          0.5,
          0.6190476190476191,
          0.6190476190476191,
          0.625,
          0.625,
          0.6666666666666666,
          0.6666666666666666,
          0.7727272727272727,
          0.7727272727272727,
          0.8571428571428571,
          0.8571428571428571,
          0.9166666666666666,
          0.9166666666666666,
          1.0,
          1.0
        ]
      }
    }
  },
  "all_method_params": {
    "identity": {
      "note": "shipped clamped config (== raw on this benchmark)"
    },
    "single_temp": {
      "temperature": 0.4685702756411678
    },
    "per_primitive": {
      "temperatures": {
        "choice": 0.539241020940936,
        "score": 0.43132268977495813,
        "noul": 0.41179942215356435
      }
    },
    "per_bucket": {
      "temperatures": {
        "choice:3-5": 0.539241020940936,
        "noul:2": 0.41179942215356435,
        "score:3-5": 0.43132268977495813
      },
      "fallback": 0.4685702756411678
    },
    "vector_choice": {
      "w": [
        2.4243454933166504,
        3.3464272022247314,
        1.5460015535354614,
        1.9396531581878662,
        2.982517957687378
      ],
      "b": [
        0.21803857386112213,
        -1.5145366191864014,
        0.8715564608573914,
        1.035978078842163,
        -0.6110445261001587
      ],
      "non_choice": {
        "temperatures": {
          "choice": 0.539241020940936,
          "score": 0.43132268977495813,
          "noul": 0.41179942215356435
        }
      }
    },
    "isotonic": {
      "note": "per-(primitive,position) OvR isotonic on identity probs, renormalized; fit on the fitting split only; applied via linear interpolation over the stored threshold curves (clipped at the ends, sklearn out_of_bounds=clip)",
      "curves": {
        "0:0": {
          "x": [
            0.0425125884041342,
            0.14135230713664823,
            0.14663309120089593,
            0.19737876730677564,
            0.19762488469412862,
            0.21447118875986512,
            0.21465690721303868,
            0.24496652963729681,
            0.2456230920580047,
            0.2565505002771009,
            0.2568054162194555,
            0.29100229272704675,
            0.2967967144464595,
            0.31273339506540127,
            0.31592478588966827,
            0.3512569074381059,
            0.35386984114175185,
            0.3649373004429661,
            0.3701352340380776,
            0.3848169665826708,
            0.38821859289471494,
            0.45339512884754307,
            0.4540240205073367,
            0.7704308689214512
          ],
          "y": [
            0.0,
            0.0,
            0.02857142857142857,
            0.02857142857142857,
            0.05263157894736842,
            0.05263157894736842,
            0.13043478260869565,
            0.13043478260869565,
            0.14285714285714285,
            0.14285714285714285,
            0.18181818181818182,
            0.18181818181818182,
            0.3333333333333333,
            0.3333333333333333,
            0.45454545454545453,
            0.45454545454545453,
            0.5,
            0.5,
            0.6666666666666666,
            0.6666666666666666,
            0.9,
            0.9,
            1.0,
            1.0
          ]
        },
        "0:1": {
          "x": [
            0.036256666281034085,
            0.26136637384423395,
            0.263784053245128,
            0.31468877945901824,
            0.3163788111920719,
            0.32661276040484283,
            0.3267511099144141,
            0.33153739865607845,
            0.33282663246820515,
            0.36344640073278234,
            0.36399551717693696,
            0.3864859901339267,
            0.39054696730626975,
            0.4329610560589323,
            0.4406657845958156,
            0.4668458442958943,
            0.47387562964066904,
            0.505332436925537,
            0.5099558211940446,
            0.8045887720548361
          ],
          "y": [
            0.0,
            0.0,
            0.058823529411764705,
            0.058823529411764705,
            0.2,
            0.2,
            0.3333333333333333,
            0.3333333333333333,
            0.36363636363636365,
            0.36363636363636365,
            0.5,
            0.5,
            0.75,
            0.75,
            0.8333333333333334,
            0.8333333333333334,
            0.875,
            0.875,
            1.0,
            1.0
          ]
        },
        "0:2": {
          "x": [
            0.02568266319787255,
            0.20481515426421634,
            0.20847348865890142,
            0.27091897907235973,
            0.2720321242292666,
            0.29951476240783403,
            0.3001355784792822,
            0.3506420917202941,
            0.3522472941416622,
            0.37919820126246,
            0.3808649748932258,
            0.40806587065923566,
            0.4083110463337383,
            0.4281285819091395,
            0.4283248984203363,
            0.4476837008656804,
            0.448478415514514,
            0.4719652336603732,
            0.472441107251043,
            0.511249193241542,
            0.5134816840087563,
            0.8319248589813986
          ],
          "y": [
            0.0,
            0.0,
            0.1,
            0.1,
            0.17647058823529413,
            0.17647058823529413,
            0.3055555555555556,
            0.3055555555555556,
            0.3684210526315789,
            0.3684210526315789,
            0.5882352941176471,
            0.5882352941176471,
            0.7,
            0.7,
            0.7333333333333333,
            0.7333333333333333,
            0.8095238095238095,
            0.8095238095238095,
            0.9047619047619048,
            0.9047619047619048,
            1.0,
            1.0
          ]
        },
        "0:3": {
          "x": [
            0.030280451376006094,
            0.05761849246065169,
            0.058105603996787665,
            0.10627502469582646,
            0.10700793833944466,
            0.1495658533123676,
            0.14968010027803175,
            0.20273314935058823,
            0.2029126925905107,
            0.2706294933983821,
            0.27497458719793655,
            0.30261559957291745,
            0.3027935860432858,
            0.3174039476507205,
            0.32093494047594046,
            0.35779238123884943,
            0.453016918443681,
            0.5278228866571895,
            0.5523805788086718,
            0.6217075311647897
          ],
          "y": [
            0.0,
            0.0,
            0.016666666666666666,
            0.016666666666666666,
            0.027777777777777776,
            0.027777777777777776,
            0.05,
            0.05,
            0.1276595744680851,
            0.1276595744680851,
            0.375,
            0.375,
            0.5,
            0.5,
            0.875,
            0.875,
            0.9,
            0.9,
            1.0,
            1.0
          ]
        },
        "0:4": {
          "x": [
            0.043665278410492024,
            0.22809890661399262,
            0.23002200588759897,
            0.25785720473766444,
            0.25906137034204557,
            0.3086842110598834,
            0.3115442519804948,
            0.3602575472081642,
            0.3672701517490002,
            0.44969490343409296,
            0.46057348315276514,
            0.8466509139031755
          ],
          "y": [
            0.0,
            0.0,
            0.16666666666666666,
            0.16666666666666666,
            0.1875,
            0.1875,
            0.4,
            0.4,
            0.6,
            0.6,
            1.0,
            1.0
          ]
        },
        "1:0": {
          "x": [
            0.006938431825633175,
            0.09496778591918972,
            0.09524858256524196,
            0.2655212387228166,
            0.2666604459821501,
            0.2978276893238185,
            0.29828233824846767,
            0.30066569285276334,
            0.30122518545092564,
            0.3392643409867338,
            0.3419590919008556,
            0.4099544558995823,
            0.4279075836524671,
            0.49531861870599886,
            0.5010034292326015,
            0.5870905020598536,
            0.5975558562326008,
            0.9237554330144165
          ],
          "y": [
            0.0,
            0.0,
            0.047619047619047616,
            0.047619047619047616,
            0.2857142857142857,
            0.2857142857142857,
            0.3333333333333333,
            0.3333333333333333,
            0.3684210526315789,
            0.3684210526315789,
            0.5294117647058824,
            0.5294117647058824,
            0.7272727272727273,
            0.7272727272727273,
            0.75,
            0.75,
            1.0,
            1.0
          ]
        },
        "1:1": {
          "x": [
            0.021597723400262503,
            0.11144111631728555,
            0.1114797284454608,
            0.21381917691842559,
            0.21511420152064534,
            0.2791598738016283,
            0.28110744879211796,
            0.28234513190730504,
            0.2853324134278587,
            0.353251986039273,
            0.35421187297142714,
            0.441240924881234,
            0.44321602541495353,
            0.47280113839464094,
            0.47559377766009986,
            0.5809870478674368,
            0.5960369074344188,
            0.629013381202497
          ],
          "y": [
            0.0,
            0.0,
            0.011494252873563218,
            0.011494252873563218,
            0.1,
            0.1,
            0.2,
            0.2,
            0.34615384615384615,
            0.34615384615384615,
            0.3469387755102041,
            0.3469387755102041,
            0.6206896551724138,
            0.6206896551724138,
            0.660377358490566,
            0.660377358490566,
            1.0,
            1.0
          ]
        },
        "1:2": {
          "x": [
            0.03102128788729211,
            0.2330057762945434,
            0.2347591766695545,
            0.24280602265249213,
            0.24710483039173367,
            0.31013423211901475,
            0.31075948309369245,
            0.3399209984525268,
            0.34115590235052834,
            0.3437567154120681,
            0.3437581137247882,
            0.36105250948029227,
            0.36111147476513583,
            0.3630298745842555,
            0.3631873213698657,
            0.3905234809279705,
            0.3934793308490029,
            0.4050611236177716,
            0.4059081687210792,
            0.41436492731350594,
            0.4158322772985656,
            0.4968507759683852,
            0.5026444738392152,
            0.5162727823652304,
            0.5166014142195763,
            0.5530855270490532,
            0.5588154840873063,
            0.6992025000708396
          ],
          "y": [
            0.0,
            0.0,
            0.125,
            0.125,
            0.12698412698412698,
            0.12698412698412698,
            0.2777777777777778,
            0.2777777777777778,
            0.3333333333333333,
            0.3333333333333333,
            0.47058823529411764,
            0.47058823529411764,
            0.5,
            0.5,
            0.5405405405405406,
            0.5405405405405406,
            0.5555555555555556,
            0.5555555555555556,
            0.6,
            0.6,
            0.6417910447761194,
            0.6417910447761194,
            0.8333333333333334,
            0.8333333333333334,
            0.9166666666666666,
            0.9166666666666666,
            1.0,
            1.0
          ]
        },
        "1:3": {
          "x": [
            0.012309307005370125,
            0.12440952178919,
            0.1249598431031212,
            0.20793162907107696,
            0.209534773015816,
            0.3315956277931175,
            0.3374615494304094,
            0.39103573211528847,
            0.3911801493698847,
            0.4007083672623171,
            0.40476373747645655,
            0.4171443711493803,
            0.41912270502598004,
            0.4436715740356545,
            0.44679511838679997,
            0.46917141245613886,
            0.47045606406033924,
            0.5546789990643032,
            0.5572382720019015,
            0.6560852313878386,
            0.6582012562252735,
            0.8607379545225996
          ],
          "y": [
            0.0,
            0.0,
            0.018867924528301886,
            0.018867924528301886,
            0.07142857142857142,
            0.07142857142857142,
            0.5555555555555556,
            0.5555555555555556,
            0.5714285714285714,
            0.5714285714285714,
            0.625,
            0.625,
            0.6666666666666666,
            0.6666666666666666,
            0.8333333333333334,
            0.8333333333333334,
            0.8484848484848485,
            0.8484848484848485,
            0.96,
            0.96,
            1.0,
            1.0
          ]
        },
        "1:4": {
          "x": [
            0.030218602590582455,
            0.29457420026565634,
            0.3087311080875637,
            0.41628398198856387,
            0.4575538723177298,
            0.535371750852806
          ],
          "y": [
            0.0,
            0.0,
            0.2,
            0.2,
            1.0,
            1.0
          ]
        },
        "2:0": {
          "x": [
            0.12888198669525108,
            0.3241832332547756,
            0.3298312447183639,
            0.4181783715172659,
            0.4188823374461467,
            0.425646293308612,
            0.4278369659869131,
            0.44865227028411936,
            0.45180570597345443,
            0.45552393948090236,
            0.4632924258478204,
            0.49595343864489844,
            0.49742278394272027,
            0.5198381663478264,
            0.5204552673247335,
            0.5226795155030292,
            0.5228023528805235,
            0.5377174578597683,
            0.5386811492539069,
            0.5608126301405552,
            0.5660884205210398,
            0.6620622303153376,
            0.6668579586246537,
            0.8855962913036438
          ],
          "y": [
            0.0,
            0.0,
            0.08333333333333333,
            0.08333333333333333,
            0.14285714285714285,
            0.14285714285714285,
            0.22727272727272727,
            0.22727272727272727,
            0.3333333333333333,
            0.3333333333333333,
            0.375,
            0.375,
            0.38095238095238093,
            0.38095238095238093,
            0.5,
            0.5,
            0.5555555555555556,
            0.5555555555555556,
            0.8,
            0.8,
            0.92,
            0.92,
            1.0,
            1.0
          ]
        },
        "2:1": {
          "x": [
            0.11440370869635624,
            0.33314204137534625,
            0.3379377696846623,
            0.4339115794789602,
            0.4391873698594449,
            0.4613188507460931,
            0.4622825421402317,
            0.4771976471194765,
            0.4773204844969709,
            0.47954473267526654,
            0.4801618336521736,
            0.5025772160572797,
            0.5040465613551016,
            0.5367075741521796,
            0.5444760605190976,
            0.5481942940265456,
            0.5513477297158806,
            0.5721630340130869,
            0.5743537066913881,
            0.5811176625538532,
            0.5818216284827341,
            0.6701687552816361,
            0.6758167667452244,
            0.8711180133047488
          ],
          "y": [
            0.0,
            0.0,
            0.08,
            0.08,
            0.2,
            0.2,
            0.4444444444444444,
            0.4444444444444444,
            0.5,
            0.5,
            0.6190476190476191,
            0.6190476190476191,
            0.625,
            0.625,
            0.6666666666666666,
            0.6666666666666666,
            0.7727272727272727,
            0.7727272727272727,
            0.8571428571428571,
            0.8571428571428571,
            0.9166666666666666,
            0.9166666666666666,
            1.0,
            1.0
          ]
        }
      }
    }
  },
  "tau_decision_level": {
    "level": "decision",
    "grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "tau_star": 0.7,
    "infeasible_fallback_used": false,
    "grid_rows": [
      {
        "tau": 0.5,
        "coverage": 0.97,
        "n_accepted": 970,
        "accepted_error": 0.1876,
        "feasible": false
      },
      {
        "tau": 0.55,
        "coverage": 0.879,
        "n_accepted": 879,
        "accepted_error": 0.1513,
        "feasible": false
      },
      {
        "tau": 0.6,
        "coverage": 0.835,
        "n_accepted": 835,
        "accepted_error": 0.1401,
        "feasible": false
      },
      {
        "tau": 0.65,
        "coverage": 0.71,
        "n_accepted": 710,
        "accepted_error": 0.1014,
        "feasible": false
      },
      {
        "tau": 0.7,
        "coverage": 0.644,
        "n_accepted": 644,
        "accepted_error": 0.0916,
        "feasible": true
      },
      {
        "tau": 0.75,
        "coverage": 0.586,
        "n_accepted": 586,
        "accepted_error": 0.0802,
        "feasible": true
      },
      {
        "tau": 0.8,
        "coverage": 0.515,
        "n_accepted": 515,
        "accepted_error": 0.0621,
        "feasible": true
      },
      {
        "tau": 0.85,
        "coverage": 0.449,
        "n_accepted": 449,
        "accepted_error": 0.0334,
        "feasible": true
      },
      {
        "tau": 0.9,
        "coverage": 0.343,
        "n_accepted": 343,
        "accepted_error": 0.0262,
        "feasible": true
      },
      {
        "tau": 0.95,
        "coverage": 0.221,
        "n_accepted": 221,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.97,
        "coverage": 0.218,
        "n_accepted": 218,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.99,
        "coverage": 0.186,
        "n_accepted": 186,
        "accepted_error": 0.0,
        "feasible": true
      }
    ]
  },
  "tau_case_level": {
    "level": "case",
    "grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "tau_star": 0.8,
    "infeasible_fallback_used": false,
    "grid_rows": [
      {
        "tau": 0.5,
        "coverage": 0.855,
        "n_accepted": 855,
        "accepted_error": 0.1836,
        "feasible": false
      },
      {
        "tau": 0.55,
        "coverage": 0.52,
        "n_accepted": 520,
        "accepted_error": 0.1288,
        "feasible": false
      },
      {
        "tau": 0.6,
        "coverage": 0.415,
        "n_accepted": 415,
        "accepted_error": 0.1181,
        "feasible": false
      },
      {
        "tau": 0.65,
        "coverage": 0.235,
        "n_accepted": 235,
        "accepted_error": 0.1191,
        "feasible": false
      },
      {
        "tau": 0.7,
        "coverage": 0.17,
        "n_accepted": 170,
        "accepted_error": 0.1235,
        "feasible": false
      },
      {
        "tau": 0.75,
        "coverage": 0.105,
        "n_accepted": 105,
        "accepted_error": 0.1333,
        "feasible": false
      },
      {
        "tau": 0.8,
        "coverage": 0.05,
        "n_accepted": 50,
        "accepted_error": 0.04,
        "feasible": true
      },
      {
        "tau": 0.85,
        "coverage": 0.015,
        "n_accepted": 15,
        "accepted_error": 0.0667,
        "feasible": true
      },
      {
        "tau": 0.9,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.95,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.97,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.99,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      }
    ]
  },
  "provenance": "measured"
}

==> anc/gate.json <==
{
  "_source": "acceptance gate of the pre-freeze experiment plan (summarized in anc/preregistration.md)",
  "_written_at_utc": "2026-09-26T17:36:41Z",
  "_updated_at_utc": "2026-09-27T09:30:00Z",
  "_note": "Honest pass/fail per item. PASS-WITH-NOTE items carry the note inline. No item marked passing that is not. Round-1 review update: the prereg-timing item is re-marked FAIL (disclosed) because disclosure does not satisfy the literal criterion; the limitations and table-count evidence strings were corrected against the manuscript; every other evidence string was re-verified against the artifacts (manifest count 24, prediction row counts, refs.bib 23 entries).",
  "items": [
    {
      "item": "pins.json present; all three revision SHAs plus weight checksum recorded",
      "status": "PASS",
      "evidence": "paper/artifacts/pins.json: model 1a793eb5, dataset f7a2487e, base 55cf4c4e, modernbert_base 8949b909; model.safetensors sha256 4fa56de7..., base weights sha256 891102d3..."
    },
    {
      "item": "preregistration.md frozen before the first test-set evaluation",
      "status": "FAIL (disclosed)",
      "evidence": "The plan was frozen at 2026-09-26 15:50:39 UTC (author record; the frozen document's own authorization is dated 2026-09-26 15:46 UTC, and the first post-freeze manifest is 15:51:06 UTC) and no fitting preceded the freeze, but the literal criterion fails: E1 (the reproduction) evaluated the full test split before the freeze, and a 100-case E1 smoke re-run occurred minutes after it (deviations ledger, entry 1/D3). The plan's section 11 step 4 exempts E1 ('the only pre-registration-exempt run, because it fits nothing'), but the plan's higher-priority rule R1 and this gate item's own wording admit no exemption; the conflict was resolved in favor of running E1 first. Consequence, stated in the manuscript (secs 1, 3.7): E1 and H1 are retrospective; only E2-E8 are prospectively preregistered. Disclosure does not make the criterion pass, so this item is recorded as a failure."
    },
    {
      "item": "Every run has a manifest (R6)",
      "status": "PASS",
      "evidence": "24 manifests in paper/artifacts/manifests/ covering E1 (canonical + smoke), Track B training, E4, trivial comparators, E5/E6 single pass, base + multilingual comparators, E7/E8, ModernBERT-base specialist training + eval, Track B once-only eval, E10 probe + analysis (one analysis manifest records a failed attempt, rerun logged), fp32/CPU probe, e11 tau decomposition, Track B validation records, three version-probe runs (one failed attempt)."
    },
    {
      "item": "predictions/*.jsonl complete and released",
      "status": "PASS",
      "evidence": "released_full_test.jsonl (2000), released_calib_half.jsonl (1000), released_eval_half.jsonl (1000), replication_test.jsonl (2000), specialist_base_test.jsonl (2000), base_full_test.jsonl (2000), multilingual_full_test.jsonl (2000); plus e10/predictions.jsonl (120, exploratory)."
    },
    {
      "item": "Every table row labeled measured / reported / third-party (R2)",
      "status": "PASS",
      "evidence": "Provenance macros \\meas/\\rep/\\tp used in T1-T4 and the family table; each caption states provenance. (Table count re-verified 2026-09-26: four numbered results tables plus the appendix family table.)"
    },
    {
      "item": "No claim of superiority over JEV on unmatched samples (R3)",
      "status": "PASS",
      "evidence": "JEV appears only as third-party rows/context with explicit no-comparison statements (abstract, sec 3.4, T3 caption, discussion); no JEV execution occurred."
    },
    {
      "item": "All CIs from case-level cluster bootstrap, not i.i.d.",
      "status": "PASS",
      "evidence": "All reported intervals are case-level cluster bootstrap (n_boot=10000, seed 0): single-quantity intervals are case-cluster BCa, paired-difference intervals are case-cluster percentile (as stated in manuscript sec 3.6). The naive i.i.d. interval appears only in the preregistered appendix contrast F8, labeled as such. E10 uses document-level clusters."
    },
    {
      "item": "Thresholds and temperatures fitted only on CALIB / validation",
      "status": "PASS",
      "evidence": "Track A methods and tau* fitted on CALIB only (frozen_pipeline.json); Track B on its 240-case validation only (track_b_frozen_pipeline.json); EVAL and Track B test each touched once with everything frozen."
    },
    {
      "item": "High-confidence errors on security and invoice reported separately",
      "status": "PASS",
      "evidence": "e5_e6_eval.json high_confidence_errors block and manuscript sec E5: security 26/177 accepted (14.7%) incl. a confidence-1.0 error vs a unanimous teacher; invoice 16/187 (8.6%); top-5 examples with option strings and teacher_split flags."
    },
    {
      "item": "Random-escalation baseline present in every cascade comparison",
      "status": "PASS",
      "evidence": "E1t (Track A EVAL) and E2t (Track B test) computed at matched rate on identical resampled case sets; random reference line in F2; case-level variant reported (not significant, stated)."
    },
    {
      "item": "Latency measured locally with stated hardware and warm-up policy",
      "status": "PASS-WITH-NOTE",
      "evidence": "Canonical E1 measurement (batch 1, 3 warm-up cases discarded, MPS, Apple M5 Max) is the headline. NOTE: the preregistered step-8 re-measurement ran concurrently with Track B training and is superseded as contended (deviation D4); it remains in e5_e6_eval.json labeled as such."
    },
    {
      "item": "Every reference checked against its primary record (R4)",
      "status": "PASS",
      "evidence": "All 23 remaining refs.bib entries are from the verified 2026-09-26 list; no new citations added post-freeze; 16 uncited entries removed at final drafting."
    },
    {
      "item": "Negative and null results reported (R5)",
      "status": "PASS",
      "evidence": "Soft-accuracy non-reproduction; under-confidence direction vs card framing; H2 not supported on either track (A6 p=0.446, C6 p=0.108); frozen tau* missing the 0.10 error target on both tracks; case-level gating collapse; ModernBERT-base RLCD specialist 0.5425 vs the dataset card's frozen-encoder specialist 0.646 (different recipe; reported as a comparison, not a reproducibility finding); E10 zero-shot transfer failure; non-monotonic MPS batching."
    },
    {
      "item": "Limitations section enumerates at least the eight items in plan sec 7.12",
      "status": "PASS",
      "evidence": "16 enumerated limitations covering all eight plan items (single checkpoint, teacher-label circularity, no compute-matched comparison, no JEV access, no external set, no annotators, single hardware, Track A contamination) plus eight more. Count (16) re-verified against the manuscript's Limitations enumerate at round 3, 2026-09-27 (external-review round added the unmatched ModernBERT-base card-row item; round-1 review had corrected an earlier overcount)."
    },
    {
      "item": "main.tex + main.bbl + figs compile clean standalone",
      "status": "PASS",
      "evidence": "latexmk/pdflatex (TeX Live 2026 via TinyTeX) compile after the round-6 revision: zero errors, zero undefined references, zero overfull hboxes, zero font-shape warnings (bold small caps in three headings replaced with \\normalfont small caps); 31 pages. Remaining benign notes: two 'h' float specifiers changed to 'ht' (the family-appendix table and figure F8). The same source also compiles clean under Tectonic 0.17.0 (XeTeX). The arXiv tarball was rebuilt with Python tarfile (GNU format, no pax/xattr headers, ._*/.DS_Store excluded) and its extracted copy builds standalone to the same 31 pages."
    }
  ]
}


==> anc/manifests/20260926T120855Z_e1_reproduction.json <==
{
  "run_name": "e1_reproduction",
  "status": "completed",
  "started_at_utc": "2026-09-26T12:08:55.001338+00:00",
  "ended_at_utc": "2026-09-26T12:15:19.276955+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_e1.py",
    "--device",
    "mps",
    "--subset",
    "full",
    "--n-boot",
    "10000",
    "--seed",
    "0"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "bd99409c7018afa6c349fc7f43da7d6e251aae9c65a73d783683b16eeff5252d"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": 1,
  "seed": 0,
  "extra": {
    "subset": "full",
    "n_boot": 10000,
    "exempt": "E1 fits nothing; preregistration-exempt (plan section 11 step 4)",
    "tls": "truststore.inject_into_ssl",
    "predictions_file": "paper/artifacts/predictions/released_full_test.jsonl",
    "device_used": "mps",
    "temperature_clamp_check": {
      "buckets_used": [
        "choice:3-5",
        "noul:2",
        "score:3-5"
      ],
      "clamp_changes_a_used_bucket": false,
      "differences": {},
      "raw_temperature_by_options": {
        "choice:3-5": 1.7601518630981445,
        "choice:6-10": 1.0000158548355103,
        "score:3-5": 1.2514300346374512,
        "noul:2": 1.983399510383606,
        "choice:11+": 0.10058280825614929,
        "choice:2": 1.9063563346862793
      },
      "raw_temperature_per_type": [
        1.0148024559020996,
        1.0374259948730469,
        1.0575125217437744
      ]
    },
    "latency": {
      "n_cases": 400,
      "n_decisions": 2000,
      "batch_size": 1,
      "warmup_cases_discarded": 3,
      "total_inference_s": 36.839,
      "per_case_latency_ms": {
        "p50": 95.881,
        "p90": 124.057,
        "p99": 195.444,
        "mean": 92.044
      },
      "per_decision_latency_ms_p50": 19.176,
      "decisions_per_s_batch1": 54.29
    },
    "throughput": {
      "batch_1": {
        "decisions_per_s": 51.94,
        "n_decisions": 2000,
        "wall_s": 38.505
      },
      "batch_8": {
        "decisions_per_s": 42.91,
        "n_decisions": 2000,
        "wall_s": 46.608
      },
      "batch_32": {
        "decisions_per_s": 37.84,
        "n_decisions": 2000,
        "wall_s": 52.856
      },
      "batch_64": {
        "decisions_per_s": 38.72,
        "n_decisions": 2000,
        "wall_s": 51.653
      }
    },
    "e1_json": "paper/artifacts/metrics/e1_reproduction.json",
    "n_decisions": 2000
  }
}


==> anc/manifests/20260926T155106Z_e1_reproduction.json <==
{
  "run_name": "e1_reproduction",
  "status": "completed",
  "started_at_utc": "2026-09-26T15:51:06.791126+00:00",
  "ended_at_utc": "2026-09-26T15:51:38.628842+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_e1.py",
    "--device",
    "mps",
    "--subset",
    "partial",
    "--n-boot",
    "200",
    "--skip-throughput"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "5b60243492d3d530c1c6dc041b670f03303ea614fb89fdd2151ddb7704206057"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": 1,
  "seed": 0,
  "extra": {
    "subset": "partial",
    "n_boot": 200,
    "exempt": "E1 fits nothing; preregistration-exempt (plan section 11 step 4)",
    "tls": "truststore.inject_into_ssl",
    "predictions_file": "paper/artifacts/predictions/released_full_test.jsonl (PARTIAL)",
    "device_used": "mps",
    "temperature_clamp_check": {
      "buckets_used": [
        "choice:3-5",
        "noul:2",
        "score:3-5"
      ],
      "clamp_changes_a_used_bucket": false,
      "differences": {},
      "raw_temperature_by_options": {
        "choice:3-5": 1.7601518630981445,
        "choice:6-10": 1.0000158548355103,
        "score:3-5": 1.2514300346374512,
        "noul:2": 1.983399510383606,
        "choice:11+": 0.10058280825614929,
        "choice:2": 1.9063563346862793
      },
      "raw_temperature_per_type": [
        1.0148024559020996,
        1.0374259948730469,
        1.0575125217437744
      ]
    },
    "latency": {
      "n_cases": 100,
      "n_decisions": 500,
      "batch_size": 1,
      "warmup_cases_discarded": 3,
      "total_inference_s": 8.549,
      "per_case_latency_ms": {
        "p50": 89.072,
        "p90": 105.226,
        "p99": 151.79,
        "mean": 85.437
      },
      "per_decision_latency_ms_p50": 17.814,
      "decisions_per_s_batch1": 58.48
    },
    "e1_json": "paper/artifacts/metrics/e1_reproduction.json",
    "n_decisions": 500
  }
}


==> anc/manifests/20260926T155858Z_train_laya_base.json <==
{
  "run_name": "train_laya_base",
  "status": "completed",
  "started_at_utc": "2026-09-26T15:58:58.559415+00:00",
  "ended_at_utc": "2026-09-26T16:49:44.573469+00:00",
  "cli_invocation": [
    "python",
    "paper/src/train_track_b.py",
    "--arch",
    "laya-base",
    "--out-dir",
    "trained/track_b"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "f79f0e5321c3cdc926a4a7df62ad7fee9b9fc6b178996e34438ba5715eacf5df"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": 8,
  "seed": 0,
  "extra": {
    "arch": "laya-base",
    "grad_accum": 8,
    "effective_batch": 64,
    "epochs": 4,
    "group_size": 4,
    "lr_encoder": 2.5e-05,
    "lr_head": 0.0001,
    "sigma": [
      0.4,
      0.1
    ],
    "precision": "fp32",
    "grad_checkpointing": false,
    "split_seed": 20260926,
    "adaptations": "single-MPS port per prereg section 7 FROZEN note; validation-cases calibration replaces notebook item-level holdout",
    "fitted_temperatures_choice_score_noul": [
      1.1450434923171997,
      1.1224216222763062,
      1.1966137886047363
    ],
    "resumed": false,
    "n_train_items": 4800,
    "n_val_items": 1200,
    "wall_clock_s": 2894.309977054596,
    "final_model_dir": "trained/track_b"
  }
}


==> anc/manifests/20260926T160529Z_e4_calibration_calib.json <==
{
  "run_name": "e4_calibration_calib",
  "status": "failed",
  "started_at_utc": "2026-09-26T16:05:29.984397+00:00",
  "ended_at_utc": "2026-09-26T16:05:35.718185+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_e4_calib.py",
    "--device",
    "mps",
    "--n-boot",
    "10000"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "4fd1a54d63ae3cd003dfcfd2273f98d3b2d549e9b702cbb8018b14c197811d9d"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": "per-case",
  "seed": 0,
  "extra": {
    "n_boot": 10000,
    "split": "CALIB (200 cases)",
    "tau_grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "prereg_frozen_at_utc": "2026-09-26T15:50:39Z",
    "r1_note": "CALIB-only; EVAL untouched",
    "error": "TypeError: string indices must be integers, not 'str'"
  }
}


==> anc/manifests/20260926T160559Z_e4_calibration_calib.json <==
{
  "run_name": "e4_calibration_calib",
  "status": "failed",
  "started_at_utc": "2026-09-26T16:05:59.106685+00:00",
  "ended_at_utc": "2026-09-26T16:06:04.798532+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_e4_calib.py",
    "--device",
    "mps",
    "--n-boot",
    "10000"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "e5b8ea11fe1e483c53e5a5a820022d4bf7da27085102ec10599866f7c58eec6d"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": "per-case",
  "seed": 0,
  "extra": {
    "n_boot": 10000,
    "split": "CALIB (200 cases)",
    "tau_grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "prereg_frozen_at_utc": "2026-09-26T15:50:39Z",
    "r1_note": "CALIB-only; EVAL untouched",
    "error": "RuntimeError: Can't call numpy() on Tensor that requires grad. Use tensor.detach().numpy() instead."
  }
}


==> anc/manifests/20260926T160619Z_e4_calibration_calib.json <==
{
  "run_name": "e4_calibration_calib",
  "status": "completed",
  "started_at_utc": "2026-09-26T16:06:19.831649+00:00",
  "ended_at_utc": "2026-09-26T16:08:29.035128+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_e4_calib.py",
    "--device",
    "mps",
    "--n-boot",
    "10000"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "30a8ae7d3ab3ad7e77858c2ef0e215e7ae388719cf2054c6052a9e05c33efbb0"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": "per-case",
  "seed": 0,
  "extra": {
    "n_boot": 10000,
    "split": "CALIB (200 cases)",
    "tau_grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "prereg_frozen_at_utc": "2026-09-26T15:50:39Z",
    "r1_note": "CALIB-only; EVAL untouched",
    "raw_logit_verification": {
      "n_checked": 225,
      "max_abs_prob_diff": 8.052638556421687e-05,
      "tolerance": 0.0006,
      "passed": true
    },
    "winner": "isotonic",
    "tau_star_decision": 0.7,
    "tau_star_case": 0.8
  }
}


==> anc/manifests/20260926T161345Z_comparators_trivial.json <==
{
  "run_name": "comparators_trivial",
  "status": "completed",
  "started_at_utc": "2026-09-26T16:13:45.024573+00:00",
  "ended_at_utc": "2026-09-26T16:13:56.657467+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_comparators.py",
    "trivial",
    "--n-boot",
    "10000"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "0c72331ac02f2ba70d86bc761be2a1faa9e89c5b09fb7a1093cd542bd3fc8838"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "cpu",
  "batch_size": 0,
  "seed": 0,
  "extra": {
    "n_boot": 10000,
    "fit_split": "train (1200 cases) ONLY; scored once on test",
    "out": "paper/artifacts/metrics/comparators_trivial.json"
  }
}


==> anc/manifests/20260926T162005Z_e5_e6_eval_single_pass.json <==
{
  "run_name": "e5_e6_eval_single_pass",
  "status": "completed",
  "started_at_utc": "2026-09-26T16:20:05.340602+00:00",
  "ended_at_utc": "2026-09-26T16:28:05.887954+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_e5_e6_eval.py",
    "--device",
    "mps",
    "--n-boot",
    "10000"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "bcc88643a6bf365db8007a2e8804fa990f71b316cf09a2ec61b3a9b56fdb2a8f"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": "per-case",
  "seed": 0,
  "extra": {
    "n_boot": 10000,
    "r1_note": "THE single sanctioned EVAL pass; nothing fitted here",
    "frozen_winner": "isotonic",
    "tau_dec": 0.7,
    "tau_case": 0.8,
    "prereg_frozen_at_utc": "2026-09-26T15:50:39Z",
    "raw_logit_verification": {
      "n_checked": 275,
      "max_abs_prob_diff": 7.951143931128613e-05,
      "tolerance": 0.0006,
      "passed": true
    },
    "winner_eval_nll": 0.7738136283737576,
    "winner_eval_ece15": 0.05045701042676619,
    "accepted_acc_at_tau": 0.8601190476190477,
    "coverage_at_tau": 0.672
  }
}


==> anc/manifests/20260926T162913Z_e10_rag_probe.json <==
{
  "run_name": "e10_rag_probe",
  "status": "completed",
  "started_at_utc": "2026-09-26T16:29:13.517460+00:00",
  "ended_at_utc": "2026-09-26T16:30:51.490867+00:00",
  "cli_invocation": [
    "python",
    "paper/src/e10_rag_probe/run_probe.py",
    "--device",
    "cpu",
    "--k",
    "5"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "6164fe8fb8d6a70765f24352e36061f4eb98b8b0d1c79197bc7a4bd08bf39cac"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "cpu",
  "batch_size": 1,
  "seed": 0,
  "extra": {
    "status_label": "EXPLORATORY - post-registration (not in the preregistered family)",
    "tls": "truststore.inject_into_ssl",
    "embedder": "sentence-transformers/all-MiniLM-L6-v2",
    "retrieval_k": 5,
    "chunk_target_words": 55,
    "chunk_overlap_sentences": 1,
    "n_documents": 24,
    "n_claims": 120,
    "n_chunks": 104,
    "corpus": "paper/artifacts/e10/corpus.json",
    "predictions_file": "paper/artifacts/e10/predictions.jsonl",
    "independence": "design derives only from this paper's prereg framing, the benchmark's four workflows, and generic RAG practice; no third-party corpus/code/wording/thresholds used",
    "embedder_desc": "sentence-transformers/all-MiniLM-L6-v2 (dim=384)",
    "device_used": "cpu",
    "device_fell_back_to_cpu": false,
    "n_decisions": 120,
    "accuracy": 0.6166666666666667,
    "retrieval": {
      "status_label": "EXPLORATORY - post-registration (not in the preregistered family)",
      "embedder": "sentence-transformers/all-MiniLM-L6-v2 (dim=384)",
      "k": 5,
      "n_claims": 120,
      "n_claims_with_gold_span": 100,
      "evidence_recall_at_1": 0.53,
      "evidence_recall_at_3": 0.82,
      "evidence_recall_at_5": 0.84,
      "chunk_target_words": 55,
      "chunk_overlap_sentences": 1,
      "n_chunks": 104
    },
    "latency_ms": {
      "p50": 424.112,
      "p90": 461.508,
      "mean": 425.278,
      "total_s": 51.033
    }
  }
}


==> anc/manifests/20260926T162940Z_comparator_base_full_test.json <==
{
  "run_name": "comparator_base_full_test",
  "status": "completed",
  "started_at_utc": "2026-09-26T16:29:40.925100+00:00",
  "ended_at_utc": "2026-09-26T16:31:17.158534+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_comparators.py",
    "neural",
    "--which",
    "base",
    "--device",
    "mps"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "6164fe8fb8d6a70765f24352e36061f4eb98b8b0d1c79197bc7a4bd08bf39cac"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": 1,
  "seed": 0,
  "extra": {
    "model_path": "hf_cache/hub/models--convaiinnovations--laya/snapshots/55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "n_boot": 10000,
    "revision": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "policy": "full 400-case test set, exactly once (prereg 0.1)",
    "device_used": "mps",
    "temperature_per_type": [
      1.6369030475616455,
      1.2514300346374512,
      1.983399510383606
    ],
    "temperature_by_options": {
      "choice:3-5": 1.7601518630981445,
      "choice:6-10": 1.0000158548355103,
      "score:3-5": 1.2514300346374512,
      "noul:2": 1.983399510383606,
      "choice:11+": 0.5,
      "choice:2": 1.9063563346862793
    },
    "latency": {
      "n_cases": 400,
      "n_decisions": 2000,
      "batch_size": 1,
      "warmup_cases_discarded": 3,
      "total_inference_s": 88.24,
      "per_case_latency_ms": {
        "p50": 223.318,
        "p90": 294.281,
        "p99": 397.598,
        "mean": 220.53
      },
      "per_decision_latency_ms_p50": 44.664,
      "decisions_per_s_batch1": 22.67
    },
    "out": "paper/artifacts/metrics/comparator_base.json",
    "accuracy": 0.363
  }
}


==> anc/manifests/20260926T163118Z_comparator_multilingual_full_test.json <==
{
  "run_name": "comparator_multilingual_full_test",
  "status": "completed",
  "started_at_utc": "2026-09-26T16:31:18.587408+00:00",
  "ended_at_utc": "2026-09-26T16:32:19.844500+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_comparators.py",
    "neural",
    "--which",
    "multilingual",
    "--device",
    "mps"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "6164fe8fb8d6a70765f24352e36061f4eb98b8b0d1c79197bc7a4bd08bf39cac"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": 1,
  "seed": 0,
  "extra": {
    "model_path": "hf_cache/hub/models--convaiinnovations--laya/snapshots/55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851/multilingual",
    "n_boot": 10000,
    "revision": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "policy": "full 400-case test set, exactly once (prereg 0.1)",
    "device_used": "mps",
    "temperature_per_type": [
      1.0,
      1.0,
      1.0
    ],
    "temperature_by_options": {},
    "latency": {
      "n_cases": 400,
      "n_decisions": 2000,
      "batch_size": 1,
      "warmup_cases_discarded": 3,
      "total_inference_s": 52.991,
      "per_case_latency_ms": {
        "p50": 132.454,
        "p90": 183.868,
        "p99": 253.598,
        "mean": 132.426
      },
      "per_decision_latency_ms_p50": 26.491,
      "decisions_per_s_batch1": 37.74
    },
    "out": "paper/artifacts/metrics/comparator_multilingual.json",
    "accuracy": 0.3495
  }
}


==> anc/manifests/20260926T163410Z_e7_e8_robustness_ablations.json <==
{
  "run_name": "e7_e8_robustness_ablations",
  "status": "completed",
  "started_at_utc": "2026-09-26T16:34:10.735329+00:00",
  "ended_at_utc": "2026-09-26T16:41:27.723468+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_e7_e8.py",
    "--device",
    "mps"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "9952c4cd7f9143835f57b32ec65ee774a267bc93aaaa520e98c7558024cff9ad"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": "per-case",
  "seed": 0,
  "extra": {
    "r1_note": "E7 forwards on CALIB + synthetic probes only; E8 from stored EVAL records",
    "exploratory": "prereg section 12 — non-confirmatory",
    "perm_flip_rate": 0.0675
  }
}


==> anc/manifests/20260926T163428Z_e10_analysis.json <==
{
  "run_name": "e10_analysis",
  "status": "failed",
  "started_at_utc": "2026-09-26T16:34:28.660621+00:00",
  "ended_at_utc": "2026-09-26T16:35:04.839639+00:00",
  "cli_invocation": [
    "python",
    "paper/src/e10_rag_probe/analyze.py"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "d68bfd900c9ff97126b242943b6481d0eabf7612a20a8431cd0e3cce9cb71e26"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "cpu",
  "batch_size": null,
  "seed": 0,
  "extra": {
    "status_label": "EXPLORATORY - post-registration (not in the preregistered family)",
    "reads": "paper/artifacts/e10/predictions.jsonl",
    "n_boot": 10000,
    "bootstrap_unit": "document (5 claims per cluster)",
    "error": "AttributeError: module 'numpy' has no attribute 'trapz'"
  }
}


==> anc/manifests/20260926T163522Z_e10_analysis.json <==
{
  "run_name": "e10_analysis",
  "status": "completed",
  "started_at_utc": "2026-09-26T16:35:22.578164+00:00",
  "ended_at_utc": "2026-09-26T16:35:58.655161+00:00",
  "cli_invocation": [
    "python",
    "paper/src/e10_rag_probe/analyze.py"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "5ea6fce5beed3f4816764d3b3bf1bb10a07e23e8de2870d4408183a05a1ba48c"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "cpu",
  "batch_size": null,
  "seed": 0,
  "extra": {
    "status_label": "EXPLORATORY - post-registration (not in the preregistered family)",
    "reads": "paper/artifacts/e10/predictions.jsonl",
    "n_boot": 10000,
    "bootstrap_unit": "document (5 claims per cluster)",
    "accuracy": 0.6166666666666667,
    "balanced_accuracy": 0.6166666666666667,
    "false_acceptance_rate": 0.3333333333333333,
    "auroc": 0.5893066980023502,
    "results_json": "paper/artifacts/e10/e10_results.json",
    "report_md": "paper/artifacts/e10/e10_rag_probe.md"
  }
}


==> anc/manifests/20260926T165016Z_train_modernbert_base.json <==
{
  "run_name": "train_modernbert_base",
  "status": "running",
  "started_at_utc": "2026-09-26T16:50:16.583396+00:00",
  "ended_at_utc": null,
  "cli_invocation": [
    "python",
    "paper/src/train_track_b.py",
    "--arch",
    "modernbert-base",
    "--modernbert-revision",
    "8949b909ec900327062f0ebf497f51aef5e6f0c8",
    "--out-dir",
    "trained/specialist_base"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "b1154bfcd3aa21e214d0ef7b60d7d5fc3a3f5d70e6ba7819fed73184f9f1af19"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": 8,
  "seed": 0,
  "extra": {
    "arch": "modernbert-base",
    "grad_accum": 8,
    "effective_batch": 64,
    "epochs": 4,
    "group_size": 4,
    "lr_encoder": 2.5e-05,
    "lr_head": 0.0001,
    "sigma": [
      0.4,
      0.1
    ],
    "precision": "fp32",
    "grad_checkpointing": false,
    "split_seed": 20260926,
    "adaptations": "single-MPS port per prereg section 7 FROZEN note; validation-cases calibration replaces notebook item-level holdout"
  }
}


==> anc/manifests/20260926T165059Z_train_modernbert_base.json <==
{
  "run_name": "train_modernbert_base",
  "status": "completed",
  "started_at_utc": "2026-09-26T16:50:59.975897+00:00",
  "ended_at_utc": "2026-09-26T17:14:26.127800+00:00",
  "cli_invocation": [
    "python",
    "paper/src/train_track_b.py",
    "--arch",
    "modernbert-base",
    "--modernbert-revision",
    "8949b909ec900327062f0ebf497f51aef5e6f0c8",
    "--out-dir",
    "trained/specialist_base"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "6e89c890085ae02a325164348324538a5f5baa3ea955fc573016dc51406b8dee"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": 8,
  "seed": 0,
  "extra": {
    "arch": "modernbert-base",
    "grad_accum": 8,
    "effective_batch": 64,
    "epochs": 4,
    "group_size": 4,
    "lr_encoder": 2.5e-05,
    "lr_head": 0.0001,
    "sigma": [
      0.4,
      0.1
    ],
    "precision": "fp32",
    "grad_checkpointing": false,
    "split_seed": 20260926,
    "adaptations": "single-MPS port per prereg section 7 FROZEN note; validation-cases calibration replaces notebook item-level holdout",
    "fitted_temperatures_choice_score_noul": [
      1.012535810470581,
      1.2010033130645752,
      1.325562596321106
    ],
    "resumed": false,
    "n_train_items": 4800,
    "n_val_items": 1200,
    "wall_clock_s": 1065.6655960083008,
    "final_model_dir": "trained/specialist_base"
  }
}


==> anc/manifests/20260926T165420Z_track_b_eval_once.json <==
{
  "run_name": "track_b_eval_once",
  "status": "completed",
  "started_at_utc": "2026-09-26T16:54:20.322098+00:00",
  "ended_at_utc": "2026-09-26T16:58:11.356154+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_track_b_eval.py",
    "--model-dir",
    "trained/track_b",
    "--device",
    "mps",
    "--n-boot",
    "10000"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "6e89c890085ae02a325164348324538a5f5baa3ea955fc573016dc51406b8dee"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": "per-case",
  "seed": 0,
  "extra": {
    "model_dir": "trained/track_b",
    "n_boot": 10000,
    "policy": "fit on 240 validation cases only; test scored ONCE",
    "device_used": "mps",
    "shipped_temperatures": [
      1.1450434923171997,
      1.1224216222763062,
      1.1966137886047363
    ],
    "temperature_by_options": {},
    "winner": "isotonic",
    "test_acc_identity": 0.771,
    "test_acc_winner": 0.7675
  }
}


==> anc/manifests/20260926T171453Z_specialist_base_eval_once.json <==
{
  "run_name": "specialist_base_eval_once",
  "status": "completed",
  "started_at_utc": "2026-09-26T17:14:53.082710+00:00",
  "ended_at_utc": "2026-09-26T17:17:45.278408+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_track_b_eval.py",
    "--model-dir",
    "trained/specialist_base",
    "--out-prefix",
    "specialist_base"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "6e89c890085ae02a325164348324538a5f5baa3ea955fc573016dc51406b8dee"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": "per-case",
  "seed": 0,
  "extra": {
    "model_dir": "trained/specialist_base",
    "n_boot": 10000,
    "policy": "fit on 240 validation cases only; test scored ONCE",
    "device_used": "mps",
    "shipped_temperatures": [
      1.012535810470581,
      1.2010033130645752,
      1.325562596321106
    ],
    "temperature_by_options": {},
    "winner": "isotonic",
    "test_acc_identity": 0.5425,
    "test_acc_winner": 0.562
  }
}


==> anc/manifests/20260927T085309Z_e1_fp32_cpu_probe.json <==
{
  "run_name": "e1_fp32_cpu_probe",
  "status": "completed",
  "started_at_utc": "2026-09-27T08:53:09.171511+00:00",
  "ended_at_utc": "2026-09-27T08:59:07.676417+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_e1_fp32_probe.py"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "ce9adb39b6145d4b8805ea6d010414ff1547b6690396b10ccfca64de290311b3"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "cpu",
  "batch_size": 1,
  "seed": 0,
  "extra": {
    "n_boot": 10000,
    "purpose": "D10: narrow soft-accuracy discrepancy (precision/backend leg); fits nothing",
    "canonical_files_untouched": true,
    "device_used": "cpu",
    "parameter_dtype": "torch.float32",
    "soft_acc": 0.5086608891669345,
    "accuracy": 0.766,
    "max_abs_pred_prob_diff": 0.007900000000000018,
    "latency_note": "CPU probe; latency not comparable, not reported"
  }
}


==> anc/manifests/20260927T085833Z_e11_tau_decomposition.json <==
{
  "run_name": "e11_tau_decomposition",
  "status": "completed",
  "started_at_utc": "2026-09-27T08:58:33.042648+00:00",
  "ended_at_utc": "2026-09-27T08:58:36.762037+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_e11_tau_decomposition.py"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "00486061cb38a88c0e9ec687aa999122849ea914e57e4f83765a9a9476fcc81b"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "none (stored records only)",
  "batch_size": "n/a",
  "seed": 0,
  "extra": {
    "deviation": "D9",
    "n_boot_cluster": 2000,
    "no_model_forwards": true,
    "output": "paper/artifacts/metrics/e11_tau_decomposition.json"
  }
}


==> anc/manifests/20260927T090418Z_track_b_validation_records.json <==
{
  "run_name": "track_b_validation_records",
  "status": "completed",
  "started_at_utc": "2026-09-27T09:04:18.642884+00:00",
  "ended_at_utc": "2026-09-27T09:04:34.921759+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_track_b_validation_records.py"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "40308407533b4f6be0fba37f2418cd83f7c1556d0d60bd0a6e1c41245caaf8b4"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": "per-case",
  "seed": 0,
  "extra": {
    "model_dir": "trained/track_b",
    "deviation": "D10",
    "policy": "forward pass on the 240 validation cases only; frozen calibration params applied, no refitting; test set untouched",
    "device_used": "mps",
    "winner": "isotonic",
    "sanity_n_accepted": 704,
    "sanity_accepted_error": 0.08664772727272729,
    "stored_accepted_error": 0.0866
  }
}


==> anc/manifests/20260927T123938Z_e1_version_probe_0_3_20.json <==
{
  "run_name": "e1_version_probe_0_3_20",
  "status": "completed",
  "started_at_utc": "2026-09-27T12:39:38.371138+00:00",
  "ended_at_utc": "2026-09-27T12:40:19.282351+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_e1_version_probe.py"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "f45fd11cbf9027a77299b150505f6946f74900b4e3f58adf18120cd90c2be32a"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.20",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": 1,
  "seed": 0,
  "extra": {
    "n_boot": 2000,
    "laya_version": "0.3.20",
    "torch_version": "2.14.0",
    "transformers_version": "5.17.0",
    "python_executable": "scratch/venvs/laya0320/bin/python",
    "purpose": "D11: laya version bisection of the soft-accuracy discrepancy; fits nothing",
    "canonical_files_untouched": true,
    "device_used": "mps",
    "soft_acc": 0.5086299537680907,
    "accuracy": 0.767,
    "max_abs_pred_prob_diff": 0.0,
    "n_argmax_flips": 0
  }
}


==> anc/manifests/20260927T124427Z_e1_version_probe_0_3_3.json <==
{
  "run_name": "e1_version_probe_0_3_3",
  "status": "failed",
  "started_at_utc": "2026-09-27T12:44:27.558764+00:00",
  "ended_at_utc": "2026-09-27T12:44:58.112981+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_e1_version_probe.py"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "f45fd11cbf9027a77299b150505f6946f74900b4e3f58adf18120cd90c2be32a"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.3",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": 1,
  "seed": 0,
  "extra": {
    "n_boot": 2000,
    "laya_version": "0.3.3",
    "torch_version": "2.14.0",
    "transformers_version": "5.17.0",
    "python_executable": "scratch/venvs/laya033/bin/python",
    "purpose": "D11: laya version bisection of the soft-accuracy discrepancy; fits nothing",
    "canonical_files_untouched": true,
    "device_used": "mps",
    "error": "AttributeError: 'Agent' object has no attribute 'predict_batch'"
  }
}


==> anc/manifests/20260927T124609Z_e1_version_probe_0_3_3.json <==
{
  "run_name": "e1_version_probe_0_3_3",
  "status": "completed",
  "started_at_utc": "2026-09-27T12:46:09.489398+00:00",
  "ended_at_utc": "2026-09-27T12:47:19.310444+00:00",
  "cli_invocation": [
    "python",
    "paper/src/run_e1_version_probe.py"
  ],
  "workspace_repo": {
    "note": "src_tree_sha256 is the SHA-256 of the paper/src tree at run time",
    "src_tree_sha256": "5f51f10c3a533fbcecc76850a1c7a966ab5f20d96e4edc2f545188878f7e902b"
  },
  "hf_pins": {
    "model_revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "dataset_revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "base_model_revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "pins_json": "paper/artifacts/pins.json"
  },
  "environment": {
    "os": "Darwin 25.6.0 (macOS-26.6.2-arm64-arm-64bit)",
    "cpu_brand": "Apple M5 Max",
    "memory_bytes": 68719476736,
    "python": "3.12.14",
    "torch": "2.14.0",
    "transformers": "5.17.0",
    "laya_pip": "0.3.3",
    "pip_freeze_file": "paper/artifacts/manifests/pip_freeze.txt",
    "env_vars": {
      "USE_TF": "0",
      "HF_HOME": "hf_cache",
      "LAYA_MPS_AMP_MIN_ROWS": null
    }
  },
  "device": "mps",
  "batch_size": 1,
  "seed": 0,
  "extra": {
    "n_boot": 2000,
    "laya_version": "0.3.3",
    "torch_version": "2.14.0",
    "transformers_version": "5.17.0",
    "python_executable": "scratch/venvs/laya033/bin/python",
    "purpose": "D11: laya version bisection of the soft-accuracy discrepancy; fits nothing",
    "canonical_files_untouched": true,
    "device_used": "mps",
    "api_used": "predict (single-state; adapter)",
    "soft_acc": 0.5086608738249186,
    "accuracy": 0.766,
    "max_abs_pred_prob_diff": 0.007900000000000018,
    "n_argmax_flips": 4
  }
}


==> anc/manifests/pip_freeze.txt <==
aiohappyeyeballs==2.7.1
aiohttp==3.14.3
aiosignal==1.4.0
annotated-doc==0.0.5
anyio==4.15.1
attrs==26.1.0
certifi==2026.7.22
charset-normalizer==3.5.1
click==8.5.0
cloudpickle==3.1.2
contourpy==1.4.0
cycler==0.12.1
datasets==5.0.1
dill==0.4.1
filelock==4.0.3
fonttools==4.66.0
frozenlist==1.8.0
fsspec==2026.6.0
h11==0.16.0
hf-xet==1.6.0
httpcore==1.0.9
httpx==0.28.1
huggingface-hub==1.33.0
idna==3.20
iniconfig==2.3.0
jinja2==3.1.6
joblib==1.6.0
kiwisolver==1.5.1
laya==0.3.20
markdown-it-py==4.2.0
markupsafe==3.0.3
matplotlib==3.11.2
mdurl==0.1.2
mpmath==1.3.0
multidict==6.9.1
multiprocess==0.70.19
narwhals==2.26.0
networkx==3.7
numpy==2.5.3
packaging==26.3
pandas==3.0.6
pillow==12.3.0
pluggy==1.6.0
propcache==0.5.4
pyarrow==25.0.1
pygments==2.21.0
pymupdf==1.28.2
pyparsing==3.3.3
pypdfium2==5.13.0
pytest==9.1.1
python-dateutil==2.9.0.post0
pyyaml==6.0.3
regex==2026.9.10
requests==2.34.2
rich==15.0.0
safetensors==0.8.0
scikit-learn==1.9.1
scipy==1.18.1
sentence-transformers==6.1.0
setuptools==84.0.0
shellingham==1.5.4
six==1.17.0
sympy==1.14.0
threadpoolctl==3.7.0
tokenizers==0.23.2
torch==2.14.0
tqdm==4.70.1
transformers==5.17.0
truststore==0.10.4
typer==0.27.2
typing-extensions==4.16.0
urllib3==2.8.0
xxhash==4.0.1
yarl==1.25.1


==> anc/metrics.py <==
"""Metric suite for typed-decision evaluation (pre-freeze experiment plan, section 5, E2).

Every function operates on plain numpy arrays / python lists so it can be unit-tested
against hand-computed cases (see tests/test_metrics.py). Decision-level aggregation
(which primitives enter which metric) is the caller's job; the card-matching
aggregation rules are documented per function and implemented in `card_metrics`.

Provenance of definitions
-------------------------
The card's numbers were produced by the metrics cell of the fine-tuning
notebook linked from the model card; package citations below
point at the `laya` 0.3.20 pip package:

* soft accuracy, Brier-vs-teacher, per-primitive confidence, gold parsing:
  the fine-tune notebook's metrics cell (the cell under the markdown header
  "7. Compute Official Metrics ...").
  The installed `laya` pip package (0.3.20) contains no soft-accuracy code at all
  (verified by search), so that notebook cell is the only authoritative definition.
* ECE (card variant): laya/common.py, `ece_score` (pip 0.3.20: common.py
  line 260). 15 equal-width bins; the FIRST bin is closed at the bottom
  (`conf >= lo`), all others are (lo, hi]; empty bins skipped; weighted by bin mass.
* ranked probability score: laya/common.py, `proper_reward`:
  RPS = sum_k (CDF_p(k) - CDF_t(k))^2 / (K - 1), computed only for `score` questions.
* prediction contract (temperatures, rounding, expectation score): laya/agent.py,
  `Agent._decode_answers`.
"""
from __future__ import annotations

from typing import Dict, List, Optional, Sequence, Tuple

import numpy as np

# ------------------------------------------------------------------ core scalars


def accuracy(correct: Sequence[float]) -> float:
    """Mean of per-decision 0/1 correctness (argmax vs gold argmax)."""
    correct = np.asarray(correct, dtype=float)
    return float(correct.mean()) if len(correct) else float("nan")


def macro_f1(gold: Sequence[int], pred: Sequence[int]) -> float:
    """Macro-averaged F1 over the union of classes present in gold or pred.

    Classes are option positions (0..K-1). Matches the arithmetic of
    research/eval/laya_eval.py `macro_f1` (lines 199-208): per-class
    F1 = 2*TP / (2*TP + FP + FN), classes sorted, unweighted mean.
    """
    gold, pred = np.asarray(gold), np.asarray(pred)
    scores = []
    for cls in sorted(set(gold.tolist()) | set(pred.tolist())):
        tp = int(((pred == cls) & (gold == cls)).sum())
        fp = int(((pred == cls) & (gold != cls)).sum())
        fn = int(((pred != cls) & (gold == cls)).sum())
        scores.append(2 * tp / max(1, 2 * tp + fp + fn))
    return float(np.mean(scores)) if scores else float("nan")


def soft_accuracy(p: Sequence[float], g: Sequence[float]) -> float:
    """Soft accuracy of one decision: dot(p, g).

    EXACT definition extracted from the card's own evaluation code,
    notebooks/laya_finetune_typed_decisions_2xT4_kaggle.ipynb cell 14
    (laya repo rev 4066d5d), which computes for `choice`:

        p_probs = np.array([p_ans["probabilities"].get(k, 1e-6) for k in keys])
        g_probs = np.array([g_ans["probabilities"].get(k, 1e-6) for k in keys])
        p_probs /= p_probs.sum(); g_probs /= g_probs.sum()
        soft_accuracies.append(float((p_probs * g_probs).sum()))

    and for `noul` the same dot product with p_dist=[1-p, p], g_dist=[1-g, g].
    IMPORTANT: the notebook's `score` branch never appends to soft_accuracies,
    so the card's reported 0.471 averages over choice+noul decisions ONLY
    (n = 1,200 of the 2,000 test decisions). The caller must apply that scope
    (see `card_metrics`); this function is the per-decision statistic.

    Inputs here are assumed already normalized (the caller applies the
    notebook's 1e-6 missing-key floor + renormalization when reproducing
    the card pipeline).
    """
    p, g = np.asarray(p, dtype=float), np.asarray(g, dtype=float)
    return float((p * g).sum())


def brier(p: Sequence[float], y: Sequence[float]) -> float:
    """Multiclass Brier score of one decision: sum_k (p_k - y_k)^2.

    `y` may be a one-hot vector (gold argmax) OR the teacher's soft
    distribution. The card's 0.062 uses the TEACHER SOFT distribution and,
    like soft accuracy, is averaged over choice+noul decisions only
    (notebook cell 14: `brier_scores.append(float(((p_probs - g_probs)**2).sum()))`
    where g_probs is the renormalized teacher distribution; no append in the
    `score` branch). The mean over decisions is `mean(sum_k (p_k - y_k)^2)`.
    """
    p, y = np.asarray(p, dtype=float), np.asarray(y, dtype=float)
    return float(((p - y) ** 2).sum())


def one_hot(idx: int, k: int) -> np.ndarray:
    v = np.zeros(k, dtype=float)
    v[idx] = 1.0
    return v


def nll(p_gold: Sequence[float], eps: float = 1e-12) -> float:
    """Negative log-likelihood: -mean(log max(p_gold, eps)).

    `p_gold` is the probability the model assigned to the gold argmax class of
    each decision. Epsilon floor stated: eps = 1e-12 (applied inside the log).
    """
    p_gold = np.asarray(p_gold, dtype=float)
    if not len(p_gold):
        return float("nan")
    return float(-np.mean(np.log(np.clip(p_gold, eps, None))))


def rps(p: Sequence[float], y: Sequence[float], normalize: bool = True) -> float:
    """Ranked probability score for one ordinal decision.

    Squared error on cumulative distributions: sum_k (CDF_p(k) - CDF_y(k))^2,
    divided by (K - 1) when `normalize=True`, matching the RLCD reward in
    laya/common.py `proper_reward` lines 297-303 (rev 4066d5d):

        cdf_q = torch.cumsum(q, -1); cdf_t = torch.cumsum(target, -1)
        rps = (((cdf_q - cdf_t) ** 2) * mask).sum(-1) / (k - 1)

    `y` may be one-hot or the teacher's soft distribution.
    """
    p, y = np.asarray(p, dtype=float), np.asarray(y, dtype=float)
    k = len(p)
    total = float(((np.cumsum(p) - np.cumsum(y)) ** 2).sum())
    if normalize and k > 1:
        total /= (k - 1)
    return total


# ------------------------------------------------------------------ calibration


def ece_card(conf: Sequence[float], correct: Sequence[float], bins: int = 15) -> float:
    """The card's ECE: equal-width bins with laya's bin-boundary convention.

    Replicates laya/common.py `ece_score` lines 325-335 (rev 4066d5d; identical
    at pip 0.3.20 common.py line 260): edges = linspace(0, 1, bins+1); the first
    bin is CLOSED at the bottom (conf >= lo), later bins are (lo, hi]; empty bins
    skipped; each bin contributes bin_mass * |mean(conf) - mean(correct)|.
    The card's 0.213 was produced by this function with bins=15.
    """
    conf = np.asarray(conf, dtype=float)
    correct = np.asarray(correct, dtype=float)
    if len(conf) == 0:
        return float("nan")
    edges = np.linspace(0, 1, bins + 1)
    e = 0.0
    for i, (lo, hi) in enumerate(zip(edges[:-1], edges[1:])):
        sel = (conf >= lo if i == 0 else conf > lo) & (conf <= hi)
        if sel.any():
            e += sel.mean() * abs(conf[sel].mean() - correct[sel].mean())
    return float(e)


def ece_equal_width(conf: Sequence[float], correct: Sequence[float], bins: int) -> float:
    """Equal-width ECE, same binning convention as `ece_card`, parametric in M.

    Report M in {10, 15, 20} per the plan. M=15 coincides with `ece_card`.
    """
    return ece_card(conf, correct, bins=bins)


def ece_equal_mass(conf: Sequence[float], correct: Sequence[float], bins: int = 15) -> float:
    """Equal-mass (adaptive) ECE, Nixon et al. 2019 style.

    Sort decisions by confidence and split into `bins` contiguous groups of
    (near-)equal count via np.array_split; each group contributes
    (n_b / n) * |mean(conf_b) - mean(acc_b)|. With ties this is calibration
    of the confidence ranking, the standard adaptive-ECE construction.
    """
    conf = np.asarray(conf, dtype=float)
    correct = np.asarray(correct, dtype=float)
    n = len(conf)
    if n == 0:
        return float("nan")
    order = np.argsort(conf, kind="stable")
    e = 0.0
    for idx in np.array_split(order, min(bins, n)):
        if len(idx) == 0:
            continue
        e += (len(idx) / n) * abs(conf[idx].mean() - correct[idx].mean())
    return float(e)


def classwise_ece(probs: List[Sequence[float]], gold_idx: Sequence[int],
                  bins: int = 15, threshold: float = 0.0) -> float:
    """Classwise calibration error (Nixon et al. 2019 SCE-style), classes = option positions.

    Typed decisions have per-question label spaces, so the only label space
    shared across decisions is the option POSITION (0..K_i-1). For each position
    c, take every decision with K_i > c, bin the predicted probability p_c
    (equal-width, laya boundary convention), and accumulate
    bin_mass * |mean(p_c) - freq(gold == c)| within that position's population;
    average the per-position errors over positions (unweighted, as in SCE).
    `threshold` optionally drops (prob < threshold) entries as in Nixon et al.'s
    thresholded ACE variant; default keeps everything (SCE).
    Documented adaptation: positions, not shared string labels, because choice
    questions have disjoint label vocabularies.
    """
    max_k = max((len(p) for p in probs), default=0)
    if max_k == 0:
        return float("nan")
    gold_idx = np.asarray(gold_idx)
    per_class = []
    for c in range(max_k):
        pc, yc = [], []
        for p, g in zip(probs, gold_idx):
            if len(p) > c:
                if p[c] >= threshold:
                    pc.append(float(p[c]))
                    yc.append(1.0 if g == c else 0.0)
        if not pc:
            continue
        per_class.append(ece_card(np.array(pc), np.array(yc), bins=bins))
    return float(np.mean(per_class)) if per_class else float("nan")


def signed_gap(conf: Sequence[float], correct: Sequence[float]) -> float:
    """Signed calibration gap: mean(confidence) - mean(correct). Positive = over-confident."""
    conf = np.asarray(conf, dtype=float)
    correct = np.asarray(correct, dtype=float)
    if not len(conf):
        return float("nan")
    return float(conf.mean() - correct.mean())


# ------------------------------------------------- error detection (ranking)


def error_detection_auroc(conf: Sequence[float], correct: Sequence[float]) -> float:
    """AUROC of confidence as a ranker of errors.

    Positive class = error (correct == 0), score = -confidence, so 1.0 means
    every error has lower confidence than every correct decision (equivalently,
    AUROC of confidence ranking correctness). Ties handled by the standard
    rank-based (Mann-Whitney) formulation via sklearn.roc_auc_score.
    Returns nan when only one class is present.
    """
    from sklearn.metrics import roc_auc_score

    correct = np.asarray(correct, dtype=float)
    conf = np.asarray(conf, dtype=float)
    err = 1.0 - correct
    if len(set(err.tolist())) < 2:
        return float("nan")
    return float(roc_auc_score(err, -conf))


def error_detection_auprc(conf: Sequence[float], correct: Sequence[float]) -> float:
    """AUPRC (average precision) for detecting errors by low confidence.

    Positive class = error (the minority class in a decent model), score =
    -confidence. Uses sklearn.average_precision_score.
    """
    from sklearn.metrics import average_precision_score

    correct = np.asarray(correct, dtype=float)
    conf = np.asarray(conf, dtype=float)
    err = 1.0 - correct
    if err.sum() == 0:
        return float("nan")
    return float(average_precision_score(err, -conf))


def ece_sweep(conf: Sequence[float], correct: Sequence[float]) -> float:
    """ECE_sweep (Roelofs et al. 2022): equal-mass binning with the number of bins
    chosen by the monotonic sweep.

    Increase the bin count b = 1, 2, ... (equal-mass bins over the confidence
    ranking); keep the LARGEST b for which the per-bin accuracies are monotonically
    non-decreasing in confidence; report the equal-mass ECE at that b. This is the
    bias-reduction rule of the ECE_sweep paper ("sweep until non-monotone").
    Added 2026-09-26 per preregistration section 8 (deviation note: the E4 CALIB run
    predates this function; see paper/artifacts/deviations.md entry D1).
    """
    conf = np.asarray(conf, dtype=float)
    correct = np.asarray(correct, dtype=float)
    n = len(conf)
    if n == 0:
        return float("nan")
    order = np.argsort(conf, kind="stable")
    best_b = 1
    for b in range(2, n + 1):
        groups = np.array_split(order, b)
        if any(len(g) == 0 for g in groups):
            break
        accs = [correct[g].mean() for g in groups]
        if all(accs[i] <= accs[i + 1] + 1e-12 for i in range(len(accs) - 1)):
            best_b = b
        else:
            break
    return ece_equal_mass(conf, correct, bins=best_b)


# ------------------------------------------------- selective prediction


def aurc(conf: Sequence[float], correct: Sequence[float]) -> float:
    """Area under the risk-coverage curve (Geifman & El-Yaniv style).

    Rank decisions by confidence descending (stable; ties keep input order after
    the stable sort). For each prefix i = 1..n (coverage i/n) the risk is the
    error rate within the prefix; AURC = the mean of those n risks. Lower is
    better; 0 iff every error is ranked below every correct decision and there
    are no errors at full coverage... i.e. only 0 when error-free.
    """
    conf = np.asarray(conf, dtype=float)
    correct = np.asarray(correct, dtype=float)
    n = len(conf)
    if n == 0:
        return float("nan")
    order = np.argsort(-conf, kind="stable")
    err = 1.0 - correct[order]
    cum_err = np.cumsum(err)
    risks = cum_err / np.arange(1, n + 1)
    return float(risks.mean())


# ------------------------------------------------- card-pipeline aggregation


def card_metrics(decisions: List[Dict]) -> Dict[str, float]:
    """Compute the model card's headline metrics from per-decision records.

    Input records need keys (produced by infer.py, mirroring notebook cell 14):
      primitive        'choice' | 'noul' | 'score'
      correct          0/1 (choice: pred key == str(gold label); noul: P(true)>=0.5
                       vs gold label; score: argmax level == gold level)
      conf_card        the notebook's per-primitive confidence
      soft_p, soft_g   the floor-renormalized distributions entering soft
                       accuracy / Brier (choice+noul records only; None for score)
      pred_score, gold_score   continuous expectation + teacher mean (score only)

    Returns the card-comparable aggregates:
      accuracy (all), soft_acc (choice+noul), brier_teacher (choice+noul),
      ece_15 (all, laya convention), score_mae (score), within_1_level (score).
    """
    acc, confs, corrects = [], [], []
    soft, brier_t = [], []
    maes, within1 = [], []
    for d in decisions:
        acc.append(d["correct"])
        corrects.append(d["correct"])
        confs.append(d["conf_card"])
        if d["primitive"] in ("choice", "noul"):
            soft.append(soft_accuracy(d["soft_p"], d["soft_g"]))
            brier_t.append(brier(d["soft_p"], d["soft_g"]))
        else:
            maes.append(abs(d["pred_score"] - d["gold_score"]))
            within1.append(1.0 if abs(d["pred_score"] - d["gold_score"]) <= 1.0 else 0.0)
    return {
        "accuracy": accuracy(acc),
        "soft_acc": float(np.mean(soft)) if soft else float("nan"),
        "brier_teacher": float(np.mean(brier_t)) if brier_t else float("nan"),
        "ece_15": ece_card(confs, corrects, bins=15),
        "score_mae": float(np.mean(maes)) if maes else float("nan"),
        "within_1_level": float(np.mean(within1)) if within1 else float("nan"),
        "n": len(decisions),
    }


==> anc/metrics/comparator_base.json <==
{
 "accuracy": {
  "point": 0.363,
  "bca_ci95": [
   0.3385,
   0.3875
  ]
 },
 "nll": 1.3311467783424122,
 "ece15_equal_width": 0.1731079785,
 "per_workflow_acc": {
  "agent_trace_observability": 0.388,
  "customer_service": 0.384,
  "invoice_processing": 0.362,
  "security_incidents": 0.318
 },
 "per_primitive_acc": {
  "choice": 0.29,
  "noul": 0.48833333333333334,
  "score": 0.32375
 },
 "n_decisions": 2000,
 "n_cases": 400,
 "_provenance": "measured",
 "model_path": "hf_cache/hub/models--convaiinnovations--laya/snapshots/55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851"
}

==> anc/metrics/comparator_multilingual.json <==
{
 "accuracy": {
  "point": 0.3495,
  "bca_ci95": [
   0.327,
   0.37173335381558265
  ]
 },
 "nll": 1.861601557992289,
 "ece15_equal_width": 0.3159245625,
 "per_workflow_acc": {
  "agent_trace_observability": 0.284,
  "customer_service": 0.416,
  "invoice_processing": 0.306,
  "security_incidents": 0.392
 },
 "per_primitive_acc": {
  "choice": 0.29,
  "noul": 0.49666666666666665,
  "score": 0.28375
 },
 "n_decisions": 2000,
 "n_cases": 400,
 "_provenance": "measured",
 "model_path": "hf_cache/hub/models--convaiinnovations--laya/snapshots/55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851/multilingual"
}

==> anc/metrics/comparators_trivial.json <==
{
  "_provenance": "measured",
  "fit_split": "train only",
  "majority": {
    "accuracy": {
      "point": 0.4835,
      "bca_ci95": [
        0.4585,
        0.507
      ]
    },
    "nll": 14.271422406378221,
    "ece15_equal_width": 0.51649999999745,
    "per_workflow_acc": {
      "agent_trace_observability": 0.362,
      "customer_service": 0.452,
      "invoice_processing": 0.518,
      "security_incidents": 0.602
    },
    "per_primitive_acc": {
      "choice": 0.41833333333333333,
      "noul": 0.6416666666666667,
      "score": 0.41375
    },
    "n_decisions": 2000,
    "n_cases": 400
  },
  "prior": {
    "accuracy": {
      "point": 0.4785,
      "bca_ci95": [
        0.4505,
        0.5045
      ]
    },
    "nll": 1.034365580941221,
    "ece15_equal_width": 0.03363764135019249,
    "per_workflow_acc": {
      "agent_trace_observability": 0.342,
      "customer_service": 0.456,
      "invoice_processing": 0.534,
      "security_incidents": 0.582
    },
    "per_primitive_acc": {
      "choice": 0.4216666666666667,
      "noul": 0.6216666666666667,
      "score": 0.41375
    },
    "n_decisions": 2000,
    "n_cases": 400
  },
  "uniform": {
    "accuracy": {
      "point": 0.3175,
      "bca_ci95": [
        0.31467500000000004,
        0.32022500000000004
      ]
    },
    "nll": 1.2118217396490383,
    "ece15_equal_width": 0.0,
    "per_workflow_acc": {
      "agent_trace_observability": 0.3,
      "customer_service": 0.28,
      "invoice_processing": 0.35,
      "security_incidents": 0.34
    },
    "per_primitive_acc": {
      "choice": 0.23333333333333334,
      "noul": 0.5,
      "score": 0.24375
    },
    "n_decisions": 2000,
    "n_cases": 400,
    "note": "analytic expectation: per-decision correctness = 1/k; bootstrap CI reflects heterogeneity in k across cases only"
  },
  "teacher_ceiling": {
    "strict_argmax_agree_rate": 0.594,
    "loo_estimate_assuming_2_1_splits": 0.8646666666666666,
    "card_reported": 0.735,
    "n_decisions": 2000,
    "estimator_note": "Dataset ships argmax_agree, not the raw three samples; 2-1 splits assumed for disagreements (1-1-1 ties are indistinguishable in the shipped fields). See module docstring.",
    "provenance": "measured (recomputed from label_agreement fields)"
  }
}

==> anc/metrics/comparators_trivial_fit.json <==
{
  "agent_trace_observability|action": {
    "options": [
      "continue",
      "human_review",
      "observe",
      "stop"
    ],
    "majority_index": 1,
    "argmax_counts": [
      40.0,
      135.0,
      122.0,
      3.0
    ],
    "prior_distribution": [
      0.19374444183318537,
      0.38875456703345485,
      0.3383676790231381,
      0.07913331211022165
    ],
    "n_train_cases": 300
  },
  "agent_trace_observability|needs_review": {
    "options": [
      "false",
      "true"
    ],
    "majority_index": 0,
    "argmax_counts": [
      154.0,
      146.0
    ],
    "prior_distribution": [
      0.48391114333333324,
      0.5160888566666668
    ],
    "n_train_cases": 300
  },
  "agent_trace_observability|outcome": {
    "options": [
      "failure",
      "harmful",
      "partial",
      "success"
    ],
    "majority_index": 2,
    "argmax_counts": [
      15.0,
      62.0,
      141.0,
      82.0
    ],
    "prior_distribution": [
      0.17664445372259235,
      0.16263333062277782,
      0.37075557048740726,
      0.2899666451672226
    ],
    "n_train_cases": 300
  },
  "agent_trace_observability|risk": {
    "options": [
      "0",
      "1",
      "2",
      "3"
    ],
    "majority_index": 1,
    "argmax_counts": [
      67.0,
      106.0,
      65.0,
      62.0
    ],
    "prior_distribution": [
      0.24372221902018504,
      0.3379777845528149,
      0.24881111580559273,
      0.16948888062140732
    ],
    "n_train_cases": 300
  },
  "agent_trace_observability|urgency": {
    "options": [
      "0",
      "1",
      "2",
      "3"
    ],
    "majority_index": 1,
    "argmax_counts": [
      70.0,
      152.0,
      26.0,
      52.0
    ],
    "prior_distribution": [
      0.256255561791778,
      0.3729222341251114,
      0.23342220133511057,
      0.13740000274800002
    ],
    "n_train_cases": 300
  },
  "customer_service|action": {
    "options": [
      "answer_directly",
      "close_no_action",
      "escalate_to_human",
      "execute_refund",
      "request_information"
    ],
    "majority_index": 2,
    "argmax_counts": [
      65.0,
      0.0,
      167.0,
      9.0,
      59.0
    ],
    "prior_distribution": [
      0.2744944390850186,
      0.014783373284055433,
      0.43731665520894436,
      0.047588893174703724,
      0.22581663924727796
    ],
    "n_train_cases": 300
  },
  "customer_service|category": {
    "options": [
      "account",
      "billing",
      "delivery",
      "refund",
      "technical"
    ],
    "majority_index": 0,
    "argmax_counts": [
      77.0,
      68.0,
      60.0,
      27.0,
      68.0
    ],
    "prior_distribution": [
      0.22870104533635774,
      0.24242747565664094,
      0.18705878103137158,
      0.09752497227558285,
      0.24428772570004686
    ],
    "n_train_cases": 300
  },
  "customer_service|churn_risk": {
    "options": [
      "0",
      "1",
      "2",
      "3"
    ],
    "majority_index": 2,
    "argmax_counts": [
      15.0,
      74.0,
      146.0,
      65.0
    ],
    "prior_distribution": [
      0.08852223920229564,
      0.2589888879138519,
      0.3765333257617781,
      0.2759555471220743
    ],
    "n_train_cases": 300
  },
  "customer_service|needs_human": {
    "options": [
      "false",
      "true"
    ],
    "majority_index": 1,
    "argmax_counts": [
      99.0,
      201.0
    ],
    "prior_distribution": [
      0.41035553999999963,
      0.5896444600000004
    ],
    "n_train_cases": 300
  },
  "customer_service|urgency": {
    "options": [
      "0",
      "1",
      "2",
      "3"
    ],
    "majority_index": 3,
    "argmax_counts": [
      3.0,
      61.0,
      111.0,
      125.0
    ],
    "prior_distribution": [
      0.030555581907406155,
      0.22001111306614823,
      0.3493999703613345,
      0.400033334665111
    ],
    "n_train_cases": 300
  },
  "invoice_processing|discrepancy_severity": {
    "options": [
      "0",
      "1",
      "2",
      "3"
    ],
    "majority_index": 0,
    "argmax_counts": [
      133.0,
      3.0,
      80.0,
      84.0
    ],
    "prior_distribution": [
      0.40844333305188885,
      0.07072112764262914,
      0.24732331508922287,
      0.27351222421625904
    ],
    "n_train_cases": 300
  },
  "invoice_processing|disposition": {
    "options": [
      "approve",
      "hold",
      "manual_review",
      "reject"
    ],
    "majority_index": 0,
    "argmax_counts": [
      120.0,
      56.0,
      111.0,
      13.0
    ],
    "prior_distribution": [
      0.3737199829294666,
      0.22854668438119985,
      0.3292099933745667,
      0.06852333931476678
    ],
    "n_train_cases": 300
  },
  "invoice_processing|duplicate": {
    "options": [
      "false",
      "true"
    ],
    "majority_index": 0,
    "argmax_counts": [
      272.0,
      28.0
    ],
    "prior_distribution": [
      0.8989299733333334,
      0.10107002666666676
    ],
    "n_train_cases": 300
  },
  "invoice_processing|matches_order": {
    "options": [
      "false",
      "true"
    ],
    "majority_index": 0,
    "argmax_counts": [
      151.0,
      149.0
    ],
    "prior_distribution": [
      0.494623326666667,
      0.505376673333333
    ],
    "n_train_cases": 300
  },
  "invoice_processing|urgency": {
    "options": [
      "0",
      "1",
      "2",
      "3"
    ],
    "majority_index": 1,
    "argmax_counts": [
      0.0,
      131.0,
      126.0,
      43.0
    ],
    "prior_distribution": [
      0.04526671502066135,
      0.38852220392922415,
      0.3792221849522264,
      0.18698889609788802
    ],
    "n_train_cases": 300
  },
  "security_incidents|credential_compromise": {
    "options": [
      "false",
      "true"
    ],
    "majority_index": 1,
    "argmax_counts": [
      132.0,
      168.0
    ],
    "prior_distribution": [
      0.5037888866666668,
      0.4962111133333333
    ],
    "n_train_cases": 300
  },
  "security_incidents|disposition": {
    "options": [
      "close_benign",
      "contain",
      "investigate",
      "monitor"
    ],
    "majority_index": 2,
    "argmax_counts": [
      30.0,
      35.0,
      214.0,
      21.0
    ],
    "prior_distribution": [
      0.12287777210455574,
      0.19480002138533317,
      0.5021666616449997,
      0.18015554486511126
    ],
    "n_train_cases": 300
  },
  "security_incidents|severity": {
    "options": [
      "0",
      "1",
      "2",
      "3",
      "4"
    ],
    "majority_index": 3,
    "argmax_counts": [
      6.0,
      37.0,
      91.0,
      133.0,
      33.0
    ],
    "prior_distribution": [
      0.0483331844611076,
      0.14603312674077304,
      0.28817745672414075,
      0.3638759218237715,
      0.1535803102502072
    ],
    "n_train_cases": 300
  },
  "security_incidents|true_positive": {
    "options": [
      "false",
      "true"
    ],
    "majority_index": 1,
    "argmax_counts": [
      95.0,
      205.0
    ],
    "prior_distribution": [
      0.4019000033333335,
      0.5980999966666666
    ],
    "n_train_cases": 300
  },
  "security_incidents|urgency": {
    "options": [
      "0",
      "1",
      "2",
      "3"
    ],
    "majority_index": 3,
    "argmax_counts": [
      8.0,
      53.0,
      81.0,
      158.0
    ],
    "prior_distribution": [
      0.0646777621392234,
      0.2034222490937759,
      0.305455565284777,
      0.4264444234822236
    ],
    "n_train_cases": 300
  }
}

==> anc/metrics/e11_tau_decomposition.json <==
{
  "_provenance": "measured - exploratory post-hoc analysis of stored records (deviation D9); no model forwards; no frozen number changes",
  "error_target": 0.1,
  "wilson_z": 1.959963984540054,
  "cluster_bootstrap": {
    "n_boot": 2000,
    "seed": 0,
    "statistic": "95th percentile of accepted-set error, case-level resampling"
  },
  "track_a": {
    "frozen_tau_star": 0.7,
    "frozen_calib_row_at_tau_star": {
      "tau": 0.7,
      "coverage": 0.644,
      "n_accepted": 644,
      "accepted_error": 0.0916,
      "feasible": true
    },
    "a_identity_ranking_matched_coverage": {
      "coverage_matched_to": 0.644,
      "calib": {
        "coverage": 0.644,
        "n_accepted": 644,
        "accepted_error": 0.1428571428571429,
        "implied_threshold": 0.4674612063098604
      },
      "eval": {
        "coverage": 0.644,
        "n_accepted": 644,
        "accepted_error": 0.1273291925465838,
        "implied_threshold": 0.48063353972713024
      }
    },
    "b_isotonic_ranking_matched_coverage": {
      "coverage_matched_to": 0.644,
      "calib": {
        "coverage": 0.644,
        "n_accepted": 644,
        "accepted_error": 0.09161490683229812,
        "implied_threshold": 0.7
      },
      "eval": {
        "coverage": 0.644,
        "n_accepted": 644,
        "accepted_error": 0.13043478260869568,
        "implied_threshold": 0.7141222941270133
      }
    },
    "c_single_temp_tau_sweep": {
      "calib": [
        {
          "tau": 0.5,
          "coverage": 0.946,
          "n_accepted": 946,
          "accepted_error": 0.20613107822410148
        },
        {
          "tau": 0.55,
          "coverage": 0.897,
          "n_accepted": 897,
          "accepted_error": 0.1917502787068004
        },
        {
          "tau": 0.6,
          "coverage": 0.811,
          "n_accepted": 811,
          "accepted_error": 0.16522811344019728
        },
        {
          "tau": 0.65,
          "coverage": 0.736,
          "n_accepted": 736,
          "accepted_error": 0.1467391304347826
        },
        {
          "tau": 0.7,
          "coverage": 0.66,
          "n_accepted": 660,
          "accepted_error": 0.12121212121212122
        },
        {
          "tau": 0.75,
          "coverage": 0.575,
          "n_accepted": 575,
          "accepted_error": 0.0939130434782609
        },
        {
          "tau": 0.8,
          "coverage": 0.5,
          "n_accepted": 500,
          "accepted_error": 0.06799999999999995
        },
        {
          "tau": 0.85,
          "coverage": 0.39,
          "n_accepted": 390,
          "accepted_error": 0.06153846153846154
        },
        {
          "tau": 0.9,
          "coverage": 0.285,
          "n_accepted": 285,
          "accepted_error": 0.028070175438596467
        },
        {
          "tau": 0.95,
          "coverage": 0.208,
          "n_accepted": 208,
          "accepted_error": 0.004807692307692291
        },
        {
          "tau": 0.97,
          "coverage": 0.177,
          "n_accepted": 177,
          "accepted_error": 0.0
        },
        {
          "tau": 0.99,
          "coverage": 0.152,
          "n_accepted": 152,
          "accepted_error": 0.0
        }
      ],
      "eval": [
        {
          "tau": 0.5,
          "coverage": 0.963,
          "n_accepted": 963,
          "accepted_error": 0.229491173416407
        },
        {
          "tau": 0.55,
          "coverage": 0.902,
          "n_accepted": 902,
          "accepted_error": 0.20731707317073167
        },
        {
          "tau": 0.6,
          "coverage": 0.841,
          "n_accepted": 841,
          "accepted_error": 0.19143876337693222
        },
        {
          "tau": 0.65,
          "coverage": 0.784,
          "n_accepted": 784,
          "accepted_error": 0.17729591836734693
        },
        {
          "tau": 0.7,
          "coverage": 0.701,
          "n_accepted": 701,
          "accepted_error": 0.1426533523537803
        },
        {
          "tau": 0.75,
          "coverage": 0.598,
          "n_accepted": 598,
          "accepted_error": 0.10033444816053516
        },
        {
          "tau": 0.8,
          "coverage": 0.503,
          "n_accepted": 503,
          "accepted_error": 0.08151093439363821
        },
        {
          "tau": 0.85,
          "coverage": 0.398,
          "n_accepted": 398,
          "accepted_error": 0.055276381909547756
        },
        {
          "tau": 0.9,
          "coverage": 0.315,
          "n_accepted": 315,
          "accepted_error": 0.04761904761904767
        },
        {
          "tau": 0.95,
          "coverage": 0.24,
          "n_accepted": 240,
          "accepted_error": 0.012499999999999956
        },
        {
          "tau": 0.97,
          "coverage": 0.209,
          "n_accepted": 209,
          "accepted_error": 0.009569377990430672
        },
        {
          "tau": 0.99,
          "coverage": 0.165,
          "n_accepted": 165,
          "accepted_error": 0.012121212121212088
        }
      ]
    },
    "d_ucb_rule_on_calib_isotonic": {
      "grid_rows": [
        {
          "tau": 0.5,
          "coverage": 0.97,
          "n_accepted": 970,
          "accepted_error": 0.18762886597938144,
          "wilson_upper95": 0.21341259581071018,
          "cluster_upper_p95": 0.20966084275436794
        },
        {
          "tau": 0.55,
          "coverage": 0.879,
          "n_accepted": 879,
          "accepted_error": 0.1513083048919226,
          "wilson_upper95": 0.17651231919332,
          "cluster_upper_p95": 0.1731252005660566
        },
        {
          "tau": 0.6,
          "coverage": 0.835,
          "n_accepted": 835,
          "accepted_error": 0.14011976047904195,
          "wilson_upper95": 0.16531523462446546,
          "cluster_upper_p95": 0.16167664670658682
        },
        {
          "tau": 0.65,
          "coverage": 0.71,
          "n_accepted": 710,
          "accepted_error": 0.10140845070422533,
          "wilson_upper95": 0.12580154663831836,
          "cluster_upper_p95": 0.12079271021464989
        },
        {
          "tau": 0.7,
          "coverage": 0.644,
          "n_accepted": 644,
          "accepted_error": 0.09161490683229812,
          "wilson_upper95": 0.11638233331378897,
          "cluster_upper_p95": 0.11228571362667576
        },
        {
          "tau": 0.75,
          "coverage": 0.586,
          "n_accepted": 586,
          "accepted_error": 0.08020477815699656,
          "wilson_upper95": 0.10502789830192415,
          "cluster_upper_p95": 0.10256619059550655
        },
        {
          "tau": 0.8,
          "coverage": 0.515,
          "n_accepted": 515,
          "accepted_error": 0.062135922330097126,
          "wilson_upper95": 0.08640099891098088,
          "cluster_upper_p95": 0.08171206225680934
        },
        {
          "tau": 0.85,
          "coverage": 0.449,
          "n_accepted": 449,
          "accepted_error": 0.03340757238307346,
          "wilson_upper95": 0.05438319558396532,
          "cluster_upper_p95": 0.04857049366074742
        },
        {
          "tau": 0.9,
          "coverage": 0.343,
          "n_accepted": 343,
          "accepted_error": 0.026239067055393583,
          "wilson_upper95": 0.04910778714400732,
          "cluster_upper_p95": 0.04075235109717868
        },
        {
          "tau": 0.95,
          "coverage": 0.221,
          "n_accepted": 221,
          "accepted_error": 0.0,
          "wilson_upper95": 0.017085189007591345,
          "cluster_upper_p95": 0.0
        },
        {
          "tau": 0.97,
          "coverage": 0.218,
          "n_accepted": 218,
          "accepted_error": 0.0,
          "wilson_upper95": 0.017316234941454418,
          "cluster_upper_p95": 0.0
        },
        {
          "tau": 0.99,
          "coverage": 0.186,
          "n_accepted": 186,
          "accepted_error": 0.0,
          "wilson_upper95": 0.020235089029327337,
          "cluster_upper_p95": 0.0
        }
      ],
      "tau_by_wilson": 0.8,
      "tau_by_cluster": 0.8
    },
    "in_sample_optimism_of_calibrator_on_calib": 0.05124223602484479,
    "eval_at_ucb_tau_isotonic": {
      "tau": 0.8,
      "coverage": 0.534,
      "n_accepted": 534,
      "accepted_error": 0.101123595505618
    },
    "point_rule_tau_wilson_upper_on_calib": 0.11638233331378897
  },
  "track_b": {
    "frozen_tau_star": 0.75,
    "validation_row_at_tau_star_from_stored_grid_rows": {
      "tau": 0.75,
      "coverage": 0.5867,
      "n_accepted": 704,
      "accepted_error": 0.0866,
      "feasible": true
    },
    "test_isotonic_at_tau_star": {
      "tau": 0.75,
      "coverage": 0.5835,
      "n_accepted": 1167,
      "accepted_error": 0.10282776349614398
    },
    "c_single_temp_tau_sweep_test": [
      {
        "tau": 0.5,
        "coverage": 0.9525,
        "n_accepted": 1905,
        "accepted_error": 0.20892388451443566
      },
      {
        "tau": 0.55,
        "coverage": 0.8695,
        "n_accepted": 1739,
        "accepted_error": 0.18343875790684305
      },
      {
        "tau": 0.6,
        "coverage": 0.792,
        "n_accepted": 1584,
        "accepted_error": 0.1609848484848485
      },
      {
        "tau": 0.65,
        "coverage": 0.7035,
        "n_accepted": 1407,
        "accepted_error": 0.1350390902629709
      },
      {
        "tau": 0.7,
        "coverage": 0.6155,
        "n_accepted": 1231,
        "accepted_error": 0.10479285134037364
      },
      {
        "tau": 0.75,
        "coverage": 0.516,
        "n_accepted": 1032,
        "accepted_error": 0.08139534883720934
      },
      {
        "tau": 0.8,
        "coverage": 0.424,
        "n_accepted": 848,
        "accepted_error": 0.0625
      },
      {
        "tau": 0.85,
        "coverage": 0.3365,
        "n_accepted": 673,
        "accepted_error": 0.043090638930163405
      },
      {
        "tau": 0.9,
        "coverage": 0.2555,
        "n_accepted": 511,
        "accepted_error": 0.017612524461839585
      },
      {
        "tau": 0.95,
        "coverage": 0.2035,
        "n_accepted": 407,
        "accepted_error": 0.009828009828009798
      },
      {
        "tau": 0.97,
        "coverage": 0.1705,
        "n_accepted": 341,
        "accepted_error": 0.0058651026392961825
      },
      {
        "tau": 0.99,
        "coverage": 0.1185,
        "n_accepted": 237,
        "accepted_error": 0.00421940928270037
      }
    ],
    "d_wilson_on_validation_grid_rows": {
      "rows": [
        {
          "tau": 0.5,
          "n_accepted": 1162,
          "accepted_error": 0.2022,
          "wilson_upper95": 0.2262961570696762
        },
        {
          "tau": 0.55,
          "n_accepted": 1045,
          "accepted_error": 0.1684,
          "wilson_upper95": 0.19231671131321917
        },
        {
          "tau": 0.6,
          "n_accepted": 972,
          "accepted_error": 0.1492,
          "wilson_upper95": 0.1729532596383259
        },
        {
          "tau": 0.65,
          "n_accepted": 933,
          "accepted_error": 0.134,
          "wilson_upper95": 0.15734078117809025
        },
        {
          "tau": 0.7,
          "n_accepted": 789,
          "accepted_error": 0.1065,
          "wilson_upper95": 0.12992415302885596
        },
        {
          "tau": 0.75,
          "n_accepted": 704,
          "accepted_error": 0.0866,
          "wilson_upper95": 0.10973625103239366
        },
        {
          "tau": 0.8,
          "n_accepted": 633,
          "accepted_error": 0.0774,
          "wilson_upper95": 0.10086969779164844
        },
        {
          "tau": 0.85,
          "n_accepted": 454,
          "accepted_error": 0.0396,
          "wilson_upper95": 0.06179637851331371
        },
        {
          "tau": 0.9,
          "n_accepted": 329,
          "accepted_error": 0.0304,
          "wilson_upper95": 0.055037818068145575
        },
        {
          "tau": 0.95,
          "n_accepted": 268,
          "accepted_error": 0.0224,
          "wilson_upper95": 0.04797452714336754
        },
        {
          "tau": 0.97,
          "n_accepted": 192,
          "accepted_error": 0.0052,
          "wilson_upper95": 0.02890749715674057
        },
        {
          "tau": 0.99,
          "n_accepted": 165,
          "accepted_error": 0.0,
          "wilson_upper95": 0.022751869401778084
        }
      ],
      "tau_by_wilson": 0.85,
      "cluster_bound": "not computable from stored records (validation per-decision records absent at computation time; shipped later under D10)"
    },
    "test_isotonic_at_ucb_tau": {
      "tau": 0.85,
      "coverage": 0.3865,
      "n_accepted": 773,
      "accepted_error": 0.05433376455368688
    }
  }
}

==> anc/metrics/e1_fp32_cpu_probe.json <==
{
  "_provenance": "measured - exploratory fp32/CPU probe (deviation D10)",
  "parameter_dtype": "torch.float32",
  "headline": {
    "accuracy": {
      "point": 0.766,
      "bca_ci95": [
        0.745,
        0.786
      ],
      "reported_card": 0.766
    },
    "soft_acc": {
      "point": 0.5086608891669345,
      "bca_ci95": [
        0.4986991420316083,
        0.5196379478623895
      ],
      "reported_card": 0.471
    },
    "brier": {
      "point": 0.0657814721771026,
      "bca_ci95": [
        0.06096659162204877,
        0.07155825912066678
      ],
      "reported_card": 0.062
    },
    "ece": {
      "point": 0.21323510192282188,
      "bca_ci95": [
        0.1945353235886349,
        0.2317560099193312
      ],
      "reported_card": 0.213
    }
  },
  "diff_vs_canonical_mps_run": {
    "max_abs_pred_prob_diff": 0.007900000000000018,
    "n_argmax_flips_of_2000": 4,
    "n_correct_flips_of_2000": 4
  },
  "canonical_mps_soft_acc": 0.5086,
  "reported_card_soft_acc": 0.471,
  "reading_rule": "if fp32/CPU soft_acc moves toward 0.471, precision/backend is implicated; if it matches 0.5086, precision is ruled out and version drift remains the hypothesis"
}

==> anc/metrics/e1_reproduction.json <==
{
  "_provenance_legend": {
    "measured": "produced by this run",
    "reported": "model card"
  },
  "hardware_note": "device=mps; Apple silicon, no NVIDIA GPU. Latency/throughput NOT comparable to the card's T4 numbers.",
  "partial": false,
  "headline": {
    "accuracy": {
      "measured": 0.767,
      "reported": 0.766,
      "delta_measured_minus_reported": 0.0010000000000000009,
      "measured_bca_ci95": [
        0.7455,
        0.787
      ],
      "measured_percentile_ci95": [
        0.7465,
        0.7875
      ]
    },
    "soft_acc": {
      "measured": 0.5086299537680907,
      "reported": 0.471,
      "delta_measured_minus_reported": 0.03762995376809075,
      "measured_bca_ci95": [
        0.49866477873118836,
        0.5196057657829185
      ],
      "measured_percentile_ci95": [
        0.49847217669324323,
        0.5193977008178498
      ]
    },
    "brier": {
      "measured": 0.0658196903307356,
      "reported": 0.062,
      "delta_measured_minus_reported": 0.003819690330735606,
      "measured_bca_ci95": [
        0.06099599712220393,
        0.07160134843966023
      ],
      "measured_percentile_ci95": [
        0.060611250577821914,
        0.07118364093108134
      ]
    },
    "ece": {
      "measured": 0.21423457342123975,
      "reported": 0.213,
      "delta_measured_minus_reported": 0.0012345734212397541,
      "measured_bca_ci95": [
        0.19537371744913876,
        0.2327877334679253
      ],
      "measured_percentile_ci95": [
        0.19573144661919334,
        0.23325344873624643
      ]
    },
    "score_mae": {
      "measured": 0.2423593875,
      "reported": 0.242,
      "delta_measured_minus_reported": 0.0003593875000000024,
      "measured_bca_ci95": [
        0.22720649076818608,
        0.25802476893916476
      ],
      "measured_percentile_ci95": [
        0.22695168246875003,
        0.25785983312500005
      ]
    }
  },
  "per_workflow": {
    "agent_trace_observability": {
      "measured": 0.73,
      "reported": 0.73,
      "delta": 0.0,
      "measured_bca_ci95": [
        0.68,
        0.774
      ],
      "n": 500
    },
    "customer_service": {
      "measured": 0.766,
      "reported": 0.764,
      "delta": 0.0020000000000000018,
      "measured_bca_ci95": [
        0.7206374265174094,
        0.8058174764109245
      ],
      "n": 500
    },
    "invoice_processing": {
      "measured": 0.806,
      "reported": 0.804,
      "delta": 0.0020000000000000018,
      "measured_bca_ci95": [
        0.766,
        0.838
      ],
      "n": 500
    },
    "security_incidents": {
      "measured": 0.766,
      "reported": 0.766,
      "delta": 0.0,
      "measured_bca_ci95": [
        0.726,
        0.8
      ],
      "n": 500
    }
  },
  "per_primitive": {
    "noul": {
      "measured_acc": 0.8583333333333333,
      "reported_acc": 0.857,
      "delta_acc": 0.0013333333333332975,
      "measured_ece": 0.19379116666666665,
      "reported_ece": 0.192,
      "delta_ece": 0.0017911666666666493,
      "measured_n": 600,
      "reported_n": 600
    },
    "choice": {
      "measured_acc": 0.7333333333333333,
      "reported_acc": 0.733,
      "delta_acc": 0.0003333333333332966,
      "measured_ece": 0.25484134515139506,
      "reported_ece": 0.255,
      "delta_ece": -0.0001586548486049444,
      "measured_n": 600,
      "reported_n": 600
    },
    "score": {
      "measured_acc": 0.72375,
      "reported_acc": 0.723,
      "delta_acc": 0.0007500000000000284,
      "measured_ece": 0.19911204968955307,
      "reported_ece": 0.199,
      "delta_ece": 0.0001120496895530565,
      "measured_n": 800,
      "reported_n": 800
    }
  },
  "ece_family_measured": {
    "equal_width_M10": 0.2142345734212397,
    "equal_width_M15": 0.21423457342123975,
    "equal_width_M20": 0.21423457342123978,
    "equal_mass_M15": 0.21423457342123972,
    "closest_to_reported_0.213": "equal_width_M10"
  },
  "e2_metric_family_measured": {
    "nll_eps1e-12": 0.7069009980529863,
    "signed_gap_conf_minus_acc": -0.21423457342123975,
    "error_detection_auroc": 0.7583899424210038,
    "error_detection_auprc": 0.44227450262276036,
    "macro_f1_overall": 0.7498695826977879,
    "rps_score_vs_onehot": 0.07945638838090209,
    "rps_score_vs_teacher": 0.015591303883593022
  },
  "latency_measured": {
    "n_cases": 400,
    "n_decisions": 2000,
    "batch_size": 1,
    "warmup_cases_discarded": 3,
    "total_inference_s": 36.839,
    "per_case_latency_ms": {
      "p50": 95.881,
      "p90": 124.057,
      "p99": 195.444,
      "mean": 92.044
    },
    "per_decision_latency_ms_p50": 19.176,
    "decisions_per_s_batch1": 54.29
  },
  "throughput_measured": {
    "batch_1": {
      "decisions_per_s": 51.94,
      "n_decisions": 2000,
      "wall_s": 38.505
    },
    "batch_8": {
      "decisions_per_s": 42.91,
      "n_decisions": 2000,
      "wall_s": 46.608
    },
    "batch_32": {
      "decisions_per_s": 37.84,
      "n_decisions": 2000,
      "wall_s": 52.856
    },
    "batch_64": {
      "decisions_per_s": 38.72,
      "n_decisions": 2000,
      "wall_s": 51.653
    }
  },
  "temperature_clamp_check": {
    "buckets_used": [
      "choice:3-5",
      "noul:2",
      "score:3-5"
    ],
    "clamp_changes_a_used_bucket": false,
    "differences": {},
    "raw_temperature_by_options": {
      "choice:3-5": 1.7601518630981445,
      "choice:6-10": 1.0000158548355103,
      "score:3-5": 1.2514300346374512,
      "noul:2": 1.983399510383606,
      "choice:11+": 0.10058280825614929,
      "choice:2": 1.9063563346862793
    },
    "raw_temperature_per_type": [
      1.0148024559020996,
      1.0374259948730469,
      1.0575125217437744
    ]
  },
  "investigation_notes": {
    "reproduction_quality": "near-exact: accuracy +0.0010, ECE +0.0012, Brier +0.0038, score_mae +0.0004; per-workflow within +0.002; per-primitive within +0.0018",
    "temperature_clamp_noop": "choice:11+ (raw 0.1006 -> clamped 0.5) never exercised (no choice question >10 options on test set); all used buckets identical clamped vs raw, so predict_batch reproduces the shipped/raw config bug-and-all",
    "miscalibration_direction": "UNDER-confident: signed_gap=-0.2142 (mean_conf 0.553 < acc 0.767); every ECE bin conf<acc over 1767 distinct confidences, so ECE is bin-scheme-invariant and equals abs(mean_conf-mean_acc). Contradicts card over-confidence narrative; author judgment needed.",
    "soft_acc_delta": "measured 0.5086 vs reported 0.471 (+0.0376); 95% CI [0.499,0.520] excludes 0.471 -> real difference, likely package/runtime version drift (laya 0.3.20, transformers 5.17.0, torch 2.14.0 vs card 2xT4 fp16 stack). Not tuned (R5). Author judgment needed.",
    "nothing_tuned": "R5 honored throughout; a failed/partial reproduction would have been reported as-is"
  }
}

==> anc/metrics/e1_version_probe_0_3_20.json <==
{
  "_provenance": "measured - exploratory laya version bisection probe (deviation D11)",
  "laya_version": "0.3.20",
  "torch_version": "2.14.0",
  "transformers_version": "5.17.0",
  "device": "mps",
  "headline": {
    "accuracy": {
      "point": 0.767,
      "bca_ci95": [
        0.7465,
        0.787
      ],
      "reported_card": 0.766
    },
    "soft_acc": {
      "point": 0.5086299537680907,
      "bca_ci95": [
        0.4985642046286766,
        0.5195428929300484
      ],
      "reported_card": 0.471
    },
    "brier": {
      "point": 0.0658196903307356,
      "bca_ci95": [
        0.06088758966539352,
        0.07183874281476792
      ],
      "reported_card": 0.062
    },
    "ece": {
      "point": 0.21423457342123975,
      "bca_ci95": [
        0.19588488043710767,
        0.23368770027678099
      ],
      "reported_card": 0.213
    }
  },
  "diff_vs_canonical_mps_run": {
    "max_abs_pred_prob_diff": 0.0,
    "n_argmax_flips_of_2000": 0,
    "n_correct_flips_of_2000": 0
  },
  "canonical_mps_soft_acc": 0.5086,
  "reported_card_soft_acc": 0.471
}

==> anc/metrics/e1_version_probe_0_3_3.json <==
{
  "_provenance": "measured - exploratory laya version bisection probe (deviation D11)",
  "laya_version": "0.3.3",
  "torch_version": "2.14.0",
  "transformers_version": "5.17.0",
  "device": "mps",
  "api_used": "predict (single-state; adapter)",
  "headline": {
    "accuracy": {
      "point": 0.766,
      "bca_ci95": [
        0.7455,
        0.7865
      ],
      "reported_card": 0.766
    },
    "soft_acc": {
      "point": 0.5086608738249186,
      "bca_ci95": [
        0.49855668455705887,
        0.519576358459998
      ],
      "reported_card": 0.471
    },
    "brier": {
      "point": 0.06578158044023685,
      "bca_ci95": [
        0.06086118702654363,
        0.07180198993838047
      ],
      "reported_card": 0.062
    },
    "ece": {
      "point": 0.21323507667139113,
      "bca_ci95": [
        0.19524144738578975,
        0.23244710981392727
      ],
      "reported_card": 0.213
    }
  },
  "diff_vs_canonical_mps_run": {
    "max_abs_pred_prob_diff": 0.007900000000000018,
    "n_argmax_flips_of_2000": 4,
    "n_correct_flips_of_2000": 4
  },
  "canonical_mps_soft_acc": 0.5086,
  "reported_card_soft_acc": 0.471
}

==> anc/metrics/e3_bootstrap_sanity_check.json <==
{
  "rho_0.0": {
    "cluster_ci": [
      0.5855,
      0.628
    ],
    "cluster_width": 0.04249999999999998,
    "naive_ci": [
      0.5855,
      0.628
    ],
    "naive_width": 0.04249999999999998,
    "cluster_over_naive_width_ratio": 1.0
  },
  "rho_0.8": {
    "cluster_ci": [
      0.5665,
      0.647
    ],
    "cluster_width": 0.08050000000000002,
    "naive_ci": [
      0.586,
      0.6285
    ],
    "naive_width": 0.04249999999999998,
    "cluster_over_naive_width_ratio": 1.8941176470588248
  },
  "interpretation": {
    "rho_0_ratio_near_1": true,
    "rho_0.8_cluster_wider": true,
    "expectation": "ratio ~1 at rho=0; ratio >1 (cluster wider) at rho=0.8"
  },
  "_meta": {
    "provenance": "measured (synthetic)",
    "n_boot": 10000,
    "seed": 0,
    "description": "Cluster vs i.i.d. bootstrap CI widths under known within-case correlation (plan E3)."
  }
}

==> anc/metrics/e4_calibration_calib.json <==
{
  "_provenance": "measured (CALIB only; fitting-split diagnostics, not headline results)",
  "n_cases": 200,
  "n_decisions": 1000,
  "methods": {
    "identity": {
      "accuracy": {
        "point": 0.772,
        "percentile_ci": [
          0.744,
          0.799
        ],
        "bca_ci": [
          0.742,
          0.798
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.7721183,
        "boot_std": 0.014116133735310234
      },
      "nll": {
        "point": 0.7111392250362536,
        "percentile_ci": [
          0.6853152888441673,
          0.7370170298992457
        ],
        "bca_ci": [
          0.6859037538805521,
          0.7374481567074541
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.71109540449246,
        "boot_std": 0.01315937074821731
      },
      "brier_onehot_choice_noul": {
        "point": 0.37933417638523936,
        "percentile_ci": [
          0.35956513925803407,
          0.3983054427514321
        ],
        "bca_ci": [
          0.35936877715338006,
          0.398201487858712
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.37927711495082256,
        "boot_std": 0.010010978527137563
      },
      "ece_equal_width_M15": {
        "point": 0.22495962225212532,
        "percentile_ci": [
          0.20048867067124437,
          0.25081512473277096
        ],
        "bca_ci": [
          0.19866040337903523,
          0.24893274020811956
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.22549303266259194,
        "boot_std": 0.012813164932021009
      },
      "ece_family": {
        "card_convention_M10": 0.2249596222521254,
        "equal_width_M10": 0.2249596222521254,
        "equal_width_M15": 0.22495962225212532,
        "equal_width_M20": 0.2259498301611772,
        "equal_mass_M10": 0.22495962225212535,
        "equal_mass_M15": 0.2249596222521254,
        "equal_mass_M20": 0.22495962225212537
      },
      "signed_gap": -0.22495962225212518,
      "auroc": 0.7524401190800837,
      "auprc": 0.4455626411428492,
      "per_primitive_ece15": {
        "choice": 0.271678522077412,
        "noul": 0.19501557662343663,
        "score": 0.21237848160467684
      }
    },
    "single_temp": {
      "accuracy": {
        "point": 0.772,
        "percentile_ci": [
          0.744,
          0.799
        ],
        "bca_ci": [
          0.742,
          0.798
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.7721183,
        "boot_std": 0.014116133735310234
      },
      "nll": {
        "point": 0.5195350598445422,
        "percentile_ci": [
          0.46949175481270405,
          0.572783242709315
        ],
        "bca_ci": [
          0.4724496865952486,
          0.5761705382524782
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5195633251446629,
        "boot_std": 0.026500305766326115
      },
      "brier_onehot_choice_noul": {
        "point": 0.2749499231434309,
        "percentile_ci": [
          0.2396701455007782,
          0.31154771671748865
        ],
        "bca_ci": [
          0.24117643646708292,
          0.31376869037535654
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.27483070111871877,
        "boot_std": 0.01830917776845188
      },
      "ece_equal_width_M15": {
        "point": 0.022830418577656303,
        "percentile_ci": [
          0.021461052723907633,
          0.05603678801448189
        ],
        "bca_ci": [
          0.01066210845922268,
          0.02464850678839927
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.03748787060668976,
        "boot_std": 0.008784038722954598
      },
      "ece_family": {
        "card_convention_M10": 0.017981990896883484,
        "equal_width_M10": 0.017981990896883484,
        "equal_width_M15": 0.022830418577656303,
        "equal_width_M20": 0.030769443954736166,
        "equal_mass_M10": 0.025713876395465858,
        "equal_mass_M15": 0.025437275946156107,
        "equal_mass_M20": 0.03685082866943758
      },
      "signed_gap": 0.00506092705412442,
      "auroc": 0.7864540723570586,
      "auprc": 0.47808679767729084,
      "per_primitive_ece15": {
        "choice": 0.04676850734848209,
        "noul": 0.048537194506612445,
        "score": 0.03764416049300767
      },
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.19160416519171142,
          "percentile_ci": [
            -0.22228014599034965,
            -0.15831366903721386
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        },
        "delta_ece15": {
          "point_difference": -0.20212920367446902,
          "percentile_ci": [
            -0.21786568422418304,
            -0.15192571990046044
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    },
    "per_primitive": {
      "accuracy": {
        "point": 0.772,
        "percentile_ci": [
          0.744,
          0.799
        ],
        "bca_ci": [
          0.742,
          0.798
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.7721183,
        "boot_std": 0.014116133735310234
      },
      "nll": {
        "point": 0.5169925898943654,
        "percentile_ci": [
          0.46732344871539444,
          0.569851765914775
        ],
        "bca_ci": [
          0.4703833553939514,
          0.5730239850549377
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5170314227161046,
        "boot_std": 0.026337809955561526
      },
      "brier_onehot_choice_noul": {
        "point": 0.27370243027460445,
        "percentile_ci": [
          0.23930302738706727,
          0.3093695207634637
        ],
        "bca_ci": [
          0.2408313982504862,
          0.311406698182728
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.2735794094150438,
        "boot_std": 0.01783566383358094
      },
      "ece_equal_width_M15": {
        "point": 0.022554868148966897,
        "percentile_ci": [
          0.0195380206384033,
          0.05310718576620808
        ],
        "bca_ci": [
          0.009109742910844053,
          0.025783735456803167
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.03504060030686706,
        "boot_std": 0.00862784549860531
      },
      "ece_family": {
        "card_convention_M10": 0.017536296145739576,
        "equal_width_M10": 0.017536296145739576,
        "equal_width_M15": 0.022554868148966897,
        "equal_width_M20": 0.02895473394362976,
        "equal_mass_M10": 0.01951274860923202,
        "equal_mass_M15": 0.022514492021425154,
        "equal_mass_M20": 0.02981914190172359
      },
      "signed_gap": 0.007192630558455315,
      "auroc": 0.7885788791928007,
      "auprc": 0.4835478329602795,
      "per_primitive_ece15": {
        "choice": 0.04047499930040403,
        "noul": 0.033721012873981146,
        "score": 0.03580953253548085
      },
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.19414663514188824,
          "percentile_ci": [
            -0.22439814443419698,
            -0.16097970721984917
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        },
        "delta_ece15": {
          "point_difference": -0.20240475410315842,
          "percentile_ci": [
            -0.22042338609806428,
            -0.1538284472876742
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    },
    "per_bucket": {
      "accuracy": {
        "point": 0.772,
        "percentile_ci": [
          0.744,
          0.799
        ],
        "bca_ci": [
          0.742,
          0.798
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.7721183,
        "boot_std": 0.014116133735310234
      },
      "nll": {
        "point": 0.5169925898943654,
        "percentile_ci": [
          0.46732344871539444,
          0.569851765914775
        ],
        "bca_ci": [
          0.4703833553939514,
          0.5730239850549377
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5170314227161046,
        "boot_std": 0.026337809955561526
      },
      "brier_onehot_choice_noul": {
        "point": 0.27370243027460445,
        "percentile_ci": [
          0.23930302738706727,
          0.3093695207634637
        ],
        "bca_ci": [
          0.2408313982504862,
          0.311406698182728
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.2735794094150438,
        "boot_std": 0.01783566383358094
      },
      "ece_equal_width_M15": {
        "point": 0.022554868148966897,
        "percentile_ci": [
          0.0195380206384033,
          0.05310718576620808
        ],
        "bca_ci": [
          0.009109742910844053,
          0.025783735456803167
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.03504060030686706,
        "boot_std": 0.00862784549860531
      },
      "ece_family": {
        "card_convention_M10": 0.017536296145739576,
        "equal_width_M10": 0.017536296145739576,
        "equal_width_M15": 0.022554868148966897,
        "equal_width_M20": 0.02895473394362976,
        "equal_mass_M10": 0.01951274860923202,
        "equal_mass_M15": 0.022514492021425154,
        "equal_mass_M20": 0.02981914190172359
      },
      "signed_gap": 0.007192630558455315,
      "auroc": 0.7885788791928007,
      "auprc": 0.4835478329602795,
      "per_primitive_ece15": {
        "choice": 0.04047499930040403,
        "noul": 0.033721012873981146,
        "score": 0.03580953253548085
      },
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.19414663514188824,
          "percentile_ci": [
            -0.22439814443419698,
            -0.16097970721984917
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        },
        "delta_ece15": {
          "point_difference": -0.20240475410315842,
          "percentile_ci": [
            -0.22042338609806428,
            -0.1538284472876742
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    },
    "vector_choice": {
      "accuracy": {
        "point": 0.782,
        "percentile_ci": [
          0.755,
          0.809
        ],
        "bca_ci": [
          0.753,
          0.807
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.7821133,
        "boot_std": 0.013841127872831732
      },
      "nll": {
        "point": 0.5070578444868665,
        "percentile_ci": [
          0.45801409985340236,
          0.5588194394446946
        ],
        "bca_ci": [
          0.46121659693680045,
          0.5624196773748902
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5070894197893553,
        "boot_std": 0.02595982464965364
      },
      "brier_onehot_choice_noul": {
        "point": 0.2651366275719239,
        "percentile_ci": [
          0.231709917800077,
          0.2997854489922203
        ],
        "bca_ci": [
          0.2331456595052103,
          0.3015227040818269
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.26501428181266384,
        "boot_std": 0.017289863464893432
      },
      "ece_equal_width_M15": {
        "point": 0.023920286456934267,
        "percentile_ci": [
          0.020524499626255514,
          0.052862599954992304
        ],
        "bca_ci": [
          0.009500459808030479,
          0.02770265969217671
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.035607871388929256,
        "boot_std": 0.008339984725055122
      },
      "ece_family": {
        "card_convention_M10": 0.017048739923016313,
        "equal_width_M10": 0.017048739923016313,
        "equal_width_M15": 0.023920286456934267,
        "equal_width_M20": 0.019160162654961444,
        "equal_mass_M10": 0.020088833506710292,
        "equal_mass_M15": 0.02443213867998289,
        "equal_mass_M20": 0.041518537868740726
      },
      "signed_gap": -0.0018918248450024988,
      "auroc": 0.7763174875055725,
      "auprc": 0.4399748609549512,
      "per_primitive_ece15": {
        "choice": 0.0412581966008399,
        "noul": 0.033721012873981146,
        "score": 0.03580953253548085
      },
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.20408138054938707,
          "percentile_ci": [
            -0.23438544719910198,
            -0.17159709262660552
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        },
        "delta_ece15": {
          "point_difference": -0.20103933579519107,
          "percentile_ci": [
            -0.21686852112177496,
            -0.15731828609935172
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    },
    "isotonic": {
      "accuracy": {
        "point": 0.799,
        "percentile_ci": [
          0.772,
          0.826
        ],
        "bca_ci": [
          0.77,
          0.824
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.7990512,
        "boot_std": 0.013713365166815162
      },
      "nll": {
        "point": 0.4462691378681513,
        "percentile_ci": [
          0.40475074269684164,
          0.49031643723468177
        ],
        "bca_ci": [
          0.406655766245672,
          0.49261655788060915
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.4463194823530721,
        "boot_std": 0.021936743743348475
      },
      "brier_onehot_choice_noul": {
        "point": 0.24378883096556203,
        "percentile_ci": [
          0.21117002120300865,
          0.2774458472838387
        ],
        "bca_ci": [
          0.21272616089646304,
          0.2801061015906355
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.24368179763456602,
        "boot_std": 0.016904837599806048
      },
      "ece_equal_width_M15": {
        "point": 0.04185162504806151,
        "percentile_ci": [
          0.031126149770512965,
          0.06699921280374181
        ],
        "bca_ci": [
          0.021212350203156257,
          0.05348860141782595
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.04828057158078403,
        "boot_std": 0.009169361424358357
      },
      "ece_family": {
        "card_convention_M10": 0.02412617486016767,
        "equal_width_M10": 0.02412617486016767,
        "equal_width_M15": 0.04185162504806151,
        "equal_width_M20": 0.04015690855179724,
        "equal_mass_M10": 0.039830827107810426,
        "equal_mass_M15": 0.03281132674992517,
        "equal_mass_M20": 0.050692855499397574
      },
      "signed_gap": -0.011912648844750295,
      "auroc": 0.8104253451142286,
      "auprc": 0.4807724431839691,
      "per_primitive_ece15": {
        "choice": 0.062420334199924495,
        "noul": 7.919590908992784e-17,
        "score": 0.06522347441389421
      },
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.2648700871681023,
          "percentile_ci": [
            -0.2889247751785904,
            -0.2397225107163903
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        },
        "delta_ece15": {
          "point_difference": -0.18310799720406382,
          "percentile_ci": [
            -0.2047031886951567,
            -0.14735423634684489
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    }
  },
  "winner_by_calib_nll": "isotonic",
  "tau_decision_level": {
    "level": "decision",
    "grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "tau_star": 0.7,
    "infeasible_fallback_used": false,
    "grid_rows": [
      {
        "tau": 0.5,
        "coverage": 0.97,
        "n_accepted": 970,
        "accepted_error": 0.1876,
        "feasible": false
      },
      {
        "tau": 0.55,
        "coverage": 0.879,
        "n_accepted": 879,
        "accepted_error": 0.1513,
        "feasible": false
      },
      {
        "tau": 0.6,
        "coverage": 0.835,
        "n_accepted": 835,
        "accepted_error": 0.1401,
        "feasible": false
      },
      {
        "tau": 0.65,
        "coverage": 0.71,
        "n_accepted": 710,
        "accepted_error": 0.1014,
        "feasible": false
      },
      {
        "tau": 0.7,
        "coverage": 0.644,
        "n_accepted": 644,
        "accepted_error": 0.0916,
        "feasible": true
      },
      {
        "tau": 0.75,
        "coverage": 0.586,
        "n_accepted": 586,
        "accepted_error": 0.0802,
        "feasible": true
      },
      {
        "tau": 0.8,
        "coverage": 0.515,
        "n_accepted": 515,
        "accepted_error": 0.0621,
        "feasible": true
      },
      {
        "tau": 0.85,
        "coverage": 0.449,
        "n_accepted": 449,
        "accepted_error": 0.0334,
        "feasible": true
      },
      {
        "tau": 0.9,
        "coverage": 0.343,
        "n_accepted": 343,
        "accepted_error": 0.0262,
        "feasible": true
      },
      {
        "tau": 0.95,
        "coverage": 0.221,
        "n_accepted": 221,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.97,
        "coverage": 0.218,
        "n_accepted": 218,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.99,
        "coverage": 0.186,
        "n_accepted": 186,
        "accepted_error": 0.0,
        "feasible": true
      }
    ]
  },
  "tau_case_level": {
    "level": "case",
    "grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "tau_star": 0.8,
    "infeasible_fallback_used": false,
    "grid_rows": [
      {
        "tau": 0.5,
        "coverage": 0.855,
        "n_accepted": 855,
        "accepted_error": 0.1836,
        "feasible": false
      },
      {
        "tau": 0.55,
        "coverage": 0.52,
        "n_accepted": 520,
        "accepted_error": 0.1288,
        "feasible": false
      },
      {
        "tau": 0.6,
        "coverage": 0.415,
        "n_accepted": 415,
        "accepted_error": 0.1181,
        "feasible": false
      },
      {
        "tau": 0.65,
        "coverage": 0.235,
        "n_accepted": 235,
        "accepted_error": 0.1191,
        "feasible": false
      },
      {
        "tau": 0.7,
        "coverage": 0.17,
        "n_accepted": 170,
        "accepted_error": 0.1235,
        "feasible": false
      },
      {
        "tau": 0.75,
        "coverage": 0.105,
        "n_accepted": 105,
        "accepted_error": 0.1333,
        "feasible": false
      },
      {
        "tau": 0.8,
        "coverage": 0.05,
        "n_accepted": 50,
        "accepted_error": 0.04,
        "feasible": true
      },
      {
        "tau": 0.85,
        "coverage": 0.015,
        "n_accepted": 15,
        "accepted_error": 0.0667,
        "feasible": true
      },
      {
        "tau": 0.9,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.95,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.97,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.99,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      }
    ]
  },
  "raw_logit_verification": {
    "n_checked": 225,
    "max_abs_prob_diff": 8.052638556421687e-05,
    "tolerance": 0.0006,
    "passed": true
  }
}

==> anc/metrics/e5_e6_eval.json <==
{
  "_provenance": "measured \u2014 the single sanctioned EVAL pass (rule R1)",
  "n_eval_cases": 200,
  "n_eval_decisions": 1000,
  "raw_logit_verification": {
    "n_checked": 275,
    "max_abs_prob_diff": 7.951143931128613e-05,
    "tolerance": 0.0006,
    "passed": true
  },
  "frozen_pipeline_used": {
    "winner": "isotonic",
    "tau_decision": 0.7,
    "tau_case": 0.8,
    "source": "paper/artifacts/frozen_pipeline.json"
  },
  "methods_eval": {
    "identity": {
      "accuracy": {
        "point": 0.762,
        "percentile_ci": [
          0.731,
          0.792
        ],
        "bca_ci": [
          0.729,
          0.789
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.761921,
        "boot_std": 0.015449538110337885
      },
      "nll": {
        "point": 0.7026617057537065,
        "percentile_ci": [
          0.6756033610618111,
          0.7305526596632939
        ],
        "bca_ci": [
          0.675964162696251,
          0.7309070250520919
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.702684433511791,
        "boot_std": 0.014019058939580628
      },
      "brier_onehot_choice_noul": {
        "point": 0.3730313242834903,
        "percentile_ci": [
          0.35109168020302034,
          0.3954458342820282
        ],
        "bca_ci": [
          0.3510452234021607,
          0.3953888201355906
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.37307982230931247,
        "boot_std": 0.011277230467048932
      },
      "ece_equal_width_M15": {
        "point": 0.2035098365732156,
        "percentile_ci": [
          0.17524516098992315,
          0.2307958996692856
        ],
        "bca_ci": [
          0.17409846899364761,
          0.22997306187129546
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.20357249458323035,
        "boot_std": 0.014195809600754285
      },
      "ece_family": {
        "card_convention_M10": 0.20350983657321564,
        "equal_width_M10": 0.20350983657321564,
        "equal_width_M15": 0.2035098365732156,
        "equal_width_M20": 0.20350983657321553,
        "equal_mass_M10": 0.20350983657321564,
        "equal_mass_M15": 0.20350983657321559,
        "equal_mass_M20": 0.2035098365732156
      },
      "signed_gap": -0.20350983657321564,
      "auroc": 0.7658307417455172,
      "auprc": 0.4443822054197981,
      "per_primitive_ece15": {
        "choice": 0.2380034444873758,
        "noul": 0.19256474761204048,
        "score": 0.18584844735847672
      },
      "ece_sweep": 0.20350983657321556,
      "aurc": 0.0996443817346259
    },
    "single_temp": {
      "accuracy": {
        "point": 0.762,
        "percentile_ci": [
          0.731,
          0.792
        ],
        "bca_ci": [
          0.729,
          0.789
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.761921,
        "boot_std": 0.015449538110337885
      },
      "nll": {
        "point": 0.5364328451539924,
        "percentile_ci": [
          0.48435747218411124,
          0.5933683995583036
        ],
        "bca_ci": [
          0.48723235962689954,
          0.5976226202059259
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.536467401138449,
        "boot_std": 0.027811796932723933
      },
      "brier_onehot_choice_noul": {
        "point": 0.2925711002597946,
        "percentile_ci": [
          0.25219462657504804,
          0.33644921642768627
        ],
        "bca_ci": [
          0.2541495805730521,
          0.3380093733494463
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.29271342505025516,
        "boot_std": 0.021336357234556774
      },
      "ece_equal_width_M15": {
        "point": 0.037244796497779994,
        "percentile_ci": [
          0.031883865152262304,
          0.07230155866754166
        ],
        "bca_ci": [
          0.019743895735599287,
          0.04299198677912632
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.05112349867746808,
        "boot_std": 0.01035924911595089
      },
      "ece_family": {
        "card_convention_M10": 0.04011435761354709,
        "equal_width_M10": 0.04011435761354709,
        "equal_width_M15": 0.037244796497779994,
        "equal_width_M20": 0.04948995394552984,
        "equal_mass_M10": 0.031446249833401684,
        "equal_mass_M15": 0.04076726607731602,
        "equal_mass_M20": 0.05717826732269431
      },
      "signed_gap": 0.027862245668697327,
      "auroc": 0.7796433534043539,
      "auprc": 0.45891779475710404,
      "per_primitive_ece15": {
        "choice": 0.08874958523196426,
        "noul": 0.06564855136965647,
        "score": 0.05779703162750399
      },
      "ece_sweep": 0.037035494364866556,
      "aurc": 0.09379474274086315,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.1662288605997141,
          "percentile_ci": [
            -0.19838470489294358,
            -0.13076953294584107
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        },
        "delta_ece15": {
          "point_difference": -0.16626504007543563,
          "percentile_ci": [
            -0.19149947869567763,
            -0.10715999013043939
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    },
    "per_primitive": {
      "accuracy": {
        "point": 0.762,
        "percentile_ci": [
          0.731,
          0.792
        ],
        "bca_ci": [
          0.729,
          0.789
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.761921,
        "boot_std": 0.015449538110337885
      },
      "nll": {
        "point": 0.5351866777875554,
        "percentile_ci": [
          0.4824830957732874,
          0.5927418760816754
        ],
        "bca_ci": [
          0.48537450583192476,
          0.5974312635888352
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5352030765214667,
        "boot_std": 0.028153901637137248
      },
      "brier_onehot_choice_noul": {
        "point": 0.2889291579408983,
        "percentile_ci": [
          0.24965885017026587,
          0.3314707181692376
        ],
        "bca_ci": [
          0.25120666354237414,
          0.33341671143724855
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.28905473662283465,
        "boot_std": 0.02084643264296165
      },
      "ece_equal_width_M15": {
        "point": 0.03981731832735984,
        "percentile_ci": [
          0.03269371247613871,
          0.07292424317496309
        ],
        "bca_ci": [
          0.013952196005093198,
          0.047473446805375095
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.051453951757760935,
        "boot_std": 0.010240791684159926
      },
      "ece_family": {
        "card_convention_M10": 0.047571827016322434,
        "equal_width_M10": 0.047571827016322434,
        "equal_width_M15": 0.03981731832735984,
        "equal_width_M20": 0.047635876004185326,
        "equal_mass_M10": 0.03995936809402071,
        "equal_mass_M15": 0.04627375051821318,
        "equal_mass_M20": 0.04722394532063475
      },
      "signed_gap": 0.03004216918422664,
      "auroc": 0.7841538190079181,
      "auprc": 0.4611634572349542,
      "per_primitive_ece15": {
        "choice": 0.06247773755343128,
        "noul": 0.06034673369811422,
        "score": 0.06709881375075419
      },
      "ece_sweep": 0.036627205372482666,
      "aurc": 0.0923243703357648,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.1674750279661511,
          "percentile_ci": [
            -0.20066167501241425,
            -0.13095404591353277
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        },
        "delta_ece15": {
          "point_difference": -0.1636925182458558,
          "percentile_ci": [
            -0.1919248465856856,
            -0.10630997080471025
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    },
    "per_bucket": {
      "accuracy": {
        "point": 0.762,
        "percentile_ci": [
          0.731,
          0.792
        ],
        "bca_ci": [
          0.729,
          0.789
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.761921,
        "boot_std": 0.015449538110337885
      },
      "nll": {
        "point": 0.5351866777875554,
        "percentile_ci": [
          0.4824830957732874,
          0.5927418760816754
        ],
        "bca_ci": [
          0.48537450583192476,
          0.5974312635888352
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5352030765214667,
        "boot_std": 0.028153901637137248
      },
      "brier_onehot_choice_noul": {
        "point": 0.2889291579408983,
        "percentile_ci": [
          0.24965885017026587,
          0.3314707181692376
        ],
        "bca_ci": [
          0.25120666354237414,
          0.33341671143724855
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.28905473662283465,
        "boot_std": 0.02084643264296165
      },
      "ece_equal_width_M15": {
        "point": 0.03981731832735984,
        "percentile_ci": [
          0.03269371247613871,
          0.07292424317496309
        ],
        "bca_ci": [
          0.013952196005093198,
          0.047473446805375095
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.051453951757760935,
        "boot_std": 0.010240791684159926
      },
      "ece_family": {
        "card_convention_M10": 0.047571827016322434,
        "equal_width_M10": 0.047571827016322434,
        "equal_width_M15": 0.03981731832735984,
        "equal_width_M20": 0.047635876004185326,
        "equal_mass_M10": 0.03995936809402071,
        "equal_mass_M15": 0.04627375051821318,
        "equal_mass_M20": 0.04722394532063475
      },
      "signed_gap": 0.03004216918422664,
      "auroc": 0.7841538190079181,
      "auprc": 0.4611634572349542,
      "per_primitive_ece15": {
        "choice": 0.06247773755343128,
        "noul": 0.06034673369811422,
        "score": 0.06709881375075419
      },
      "ece_sweep": 0.036627205372482666,
      "aurc": 0.0923243703357648,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.1674750279661511,
          "percentile_ci": [
            -0.20066167501241425,
            -0.13095404591353277
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        },
        "delta_ece15": {
          "point_difference": -0.1636925182458558,
          "percentile_ci": [
            -0.1919248465856856,
            -0.10630997080471025
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    },
    "vector_choice": {
      "accuracy": {
        "point": 0.764,
        "percentile_ci": [
          0.732,
          0.794
        ],
        "bca_ci": [
          0.729,
          0.793
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.7639306,
        "boot_std": 0.01603739702851886
      },
      "nll": {
        "point": 0.5346433156864309,
        "percentile_ci": [
          0.4812621800359526,
          0.5929608223851659
        ],
        "bca_ci": [
          0.4844848347406982,
          0.5978030871694058
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5346487296888972,
        "boot_std": 0.028470276669694428
      },
      "brier_onehot_choice_noul": {
        "point": 0.28769244614852746,
        "percentile_ci": [
          0.24867004656226724,
          0.33031842397619743
        ],
        "bca_ci": [
          0.2506598593048208,
          0.3325259424939016
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.28779572488767025,
        "boot_std": 0.02073169687038137
      },
      "ece_equal_width_M15": {
        "point": 0.0313840571288273,
        "percentile_ci": [
          0.027823405125873887,
          0.06682605815419576
        ],
        "bca_ci": [
          0.015353072767929916,
          0.03530651065597673
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.04593040586030027,
        "boot_std": 0.01003134256541622
      },
      "ece_family": {
        "card_convention_M10": 0.033030925164991426,
        "equal_width_M10": 0.033030925164991426,
        "equal_width_M15": 0.0313840571288273,
        "equal_width_M20": 0.03960931788774606,
        "equal_mass_M10": 0.02810232232950256,
        "equal_mass_M15": 0.03221132235947353,
        "equal_mass_M20": 0.031826539953431134
      },
      "signed_gap": 0.02735703848233695,
      "auroc": 0.7771042239772827,
      "auprc": 0.4745169874721292,
      "per_primitive_ece15": {
        "choice": 0.06537258427338197,
        "noul": 0.06034673369811422,
        "score": 0.06709881375075419
      },
      "ece_sweep": 0.028296493270375575,
      "aurc": 0.09379049918489461,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.1680183900672756,
          "percentile_ci": [
            -0.20188858186124722,
            -0.1297856456551842
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        },
        "delta_ece15": {
          "point_difference": -0.1721257794443883,
          "percentile_ci": [
            -0.19604628430845716,
            -0.11185581925284208
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    },
    "isotonic": {
      "accuracy": {
        "point": 0.764,
        "percentile_ci": [
          0.731,
          0.795
        ],
        "bca_ci": [
          0.729,
          0.793
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.7638814,
        "boot_std": 0.016295854979992717
      },
      "nll": {
        "point": 0.7738136283737576,
        "percentile_ci": [
          0.6027279505193001,
          0.9789406574441043
        ],
        "bca_ci": [
          0.6260114329788897,
          1.0300421987827224
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.7740102306013111,
        "boot_std": 0.09634229045619992
      },
      "brier_onehot_choice_noul": {
        "point": 0.29004764826141927,
        "percentile_ci": [
          0.24842479838381995,
          0.33493834173824677
        ],
        "bca_ci": [
          0.25020893558464935,
          0.33727962299496345
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.2902113363672722,
        "boot_std": 0.0219587090428528
      },
      "ece_equal_width_M15": {
        "point": 0.05045701042676619,
        "percentile_ci": [
          0.036491474514051936,
          0.0758869005255104
        ],
        "bca_ci": [
          0.028150481705129696,
          0.06555115270335458
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.055503775217650174,
        "boot_std": 0.010111581329492076
      },
      "ece_family": {
        "card_convention_M10": 0.0400343024714222,
        "equal_width_M10": 0.0400343024714222,
        "equal_width_M15": 0.05045701042676619,
        "equal_width_M20": 0.050695210049677704,
        "equal_mass_M10": 0.04364764980827525,
        "equal_mass_M15": 0.0471600948577741,
        "equal_mass_M20": 0.04608958313053314
      },
      "signed_gap": 0.03253878416300782,
      "auroc": 0.7640235380246694,
      "auprc": 0.468831506220748,
      "per_primitive_ece15": {
        "choice": 0.06612292610505956,
        "noul": 0.03537155316932481,
        "score": 0.06330242066938642
      },
      "ece_sweep": 0.03253878416300783,
      "aurc": 0.09930628145343665,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": 0.0711519226200511,
          "percentile_ci": [
            -0.08713025718260045,
            0.26291439073824274
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.446
        },
        "delta_ece15": {
          "point_difference": -0.15305282614644944,
          "percentile_ci": [
            -0.18611581152962423,
            -0.1053902485616826
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    }
  },
  "confirmatory_family_rows_A_B_E1t": [
    {
      "id": "A2",
      "test": "EVAL dNLL single_temp vs identity",
      "delta": -0.1662288605997141,
      "ci95": [
        -0.19838470489294358,
        -0.13076953294584107
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "B2",
      "test": "EVAL dECE15 single_temp vs identity",
      "delta": -0.16626504007543563,
      "ci95": [
        -0.19149947869567763,
        -0.10715999013043939
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "A3",
      "test": "EVAL dNLL per_primitive vs identity",
      "delta": -0.1674750279661511,
      "ci95": [
        -0.20066167501241425,
        -0.13095404591353277
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "B3",
      "test": "EVAL dECE15 per_primitive vs identity",
      "delta": -0.1636925182458558,
      "ci95": [
        -0.1919248465856856,
        -0.10630997080471025
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "A4",
      "test": "EVAL dNLL per_bucket vs identity",
      "delta": -0.1674750279661511,
      "ci95": [
        -0.20066167501241425,
        -0.13095404591353277
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "B4",
      "test": "EVAL dECE15 per_bucket vs identity",
      "delta": -0.1636925182458558,
      "ci95": [
        -0.1919248465856856,
        -0.10630997080471025
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "A5",
      "test": "EVAL dNLL vector_choice vs identity",
      "delta": -0.1680183900672756,
      "ci95": [
        -0.20188858186124722,
        -0.1297856456551842
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "B5",
      "test": "EVAL dECE15 vector_choice vs identity",
      "delta": -0.1721257794443883,
      "ci95": [
        -0.19604628430845716,
        -0.11185581925284208
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "A6",
      "test": "EVAL dNLL isotonic vs identity",
      "delta": 0.0711519226200511,
      "ci95": [
        -0.08713025718260045,
        0.26291439073824274
      ],
      "p": 0.446,
      "sides": 2
    },
    {
      "id": "B6",
      "test": "EVAL dECE15 isotonic vs identity",
      "delta": -0.15305282614644944,
      "ci95": [
        -0.18611581152962423,
        -0.1053902485616826
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "E1t",
      "test": "EVAL cascade vs random escalation (oracle scoring, matched rate)",
      "delta": 0.06459200000000002,
      "ci95": [
        0.05019919999999996,
        0.07850049999999997
      ],
      "p": 0.0,
      "sides": 1
    }
  ],
  "e5_selective_prediction": {
    "winner_method": "isotonic",
    "risk_coverage": {
      "aurc": 0.09930628145343665,
      "accuracy_at_coverage": {
        "acc_at_cov_100": 0.764,
        "acc_at_cov_90": 0.8,
        "acc_at_cov_75": 0.8386666666666667,
        "acc_at_cov_50": 0.908,
        "acc_at_cov_25": 0.976
      },
      "curve_coverage_grid": [
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ],
      "curve_risk": [
        0.0,
        0.010000000000000009,
        0.00666666666666671,
        0.015000000000000013,
        0.02400000000000002,
        0.046666666666666634,
        0.06571428571428573,
        0.07250000000000001,
        0.07999999999999996,
        0.09199999999999997,
        0.1072727272727273,
        0.1233333333333333,
        0.13384615384615384,
        0.15142857142857147,
        0.16133333333333333,
        0.17125,
        0.1823529411764706,
        0.19999999999999996,
        0.21789473684210525,
        0.236
      ]
    },
    "operating_point_decision": {
      "tau": 0.7,
      "level": "decision",
      "coverage": {
        "point": 0.672,
        "percentile_ci": [
          0.638,
          0.705
        ],
        "bca_ci": [
          0.637,
          0.704
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.6718706000000001,
        "boot_std": 0.017263216893318292
      },
      "accepted_set_accuracy": {
        "point": 0.8601190476190477,
        "percentile_ci": [
          0.8319085249042145,
          0.8865991387590446
        ],
        "bca_ci": [
          0.8308632515307331,
          0.8856920925090918
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.860046146659214,
        "boot_std": 0.013992946535116565
      },
      "oracle_bound_end_to_end_accuracy": {
        "point": 0.906,
        "percentile_ci": [
          0.887,
          0.924
        ],
        "bca_ci": [
          0.885,
          0.9229999999999999
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.9059789,
        "boot_std": 0.00960094123496544
      },
      "symbolic_form": "end_to_end_acc(a_T) = cov * acc_accepted + (1 - cov) * a_T; the oracle bound is the a_T = 1 point (escalated items scored correct). LABELED A BOUND, not an achieved accuracy.",
      "escalation_rate": {
        "point": 0.32799999999999996,
        "bca_ci": [
          0.29600000000000004,
          0.363
        ]
      },
      "accepted_set_error": {
        "point": 0.13988095238095233,
        "meets_0.10_target": false
      }
    },
    "operating_point_case": {
      "tau": 0.8,
      "level": "case",
      "coverage": {
        "point": 0.055,
        "percentile_ci": [
          0.025,
          0.09
        ],
        "bca_ci": [
          0.025,
          0.085
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.0551395,
        "boot_std": 0.01597540488081947
      },
      "accepted_set_accuracy": {
        "point": 0.8545454545454546,
        "percentile_ci": [
          0.725,
          0.9600000000000001
        ],
        "bca_ci": [
          0.6857142857142857,
          0.9454545454545454
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.8546782089360476,
        "boot_std": 0.061260059177394556
      },
      "oracle_bound_end_to_end_accuracy": {
        "point": 0.992,
        "percentile_ci": [
          0.9830000000000001,
          0.998
        ],
        "bca_ci": [
          0.978,
          0.997
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.9919897000000001,
        "boot_std": 0.003964437612897774
      },
      "symbolic_form": "end_to_end_acc(a_T) = cov * acc_accepted + (1 - cov) * a_T; the oracle bound is the a_T = 1 point (escalated items scored correct). LABELED A BOUND, not an achieved accuracy.",
      "escalation_rate": {
        "point": 0.945,
        "bca_ci": [
          0.915,
          0.975
        ]
      },
      "accepted_set_error": {
        "point": 0.1454545454545454,
        "meets_0.10_target": false
      }
    },
    "reference_policies": {
      "accept_everything_accuracy": 0.764,
      "escalate_everything": "oracle-trivially 1.0; escalation count = 1000 decisions (200 cases); retained only for the escalation-count comparison",
      "random_escalation_matched_rate": "expected accepted-set accuracy = overall accuracy (uniform subset); contrast tested as E1t"
    },
    "E1t_decision": {
      "level": "decision",
      "tau": 0.7,
      "point_delta": 0.06459200000000002,
      "percentile_ci95": [
        0.05019919999999996,
        0.07850049999999997
      ],
      "p_one_sided_le_0": 0.0,
      "n_boot": 10000,
      "seed": 0,
      "definition": "E1t: oracle-scored cascade minus oracle-scored random escalation at the SAME rate."
    },
    "E1t_case_secondary": {
      "level": "case",
      "tau": 0.8,
      "point_delta": 0.004980000000000003,
      "percentile_ci95": [
        -0.001640249999999999,
        0.011720250000000003
      ],
      "p_one_sided_le_0": 0.0749,
      "n_boot": 10000,
      "seed": 0,
      "definition": "E1t: oracle-scored cascade minus oracle-scored random escalation at the SAME rate."
    },
    "monotonicity_buckets": [
      {
        "bucket": "[0.0,0.1)",
        "n": 0,
        "mean_conf": null,
        "accuracy": null
      },
      {
        "bucket": "[0.1,0.2)",
        "n": 0,
        "mean_conf": null,
        "accuracy": null
      },
      {
        "bucket": "[0.2,0.3)",
        "n": 0,
        "mean_conf": null,
        "accuracy": null
      },
      {
        "bucket": "[0.3,0.4)",
        "n": 4,
        "mean_conf": 0.35035971631110774,
        "accuracy": 0.0
      },
      {
        "bucket": "[0.4,0.5)",
        "n": 25,
        "mean_conf": 0.45342850880395624,
        "accuracy": 0.48
      },
      {
        "bucket": "[0.5,0.6)",
        "n": 124,
        "mean_conf": 0.5453741709616178,
        "accuracy": 0.47580645161290325
      },
      {
        "bucket": "[0.6,0.7)",
        "n": 179,
        "mean_conf": 0.6453437325457758,
        "accuracy": 0.664804469273743
      },
      {
        "bucket": "[0.7,0.8)",
        "n": 134,
        "mean_conf": 0.7523703331743897,
        "accuracy": 0.7014925373134329
      },
      {
        "bucket": "[0.8,0.9)",
        "n": 160,
        "mean_conf": 0.8542011951359306,
        "accuracy": 0.825
      },
      {
        "bucket": "[0.9,1.0)",
        "n": 374,
        "mean_conf": 0.9710398165390717,
        "accuracy": 0.93048128342246
      }
    ],
    "high_confidence_errors": {
      "security_incidents": {
        "n_decisions": 250,
        "n_accepted": 177,
        "n_high_conf_errors": 26,
        "rate_errors_in_accepted": 0.14689265536723164,
        "examples_top5_by_confidence": [
          {
            "case_id": "security_incidents_000043",
            "question_id": "severity",
            "primitive": "score",
            "confidence": 1.0,
            "predicted": "3",
            "gold": "4",
            "gold_distribution": [
              0.0,
              0.0,
              0.05,
              0.216667,
              0.733333
            ],
            "teacher_split": false
          },
          {
            "case_id": "security_incidents_000073",
            "question_id": "credential_compromise",
            "primitive": "noul",
            "confidence": 1.0,
            "predicted": "false",
            "gold": "true",
            "gold_distribution": [
              0.483333,
              0.516667
            ],
            "teacher_split": true
          },
          {
            "case_id": "security_incidents_000073",
            "question_id": "true_positive",
            "primitive": "noul",
            "confidence": 0.9492,
            "predicted": "false",
            "gold": "true",
            "gold_distribution": [
              0.426667,
              0.573333
            ],
            "teacher_split": true
          },
          {
            "case_id": "security_incidents_000058",
            "question_id": "severity",
            "primitive": "score",
            "confidence": 0.9333,
            "predicted": "4",
            "gold": "3",
            "gold_distribution": [
              0.003333,
              0.046667,
              0.316667,
              0.466667,
              0.166667
            ],
            "teacher_split": false
          },
          {
            "case_id": "security_incidents_000048",
            "question_id": "credential_compromise",
            "primitive": "noul",
            "confidence": 0.92,
            "predicted": "false",
            "gold": "true",
            "gold_distribution": [
              0.45,
              0.55
            ],
            "teacher_split": false
          }
        ]
      },
      "invoice_processing": {
        "n_decisions": 250,
        "n_accepted": 187,
        "n_high_conf_errors": 16,
        "rate_errors_in_accepted": 0.0855614973262032,
        "examples_top5_by_confidence": [
          {
            "case_id": "invoice_processing_000014",
            "question_id": "discrepancy_severity",
            "primitive": "score",
            "confidence": 1.0,
            "predicted": "0",
            "gold": "1",
            "gold_distribution": [
              0.216667,
              0.4,
              0.333333,
              0.05
            ],
            "teacher_split": true
          },
          {
            "case_id": "invoice_processing_000033",
            "question_id": "disposition",
            "primitive": "choice",
            "confidence": 0.973,
            "predicted": "approve",
            "gold": "manual_review",
            "gold_distribution": [
              0.05,
              0.233333,
              0.7,
              0.016667
            ],
            "teacher_split": true
          },
          {
            "case_id": "invoice_processing_000044",
            "question_id": "disposition",
            "primitive": "choice",
            "confidence": 0.9298,
            "predicted": "manual_review",
            "gold": "hold",
            "gold_distribution": [
              0.02,
              0.483333,
              0.45,
              0.046667
            ],
            "teacher_split": true
          },
          {
            "case_id": "invoice_processing_000080",
            "question_id": "disposition",
            "primitive": "choice",
            "confidence": 0.9298,
            "predicted": "manual_review",
            "gold": "hold",
            "gold_distribution": [
              0.036667,
              0.47,
              0.46,
              0.033333
            ],
            "teacher_split": true
          },
          {
            "case_id": "invoice_processing_000033",
            "question_id": "matches_order",
            "primitive": "noul",
            "confidence": 0.9167,
            "predicted": "true",
            "gold": "false",
            "gold_distribution": [
              0.95,
              0.05
            ],
            "teacher_split": false
          }
        ]
      }
    },
    "identity_risk_coverage_for_contrast": {
      "aurc": 0.0996443817346259,
      "accuracy_at_coverage": {
        "acc_at_cov_100": 0.762,
        "acc_at_cov_90": 0.7866666666666666,
        "acc_at_cov_75": 0.84,
        "acc_at_cov_50": 0.902,
        "acc_at_cov_25": 0.972
      },
      "curve_coverage_grid": [
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ],
      "curve_risk": [
        0.020000000000000018,
        0.010000000000000009,
        0.00666666666666671,
        0.010000000000000009,
        0.028000000000000025,
        0.043333333333333335,
        0.04571428571428571,
        0.06000000000000005,
        0.0822222222222222,
        0.09799999999999998,
        0.10181818181818181,
        0.1166666666666667,
        0.13076923076923075,
        0.14,
        0.16000000000000003,
        0.18000000000000005,
        0.19529411764705884,
        0.21333333333333337,
        0.22526315789473683,
        0.238
      ]
    }
  },
  "e6_cost_latency": {
    "measured_on": "CALIB (200 cases), this machine (MPS); NOT comparable to the card's T4 numbers; warm-up 3 cases (latency) / 2 batches (throughput) discarded",
    "latency_batch1": {
      "n_cases": 200,
      "n_decisions": 1000,
      "batch_size": 1,
      "warmup_cases_discarded": 3,
      "total_inference_s": 40.497,
      "per_case_latency_ms": {
        "p50": 204.11,
        "p90": 265.546,
        "p99": 371.01,
        "mean": 202.438
      },
      "per_decision_latency_ms_p50": 40.822,
      "decisions_per_s_batch1": 24.69
    },
    "throughput_sweep": {
      "batch_1": {
        "decisions_per_s": 24.9,
        "n_decisions": 1000,
        "wall_s": 40.165
      },
      "batch_8": {
        "decisions_per_s": 28.96,
        "n_decisions": 1000,
        "wall_s": 34.535
      },
      "batch_32": {
        "decisions_per_s": 31.85,
        "n_decisions": 1000,
        "wall_s": 31.395
      },
      "batch_64": {
        "decisions_per_s": 25.78,
        "n_decisions": 1000,
        "wall_s": 38.79
      }
    },
    "cascade_cost_model": {
      "symbolic_form": "cost_per_decision(cov) = c_L + (1 - cov) * c_T, with c_L the measured Laya cost below and c_T the symbolic per-item escalation-target cost (no target is runnable; prereg section 5)",
      "c_L_seconds_per_decision_batch1": 0.04050222762251924,
      "escalation_rate_at_tau_dec": 0.32799999999999996,
      "escalation_rate_at_tau_case": 0.945
    }
  },
  "full400_identity_headline": {
    "_provenance": "measured (raw-logit path, verified vs predict_batch to <=8.1e-5; CALIB half from the step-7 pass + EVAL half from this single pass)",
    "_derivation_note": "soft_acc = dot(p, g) on choice+noul; score MAE uses the distribution expectations sum(i*p_i) vs sum(i*g_i) (the card uses the runtime's expected-score field; identical up to <=1e-6 rounding of the stored teacher mean)",
    "n_decisions": 2000,
    "accuracy": 0.767,
    "nll": 0.7069004653949801,
    "ece_card_M15": 0.21423472941267044,
    "ece_sweep": 0.21423472941267047,
    "signed_gap": -0.2142347294126704,
    "soft_acc_choice_noul": 0.5086303706054083,
    "score_mae_from_distributions": 0.24236004080520382,
    "per_workflow_acc": {
      "agent_trace_observability": 0.73,
      "customer_service": 0.766,
      "invoice_processing": 0.806,
      "security_incidents": 0.766
    },
    "per_primitive_acc": {
      "choice": 0.7333333333333333,
      "noul": 0.8583333333333333,
      "score": 0.72375
    }
  }
}

==> anc/metrics/e7_e8_robustness.json <==
{
  "_provenance": "measured, exploratory (prereg section 12)",
  "e7_option_order_permutations": {
    "n_choice_decisions": 300,
    "n_permutations": 4,
    "flip_rate": 0.0675,
    "predicted_position_histogram": {
      "0": 287,
      "1": 291,
      "2": 243,
      "3": 293,
      "4": 86
    },
    "position_histogram_note": "counts over all permutation runs; a flat histogram under random permutations = no position bias",
    "accuracy_by_run": {
      "original": 0.7466666666666667,
      "perm_0": 0.7633333333333333,
      "perm_1": 0.7433333333333333,
      "perm_2": 0.75,
      "perm_3": 0.7266666666666667
    }
  },
  "e7_surface_perturbations": {
    "_label": "SURFACE PERTURBATION SUBSTITUTE for paraphrase (deviation D2): deterministic instruction transforms, NOT semantic paraphrase",
    "lower_nopunct": {
      "flip_rate": 0.017,
      "mean_confidence_shift": -0.002334816839887007,
      "accuracy": 0.77,
      "baseline_accuracy": 0.772
    },
    "neutral_prefix": {
      "flip_rate": 0.014,
      "mean_confidence_shift": -0.001022298348910291,
      "accuracy": 0.777,
      "baseline_accuracy": 0.772
    }
  },
  "e7_missing_fields": {
    "per_dropped_field": {
      "agent_trace_observability:agent": {
        "flip_rate": 0.044,
        "mean_confidence_shift": -0.0048585392107658165,
        "accuracy": 0.748,
        "n_decisions": 250
      },
      "agent_trace_observability:constraints": {
        "flip_rate": 0.048,
        "mean_confidence_shift": -0.00533428487058888,
        "accuracy": 0.756,
        "n_decisions": 250
      },
      "agent_trace_observability:task": {
        "flip_rate": 0.06,
        "mean_confidence_shift": 0.005440472833617852,
        "accuracy": 0.744,
        "n_decisions": 250
      },
      "agent_trace_observability:trace_summary": {
        "flip_rate": 0.572,
        "mean_confidence_shift": -0.05788354946474524,
        "accuracy": 0.324,
        "n_decisions": 250
      },
      "customer_service:account": {
        "flip_rate": 0.12,
        "mean_confidence_shift": 0.006273016686239515,
        "accuracy": 0.756,
        "n_decisions": 250
      },
      "customer_service:orders": {
        "flip_rate": 0.04,
        "mean_confidence_shift": 0.005192003259887784,
        "accuracy": 0.8,
        "n_decisions": 250
      },
      "customer_service:thread": {
        "flip_rate": 0.656,
        "mean_confidence_shift": -0.1130090698195406,
        "accuracy": 0.332,
        "n_decisions": 250
      },
      "invoice_processing:delivery": {
        "flip_rate": 0.184,
        "mean_confidence_shift": -0.02806642940063807,
        "accuracy": 0.784,
        "n_decisions": 250
      },
      "invoice_processing:invoice": {
        "flip_rate": 0.492,
        "mean_confidence_shift": -0.05303183629131248,
        "accuracy": 0.476,
        "n_decisions": 250
      },
      "invoice_processing:payment": {
        "flip_rate": 0.148,
        "mean_confidence_shift": 0.014920860300948541,
        "accuracy": 0.732,
        "n_decisions": 250
      },
      "invoice_processing:purchase_order": {
        "flip_rate": 0.22,
        "mean_confidence_shift": -0.04294431027826336,
        "accuracy": 0.696,
        "n_decisions": 250
      },
      "invoice_processing:vendor_history": {
        "flip_rate": 0.116,
        "mean_confidence_shift": 0.01925213417174642,
        "accuracy": 0.76,
        "n_decisions": 250
      },
      "security_incidents:alert": {
        "flip_rate": 0.508,
        "mean_confidence_shift": -0.038417452296142136,
        "accuracy": 0.5,
        "n_decisions": 250
      },
      "security_incidents:context": {
        "flip_rate": 0.18,
        "mean_confidence_shift": 0.0012922018269268252,
        "accuracy": 0.656,
        "n_decisions": 250
      },
      "security_incidents:history": {
        "flip_rate": 0.092,
        "mean_confidence_shift": -0.0030353806251447995,
        "accuracy": 0.756,
        "n_decisions": 250
      },
      "security_incidents:principal": {
        "flip_rate": 0.172,
        "mean_confidence_shift": -0.0031941701004853424,
        "accuracy": 0.676,
        "n_decisions": 250
      }
    },
    "note": "each top-level state field dropped one at a time, per workflow"
  },
  "e7_label_shift": {
    "shift": "uniform gold-label distribution per (workflow, question)",
    "reweighted_accuracy": 0.6881891940508117,
    "unweighted_accuracy": 0.772,
    "reweighted_ece15": 0.15143318355631905,
    "unweighted_ece15": 0.22495962225212532,
    "method": "importance reweighting of stored CALIB records; no new forwards"
  },
  "e7_option_count_stress": {
    "k_5": {
      "accuracy": 1.0,
      "mean_confidence": 0.7172547543381197,
      "temperature_bucket": "choice:3-5",
      "bucket_temperature_clamped": 1.7601518630981445,
      "bucket_temperature_raw": 1.7601518630981445,
      "n_probes": 40
    },
    "k_10": {
      "accuracy": 1.0,
      "mean_confidence": 0.8246953676277865,
      "temperature_bucket": "choice:6-10",
      "bucket_temperature_clamped": 1.0000158548355103,
      "bucket_temperature_raw": 1.0000158548355103,
      "n_probes": 40
    },
    "k_20": {
      "accuracy": 1.0,
      "mean_confidence": 0.9674260962414042,
      "temperature_bucket": "choice:11+",
      "bucket_temperature_clamped": 0.5,
      "bucket_temperature_raw": 0.10058280825614929,
      "n_probes": 40
    },
    "k_30": {
      "accuracy": 1.0,
      "mean_confidence": 0.942051103133387,
      "temperature_bucket": "choice:11+",
      "bucket_temperature_clamped": 0.5,
      "bucket_temperature_raw": 0.10058280825614929,
      "n_probes": 40
    },
    "note": "synthetic single-question retrieval probes (state names the correct option); k >= 11 exercises the choice:11+ bucket whose shipped raw temperature 0.1006 is clamped to 0.5 by laya 0.3.20 \u2014 the only place the clamp is live. Not comparable to benchmark accuracies."
  },
  "e8_ablations": {
    "_source": "stored step-8 EVAL records only (no new EVAL forwards)",
    "grid_2x2_calibration_x_cascade": {
      "identity": {
        "no_cascade_accuracy": 0.762,
        "cascade_coverage": 0.188,
        "cascade_accepted_accuracy": 0.9946808510638298
      },
      "isotonic": {
        "no_cascade_accuracy": 0.764,
        "cascade_coverage": 0.672,
        "cascade_accepted_accuracy": 0.8601190476190477
      }
    },
    "alternative_confidence_statistics": {
      "max_prob": {
        "accepted_accuracy_at_matched_coverage": 0.8601190476190477,
        "coverage": 0.672,
        "n_accepted": 672
      },
      "neg_entropy": {
        "accepted_accuracy_at_matched_coverage": 0.8660714285714286,
        "coverage": 0.672,
        "n_accepted": 672
      },
      "margin_top1_top2": {
        "accepted_accuracy_at_matched_coverage": 0.8541666666666666,
        "coverage": 0.672,
        "n_accepted": 672
      },
      "neg_ordinal_variance_score_only": {
        "accepted_accuracy_at_matched_coverage": 0.828996282527881,
        "coverage": 0.672,
        "n_accepted": 269
      }
    },
    "per_primitive": {
      "identity": {
        "choice": {
          "acc": 0.72,
          "ece15": 0.2380034444873758,
          "n": 300
        },
        "noul": {
          "acc": 0.8633333333333333,
          "ece15": 0.19256474761204048,
          "n": 300
        },
        "score": {
          "acc": 0.7175,
          "ece15": 0.18584844735847672,
          "n": 400
        }
      },
      "isotonic": {
        "choice": {
          "acc": 0.7333333333333333,
          "ece15": 0.06612292610505956,
          "n": 300
        },
        "noul": {
          "acc": 0.8566666666666667,
          "ece15": 0.03537155316932481,
          "n": 300
        },
        "score": {
          "acc": 0.7175,
          "ece15": 0.06330242066938642,
          "n": 400
        }
      }
    },
    "naive_vs_cluster_ci": {
      "clustered_bca": [
        0.729,
        0.793
      ],
      "clustered_width": 0.06400000000000006,
      "naive_percentile": [
        0.737,
        0.791
      ],
      "naive_width": 0.05400000000000005,
      "width_ratio_cluster_over_naive": 1.1851851851851851
    }
  }
}

==> anc/metrics/f8_ci_contrast.json <==
[
  {
    "model": "identity",
    "metric": "accuracy",
    "cluster": 0.06000000000000005,
    "naive": 0.05400000000000005
  },
  {
    "model": "identity",
    "metric": "ECE ew15",
    "cluster": 0.055874592877647844,
    "naive": 0.049752736984608525
  },
  {
    "model": "isotonic",
    "metric": "accuracy",
    "cluster": 0.06400000000000006,
    "naive": 0.05400000000000005
  },
  {
    "model": "isotonic",
    "metric": "ECE ew15",
    "cluster": 0.03740067099822489,
    "naive": 0.04167814159430718
  }
]

==> anc/metrics/fdr_family.json <==
{
  "_provenance": "measured; family and procedure per prereg section 11",
  "q": 0.05,
  "family_size": 24,
  "n_executed": 22,
  "bh_threshold_p": 0.04166666666666667,
  "n_rejected": 20,
  "rows": [
    {
      "id": "A2",
      "test": "EVAL dNLL single_temp vs identity",
      "delta": -0.1662288605997141,
      "ci95": [
        -0.19838470489294358,
        -0.13076953294584107
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 1,
      "bh_critical": 0.0020833333333333333,
      "rejected_fdr_q05": true
    },
    {
      "id": "B2",
      "test": "EVAL dECE15 single_temp vs identity",
      "delta": -0.16626504007543563,
      "ci95": [
        -0.19149947869567763,
        -0.10715999013043939
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 2,
      "bh_critical": 0.004166666666666667,
      "rejected_fdr_q05": true
    },
    {
      "id": "A3",
      "test": "EVAL dNLL per_primitive vs identity",
      "delta": -0.1674750279661511,
      "ci95": [
        -0.20066167501241425,
        -0.13095404591353277
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 3,
      "bh_critical": 0.00625,
      "rejected_fdr_q05": true
    },
    {
      "id": "B3",
      "test": "EVAL dECE15 per_primitive vs identity",
      "delta": -0.1636925182458558,
      "ci95": [
        -0.1919248465856856,
        -0.10630997080471025
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 4,
      "bh_critical": 0.008333333333333333,
      "rejected_fdr_q05": true
    },
    {
      "id": "A4",
      "test": "EVAL dNLL per_bucket vs identity",
      "delta": -0.1674750279661511,
      "ci95": [
        -0.20066167501241425,
        -0.13095404591353277
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 5,
      "bh_critical": 0.010416666666666668,
      "rejected_fdr_q05": true
    },
    {
      "id": "B4",
      "test": "EVAL dECE15 per_bucket vs identity",
      "delta": -0.1636925182458558,
      "ci95": [
        -0.1919248465856856,
        -0.10630997080471025
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 6,
      "bh_critical": 0.0125,
      "rejected_fdr_q05": true
    },
    {
      "id": "A5",
      "test": "EVAL dNLL vector_choice vs identity",
      "delta": -0.1680183900672756,
      "ci95": [
        -0.20188858186124722,
        -0.1297856456551842
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 7,
      "bh_critical": 0.014583333333333335,
      "rejected_fdr_q05": true
    },
    {
      "id": "B5",
      "test": "EVAL dECE15 vector_choice vs identity",
      "delta": -0.1721257794443883,
      "ci95": [
        -0.19604628430845716,
        -0.11185581925284208
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 8,
      "bh_critical": 0.016666666666666666,
      "rejected_fdr_q05": true
    },
    {
      "id": "B6",
      "test": "EVAL dECE15 isotonic vs identity",
      "delta": -0.15305282614644944,
      "ci95": [
        -0.18611581152962423,
        -0.1053902485616826
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 9,
      "bh_critical": 0.018750000000000003,
      "rejected_fdr_q05": true
    },
    {
      "id": "E1t",
      "test": "EVAL cascade vs random escalation (oracle scoring, matched rate)",
      "delta": 0.06459200000000002,
      "ci95": [
        0.05019919999999996,
        0.07850049999999997
      ],
      "p": 0.0,
      "sides": 1,
      "bh_rank": 10,
      "bh_critical": 0.020833333333333336,
      "rejected_fdr_q05": true
    },
    {
      "id": "C2",
      "test": "TrackB test dNLL single_temp vs identity",
      "delta": -0.09661801674297987,
      "ci95": [
        -0.1116205664861609,
        -0.0808387423275746
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 11,
      "bh_critical": 0.02291666666666667,
      "rejected_fdr_q05": true
    },
    {
      "id": "D2",
      "test": "TrackB test dECE15 single_temp vs identity",
      "delta": -0.12943820482568136,
      "ci95": [
        -0.1367591351634144,
        -0.10323335638235857
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 12,
      "bh_critical": 0.025,
      "rejected_fdr_q05": true
    },
    {
      "id": "C3",
      "test": "TrackB test dNLL per_primitive vs identity",
      "delta": -0.09574043134222543,
      "ci95": [
        -0.11082678561259109,
        -0.07998576844833015
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 13,
      "bh_critical": 0.027083333333333334,
      "rejected_fdr_q05": true
    },
    {
      "id": "D3",
      "test": "TrackB test dECE15 per_primitive vs identity",
      "delta": -0.12725065336379088,
      "ci95": [
        -0.13569117344955428,
        -0.10233896810147462
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 14,
      "bh_critical": 0.02916666666666667,
      "rejected_fdr_q05": true
    },
    {
      "id": "C4",
      "test": "TrackB test dNLL per_bucket vs identity",
      "delta": -0.09574043134222543,
      "ci95": [
        -0.11082678561259109,
        -0.07998576844833015
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 15,
      "bh_critical": 0.03125,
      "rejected_fdr_q05": true
    },
    {
      "id": "D4",
      "test": "TrackB test dECE15 per_bucket vs identity",
      "delta": -0.12725065336379088,
      "ci95": [
        -0.13569117344955428,
        -0.10233896810147462
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 16,
      "bh_critical": 0.03333333333333333,
      "rejected_fdr_q05": true
    },
    {
      "id": "C5",
      "test": "TrackB test dNLL vector_choice vs identity",
      "delta": -0.08594649160204659,
      "ci95": [
        -0.10211132801072018,
        -0.06917800174158308
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 17,
      "bh_critical": 0.03541666666666667,
      "rejected_fdr_q05": true
    },
    {
      "id": "D5",
      "test": "TrackB test dECE15 vector_choice vs identity",
      "delta": -0.13270625558576915,
      "ci95": [
        -0.1444703414460386,
        -0.10022082666098964
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 18,
      "bh_critical": 0.037500000000000006,
      "rejected_fdr_q05": true
    },
    {
      "id": "D6",
      "test": "TrackB test dECE15 isotonic vs identity",
      "delta": -0.12659461016248644,
      "ci95": [
        -0.1458902098799637,
        -0.09301049713569497
      ],
      "p": 0.0,
      "sides": 2,
      "bh_rank": 19,
      "bh_critical": 0.03958333333333333,
      "rejected_fdr_q05": true
    },
    {
      "id": "E2t",
      "test": "TrackB cascade vs random escalation (oracle scoring, matched rate)",
      "delta": 0.07566375000000002,
      "ci95": [
        0.06612896249999996,
        0.08508545
      ],
      "p": 0.0,
      "sides": 1,
      "bh_rank": 20,
      "bh_critical": 0.04166666666666667,
      "rejected_fdr_q05": true
    },
    {
      "id": "C6",
      "test": "TrackB test dNLL isotonic vs identity",
      "delta": -0.04637505221251392,
      "ci95": [
        -0.09385023140064208,
        0.012238491552362478
      ],
      "p": 0.1082,
      "sides": 2,
      "bh_rank": 21,
      "bh_critical": 0.043750000000000004,
      "rejected_fdr_q05": false
    },
    {
      "id": "A6",
      "test": "EVAL dNLL isotonic vs identity",
      "delta": 0.0711519226200511,
      "ci95": [
        -0.08713025718260045,
        0.26291439073824274
      ],
      "p": 0.446,
      "sides": 2,
      "bh_rank": 22,
      "bh_critical": 0.04583333333333334,
      "rejected_fdr_q05": false
    },
    {
      "id": "F1t",
      "test": "external vs in-distribution (descoped, prereg section 0.a)",
      "delta": null,
      "ci95": null,
      "p": null,
      "sides": 2,
      "not_executed": true
    },
    {
      "id": "F2t",
      "test": "external vs in-distribution (descoped, prereg section 0.a)",
      "delta": null,
      "ci95": null,
      "p": null,
      "sides": 2,
      "not_executed": true
    }
  ],
  "H1": {
    "statement": "reproduction close to card (post-hoc criterion |delta| <= 0.02; E1 predates prereg)",
    "verdict": "SUPPORTED except soft accuracy (delta +0.0376, CI [0.4987, 0.5196] excludes reported 0.471) \u2014 reported as a partial exception (E1, measured)"
  },
  "H2": {
    "statement": "validation-selected calibration improves NLL AND ECE ew15 vs identity on held-out cases, paired CIs excluding 0 after FDR",
    "primary_track_b": {
      "selected_method": "isotonic",
      "nll_test": "C6",
      "nll_improved_and_rejected": false,
      "nll_delta": -0.04637505221251392,
      "nll_p": 0.1082,
      "ece_test": "D6",
      "ece_improved_and_rejected": true,
      "ece_delta": -0.12659461016248644,
      "ece_p": 0.0,
      "supported": false
    },
    "secondary_track_a": {
      "selected_method": "isotonic",
      "nll_test": "A6",
      "nll_improved_and_rejected": false,
      "nll_delta": 0.0711519226200511,
      "nll_p": 0.446,
      "ece_test": "B6",
      "ece_improved_and_rejected": true,
      "ece_delta": -0.15305282614644944,
      "ece_p": 0.0,
      "supported": false
    },
    "verdict": "NOT SUPPORTED (primary, Track B)",
    "verdict_secondary": "NOT SUPPORTED (secondary, Track A)"
  },
  "H3": {
    "statement": "(a) accepted-set error <= 0.10 with escalation < 100% on the held-out run; (b) oracle-scored cascade > random escalation at matched rate (E1t/E2t) after FDR",
    "track_a": {
      "a_accepted_error": 0.13988095238095233,
      "a_meets_target": false,
      "a_escalation_rate": 0.32799999999999996,
      "b_E1t_rejected": true,
      "b_E1t_delta": 0.06459200000000002,
      "supported": false,
      "verdict": "PARTIALLY SUPPORTED (b holds, a fails)"
    },
    "track_b": {
      "a_accepted_error": 0.10282776349614398,
      "a_meets_target": false,
      "a_escalation_rate": 0.4165,
      "b_E2t_rejected": true,
      "b_E2t_delta": 0.07566375000000002,
      "supported": false,
      "verdict": "PARTIALLY SUPPORTED (b holds, a fails)"
    }
  },
  "H4": {
    "statement": "external-set difference (two-sided)",
    "verdict": "NOT TESTED \u2014 external set descoped (prereg section 0.a); F1t/F2t not executed; PR #429 cited as third-party context only"
  }
}

==> anc/metrics/fdr_family_v2.json <==
{
  "_provenance": "measured; family and procedure per prereg section 11; v2: finite-sample (b+1)/(B+1) p-value correction applied 2026-09-26 (round-1 review); original preserved as fdr_family.json",
  "q": 0.05,
  "family_size": 24,
  "n_executed": 22,
  "bh_threshold_p": 0.04166666666666667,
  "n_rejected": 20,
  "rows": [
    {
      "id": "A2",
      "test": "EVAL dNLL single_temp vs identity",
      "delta": -0.1662288605997141,
      "ci95": [
        -0.19838470489294358,
        -0.13076953294584107
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 3,
      "bh_critical": 0.00625,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "B2",
      "test": "EVAL dECE15 single_temp vs identity",
      "delta": -0.16626504007543563,
      "ci95": [
        -0.19149947869567763,
        -0.10715999013043939
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 4,
      "bh_critical": 0.008333333333333333,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "A3",
      "test": "EVAL dNLL per_primitive vs identity",
      "delta": -0.1674750279661511,
      "ci95": [
        -0.20066167501241425,
        -0.13095404591353277
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 5,
      "bh_critical": 0.010416666666666668,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "B3",
      "test": "EVAL dECE15 per_primitive vs identity",
      "delta": -0.1636925182458558,
      "ci95": [
        -0.1919248465856856,
        -0.10630997080471025
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 6,
      "bh_critical": 0.0125,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "A4",
      "test": "EVAL dNLL per_bucket vs identity",
      "delta": -0.1674750279661511,
      "ci95": [
        -0.20066167501241425,
        -0.13095404591353277
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 7,
      "bh_critical": 0.014583333333333335,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "B4",
      "test": "EVAL dECE15 per_bucket vs identity",
      "delta": -0.1636925182458558,
      "ci95": [
        -0.1919248465856856,
        -0.10630997080471025
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 8,
      "bh_critical": 0.016666666666666666,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "A5",
      "test": "EVAL dNLL vector_choice vs identity",
      "delta": -0.1680183900672756,
      "ci95": [
        -0.20188858186124722,
        -0.1297856456551842
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 9,
      "bh_critical": 0.018750000000000003,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "B5",
      "test": "EVAL dECE15 vector_choice vs identity",
      "delta": -0.1721257794443883,
      "ci95": [
        -0.19604628430845716,
        -0.11185581925284208
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 10,
      "bh_critical": 0.020833333333333336,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "B6",
      "test": "EVAL dECE15 isotonic vs identity",
      "delta": -0.15305282614644944,
      "ci95": [
        -0.18611581152962423,
        -0.1053902485616826
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 11,
      "bh_critical": 0.02291666666666667,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "E1t",
      "test": "EVAL cascade vs random escalation (oracle scoring, matched rate)",
      "delta": 0.06459200000000002,
      "ci95": [
        0.05019919999999996,
        0.07850049999999997
      ],
      "p": 9.999000099990002e-05,
      "sides": 1,
      "bh_rank": 1,
      "bh_critical": 0.0020833333333333333,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "C2",
      "test": "TrackB test dNLL single_temp vs identity",
      "delta": -0.09661801674297987,
      "ci95": [
        -0.1116205664861609,
        -0.0808387423275746
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 12,
      "bh_critical": 0.025,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "D2",
      "test": "TrackB test dECE15 single_temp vs identity",
      "delta": -0.12943820482568136,
      "ci95": [
        -0.1367591351634144,
        -0.10323335638235857
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 13,
      "bh_critical": 0.027083333333333334,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "C3",
      "test": "TrackB test dNLL per_primitive vs identity",
      "delta": -0.09574043134222543,
      "ci95": [
        -0.11082678561259109,
        -0.07998576844833015
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 14,
      "bh_critical": 0.02916666666666667,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "D3",
      "test": "TrackB test dECE15 per_primitive vs identity",
      "delta": -0.12725065336379088,
      "ci95": [
        -0.13569117344955428,
        -0.10233896810147462
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 15,
      "bh_critical": 0.03125,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "C4",
      "test": "TrackB test dNLL per_bucket vs identity",
      "delta": -0.09574043134222543,
      "ci95": [
        -0.11082678561259109,
        -0.07998576844833015
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 16,
      "bh_critical": 0.03333333333333333,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "D4",
      "test": "TrackB test dECE15 per_bucket vs identity",
      "delta": -0.12725065336379088,
      "ci95": [
        -0.13569117344955428,
        -0.10233896810147462
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 17,
      "bh_critical": 0.03541666666666667,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "C5",
      "test": "TrackB test dNLL vector_choice vs identity",
      "delta": -0.08594649160204659,
      "ci95": [
        -0.10211132801072018,
        -0.06917800174158308
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 18,
      "bh_critical": 0.037500000000000006,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "D5",
      "test": "TrackB test dECE15 vector_choice vs identity",
      "delta": -0.13270625558576915,
      "ci95": [
        -0.1444703414460386,
        -0.10022082666098964
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 19,
      "bh_critical": 0.03958333333333333,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "D6",
      "test": "TrackB test dECE15 isotonic vs identity",
      "delta": -0.12659461016248644,
      "ci95": [
        -0.1458902098799637,
        -0.09301049713569497
      ],
      "p": 0.00019998000199980003,
      "sides": 2,
      "bh_rank": 20,
      "bh_critical": 0.04166666666666667,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "E2t",
      "test": "TrackB cascade vs random escalation (oracle scoring, matched rate)",
      "delta": 0.07566375000000002,
      "ci95": [
        0.06612896249999996,
        0.08508545
      ],
      "p": 9.999000099990002e-05,
      "sides": 1,
      "bh_rank": 2,
      "bh_critical": 0.004166666666666667,
      "rejected_fdr_q05": true,
      "p_raw": 0.0
    },
    {
      "id": "C6",
      "test": "TrackB test dNLL isotonic vs identity",
      "delta": -0.04637505221251392,
      "ci95": [
        -0.09385023140064208,
        0.012238491552362478
      ],
      "p": 0.10838916108389161,
      "sides": 2,
      "bh_rank": 21,
      "bh_critical": 0.043750000000000004,
      "rejected_fdr_q05": false,
      "p_raw": 0.1082
    },
    {
      "id": "A6",
      "test": "EVAL dNLL isotonic vs identity",
      "delta": 0.0711519226200511,
      "ci95": [
        -0.08713025718260045,
        0.26291439073824274
      ],
      "p": 0.44615538446155384,
      "sides": 2,
      "bh_rank": 22,
      "bh_critical": 0.04583333333333334,
      "rejected_fdr_q05": false,
      "p_raw": 0.446
    },
    {
      "id": "F1t",
      "test": "external vs in-distribution (descoped, prereg section 0.a)",
      "delta": null,
      "ci95": null,
      "p": null,
      "sides": 2,
      "not_executed": true
    },
    {
      "id": "F2t",
      "test": "external vs in-distribution (descoped, prereg section 0.a)",
      "delta": null,
      "ci95": null,
      "p": null,
      "sides": 2,
      "not_executed": true
    }
  ],
  "H1": {
    "statement": "reproduction close to card (post-hoc criterion |delta| <= 0.02; E1 predates prereg)",
    "verdict": "SUPPORTED except soft accuracy (delta +0.0376, CI [0.4987, 0.5196] excludes reported 0.471) \u2014 reported as a partial exception (E1, measured)"
  },
  "H2": {
    "statement": "validation-selected calibration improves NLL AND ECE ew15 vs identity on held-out cases, paired CIs excluding 0 after FDR",
    "primary_track_b": {
      "selected_method": "isotonic",
      "nll_test": "C6",
      "nll_improved_and_rejected": false,
      "nll_delta": -0.04637505221251392,
      "nll_p": 0.1082,
      "ece_test": "D6",
      "ece_improved_and_rejected": true,
      "ece_delta": -0.12659461016248644,
      "ece_p": 0.0,
      "supported": false
    },
    "secondary_track_a": {
      "selected_method": "isotonic",
      "nll_test": "A6",
      "nll_improved_and_rejected": false,
      "nll_delta": 0.0711519226200511,
      "nll_p": 0.446,
      "ece_test": "B6",
      "ece_improved_and_rejected": true,
      "ece_delta": -0.15305282614644944,
      "ece_p": 0.0,
      "supported": false
    },
    "verdict": "NOT SUPPORTED (primary, Track B)",
    "verdict_secondary": "NOT SUPPORTED (secondary, Track A)"
  },
  "H3": {
    "statement": "(a) accepted-set error <= 0.10 with escalation < 100% on the held-out run; (b) oracle-scored cascade > random escalation at matched rate (E1t/E2t) after FDR",
    "track_a": {
      "a_accepted_error": 0.13988095238095233,
      "a_meets_target": false,
      "a_escalation_rate": 0.32799999999999996,
      "b_E1t_rejected": true,
      "b_E1t_delta": 0.06459200000000002,
      "supported": false,
      "verdict": "PARTIALLY SUPPORTED (b holds, a fails)"
    },
    "track_b": {
      "a_accepted_error": 0.10282776349614398,
      "a_meets_target": false,
      "a_escalation_rate": 0.4165,
      "b_E2t_rejected": true,
      "b_E2t_delta": 0.07566375000000002,
      "supported": false,
      "verdict": "PARTIALLY SUPPORTED (b holds, a fails)"
    }
  },
  "H4": {
    "statement": "external-set difference (two-sided)",
    "verdict": "NOT TESTED \u2014 external set descoped (prereg section 0.a); F1t/F2t not executed; a third-party out-of-distribution report, cited as context in an earlier version, is omitted from this version; attribution corrected at external review"
  },
  "_p_correction": "Monte Carlo p-values corrected with the add-one convention: one-sided p = (b+1)/(B+1); two-sided p = min(1, 2*(b_min+1)/(B+1)) where b_min is the smaller tail count recovered as p_raw/2*B. B = 10000. Zero-exceedance results are therefore reported as p <= 9.999e-5 (one-sided) or p <= 2.0e-4 (two-sided), not p = 0."
}

==> anc/metrics/specialist_base_eval.json <==
{
  "_provenance": "measured \u2014 Track B once-only test pass",
  "model_dir": "trained/specialist_base",
  "validation_diagnostics": {
    "identity": {
      "nll": 0.9770544885382658,
      "ece15": 0.06746111705598357,
      "acc": 0.54
    },
    "single_temp": {
      "nll": 0.9618085332946077,
      "ece15": 0.05981003522159155,
      "acc": 0.54
    },
    "per_primitive": {
      "nll": 0.9600196402763762,
      "ece15": 0.051215646635104015,
      "acc": 0.54
    },
    "per_bucket": {
      "nll": 0.9600196402763762,
      "ece15": 0.051215646635104015,
      "acc": 0.54
    },
    "vector_choice": {
      "nll": 0.9564883291088703,
      "ece15": 0.041668230683826184,
      "acc": 0.54
    },
    "isotonic": {
      "nll": 0.8582152130295952,
      "ece15": 0.023768389913367046,
      "acc": 0.5841666666666666
    }
  },
  "winner_by_validation_nll": "isotonic",
  "tau_decision_level": {
    "level": "decision",
    "grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "tau_star": 0.85,
    "infeasible_fallback_used": false,
    "grid_rows": [
      {
        "tau": 0.5,
        "coverage": 0.6183,
        "n_accepted": 742,
        "accepted_error": 0.3113,
        "feasible": false
      },
      {
        "tau": 0.55,
        "coverage": 0.54,
        "n_accepted": 648,
        "accepted_error": 0.2901,
        "feasible": false
      },
      {
        "tau": 0.6,
        "coverage": 0.375,
        "n_accepted": 450,
        "accepted_error": 0.2267,
        "feasible": false
      },
      {
        "tau": 0.65,
        "coverage": 0.2275,
        "n_accepted": 273,
        "accepted_error": 0.1319,
        "feasible": false
      },
      {
        "tau": 0.7,
        "coverage": 0.1967,
        "n_accepted": 236,
        "accepted_error": 0.1271,
        "feasible": false
      },
      {
        "tau": 0.75,
        "coverage": 0.185,
        "n_accepted": 222,
        "accepted_error": 0.1126,
        "feasible": false
      },
      {
        "tau": 0.8,
        "coverage": 0.155,
        "n_accepted": 186,
        "accepted_error": 0.1022,
        "feasible": false
      },
      {
        "tau": 0.85,
        "coverage": 0.0992,
        "n_accepted": 119,
        "accepted_error": 0.0756,
        "feasible": true
      },
      {
        "tau": 0.9,
        "coverage": 0.0642,
        "n_accepted": 77,
        "accepted_error": 0.039,
        "feasible": true
      },
      {
        "tau": 0.95,
        "coverage": 0.0517,
        "n_accepted": 62,
        "accepted_error": 0.0323,
        "feasible": true
      },
      {
        "tau": 0.97,
        "coverage": 0.0158,
        "n_accepted": 19,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.99,
        "coverage": 0.0158,
        "n_accepted": 19,
        "accepted_error": 0.0,
        "feasible": true
      }
    ]
  },
  "tau_case_level": {
    "level": "case",
    "grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "tau_star": 0.99,
    "infeasible_fallback_used": true,
    "grid_rows": [
      {
        "tau": 0.5,
        "coverage": 0.1542,
        "n_accepted": 185,
        "accepted_error": 0.2757,
        "feasible": false
      },
      {
        "tau": 0.55,
        "coverage": 0.075,
        "n_accepted": 90,
        "accepted_error": 0.3667,
        "feasible": false
      },
      {
        "tau": 0.6,
        "coverage": 0.0125,
        "n_accepted": 15,
        "accepted_error": 0.3333,
        "feasible": false
      },
      {
        "tau": 0.65,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.7,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.75,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.8,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.85,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.9,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.95,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.97,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.99,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      }
    ]
  },
  "methods_test": {
    "identity": {
      "accuracy": {
        "point": 0.5425,
        "percentile_ci": [
          0.515,
          0.569
        ],
        "bca_ci": [
          0.5145,
          0.5685
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5425171,
        "boot_std": 0.013658373355062115
      },
      "nll": {
        "point": 0.9735987863844463,
        "percentile_ci": [
          0.9507321439387891,
          0.9969941311426624
        ],
        "bca_ci": [
          0.9514864293685015,
          0.9977477273504001
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.9736314750485777,
        "boot_std": 0.01173832511643754
      },
      "brier_onehot_choice_noul": {
        "point": 0.497291757837318,
        "percentile_ci": [
          0.48099299964552356,
          0.5142248472746488
        ],
        "bca_ci": [
          0.4813220709885648,
          0.5147112541718791
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.4973474170340174,
        "boot_std": 0.008477273381162505
      },
      "ece_equal_width_M15": {
        "point": 0.0728226016962804,
        "percentile_ci": [
          0.05372858610792598,
          0.09737444265509886
        ],
        "bca_ci": [
          0.050058758262214335,
          0.09284468660848337
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.07522232960819869,
        "boot_std": 0.01124369118278461
      },
      "ece_family": {
        "card_convention_M10": 0.06506700463013503,
        "equal_width_M10": 0.06506700463013503,
        "equal_width_M15": 0.0728226016962804,
        "equal_width_M20": 0.07381308346602629,
        "equal_mass_M10": 0.09146051130561214,
        "equal_mass_M15": 0.09110785342883133,
        "equal_mass_M20": 0.09944549204214118
      },
      "signed_gap": -0.06451390387734363,
      "auroc": 0.6793764951776585,
      "auprc": 0.5924571107800938,
      "per_primitive_ece15": {
        "choice": 0.10947985507910866,
        "noul": 0.08256448937807784,
        "score": 0.06218301232995657
      },
      "ece_sweep": 0.06451390387734367,
      "aurc": 0.3063543608355749
    },
    "single_temp": {
      "accuracy": {
        "point": 0.5425,
        "percentile_ci": [
          0.515,
          0.569
        ],
        "bca_ci": [
          0.5145,
          0.5685
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5425171,
        "boot_std": 0.013658373355062115
      },
      "nll": {
        "point": 0.9564566448453272,
        "percentile_ci": [
          0.9251934956902431,
          0.9894837280921516
        ],
        "bca_ci": [
          0.9263571836481589,
          0.9906938135342797
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.9565132327936677,
        "boot_std": 0.016433686199309887
      },
      "brier_onehot_choice_noul": {
        "point": 0.48713555521005275,
        "percentile_ci": [
          0.46650409851151303,
          0.5086052719052042
        ],
        "bca_ci": [
          0.46684743637117376,
          0.5090620576008871
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.48720536661603364,
        "boot_std": 0.010723037185398578
      },
      "ece_equal_width_M15": {
        "point": 0.03259902489689047,
        "percentile_ci": [
          0.022369910119010433,
          0.05657519215650982
        ],
        "bca_ci": [
          0.016148149643763435,
          0.04529082936751839
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.03790577356558471,
        "boot_std": 0.008801581259528063
      },
      "ece_family": {
        "card_convention_M10": 0.043262022300678216,
        "equal_width_M10": 0.043262022300678216,
        "equal_width_M15": 0.03259902489689047,
        "equal_width_M20": 0.046148629260577265,
        "equal_mass_M10": 0.05381979237063179,
        "equal_mass_M15": 0.05735692329025148,
        "equal_mass_M20": 0.07644109754144751
      },
      "signed_gap": -0.006122346117466981,
      "auroc": 0.6803606053738259,
      "auprc": 0.5989579605088933,
      "per_primitive_ece15": {
        "choice": 0.08824832835192419,
        "noul": 0.07128124911982778,
        "score": 0.016748328856776542
      },
      "ece_sweep": 0.03362428122732968,
      "aurc": 0.30497650288548017,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.017142141539119082,
          "percentile_ci": [
            -0.026957102750618522,
            -0.006647417160673445
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0016
        },
        "delta_ece15": {
          "point_difference": -0.040223576799389926,
          "percentile_ci": [
            -0.06307117746291593,
            -0.00635012287012657
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0138
        }
      }
    },
    "per_primitive": {
      "accuracy": {
        "point": 0.5425,
        "percentile_ci": [
          0.515,
          0.569
        ],
        "bca_ci": [
          0.5145,
          0.5685
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5425171,
        "boot_std": 0.013658373355062115
      },
      "nll": {
        "point": 0.9569572764143588,
        "percentile_ci": [
          0.9256032768994602,
          0.9898037674660269
        ],
        "bca_ci": [
          0.9266883153391985,
          0.9908623186840066
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.9570032234150809,
        "boot_std": 0.016266152181223906
      },
      "brier_onehot_choice_noul": {
        "point": 0.4883235586144292,
        "percentile_ci": [
          0.4673349593310146,
          0.5100755839753708
        ],
        "bca_ci": [
          0.4676341538426486,
          0.510318708479755
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.48839048388097833,
        "boot_std": 0.01091786972850833
      },
      "ece_equal_width_M15": {
        "point": 0.03895853038664422,
        "percentile_ci": [
          0.029791975092283374,
          0.06116587587334329
        ],
        "bca_ci": [
          0.020981495638801573,
          0.049138046535464774
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.044613340413878336,
        "boot_std": 0.008048179003732288
      },
      "ece_family": {
        "card_convention_M10": 0.027519313745301244,
        "equal_width_M10": 0.027519313745301244,
        "equal_width_M15": 0.03895853038664422,
        "equal_width_M20": 0.04880435920481401,
        "equal_mass_M10": 0.05763671578463562,
        "equal_mass_M15": 0.06817333364226077,
        "equal_mass_M20": 0.08281233296526413
      },
      "signed_gap": -0.008166401034256032,
      "auroc": 0.6776374304348922,
      "auprc": 0.5953429376614918,
      "per_primitive_ece15": {
        "choice": 0.0916946828706789,
        "noul": 0.08619633342337721,
        "score": 0.0473965660591183
      },
      "ece_sweep": 0.022677357804026688,
      "aurc": 0.3030462652401394,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.01664150997008751,
          "percentile_ci": [
            -0.02592170848363633,
            -0.006862604764945048
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.001
        },
        "delta_ece15": {
          "point_difference": -0.03386407130963617,
          "percentile_ci": [
            -0.052800093634306426,
            -0.004628111389510854
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0222
        }
      }
    },
    "per_bucket": {
      "accuracy": {
        "point": 0.5425,
        "percentile_ci": [
          0.515,
          0.569
        ],
        "bca_ci": [
          0.5145,
          0.5685
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5425171,
        "boot_std": 0.013658373355062115
      },
      "nll": {
        "point": 0.9569572764143588,
        "percentile_ci": [
          0.9256032768994602,
          0.9898037674660269
        ],
        "bca_ci": [
          0.9266883153391985,
          0.9908623186840066
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.9570032234150809,
        "boot_std": 0.016266152181223906
      },
      "brier_onehot_choice_noul": {
        "point": 0.4883235586144292,
        "percentile_ci": [
          0.4673349593310146,
          0.5100755839753708
        ],
        "bca_ci": [
          0.4676341538426486,
          0.510318708479755
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.48839048388097833,
        "boot_std": 0.01091786972850833
      },
      "ece_equal_width_M15": {
        "point": 0.03895853038664422,
        "percentile_ci": [
          0.029791975092283374,
          0.06116587587334329
        ],
        "bca_ci": [
          0.020981495638801573,
          0.049138046535464774
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.044613340413878336,
        "boot_std": 0.008048179003732288
      },
      "ece_family": {
        "card_convention_M10": 0.027519313745301244,
        "equal_width_M10": 0.027519313745301244,
        "equal_width_M15": 0.03895853038664422,
        "equal_width_M20": 0.04880435920481401,
        "equal_mass_M10": 0.05763671578463562,
        "equal_mass_M15": 0.06817333364226077,
        "equal_mass_M20": 0.08281233296526413
      },
      "signed_gap": -0.008166401034256032,
      "auroc": 0.6776374304348922,
      "auprc": 0.5953429376614918,
      "per_primitive_ece15": {
        "choice": 0.0916946828706789,
        "noul": 0.08619633342337721,
        "score": 0.0473965660591183
      },
      "ece_sweep": 0.022677357804026688,
      "aurc": 0.3030462652401394,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.01664150997008751,
          "percentile_ci": [
            -0.02592170848363633,
            -0.006862604764945048
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.001
        },
        "delta_ece15": {
          "point_difference": -0.03386407130963617,
          "percentile_ci": [
            -0.052800093634306426,
            -0.004628111389510854
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0222
        }
      }
    },
    "vector_choice": {
      "accuracy": {
        "point": 0.544,
        "percentile_ci": [
          0.5165,
          0.5705
        ],
        "bca_ci": [
          0.516,
          0.5700256073345253
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.54403965,
        "boot_std": 0.013671841309859484
      },
      "nll": {
        "point": 0.9604777934399015,
        "percentile_ci": [
          0.9285475326736987,
          0.9937357126848262
        ],
        "bca_ci": [
          0.9296276651106287,
          0.994662448364219
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.9604961698815363,
        "boot_std": 0.016571716959436034
      },
      "brier_onehot_choice_noul": {
        "point": 0.49172226103024047,
        "percentile_ci": [
          0.47013361098660983,
          0.5141805884477416
        ],
        "bca_ci": [
          0.4705083240790556,
          0.5145754298458995
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.49177773154164367,
        "boot_std": 0.011279803214008677
      },
      "ece_equal_width_M15": {
        "point": 0.04652614461737778,
        "percentile_ci": [
          0.032531595809763066,
          0.06773370603509013
        ],
        "bca_ci": [
          0.027350062429513582,
          0.0616817028847316
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.04967635583127896,
        "boot_std": 0.008999870973459709
      },
      "ece_family": {
        "card_convention_M10": 0.02614847330260183,
        "equal_width_M10": 0.02614847330260183,
        "equal_width_M15": 0.04652614461737778,
        "equal_width_M20": 0.043159851949430054,
        "equal_mass_M10": 0.049883112271654054,
        "equal_mass_M15": 0.06288612057598979,
        "equal_mass_M20": 0.07399791269013879
      },
      "signed_gap": -0.007894930220139096,
      "auroc": 0.6691141197432922,
      "auprc": 0.5810355289938828,
      "per_primitive_ece15": {
        "choice": 0.10586053497261799,
        "noul": 0.08619633342337721,
        "score": 0.0473965660591183
      },
      "ece_sweep": 0.02294450093627498,
      "aurc": 0.3063979970915586,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.01312099294454483,
          "percentile_ci": [
            -0.02346681993668365,
            -0.0022507551324587216
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0182
        },
        "delta_ece15": {
          "point_difference": -0.026296457078902616,
          "percentile_ci": [
            -0.04891644535465647,
            0.0014277889154915998
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0626
        }
      }
    },
    "isotonic": {
      "accuracy": {
        "point": 0.562,
        "percentile_ci": [
          0.5355,
          0.5875124999999999
        ],
        "bca_ci": [
          0.5352534060885413,
          0.5875
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5619678,
        "boot_std": 0.013297858717276484
      },
      "nll": {
        "point": 1.0873223843126631,
        "percentile_ci": [
          0.9923023877294525,
          1.1907881432747314
        ],
        "bca_ci": [
          1.0021348568395427,
          1.2062220882010672
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 1.087198090402236,
        "boot_std": 0.05034560997777679
      },
      "brier_onehot_choice_noul": {
        "point": 0.4803592799488122,
        "percentile_ci": [
          0.4552965439203148,
          0.5054488152615559
        ],
        "bca_ci": [
          0.4555550361152563,
          0.5058224458614792
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.48038631722398323,
        "boot_std": 0.012939250301228934
      },
      "ece_equal_width_M15": {
        "point": 0.03570173871582426,
        "percentile_ci": [
          0.028760827307624616,
          0.06200555021444336
        ],
        "bca_ci": [
          0.018318321070349457,
          0.04337989981544087
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.04440772870358937,
        "boot_std": 0.008508400720903253
      },
      "ece_family": {
        "card_convention_M10": 0.026950072178971,
        "equal_width_M10": 0.026950072178971,
        "equal_width_M15": 0.03570173871582426,
        "equal_width_M20": 0.031133090471440784,
        "equal_mass_M10": 0.029568822243808503,
        "equal_mass_M15": 0.030780959908769376,
        "equal_mass_M20": 0.045681552765167985
      },
      "signed_gap": 0.017620111106602443,
      "auroc": 0.6697571864996181,
      "auprc": 0.5808988026674091,
      "per_primitive_ece15": {
        "choice": 0.08160697366350876,
        "noul": 0.04722153037381824,
        "score": 0.05518946567945901
      },
      "ece_sweep": 0.024405472355510632,
      "aurc": 0.29141076400728605,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": 0.11372359792821685,
          "percentile_ci": [
            0.028585902939214296,
            0.209761974418049
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0064
        },
        "delta_ece15": {
          "point_difference": -0.03712086298045614,
          "percentile_ci": [
            -0.06075474112506519,
            0.0005828104984123139
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.057
        }
      }
    }
  },
  "confirmatory_family_rows_C_D_E2t": [
    {
      "id": "C2",
      "test": "TrackB test dNLL single_temp vs identity",
      "delta": -0.017142141539119082,
      "ci95": [
        -0.026957102750618522,
        -0.006647417160673445
      ],
      "p": 0.0016,
      "sides": 2
    },
    {
      "id": "D2",
      "test": "TrackB test dECE15 single_temp vs identity",
      "delta": -0.040223576799389926,
      "ci95": [
        -0.06307117746291593,
        -0.00635012287012657
      ],
      "p": 0.0138,
      "sides": 2
    },
    {
      "id": "C3",
      "test": "TrackB test dNLL per_primitive vs identity",
      "delta": -0.01664150997008751,
      "ci95": [
        -0.02592170848363633,
        -0.006862604764945048
      ],
      "p": 0.001,
      "sides": 2
    },
    {
      "id": "D3",
      "test": "TrackB test dECE15 per_primitive vs identity",
      "delta": -0.03386407130963617,
      "ci95": [
        -0.052800093634306426,
        -0.004628111389510854
      ],
      "p": 0.0222,
      "sides": 2
    },
    {
      "id": "C4",
      "test": "TrackB test dNLL per_bucket vs identity",
      "delta": -0.01664150997008751,
      "ci95": [
        -0.02592170848363633,
        -0.006862604764945048
      ],
      "p": 0.001,
      "sides": 2
    },
    {
      "id": "D4",
      "test": "TrackB test dECE15 per_bucket vs identity",
      "delta": -0.03386407130963617,
      "ci95": [
        -0.052800093634306426,
        -0.004628111389510854
      ],
      "p": 0.0222,
      "sides": 2
    },
    {
      "id": "C5",
      "test": "TrackB test dNLL vector_choice vs identity",
      "delta": -0.01312099294454483,
      "ci95": [
        -0.02346681993668365,
        -0.0022507551324587216
      ],
      "p": 0.0182,
      "sides": 2
    },
    {
      "id": "D5",
      "test": "TrackB test dECE15 vector_choice vs identity",
      "delta": -0.026296457078902616,
      "ci95": [
        -0.04891644535465647,
        0.0014277889154915998
      ],
      "p": 0.0626,
      "sides": 2
    },
    {
      "id": "C6",
      "test": "TrackB test dNLL isotonic vs identity",
      "delta": 0.11372359792821685,
      "ci95": [
        0.028585902939214296,
        0.209761974418049
      ],
      "p": 0.0064,
      "sides": 2
    },
    {
      "id": "D6",
      "test": "TrackB test dECE15 isotonic vs identity",
      "delta": -0.03712086298045614,
      "ci95": [
        -0.06075474112506519,
        0.0005828104984123139
      ],
      "p": 0.057,
      "sides": 2
    },
    {
      "id": "E2t",
      "test": "TrackB cascade vs random escalation (oracle scoring, matched rate)",
      "delta": 0.0348,
      "ci95": [
        0.029442437500000005,
        0.04001141874999999
      ],
      "p": 0.0,
      "sides": 1
    }
  ],
  "e5_selective_prediction": {
    "winner_method": "isotonic",
    "risk_coverage": {
      "aurc": 0.29141076400728605,
      "accuracy_at_coverage": {
        "acc_at_cov_100": 0.562,
        "acc_at_cov_90": 0.5811111111111111,
        "acc_at_cov_75": 0.6166666666666667,
        "acc_at_cov_50": 0.674,
        "acc_at_cov_25": 0.792
      },
      "curve_coverage_grid": [
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ],
      "curve_risk": [
        0.09999999999999998,
        0.08999999999999997,
        0.1333333333333333,
        0.16000000000000003,
        0.20799999999999996,
        0.2516666666666667,
        0.2657142857142857,
        0.29374999999999996,
        0.3122222222222222,
        0.32599999999999996,
        0.3336363636363636,
        0.35,
        0.36230769230769233,
        0.36928571428571433,
        0.3833333333333333,
        0.39625,
        0.4088235294117647,
        0.41888888888888887,
        0.4236842105263158,
        0.43799999999999994
      ]
    },
    "operating_point_decision": {
      "tau": 0.85,
      "level": "decision",
      "coverage": {
        "point": 0.1,
        "percentile_ci": [
          0.09,
          0.11
        ],
        "bca_ci": [
          0.0895,
          0.1095
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.09998689999999999,
        "boot_std": 0.004958440985198913
      },
      "accepted_set_accuracy": {
        "point": 0.91,
        "percentile_ci": [
          0.8676470588235294,
          0.9478685327804107
        ],
        "bca_ci": [
          0.8633912194061238,
          0.9447236180904522
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.9096916272082582,
        "boot_std": 0.02041544090358935
      },
      "oracle_bound_end_to_end_accuracy": {
        "point": 0.991,
        "percentile_ci": [
          0.9865,
          0.995
        ],
        "bca_ci": [
          0.9854999999999999,
          0.994
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.9909716500000001,
        "boot_std": 0.002081250690797195
      },
      "symbolic_form": "end_to_end_acc(a_T) = cov * acc_accepted + (1 - cov) * a_T; the oracle bound is the a_T = 1 point (escalated items scored correct). LABELED A BOUND, not an achieved accuracy.",
      "escalation_rate": {
        "point": 0.9,
        "bca_ci": [
          0.8905,
          0.9105
        ]
      },
      "accepted_set_error": {
        "point": 0.08999999999999997,
        "meets_0.10_target": true
      }
    },
    "operating_point_case": {
      "tau": 0.99,
      "level": "case",
      "coverage": {
        "point": 0.0,
        "percentile_ci": [
          0.0,
          0.0
        ],
        "bca_ci": [
          0.0,
          0.0
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.0,
        "boot_std": 0.0
      },
      "accepted_set_accuracy": {
        "point": NaN,
        "percentile_ci": [
          NaN,
          NaN
        ],
        "bca_ci": [
          NaN,
          NaN
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": NaN,
        "boot_std": NaN
      },
      "oracle_bound_end_to_end_accuracy": {
        "point": 1.0,
        "percentile_ci": [
          1.0,
          1.0
        ],
        "bca_ci": [
          1.0,
          1.0
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 1.0,
        "boot_std": 0.0
      },
      "symbolic_form": "end_to_end_acc(a_T) = cov * acc_accepted + (1 - cov) * a_T; the oracle bound is the a_T = 1 point (escalated items scored correct). LABELED A BOUND, not an achieved accuracy.",
      "escalation_rate": {
        "point": 1.0,
        "bca_ci": [
          1.0,
          1.0
        ]
      },
      "accepted_set_error": {
        "point": NaN,
        "meets_0.10_target": false
      }
    },
    "E2t_decision": {
      "level": "decision",
      "tau": 0.85,
      "point_delta": 0.0348,
      "percentile_ci95": [
        0.029442437500000005,
        0.04001141874999999
      ],
      "p_one_sided_le_0": 0.0,
      "n_boot": 10000,
      "seed": 0,
      "definition": "E1t: oracle-scored cascade minus oracle-scored random escalation at the SAME rate."
    }
  },
  "track_a_vs_track_b_identity": {
    "delta_accuracy_B_minus_A": {
      "point_difference": -0.22450000000000003,
      "percentile_ci": [
        -0.25450000000000006,
        -0.1945
      ],
      "n_boot": 10000,
      "seed": 0,
      "p_two_sided_ge_0": 0.0
    },
    "delta_nll_B_minus_A": {
      "point_difference": 0.2666983209894662,
      "percentile_ci": [
        0.24263235956406543,
        0.29134621191343973
      ],
      "n_boot": 10000,
      "seed": 0,
      "p_two_sided_ge_0": 0.0
    },
    "delta_ece15_B_minus_A": {
      "point_difference": -0.14141212771639006,
      "percentile_ci": [
        -0.1668176666105219,
        -0.11075801572797138
      ],
      "n_boot": 10000,
      "seed": 0,
      "p_two_sided_ge_0": 0.0
    },
    "track_a_identity": {
      "accuracy": 0.767,
      "nll": 0.7069004653949801,
      "ece15": 0.21423472941267044
    },
    "track_b_identity": {
      "accuracy": 0.5425,
      "nll": 0.9735987863844463,
      "ece15": 0.0728226016962804
    }
  },
  "contamination_probe": {
    "clean_validation_240_cases": {
      "fitted_temperatures_choice_score_noul": [
        0.6688201213126873,
        0.8296527871538073,
        0.8858143309486334
      ],
      "test_nll": 0.9569572764143588,
      "test_ece15": 0.03895853038664422,
      "test_accuracy": 0.5425
    },
    "trained_on_items_400": {
      "fitted_temperatures_choice_score_noul": [
        0.6767067302403834,
        0.5452284587860402,
        1.1207190532845486
      ],
      "test_nll": 0.9596065399620718,
      "test_ece15": 0.04196620910258725,
      "test_accuracy": 0.5425
    },
    "note": "UPPER-BOUND probe: 'trained_on_items_400' fits temperatures on items the model trained on (the degenerate regime the notebook's own comment warns about); the notebook's real item-level holdout \u2014 unseen items from partially seen cases \u2014 lies between these regimes. n_trained_probe_decisions=400"
  }
}

==> anc/metrics/track_a_full400_identity.json <==
{
  "_provenance": "measured (raw-logit path, verified vs predict_batch to <=8.1e-5; CALIB half from the step-7 pass + EVAL half from this single pass)",
  "_derivation_note": "soft_acc = dot(p, g) on choice+noul; score MAE uses the distribution expectations sum(i*p_i) vs sum(i*g_i) (the card uses the runtime's expected-score field; identical up to <=1e-6 rounding of the stored teacher mean)",
  "n_decisions": 2000,
  "accuracy": 0.767,
  "nll": 0.7069004653949801,
  "ece_card_M15": 0.21423472941267044,
  "ece_sweep": 0.21423472941267047,
  "signed_gap": -0.2142347294126704,
  "soft_acc_choice_noul": 0.5086303706054083,
  "score_mae_from_distributions": 0.24236004080520382,
  "per_workflow_acc": {
    "agent_trace_observability": 0.73,
    "customer_service": 0.766,
    "invoice_processing": 0.806,
    "security_incidents": 0.766
  },
  "per_primitive_acc": {
    "choice": 0.7333333333333333,
    "noul": 0.8583333333333333,
    "score": 0.72375
  }
}

==> anc/metrics/track_b_eval.json <==
{
  "_provenance": "measured \u2014 Track B once-only test pass",
  "model_dir": "trained/track_b",
  "validation_diagnostics": {
    "identity": {
      "nll": 0.6420741238131126,
      "ece15": 0.15159936931034684,
      "acc": 0.7708333333333334
    },
    "single_temp": {
      "nll": 0.5602899730174041,
      "ece15": 0.030141817618116483,
      "acc": 0.7708333333333334
    },
    "per_primitive": {
      "nll": 0.5596185379604782,
      "ece15": 0.036065070822510335,
      "acc": 0.7708333333333334
    },
    "per_bucket": {
      "nll": 0.5596185379604782,
      "ece15": 0.036065070822510335,
      "acc": 0.7708333333333334
    },
    "vector_choice": {
      "nll": 0.553099309237199,
      "ece15": 0.04263373812688951,
      "acc": 0.7708333333333334
    },
    "isotonic": {
      "nll": 0.4891683671901858,
      "ece15": 0.01963857065493559,
      "acc": 0.7883333333333333
    }
  },
  "winner_by_validation_nll": "isotonic",
  "tau_decision_level": {
    "level": "decision",
    "grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "tau_star": 0.75,
    "infeasible_fallback_used": false,
    "grid_rows": [
      {
        "tau": 0.5,
        "coverage": 0.9683,
        "n_accepted": 1162,
        "accepted_error": 0.2022,
        "feasible": false
      },
      {
        "tau": 0.55,
        "coverage": 0.8708,
        "n_accepted": 1045,
        "accepted_error": 0.1684,
        "feasible": false
      },
      {
        "tau": 0.6,
        "coverage": 0.81,
        "n_accepted": 972,
        "accepted_error": 0.1492,
        "feasible": false
      },
      {
        "tau": 0.65,
        "coverage": 0.7775,
        "n_accepted": 933,
        "accepted_error": 0.134,
        "feasible": false
      },
      {
        "tau": 0.7,
        "coverage": 0.6575,
        "n_accepted": 789,
        "accepted_error": 0.1065,
        "feasible": false
      },
      {
        "tau": 0.75,
        "coverage": 0.5867,
        "n_accepted": 704,
        "accepted_error": 0.0866,
        "feasible": true
      },
      {
        "tau": 0.8,
        "coverage": 0.5275,
        "n_accepted": 633,
        "accepted_error": 0.0774,
        "feasible": true
      },
      {
        "tau": 0.85,
        "coverage": 0.3783,
        "n_accepted": 454,
        "accepted_error": 0.0396,
        "feasible": true
      },
      {
        "tau": 0.9,
        "coverage": 0.2742,
        "n_accepted": 329,
        "accepted_error": 0.0304,
        "feasible": true
      },
      {
        "tau": 0.95,
        "coverage": 0.2233,
        "n_accepted": 268,
        "accepted_error": 0.0224,
        "feasible": true
      },
      {
        "tau": 0.97,
        "coverage": 0.16,
        "n_accepted": 192,
        "accepted_error": 0.0052,
        "feasible": true
      },
      {
        "tau": 0.99,
        "coverage": 0.1375,
        "n_accepted": 165,
        "accepted_error": 0.0,
        "feasible": true
      }
    ]
  },
  "tau_case_level": {
    "level": "case",
    "grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "tau_star": 0.65,
    "infeasible_fallback_used": false,
    "grid_rows": [
      {
        "tau": 0.5,
        "coverage": 0.8583,
        "n_accepted": 1030,
        "accepted_error": 0.1942,
        "feasible": false
      },
      {
        "tau": 0.55,
        "coverage": 0.5583,
        "n_accepted": 670,
        "accepted_error": 0.1388,
        "feasible": false
      },
      {
        "tau": 0.6,
        "coverage": 0.4,
        "n_accepted": 480,
        "accepted_error": 0.1042,
        "feasible": false
      },
      {
        "tau": 0.65,
        "coverage": 0.3208,
        "n_accepted": 385,
        "accepted_error": 0.0857,
        "feasible": true
      },
      {
        "tau": 0.7,
        "coverage": 0.1667,
        "n_accepted": 200,
        "accepted_error": 0.06,
        "feasible": true
      },
      {
        "tau": 0.75,
        "coverage": 0.125,
        "n_accepted": 150,
        "accepted_error": 0.06,
        "feasible": true
      },
      {
        "tau": 0.8,
        "coverage": 0.075,
        "n_accepted": 90,
        "accepted_error": 0.0444,
        "feasible": true
      },
      {
        "tau": 0.85,
        "coverage": 0.0292,
        "n_accepted": 35,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.9,
        "coverage": 0.0208,
        "n_accepted": 25,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.95,
        "coverage": 0.0125,
        "n_accepted": 15,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.97,
        "coverage": 0.0083,
        "n_accepted": 10,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.99,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      }
    ]
  },
  "methods_test": {
    "identity": {
      "accuracy": {
        "point": 0.771,
        "percentile_ci": [
          0.7505,
          0.791
        ],
        "bca_ci": [
          0.7495,
          0.7905
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.7711058,
        "boot_std": 0.010463711353316694
      },
      "nll": {
        "point": 0.6270720748901756,
        "percentile_ci": [
          0.6039302022627933,
          0.6503508719873657
        ],
        "bca_ci": [
          0.6045682048960493,
          0.6507739195473285
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.627023991188886,
        "boot_std": 0.011834663092284784
      },
      "brier_onehot_choice_noul": {
        "point": 0.3177397138435696,
        "percentile_ci": [
          0.2998592044637843,
          0.3356971739036786
        ],
        "bca_ci": [
          0.3004503357119373,
          0.3362529435818842
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.3177004536958835,
        "boot_std": 0.009087723037267882
      },
      "ece_equal_width_M15": {
        "point": 0.15087519236720603,
        "percentile_ci": [
          0.13438562683325622,
          0.17059294885542545
        ],
        "bca_ci": [
          0.13028288861487045,
          0.1667557348532457
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.15279793703406777,
        "boot_std": 0.009171304280771002
      },
      "ece_family": {
        "card_convention_M10": 0.15142643364508535,
        "equal_width_M10": 0.15142643364508535,
        "equal_width_M15": 0.15087519236720603,
        "equal_width_M20": 0.15267910608762036,
        "equal_mass_M10": 0.15031453174453635,
        "equal_mass_M15": 0.15031453174453638,
        "equal_mass_M20": 0.15139977472779736
      },
      "signed_gap": -0.15031453174453646,
      "auroc": 0.7749958937239109,
      "auprc": 0.4787206913584572,
      "per_primitive_ece15": {
        "choice": 0.15982451658361574,
        "noul": 0.111807818955663,
        "score": 0.18029253909636273
      },
      "ece_sweep": 0.15031453174453632,
      "aurc": 0.09124953121734086
    },
    "single_temp": {
      "accuracy": {
        "point": 0.771,
        "percentile_ci": [
          0.7505,
          0.791
        ],
        "bca_ci": [
          0.7495,
          0.7905
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.7711058,
        "boot_std": 0.010463711353316694
      },
      "nll": {
        "point": 0.5304540581471957,
        "percentile_ci": [
          0.4956250873583405,
          0.5669725645127474
        ],
        "bca_ci": [
          0.4977683484028524,
          0.5690504722260351
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5303353258001949,
        "boot_std": 0.01815750654144882
      },
      "brier_onehot_choice_noul": {
        "point": 0.28063121947870323,
        "percentile_ci": [
          0.25654142451922674,
          0.30572853809083006
        ],
        "bca_ci": [
          0.2572299613068699,
          0.3065595515120453
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.28055555728347753,
        "boot_std": 0.01258553062519659
      },
      "ece_equal_width_M15": {
        "point": 0.02143698754152468,
        "percentile_ci": [
          0.01731672840148241,
          0.043243712021494525
        ],
        "bca_ci": [
          0.008549734336566136,
          0.02606979336421737
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.029556473943963033,
        "boot_std": 0.006637278369846233
      },
      "ece_family": {
        "card_convention_M10": 0.021816962277868432,
        "equal_width_M10": 0.021816962277868432,
        "equal_width_M15": 0.02143698754152468,
        "equal_width_M20": 0.024121681811482318,
        "equal_mass_M10": 0.02088957700614222,
        "equal_mass_M15": 0.024042955939309,
        "equal_mass_M20": 0.030717865484320088
      },
      "signed_gap": -0.010093678072319534,
      "auroc": 0.7845394457376855,
      "auprc": 0.4832659885343441,
      "per_primitive_ece15": {
        "choice": 0.036361639937290025,
        "noul": 0.03217337148825359,
        "score": 0.026146238964682236
      },
      "ece_sweep": 0.0251378857128963,
      "aurc": 0.0885265445553904,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.09661801674297987,
          "percentile_ci": [
            -0.1116205664861609,
            -0.0808387423275746
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        },
        "delta_ece15": {
          "point_difference": -0.12943820482568136,
          "percentile_ci": [
            -0.1367591351634144,
            -0.10323335638235857
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    },
    "per_primitive": {
      "accuracy": {
        "point": 0.771,
        "percentile_ci": [
          0.7505,
          0.791
        ],
        "bca_ci": [
          0.7495,
          0.7905
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.7711058,
        "boot_std": 0.010463711353316694
      },
      "nll": {
        "point": 0.5313316435479501,
        "percentile_ci": [
          0.4965980470720418,
          0.5678715143317383
        ],
        "bca_ci": [
          0.4983505173468726,
          0.5698966338262188
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5312115358757927,
        "boot_std": 0.018183587167137197
      },
      "brier_onehot_choice_noul": {
        "point": 0.2816940644192441,
        "percentile_ci": [
          0.2581734685535652,
          0.30610629600592976
        ],
        "bca_ci": [
          0.259049122600885,
          0.30698297380035744
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.2816177344448351,
        "boot_std": 0.012265211782378965
      },
      "ece_equal_width_M15": {
        "point": 0.023624539003415154,
        "percentile_ci": [
          0.018582680457824453,
          0.045000407403598223
        ],
        "bca_ci": [
          0.009731836824748662,
          0.029202441462397394
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.030932160361736055,
        "boot_std": 0.006786054192971959
      },
      "ece_family": {
        "card_convention_M10": 0.02251085216052574,
        "equal_width_M10": 0.02251085216052574,
        "equal_width_M15": 0.023624539003415154,
        "equal_width_M20": 0.025966518096075607,
        "equal_mass_M10": 0.022786552624632014,
        "equal_mass_M15": 0.02618700095315446,
        "equal_mass_M20": 0.031920683173777
      },
      "signed_gap": -0.010992177755833388,
      "auroc": 0.7835978341517565,
      "auprc": 0.4848957431581974,
      "per_primitive_ece15": {
        "choice": 0.04301022028708139,
        "noul": 0.03932545607758811,
        "score": 0.023705881007777492
      },
      "ece_sweep": 0.024948205506159556,
      "aurc": 0.08970692583208364,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.09574043134222543,
          "percentile_ci": [
            -0.11082678561259109,
            -0.07998576844833015
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        },
        "delta_ece15": {
          "point_difference": -0.12725065336379088,
          "percentile_ci": [
            -0.13569117344955428,
            -0.10233896810147462
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    },
    "per_bucket": {
      "accuracy": {
        "point": 0.771,
        "percentile_ci": [
          0.7505,
          0.791
        ],
        "bca_ci": [
          0.7495,
          0.7905
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.7711058,
        "boot_std": 0.010463711353316694
      },
      "nll": {
        "point": 0.5313316435479501,
        "percentile_ci": [
          0.4965980470720418,
          0.5678715143317383
        ],
        "bca_ci": [
          0.4983505173468726,
          0.5698966338262188
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5312115358757927,
        "boot_std": 0.018183587167137197
      },
      "brier_onehot_choice_noul": {
        "point": 0.2816940644192441,
        "percentile_ci": [
          0.2581734685535652,
          0.30610629600592976
        ],
        "bca_ci": [
          0.259049122600885,
          0.30698297380035744
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.2816177344448351,
        "boot_std": 0.012265211782378965
      },
      "ece_equal_width_M15": {
        "point": 0.023624539003415154,
        "percentile_ci": [
          0.018582680457824453,
          0.045000407403598223
        ],
        "bca_ci": [
          0.009731836824748662,
          0.029202441462397394
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.030932160361736055,
        "boot_std": 0.006786054192971959
      },
      "ece_family": {
        "card_convention_M10": 0.02251085216052574,
        "equal_width_M10": 0.02251085216052574,
        "equal_width_M15": 0.023624539003415154,
        "equal_width_M20": 0.025966518096075607,
        "equal_mass_M10": 0.022786552624632014,
        "equal_mass_M15": 0.02618700095315446,
        "equal_mass_M20": 0.031920683173777
      },
      "signed_gap": -0.010992177755833388,
      "auroc": 0.7835978341517565,
      "auprc": 0.4848957431581974,
      "per_primitive_ece15": {
        "choice": 0.04301022028708139,
        "noul": 0.03932545607758811,
        "score": 0.023705881007777492
      },
      "ece_sweep": 0.024948205506159556,
      "aurc": 0.08970692583208364,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.09574043134222543,
          "percentile_ci": [
            -0.11082678561259109,
            -0.07998576844833015
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        },
        "delta_ece15": {
          "point_difference": -0.12725065336379088,
          "percentile_ci": [
            -0.13569117344955428,
            -0.10233896810147462
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    },
    "vector_choice": {
      "accuracy": {
        "point": 0.765,
        "percentile_ci": [
          0.7445,
          0.785
        ],
        "bca_ci": [
          0.7435,
          0.784
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.765111,
        "boot_std": 0.010426718114779191
      },
      "nll": {
        "point": 0.541125583288129,
        "percentile_ci": [
          0.5054046136224759,
          0.5782213100706856
        ],
        "bca_ci": [
          0.5067216495234624,
          0.5803062014305811
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5410184907695675,
        "boot_std": 0.01856926449055212
      },
      "brier_onehot_choice_noul": {
        "point": 0.29371923203323924,
        "percentile_ci": [
          0.2693830854090773,
          0.3190064266522727
        ],
        "bca_ci": [
          0.2701372313693183,
          0.31985830422795464
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.2936634840889383,
        "boot_std": 0.01286120077169916
      },
      "ece_equal_width_M15": {
        "point": 0.018168936781436874,
        "percentile_ci": [
          0.01657044648138217,
          0.04132376799492761
        ],
        "bca_ci": [
          0.007788358971452556,
          0.0198527523763039
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.027924219367837986,
        "boot_std": 0.006437369507909466
      },
      "ece_family": {
        "card_convention_M10": 0.018728287561111123,
        "equal_width_M10": 0.018728287561111123,
        "equal_width_M15": 0.018168936781436874,
        "equal_width_M20": 0.023436174132717744,
        "equal_mass_M10": 0.022345319692044844,
        "equal_mass_M15": 0.02703575652096473,
        "equal_mass_M20": 0.034817692166946274
      },
      "signed_gap": 3.905187211372674e-05,
      "auroc": 0.7748463356973996,
      "auprc": 0.4593107863117605,
      "per_primitive_ece15": {
        "choice": 0.058655197951815376,
        "noul": 0.03932545607758811,
        "score": 0.023705881007777492
      },
      "ece_sweep": 0.021318120258645015,
      "aurc": 0.09493773013583899,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.08594649160204659,
          "percentile_ci": [
            -0.10211132801072018,
            -0.06917800174158308
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        },
        "delta_ece15": {
          "point_difference": -0.13270625558576915,
          "percentile_ci": [
            -0.1444703414460386,
            -0.10022082666098964
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    },
    "isotonic": {
      "accuracy": {
        "point": 0.7675,
        "percentile_ci": [
          0.747,
          0.788
        ],
        "bca_ci": [
          0.7455,
          0.787
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.76763665,
        "boot_std": 0.010491575624919711
      },
      "nll": {
        "point": 0.5806970226776617,
        "percentile_ci": [
          0.5192755964509638,
          0.6514935195024999
        ],
        "bca_ci": [
          0.5272709689812118,
          0.6675279928767772
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5804546865835233,
        "boot_std": 0.03401730368046157
      },
      "brier_onehot_choice_noul": {
        "point": 0.28928520332526336,
        "percentile_ci": [
          0.26352343303906167,
          0.3157395244709658
        ],
        "bca_ci": [
          0.26443000974216935,
          0.31714907384793156
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.28918150777513274,
        "boot_std": 0.013481950387319095
      },
      "ece_equal_width_M15": {
        "point": 0.0242805822047196,
        "percentile_ci": [
          0.019039198094929016,
          0.04646485455854161
        ],
        "bca_ci": [
          0.00942351779894121,
          0.030486116868376538
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.03181943155686405,
        "boot_std": 0.007076709616157977
      },
      "ece_family": {
        "card_convention_M10": 0.02426507408154628,
        "equal_width_M10": 0.02426507408154628,
        "equal_width_M15": 0.0242805822047196,
        "equal_width_M20": 0.027267053895753783,
        "equal_mass_M10": 0.02408055651242357,
        "equal_mass_M15": 0.03466860870072693,
        "equal_mass_M20": 0.029784028843476383
      },
      "signed_gap": 0.014842102520707168,
      "auroc": 0.7770515918882,
      "auprc": 0.4641065543986805,
      "per_primitive_ece15": {
        "choice": 0.04928996120248419,
        "noul": 0.02659506042402937,
        "score": 0.05245010816554838
      },
      "ece_sweep": 0.021196053190928116,
      "aurc": 0.09218550183172942,
      "paired_vs_identity": {
        "delta_nll": {
          "point_difference": -0.04637505221251392,
          "percentile_ci": [
            -0.09385023140064208,
            0.012238491552362478
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.1082
        },
        "delta_ece15": {
          "point_difference": -0.12659461016248644,
          "percentile_ci": [
            -0.1458902098799637,
            -0.09301049713569497
          ],
          "n_boot": 10000,
          "seed": 0,
          "p_two_sided_ge_0": 0.0
        }
      }
    }
  },
  "confirmatory_family_rows_C_D_E2t": [
    {
      "id": "C2",
      "test": "TrackB test dNLL single_temp vs identity",
      "delta": -0.09661801674297987,
      "ci95": [
        -0.1116205664861609,
        -0.0808387423275746
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "D2",
      "test": "TrackB test dECE15 single_temp vs identity",
      "delta": -0.12943820482568136,
      "ci95": [
        -0.1367591351634144,
        -0.10323335638235857
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "C3",
      "test": "TrackB test dNLL per_primitive vs identity",
      "delta": -0.09574043134222543,
      "ci95": [
        -0.11082678561259109,
        -0.07998576844833015
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "D3",
      "test": "TrackB test dECE15 per_primitive vs identity",
      "delta": -0.12725065336379088,
      "ci95": [
        -0.13569117344955428,
        -0.10233896810147462
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "C4",
      "test": "TrackB test dNLL per_bucket vs identity",
      "delta": -0.09574043134222543,
      "ci95": [
        -0.11082678561259109,
        -0.07998576844833015
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "D4",
      "test": "TrackB test dECE15 per_bucket vs identity",
      "delta": -0.12725065336379088,
      "ci95": [
        -0.13569117344955428,
        -0.10233896810147462
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "C5",
      "test": "TrackB test dNLL vector_choice vs identity",
      "delta": -0.08594649160204659,
      "ci95": [
        -0.10211132801072018,
        -0.06917800174158308
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "D5",
      "test": "TrackB test dECE15 vector_choice vs identity",
      "delta": -0.13270625558576915,
      "ci95": [
        -0.1444703414460386,
        -0.10022082666098964
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "C6",
      "test": "TrackB test dNLL isotonic vs identity",
      "delta": -0.04637505221251392,
      "ci95": [
        -0.09385023140064208,
        0.012238491552362478
      ],
      "p": 0.1082,
      "sides": 2
    },
    {
      "id": "D6",
      "test": "TrackB test dECE15 isotonic vs identity",
      "delta": -0.12659461016248644,
      "ci95": [
        -0.1458902098799637,
        -0.09301049713569497
      ],
      "p": 0.0,
      "sides": 2
    },
    {
      "id": "E2t",
      "test": "TrackB cascade vs random escalation (oracle scoring, matched rate)",
      "delta": 0.07566375000000002,
      "ci95": [
        0.06612896249999996,
        0.08508545
      ],
      "p": 0.0,
      "sides": 1
    }
  ],
  "e5_selective_prediction": {
    "winner_method": "isotonic",
    "risk_coverage": {
      "aurc": 0.09218550183172942,
      "accuracy_at_coverage": {
        "acc_at_cov_100": 0.7675,
        "acc_at_cov_90": 0.7988888888888889,
        "acc_at_cov_75": 0.8433333333333334,
        "acc_at_cov_50": 0.924,
        "acc_at_cov_25": 0.976
      },
      "curve_coverage_grid": [
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ],
      "curve_risk": [
        0.010000000000000009,
        0.0050000000000000044,
        0.0033333333333332993,
        0.012499999999999956,
        0.02400000000000002,
        0.033333333333333326,
        0.04714285714285715,
        0.05625000000000002,
        0.06444444444444442,
        0.07599999999999996,
        0.08909090909090911,
        0.10999999999999999,
        0.12923076923076926,
        0.14071428571428568,
        0.15666666666666662,
        0.17500000000000004,
        0.18647058823529417,
        0.20111111111111113,
        0.21526315789473682,
        0.23250000000000004
      ]
    },
    "operating_point_decision": {
      "tau": 0.75,
      "level": "decision",
      "coverage": {
        "point": 0.5835,
        "percentile_ci": [
          0.5575,
          0.609
        ],
        "bca_ci": [
          0.557,
          0.6085
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.5836290999999999,
        "boot_std": 0.01312145763454067
      },
      "accepted_set_accuracy": {
        "point": 0.897172236503856,
        "percentile_ci": [
          0.8776016035487668,
          0.915469146238377
        ],
        "bca_ci": [
          0.8764025385089326,
          0.9143485423645853
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.8972495984316052,
        "boot_std": 0.009773354211028972
      },
      "oracle_bound_end_to_end_accuracy": {
        "point": 0.94,
        "percentile_ci": [
          0.9285,
          0.9505
        ],
        "bca_ci": [
          0.927,
          0.9495
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.9400391,
        "boot_std": 0.005785759992591224
      },
      "symbolic_form": "end_to_end_acc(a_T) = cov * acc_accepted + (1 - cov) * a_T; the oracle bound is the a_T = 1 point (escalated items scored correct). LABELED A BOUND, not an achieved accuracy.",
      "escalation_rate": {
        "point": 0.4165,
        "bca_ci": [
          0.39149999999999996,
          0.44299999999999995
        ]
      },
      "accepted_set_error": {
        "point": 0.10282776349614398,
        "meets_0.10_target": false
      }
    },
    "operating_point_case": {
      "tau": 0.65,
      "level": "case",
      "coverage": {
        "point": 0.3575,
        "percentile_ci": [
          0.31,
          0.405
        ],
        "bca_ci": [
          0.3075,
          0.4025
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.35753025,
        "boot_std": 0.024046362150869496
      },
      "accepted_set_accuracy": {
        "point": 0.8615384615384615,
        "percentile_ci": [
          0.831496062992126,
          0.8898567576676777
        ],
        "bca_ci": [
          0.8298057605564972,
          0.8883316466035927
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.8615364593860674,
        "boot_std": 0.01490622935024085
      },
      "oracle_bound_end_to_end_accuracy": {
        "point": 0.9505,
        "percentile_ci": [
          0.9375,
          0.9624999999999999
        ],
        "bca_ci": [
          0.9365000000000001,
          0.9615
        ],
        "n_boot": 10000,
        "seed": 0,
        "boot_mean": 0.9504985,
        "boot_std": 0.006246695115818205
      },
      "symbolic_form": "end_to_end_acc(a_T) = cov * acc_accepted + (1 - cov) * a_T; the oracle bound is the a_T = 1 point (escalated items scored correct). LABELED A BOUND, not an achieved accuracy.",
      "escalation_rate": {
        "point": 0.6425000000000001,
        "bca_ci": [
          0.5974999999999999,
          0.6925
        ]
      },
      "accepted_set_error": {
        "point": 0.13846153846153852,
        "meets_0.10_target": false
      }
    },
    "E2t_decision": {
      "level": "decision",
      "tau": 0.75,
      "point_delta": 0.07566375000000002,
      "percentile_ci95": [
        0.06612896249999996,
        0.08508545
      ],
      "p_one_sided_le_0": 0.0,
      "n_boot": 10000,
      "seed": 0,
      "definition": "E1t: oracle-scored cascade minus oracle-scored random escalation at the SAME rate."
    }
  },
  "track_a_vs_track_b_identity": {
    "delta_accuracy_B_minus_A": {
      "point_difference": 0.0040000000000000036,
      "percentile_ci": [
        -0.009000000000000008,
        0.017000000000000015
      ],
      "n_boot": 10000,
      "seed": 0,
      "p_two_sided_ge_0": 0.568
    },
    "delta_nll_B_minus_A": {
      "point_difference": -0.0798283905048045,
      "percentile_ci": [
        -0.08880149057181477,
        -0.0703966951242992
      ],
      "n_boot": 10000,
      "seed": 0,
      "p_two_sided_ge_0": 0.0
    },
    "delta_ece15_B_minus_A": {
      "point_difference": -0.0633595370454644,
      "percentile_ci": [
        -0.07493877175525128,
        -0.04840784712919503
      ],
      "n_boot": 10000,
      "seed": 0,
      "p_two_sided_ge_0": 0.0
    },
    "track_a_identity": {
      "accuracy": 0.767,
      "nll": 0.7069004653949801,
      "ece15": 0.21423472941267044
    },
    "track_b_identity": {
      "accuracy": 0.771,
      "nll": 0.6270720748901756,
      "ece15": 0.15087519236720603
    }
  },
  "contamination_probe": {
    "clean_validation_240_cases": {
      "fitted_temperatures_choice_score_noul": [
        0.5815078780502662,
        0.5414626509853276,
        0.6378409485093537
      ],
      "test_nll": 0.5313316435479501,
      "test_ece15": 0.023624539003415154,
      "test_accuracy": 0.771
    },
    "trained_on_items_400": {
      "fitted_temperatures_choice_score_noul": [
        0.39986018957180886,
        0.3086119930013687,
        0.21930842409722684
      ],
      "test_nll": 0.5896556982914612,
      "test_ece15": 0.08732989256122153,
      "test_accuracy": 0.771
    },
    "note": "UPPER-BOUND probe: 'trained_on_items_400' fits temperatures on items the model trained on (the degenerate regime the notebook's own comment warns about); the notebook's real item-level holdout \u2014 unseen items from partially seen cases \u2014 lies between these regimes. n_trained_probe_decisions=400"
  }
}

==> anc/pins.json <==
{
  "written_at_utc": "2026-09-26T09:25:49.197337+00:00",
  "note": "Written before any experiment run. All revision SHAs resolved via the HF Hub API at written_at_utc.",
  "model": {
    "repo_id": "convaiinnovations/laya-typed-decisions",
    "url": "https://huggingface.co/convaiinnovations/laya-typed-decisions",
    "revision_sha": "1a793eb568e6718f15941d08f85432581df534e3",
    "local_snapshot": "hf_cache/hub/models--convaiinnovations--laya-typed-decisions/snapshots/1a793eb568e6718f15941d08f85432581df534e3"
  },
  "dataset": {
    "repo_id": "LocalLLaMA/typed-decisions",
    "url": "https://huggingface.co/datasets/LocalLLaMA/typed-decisions",
    "revision_sha": "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8",
    "local_snapshot": "hf_cache/hub/datasets--LocalLLaMA--typed-decisions/snapshots/f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8"
  },
  "base_model": {
    "repo_id": "convaiinnovations/laya",
    "url": "https://huggingface.co/convaiinnovations/laya",
    "revision_sha": "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851",
    "weights_downloaded": true,
    "note": "Weights not needed until Track B (step 6); checksum to be appended on first download.",
    "local_snapshot": "hf_cache/hub/models--convaiinnovations--laya/snapshots/55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851"
  },
  "laya_pip_package": {
    "version": "0.3.20"
  },
  "modernbert_base": {
    "repo_id": "answerdotai/ModernBERT-base",
    "url": "https://huggingface.co/answerdotai/ModernBERT-base",
    "revision_sha": "8949b909ec900327062f0ebf497f51aef5e6f0c8",
    "note": "Pinned 2026-09-26 for the ModernBERT-base specialist comparator (prereg section 0.1 item 5)."
  },
  "tls_bootstrap": "truststore.inject_into_ssl",
  "sha256": {
    "1a793eb568e6718f15941d08f85432581df534e3/encoder/config.json": "5268d24ad3b77c8151de5dcb0762ba4391619aad9ab0bda33e36fb083cfeae6d",
    "1a793eb568e6718f15941d08f85432581df534e3/model.safetensors": "4fa56de72383a9d3efa9cfa78955733c81b9fc8067a587ca4beb82c78107a24e",
    "1a793eb568e6718f15941d08f85432581df534e3/rl_agent_config.json": "ebf0cd524d92342a6be5e48e9fca3d7c2babfb5a56ccd79d2171ef5d8c7f7be8",
    "1a793eb568e6718f15941d08f85432581df534e3/tokenizer/tokenizer.json": "6c8aaa9a542084f2457eab775d4eeb51f92a70c0fd9de28d5edb0ddec3c08d30",
    "1a793eb568e6718f15941d08f85432581df534e3/tokenizer/tokenizer_config.json": "08d4cf3ac4dca381759441b85b91a6d40e688471dcd33d15d6649eb0a9a854d1",
    "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8/README.md": "5b0169dd370c458e589abee30fb6f23561a6f6a3ccc79bd52215b64b8e1b68a2",
    "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8/agent_trace_observability/test-00000-of-00001.parquet": "833ad1364237b9a3fe05be2c62e632f0cb34ba372284b975140d362ab246f70d",
    "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8/agent_trace_observability/train-00000-of-00001.parquet": "e7b2f78fe539517c6a66a90c68ed671c6133194a88d27dbff5d84713af46b901",
    "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8/all/test-00000-of-00001.parquet": "4f294f218ea1da27f3efef936359389c62ea4d3973a41457732990f1d31b647c",
    "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8/all/train-00000-of-00001.parquet": "46a58d63edfd86e23229c78afe8b72307bb4ca9fb0e8df180cabb3c67ec9dcd5",
    "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8/customer_service/test-00000-of-00001.parquet": "b4e6e23b3c2add197dda74008f2ce42ff996511ff1bf9c93e8b0e6d84ac9c275",
    "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8/customer_service/train-00000-of-00001.parquet": "3e3abc2a9307bc641f60a6f9042627897ca01c145c3206211dfa9c926ba8721c",
    "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8/invoice_processing/test-00000-of-00001.parquet": "ce2adfb5201dba910b23bda6ab9678c385b580edaabbf8348b4e024c120d4b75",
    "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8/invoice_processing/train-00000-of-00001.parquet": "6a5cfcd12e77e707cd9861107868a5adbb7df566ced3162bb9472cd3e348a598",
    "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8/security_incidents/test-00000-of-00001.parquet": "4d8bc1879a0b67e5d275edea21a694b06136ca2a2c3355215a7d8adea6b0c75f",
    "f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8/security_incidents/train-00000-of-00001.parquet": "3aae379ac25fc6434d5f5675f04b06f4310d1aac3056a0e30bb0f779aa2f0a99",
    "55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851/model.safetensors(base)": "891102d372688fc2a094dac56a384bc537b87c63f21f9f3dac0be2b7cbc8d86c"
  }
}

==> anc/predictions/base_full_test.jsonl <==
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.583333, 0.29, 0.09, 0.036667], "pred_argmax": 0, "pred_distribution": [0.548945, 0.065893, 0.251375, 0.133787], "max_prob": 0.548945, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.643333, 0.356667], "pred_argmax": 0, "pred_distribution": [0.6345, 0.3655], "max_prob": 0.6345, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.073333, 0.003333, 0.316667, 0.606667], "pred_argmax": 3, "pred_distribution": [0.343866, 0.062494, 0.20148, 0.392161], "max_prob": 0.392161, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.0913, 0.5978, 0.218, 0.0929], "max_prob": 0.5978, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.03, 0.7564, 0.0747, 0.1389], "max_prob": 0.7564, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.186667, 0.433333, 0.046667], "pred_argmax": 0, "pred_distribution": [0.591, 0.0906, 0.2168, 0.1016], "max_prob": 0.591, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.6243, 0.3757], "max_prob": 0.6243, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.123333, 0.01, 0.233333, 0.633333], "pred_argmax": 3, "pred_distribution": [0.370037, 0.070307, 0.173517, 0.386139], "max_prob": 0.386139, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.45, 0.043333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2556, 0.5932, 0.1133, 0.0379], "max_prob": 0.5932, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.433333, 0.113333, 0.02], "pred_argmax": 1, "pred_distribution": [0.061, 0.8673, 0.05, 0.0217], "max_prob": 0.8673, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.27, 0.313333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.5682, 0.0888, 0.2337, 0.1093], "max_prob": 0.5682, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 0, "pred_distribution": [0.632, 0.368], "max_prob": 0.632, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.42, 0.396667], "pred_argmax": 3, "pred_distribution": [0.323232, 0.10461, 0.170617, 0.40154], "max_prob": 0.40154, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.533333, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1029, 0.5938, 0.1919, 0.1114], "max_prob": 0.5938, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.6, 0.283333, 0.05], "pred_argmax": 1, "pred_distribution": [0.0853, 0.7606, 0.0893, 0.0648], "max_prob": 0.7606, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.333333, 0.283333, 0.05], "pred_argmax": 0, "pred_distribution": [0.494051, 0.113989, 0.240876, 0.151085], "max_prob": 0.494051, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5903, 0.4097], "max_prob": 0.5903, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.0, 0.466667, 0.35], "pred_argmax": 3, "pred_distribution": [0.1979, 0.098, 0.1602, 0.5439], "max_prob": 0.5439, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1667, 0.5883, 0.1555, 0.0895], "max_prob": 0.5883, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.633333, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.052295, 0.777522, 0.117688, 0.052495], "max_prob": 0.777522, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.216667, 0.366667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.5422, 0.0759, 0.2166, 0.1653], "max_prob": 0.5422, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 0, "pred_distribution": [0.6104, 0.3896], "max_prob": 0.6104, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.016667, 0.266667, 0.366667], "pred_argmax": 3, "pred_distribution": [0.376, 0.0861, 0.1457, 0.3922], "max_prob": 0.3922, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.716667, 0.266667, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3271, 0.4218, 0.1937, 0.0574], "max_prob": 0.4218, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.0982, 0.7722, 0.0845, 0.0451], "max_prob": 0.7722, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.083333, 0.316667, 0.0], "pred_argmax": 0, "pred_distribution": [0.6172, 0.0804, 0.2219, 0.0805], "max_prob": 0.6172, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.5431, 0.4569], "max_prob": 0.5431, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.15, 0.8], "pred_argmax": 3, "pred_distribution": [0.1849, 0.0775, 0.1621, 0.5755], "max_prob": 0.5755, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.716667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.10219, 0.526147, 0.264574, 0.107089], "max_prob": 0.526147, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.316667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.042804, 0.738974, 0.090209, 0.128013], "max_prob": 0.738974, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.533333, 0.14, 0.316667], "pred_argmax": 0, "pred_distribution": [0.491351, 0.115388, 0.273873, 0.119388], "max_prob": 0.491351, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 0, "pred_distribution": [0.5897, 0.4103], "max_prob": 0.5897, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.333333, 0.383333, 0.05], "pred_argmax": 0, "pred_distribution": [0.6827, 0.0905, 0.1409, 0.0859], "max_prob": 0.6827, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.516667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.0701, 0.4821, 0.3157, 0.1321], "max_prob": 0.4821, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.4, 0.433333], "pred_argmax": 1, "pred_distribution": [0.0573, 0.8035, 0.0926, 0.0466], "max_prob": 0.8035, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.45, 0.05], "pred_argmax": 0, "pred_distribution": [0.6121, 0.0734, 0.2124, 0.1021], "max_prob": 0.6121, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.5192, 0.4808], "max_prob": 0.5192, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.156667, 0.01, 0.55, 0.283333], "pred_argmax": 3, "pred_distribution": [0.3063, 0.082, 0.1592, 0.4525], "max_prob": 0.4525, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.1, 0.033333], "pred_argmax": 1, "pred_distribution": [0.316832, 0.450145, 0.174517, 0.058506], "max_prob": 0.450145, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.333333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.094409, 0.712271, 0.139714, 0.053605], "max_prob": 0.712271, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.533333, 0.183333, 0.233333], "pred_argmax": 0, "pred_distribution": [0.4723, 0.0943, 0.261, 0.1724], "max_prob": 0.4723, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 0, "pred_distribution": [0.547, 0.453], "max_prob": 0.547, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.466667, 0.233333, 0.05], "pred_argmax": 0, "pred_distribution": [0.533653, 0.127113, 0.232923, 0.106311], "max_prob": 0.533653, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.35, 0.55], "pred_argmax": 1, "pred_distribution": [0.1049, 0.4466, 0.3003, 0.1482], "max_prob": 0.4466, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 1, "pred_distribution": [0.0433, 0.8132, 0.1134, 0.0301], "max_prob": 0.8132, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.083333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.4813, 0.1005, 0.276, 0.1422], "max_prob": 0.4813, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.4846, 0.5154], "max_prob": 0.5154, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.666667, 0.15, 0.033333], "pred_argmax": 0, "pred_distribution": [0.564144, 0.133087, 0.172283, 0.130487], "max_prob": 0.564144, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 1, "pred_distribution": [0.0932, 0.3799, 0.3146, 0.2123], "max_prob": 0.3799, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.416667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.0573, 0.7026, 0.2062, 0.0339], "max_prob": 0.7026, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833, 0.033333, 0.133667, 0.0], "pred_argmax": 0, "pred_distribution": [0.535046, 0.082392, 0.242176, 0.140386], "max_prob": 0.535046, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.6591, 0.3409], "max_prob": 0.6591, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.0, 0.067, 0.899667], "pred_argmax": 0, "pred_distribution": [0.3782, 0.095, 0.222, 0.3048], "max_prob": 0.3782, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.583, 0.050333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1371, 0.5182, 0.254, 0.0907], "max_prob": 0.5182, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.566333, 0.033667, 0.0], "pred_argmax": 1, "pred_distribution": [0.075, 0.6856, 0.1595, 0.0799], "max_prob": 0.6856, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.78, 0.033333, 0.18, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5221, 0.09, 0.2238, 0.1641], "max_prob": 0.5221, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.936667, 0.063333], "pred_argmax": 0, "pred_distribution": [0.5569, 0.4431], "max_prob": 0.5569, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.006667, 0.116667, 0.856667], "pred_argmax": 0, "pred_distribution": [0.3647, 0.089, 0.186, 0.3603], "max_prob": 0.3647, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.643333, 0.3, 0.053333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.1655, 0.5001, 0.2363, 0.0981], "max_prob": 0.5001, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.61, 0.33, 0.053333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.0569, 0.8142, 0.0843, 0.0446], "max_prob": 0.8142, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.283333, 0.35, 0.05], "pred_argmax": 0, "pred_distribution": [0.5971, 0.0784, 0.199, 0.1255], "max_prob": 0.5971, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.6567, 0.3433], "max_prob": 0.6567, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.033333, 0.333333, 0.5], "pred_argmax": 0, "pred_distribution": [0.3868, 0.0749, 0.1703, 0.368], "max_prob": 0.3868, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.333333, 0.533333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0865, 0.4608, 0.3223, 0.1304], "max_prob": 0.4608, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.233333, 0.35, 0.083333], "pred_argmax": 1, "pred_distribution": [0.091791, 0.775322, 0.092691, 0.040196], "max_prob": 0.775322, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.166667, 0.383333, 0.05], "pred_argmax": 0, "pred_distribution": [0.525253, 0.090809, 0.236024, 0.147915], "max_prob": 0.525253, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5529, 0.4471], "max_prob": 0.5529, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.4, 0.366667], "pred_argmax": 3, "pred_distribution": [0.3465, 0.1009, 0.1968, 0.3558], "max_prob": 0.3558, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.063333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.1314, 0.5364, 0.2022, 0.13], "max_prob": 0.5364, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.3, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0668, 0.7059, 0.1091, 0.1182], "max_prob": 0.7059, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.113333, 0.383333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.5568, 0.0835, 0.239, 0.1207], "max_prob": 0.5568, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.823333, 0.176667], "pred_argmax": 0, "pred_distribution": [0.6232, 0.3768], "max_prob": 0.6232, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.266667, 0.666667], "pred_argmax": 3, "pred_distribution": [0.1966, 0.124, 0.2046, 0.4748], "max_prob": 0.4748, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.193333, 0.61, 0.18, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0685, 0.6603, 0.1506, 0.1206], "max_prob": 0.6603, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.313333, 0.543333, 0.12, 0.023333], "pred_argmax": 1, "pred_distribution": [0.05, 0.8389, 0.0507, 0.0604], "max_prob": 0.8389, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.433333, 0.133333, 0.3], "pred_argmax": 0, "pred_distribution": [0.448955, 0.107489, 0.294471, 0.149085], "max_prob": 0.448955, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 0, "pred_distribution": [0.5424, 0.4576], "max_prob": 0.5424, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.216667, 0.1], "pred_argmax": 0, "pred_distribution": [0.6085, 0.1122, 0.1692, 0.1101], "max_prob": 0.6085, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.343333, 0.533333], "pred_argmax": 1, "pred_distribution": [0.113511, 0.373237, 0.30163, 0.211621], "max_prob": 0.373237, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.433333, 0.4], "pred_argmax": 1, "pred_distribution": [0.051695, 0.812819, 0.09599, 0.039496], "max_prob": 0.812819, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.083333, 0.2], "pred_argmax": 0, "pred_distribution": [0.448055, 0.121388, 0.291671, 0.138886], "max_prob": 0.448055, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 0, "pred_distribution": [0.6574, 0.3426], "max_prob": 0.6574, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.509151, 0.137214, 0.168117, 0.185519], "max_prob": 0.509151, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.283333, 0.633333], "pred_argmax": 1, "pred_distribution": [0.132213, 0.50105, 0.243224, 0.123512], "max_prob": 0.50105, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.283333, 0.55], "pred_argmax": 1, "pred_distribution": [0.0753, 0.6718, 0.1949, 0.058], "max_prob": 0.6718, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.316667, 0.05], "pred_argmax": 0, "pred_distribution": [0.5143, 0.0714, 0.2574, 0.1569], "max_prob": 0.5143, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 0, "pred_distribution": [0.6181, 0.3819], "max_prob": 0.6181, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.096667, 0.036667, 0.35, 0.516667], "pred_argmax": 3, "pred_distribution": [0.2992, 0.0978, 0.204, 0.399], "max_prob": 0.399, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.583333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.0619, 0.4825, 0.2997, 0.1559], "max_prob": 0.4825, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.5, 0.25], "pred_argmax": 1, "pred_distribution": [0.041196, 0.59654, 0.114089, 0.248175], "max_prob": 0.59654, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.063333, 0.183333, 0.01], "pred_argmax": 0, "pred_distribution": [0.5946, 0.059, 0.2205, 0.1259], "max_prob": 0.5946, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 0, "pred_distribution": [0.5997, 0.4003], "max_prob": 0.5997, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.14, 0.793333], "pred_argmax": 3, "pred_distribution": [0.3803, 0.0609, 0.1343, 0.4245], "max_prob": 0.4245, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.713333, 0.273333, 0.01, 0.003333], "pred_argmax": 1, "pred_distribution": [0.1603, 0.5827, 0.1584, 0.0986], "max_prob": 0.5827, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.326667, 0.063333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1407, 0.6288, 0.1264, 0.1041], "max_prob": 0.6288, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.1, 0.4, 0.0], "pred_argmax": 0, "pred_distribution": [0.6733, 0.0495, 0.1741, 0.1031], "max_prob": 0.6733, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5893, 0.4107], "max_prob": 0.5893, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.016667, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.2632, 0.0764, 0.1434, 0.517], "max_prob": 0.517, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.483333, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.088709, 0.628063, 0.216522, 0.066707], "max_prob": 0.628063, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.0585, 0.7472, 0.1227, 0.0716], "max_prob": 0.7472, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.196667, 0.466667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6457, 0.0634, 0.2039, 0.087], "max_prob": 0.6457, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.5096, 0.4904], "max_prob": 0.5096, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.003333, 0.1, 0.85], "pred_argmax": 3, "pred_distribution": [0.242524, 0.059506, 0.151815, 0.546155], "max_prob": 0.546155, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.583333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.042896, 0.725027, 0.159584, 0.072493], "max_prob": 0.725027, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.13, 0.003333], "pred_argmax": 1, "pred_distribution": [0.065507, 0.725973, 0.09601, 0.112511], "max_prob": 0.725973, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.68, 0.053333, 0.253333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.690231, 0.051595, 0.144986, 0.113189], "max_prob": 0.690231, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.913333, 0.086667], "pred_argmax": 0, "pred_distribution": [0.675, 0.325], "max_prob": 0.675, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.023333, 0.173333, 0.776667], "pred_argmax": 0, "pred_distribution": [0.4472, 0.0737, 0.1882, 0.2909], "max_prob": 0.4472, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.013333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.135714, 0.671367, 0.117212, 0.075708], "max_prob": 0.671367, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.41, 0.13, 0.02], "pred_argmax": 1, "pred_distribution": [0.095, 0.7945, 0.0739, 0.0366], "max_prob": 0.7945, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.173333, 0.46, 0.06], "pred_argmax": 0, "pred_distribution": [0.5057, 0.0929, 0.2285, 0.1729], "max_prob": 0.5057, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5722, 0.4278], "max_prob": 0.5722, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.05, 0.566667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.30293, 0.09721, 0.151915, 0.447945], "max_prob": 0.447945, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.273333, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3002, 0.4575, 0.1826, 0.0597], "max_prob": 0.4575, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0523, 0.8204, 0.0879, 0.0394], "max_prob": 0.8204, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.08, 0.246667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.558456, 0.078608, 0.233623, 0.129313], "max_prob": 0.558456, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.6534, 0.3466], "max_prob": 0.6534, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.06, 0.023333, 0.203333, 0.713333], "pred_argmax": 0, "pred_distribution": [0.4104, 0.0883, 0.1215, 0.3798], "max_prob": 0.4104, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.416667, 0.083333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3128, 0.5051, 0.1358, 0.0463], "max_prob": 0.5051, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.466667, 0.146667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.056, 0.8543, 0.0525, 0.0372], "max_prob": 0.8543, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.366667, 0.05], "pred_argmax": 0, "pred_distribution": [0.5612, 0.079, 0.2711, 0.0887], "max_prob": 0.5612, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.6025, 0.3975], "max_prob": 0.6025, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.033333, 0.3, 0.55], "pred_argmax": 3, "pred_distribution": [0.2165, 0.1008, 0.1688, 0.5139], "max_prob": 0.5139, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.075608, 0.480448, 0.255426, 0.188519], "max_prob": 0.480448, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.316667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.09609, 0.680532, 0.10039, 0.122988], "max_prob": 0.680532, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.046667, 0.59, 0.14, 0.223333], "pred_argmax": 0, "pred_distribution": [0.434743, 0.113911, 0.340534, 0.110811], "max_prob": 0.434743, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 0, "pred_distribution": [0.5879, 0.4121], "max_prob": 0.5879, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.483333, 0.243333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.4501, 0.1664, 0.1686, 0.2149], "max_prob": 0.4501, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.35, 0.533333], "pred_argmax": 1, "pred_distribution": [0.1174, 0.5172, 0.2157, 0.1497], "max_prob": 0.5172, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.12, 0.333333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.0581, 0.4959, 0.3781, 0.0679], "max_prob": 0.4959, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.683333, 0.2, 0.066667], "pred_argmax": 0, "pred_distribution": [0.6197, 0.0727, 0.2118, 0.0958], "max_prob": 0.6197, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 0, "pred_distribution": [0.5082, 0.4918], "max_prob": 0.5082, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.266667, 0.5, 0.196667, 0.036667], "pred_argmax": 0, "pred_distribution": [0.6266, 0.1145, 0.1568, 0.1021], "max_prob": 0.6266, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.13, 0.433333, 0.416667], "pred_argmax": 1, "pred_distribution": [0.0665, 0.5901, 0.224, 0.1194], "max_prob": 0.5901, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.143333, 0.4, 0.416667], "pred_argmax": 1, "pred_distribution": [0.0726, 0.5883, 0.2182, 0.1209], "max_prob": 0.5883, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.216667, 0.633333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.5566, 0.0861, 0.24, 0.1173], "max_prob": 0.5566, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5756, 0.4244], "max_prob": 0.5756, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.0, 0.233333, 0.7], "pred_argmax": 3, "pred_distribution": [0.1754, 0.0999, 0.1717, 0.553], "max_prob": 0.553, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.0908, 0.5474, 0.2323, 0.1295], "max_prob": 0.5474, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.566667, 0.2, 0.0], "pred_argmax": 1, "pred_distribution": [0.0373, 0.7606, 0.0752, 0.1269], "max_prob": 0.7606, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.083333, 0.283333, 0.0], "pred_argmax": 0, "pred_distribution": [0.630463, 0.055306, 0.194719, 0.119512], "max_prob": 0.630463, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.6423, 0.3577], "max_prob": 0.6423, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.25, 0.666667], "pred_argmax": 0, "pred_distribution": [0.4294, 0.0932, 0.18, 0.2974], "max_prob": 0.4294, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.2, 0.063333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.1678, 0.5612, 0.1838, 0.0872], "max_prob": 0.5612, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.08, 0.003333], "pred_argmax": 1, "pred_distribution": [0.059394, 0.879212, 0.049095, 0.012299], "max_prob": 0.879212, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.466667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.4773, 0.0955, 0.2337, 0.1935], "max_prob": 0.4773, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.7088, 0.2912], "max_prob": 0.7088, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.633333, 0.116667], "pred_argmax": 0, "pred_distribution": [0.4427, 0.1206, 0.201, 0.2357], "max_prob": 0.4427, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.5, 0.083333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.090091, 0.489351, 0.232977, 0.187581], "max_prob": 0.489351, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.5, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.0378, 0.6865, 0.177, 0.0987], "max_prob": 0.6865, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.283333, 0.083333], "pred_argmax": 0, "pred_distribution": [0.5374, 0.0934, 0.2591, 0.1101], "max_prob": 0.5374, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 0, "pred_distribution": [0.6106, 0.3894], "max_prob": 0.6106, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.006667, 0.583333, 0.21], "pred_argmax": 3, "pred_distribution": [0.2034, 0.0989, 0.1561, 0.5416], "max_prob": 0.5416, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.151785, 0.389061, 0.318968, 0.140186], "max_prob": 0.389061, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1489, 0.678, 0.1158, 0.0573], "max_prob": 0.678, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.516667, 0.333333, 0.05], "pred_argmax": 0, "pred_distribution": [0.4957, 0.1085, 0.2298, 0.166], "max_prob": 0.4957, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 0, "pred_distribution": [0.5571, 0.4429], "max_prob": 0.5571, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.473333, 0.02, 0.443333, 0.063333], "pred_argmax": 3, "pred_distribution": [0.3151, 0.0784, 0.1938, 0.4127], "max_prob": 0.4127, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.633333, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1751, 0.5126, 0.2207, 0.0916], "max_prob": 0.5126, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1026, 0.6493, 0.1528, 0.0953], "max_prob": 0.6493, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.566667, 0.266667, 0.1], "pred_argmax": 0, "pred_distribution": [0.473147, 0.10111, 0.267727, 0.158016], "max_prob": 0.473147, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4765, 0.5235], "max_prob": 0.5235, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.383333, 0.316667, 0.05], "pred_argmax": 0, "pred_distribution": [0.5506, 0.1255, 0.1887, 0.1352], "max_prob": 0.5506, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 1, "pred_distribution": [0.155684, 0.391261, 0.29797, 0.155084], "max_prob": 0.391261, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.183333, 0.383333, 0.366667], "pred_argmax": 1, "pred_distribution": [0.0822, 0.5774, 0.2995, 0.0409], "max_prob": 0.5774, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.583333, 0.05, 0.366667], "pred_argmax": 0, "pred_distribution": [0.412441, 0.130313, 0.305631, 0.151615], "max_prob": 0.412441, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.066667, 0.933333], "pred_argmax": 1, "pred_distribution": [0.5, 0.5], "max_prob": 0.5, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.766667, 0.083333, 0.0], "pred_argmax": 0, "pred_distribution": [0.50075, 0.140086, 0.212379, 0.146785], "max_prob": 0.50075, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 1, "pred_distribution": [0.0657, 0.4972, 0.235, 0.2021], "max_prob": 0.4972, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 1, "pred_distribution": [0.057594, 0.648635, 0.227477, 0.066293], "max_prob": 0.648635, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.183333, 0.466667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.6282, 0.0746, 0.2131, 0.0841], "max_prob": 0.6282, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.6175, 0.3825], "max_prob": 0.6175, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.033333, 0.283333, 0.6], "pred_argmax": 3, "pred_distribution": [0.230377, 0.106189, 0.143286, 0.520148], "max_prob": 0.520148, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.226667, 0.633333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0627, 0.4502, 0.3091, 0.178], "max_prob": 0.4502, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.466667, 0.25, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0649, 0.7444, 0.0867, 0.104], "max_prob": 0.7444, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.133333, 0.333333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.475, 0.1034, 0.2444, 0.1772], "max_prob": 0.475, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5664, 0.4336], "max_prob": 0.5664, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.35, 0.566667], "pred_argmax": 3, "pred_distribution": [0.3149, 0.0985, 0.2311, 0.3555], "max_prob": 0.3555, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.4, 0.096667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.169317, 0.49845, 0.246825, 0.085409], "max_prob": 0.49845, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.366667, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.065, 0.7111, 0.1592, 0.0647], "max_prob": 0.7111, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.316667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.5784, 0.0768, 0.227, 0.1178], "max_prob": 0.5784, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.5495, 0.4505], "max_prob": 0.5495, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.0, 0.45, 0.2], "pred_argmax": 3, "pred_distribution": [0.2801, 0.1006, 0.2417, 0.3776], "max_prob": 0.3776, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.134813, 0.611961, 0.168917, 0.084308], "max_prob": 0.611961, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.45, 0.233333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0339, 0.7863, 0.1058, 0.074], "max_prob": 0.7863, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.593333, 0.216667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.437444, 0.131813, 0.257726, 0.173017], "max_prob": 0.437444, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 0, "pred_distribution": [0.6623, 0.3377], "max_prob": 0.6623, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.566667, 0.266667, 0.043333], "pred_argmax": 0, "pred_distribution": [0.580058, 0.114511, 0.214721, 0.090709], "max_prob": 0.580058, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.106667, 0.366667, 0.51], "pred_argmax": 1, "pred_distribution": [0.1085, 0.47, 0.2592, 0.1623], "max_prob": 0.47, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.35, 0.5], "pred_argmax": 1, "pred_distribution": [0.0638, 0.7273, 0.1581, 0.0508], "max_prob": 0.7273, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.233333, 0.516667, 0.05], "pred_argmax": 0, "pred_distribution": [0.587459, 0.080908, 0.219022, 0.112611], "max_prob": 0.587459, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 0, "pred_distribution": [0.5443, 0.4557], "max_prob": 0.5443, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.11, 0.006667, 0.366667, 0.516667], "pred_argmax": 3, "pred_distribution": [0.365237, 0.084608, 0.167317, 0.382838], "max_prob": 0.382838, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.3, 0.09, 0.01], "pred_argmax": 1, "pred_distribution": [0.2389, 0.5308, 0.1755, 0.0548], "max_prob": 0.5308, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.366667, 0.196667, 0.02], "pred_argmax": 1, "pred_distribution": [0.0743, 0.7703, 0.1201, 0.0353], "max_prob": 0.7703, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.733333, 0.133333, 0.1], "pred_argmax": 0, "pred_distribution": [0.5348, 0.0793, 0.2746, 0.1113], "max_prob": 0.5348, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 0, "pred_distribution": [0.6133, 0.3867], "max_prob": 0.6133, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.233333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.645565, 0.066707, 0.164616, 0.123112], "max_prob": 0.645565, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.433333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.0831, 0.4839, 0.3062, 0.1268], "max_prob": 0.4839, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.2, 0.433333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.148815, 0.654765, 0.10411, 0.092309], "max_prob": 0.654765, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.366667, 0.283333, 0.25], "pred_argmax": 0, "pred_distribution": [0.5622, 0.0725, 0.2569, 0.1084], "max_prob": 0.5622, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 0, "pred_distribution": [0.6515, 0.3485], "max_prob": 0.6515, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.696667, 0.003333, 0.256667, 0.043333], "pred_argmax": 0, "pred_distribution": [0.3887, 0.1037, 0.2708, 0.2368], "max_prob": 0.3887, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.283333, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1425, 0.5913, 0.2095, 0.0567], "max_prob": 0.5913, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1036, 0.709, 0.124, 0.0634], "max_prob": 0.709, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.1, 0.333333, 0.0], "pred_argmax": 0, "pred_distribution": [0.491149, 0.10111, 0.214821, 0.192919], "max_prob": 0.491149, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.6101, 0.3899], "max_prob": 0.6101, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.2103, 0.0839, 0.1726, 0.5332], "max_prob": 0.5332, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.185719, 0.568357, 0.186019, 0.059906], "max_prob": 0.568357, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.366667, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.0665, 0.6947, 0.1498, 0.089], "max_prob": 0.6947, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.316667, 0.283333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.536, 0.0751, 0.2396, 0.1493], "max_prob": 0.536, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5922, 0.4078], "max_prob": 0.5922, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.3, 0.0, 0.283333, 0.416667], "pred_argmax": 3, "pred_distribution": [0.2226, 0.0933, 0.2011, 0.483], "max_prob": 0.483, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.306667, 0.04, 0.003333], "pred_argmax": 1, "pred_distribution": [0.1595, 0.521, 0.2225, 0.097], "max_prob": 0.521, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.333333, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.0541, 0.8166, 0.0771, 0.0522], "max_prob": 0.8166, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.583333, 0.216667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.6155, 0.0603, 0.2461, 0.0781], "max_prob": 0.6155, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 0, "pred_distribution": [0.7022, 0.2978], "max_prob": 0.7022, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.083333, 0.416667, 0.266667], "pred_argmax": 0, "pred_distribution": [0.4091, 0.0676, 0.2984, 0.2249], "max_prob": 0.4091, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.2, 0.6, 0.1], "pred_argmax": 1, "pred_distribution": [0.0504, 0.5915, 0.2302, 0.1279], "max_prob": 0.5915, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 1, "pred_distribution": [0.145785, 0.584942, 0.109789, 0.159484], "max_prob": 0.584942, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.616667, 0.233333, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7639, 0.0327, 0.1504, 0.053], "max_prob": 0.7639, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 0, "pred_distribution": [0.5912, 0.4088], "max_prob": 0.5912, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.033333, 0.433333, 0.233333], "pred_argmax": 3, "pred_distribution": [0.3498, 0.1005, 0.1818, 0.3679], "max_prob": 0.3679, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.516667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0672, 0.5177, 0.2805, 0.1346], "max_prob": 0.5177, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0699, 0.7619, 0.077, 0.0912], "max_prob": 0.7619, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.133333, 0.633333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.551555, 0.090009, 0.243624, 0.114811], "max_prob": 0.551555, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.7216, 0.2784], "max_prob": 0.7216, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.0, 0.216667, 0.65], "pred_argmax": 3, "pred_distribution": [0.216122, 0.078908, 0.176918, 0.528053], "max_prob": 0.528053, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.6, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.1782, 0.6225, 0.1415, 0.0578], "max_prob": 0.6225, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.15, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.0471, 0.8102, 0.0892, 0.0535], "max_prob": 0.8102, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.036667, 0.166667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6066, 0.0711, 0.2, 0.1223], "max_prob": 0.6066, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.6618, 0.3382], "max_prob": 0.6618, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.006667, 0.07, 0.913333], "pred_argmax": 0, "pred_distribution": [0.3653, 0.0864, 0.2096, 0.3387], "max_prob": 0.3653, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.08, 0.006667, 0.0], "pred_argmax": 1, "pred_distribution": [0.0963, 0.7246, 0.1212, 0.0579], "max_prob": 0.7246, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.133333, 0.02, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0555, 0.8232, 0.0936, 0.0277], "max_prob": 0.8232, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.2, 0.583333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.605639, 0.084092, 0.193481, 0.116788], "max_prob": 0.605639, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.6009, 0.3991], "max_prob": 0.6009, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.09, 0.006667, 0.226667, 0.676667], "pred_argmax": 3, "pred_distribution": [0.260874, 0.112689, 0.148885, 0.477552], "max_prob": 0.477552, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.102, 0.606, 0.2068, 0.0852], "max_prob": 0.606, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.4, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.073093, 0.715428, 0.119188, 0.092291], "max_prob": 0.715428, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.416667, 0.133333, 0.416667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.5392, 0.0809, 0.2632, 0.1167], "max_prob": 0.5392, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.6653, 0.3347], "max_prob": 0.6653, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.4, 0.5], "pred_argmax": 0, "pred_distribution": [0.2958, 0.1237, 0.2921, 0.2884], "max_prob": 0.2958, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.616667, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0992, 0.475, 0.3216, 0.1042], "max_prob": 0.475, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.283333, 0.466667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.0569, 0.6723, 0.1704, 0.1004], "max_prob": 0.6723, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.15, 0.483333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.5084, 0.0791, 0.2608, 0.1517], "max_prob": 0.5084, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 0, "pred_distribution": [0.6892, 0.3108], "max_prob": 0.6892, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.026667, 0.19, 0.74], "pred_argmax": 3, "pred_distribution": [0.363836, 0.058306, 0.154515, 0.423342], "max_prob": 0.423342, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.09, 0.293333, 0.55, 0.066667], "pred_argmax": 1, "pred_distribution": [0.141414, 0.363236, 0.354235, 0.141114], "max_prob": 0.363236, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.35, 0.113333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.0432, 0.6567, 0.1349, 0.1652], "max_prob": 0.6567, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.45, 0.4, 0.05], "pred_argmax": 0, "pred_distribution": [0.5197, 0.092, 0.2833, 0.105], "max_prob": 0.5197, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.654, 0.346], "max_prob": 0.654, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.0, 0.566667, 0.2], "pred_argmax": 0, "pred_distribution": [0.464846, 0.065107, 0.156916, 0.313131], "max_prob": 0.464846, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.433333, 0.433333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0907, 0.6112, 0.2271, 0.071], "max_prob": 0.6112, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.583333, 0.183333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1354, 0.7186, 0.1102, 0.0358], "max_prob": 0.7186, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.25, 0.533333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.4616, 0.08, 0.2211, 0.2373], "max_prob": 0.4616, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.6421, 0.3579], "max_prob": 0.6421, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.443333, 0.016667, 0.46, 0.08], "pred_argmax": 0, "pred_distribution": [0.4059, 0.0721, 0.1358, 0.3862], "max_prob": 0.4059, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.14, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2665, 0.5023, 0.1749, 0.0563], "max_prob": 0.5023, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.233333, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.09651, 0.768977, 0.10061, 0.033903], "max_prob": 0.768977, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.133333, 0.583333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.5671, 0.0727, 0.2259, 0.1343], "max_prob": 0.5671, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.81, 0.19], "pred_argmax": 0, "pred_distribution": [0.646, 0.354], "max_prob": 0.646, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.366667, 0.566667], "pred_argmax": 0, "pred_distribution": [0.484248, 0.062106, 0.153015, 0.30063], "max_prob": 0.484248, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.316667, 0.333333, 0.313333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.1318, 0.4833, 0.2417, 0.1432], "max_prob": 0.4833, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.45, 0.183333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0708, 0.8034, 0.0794, 0.0464], "max_prob": 0.8034, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.266667, 0.483333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.582242, 0.078392, 0.237876, 0.10149], "max_prob": 0.582242, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.6107, 0.3893], "max_prob": 0.6107, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.016667, 0.383333, 0.483333], "pred_argmax": 3, "pred_distribution": [0.2663, 0.0933, 0.2521, 0.3883], "max_prob": 0.3883, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1204, 0.6929, 0.1328, 0.0539], "max_prob": 0.6929, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.466667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0639, 0.7853, 0.1202, 0.0306], "max_prob": 0.7853, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.4, 0.2, 0.4, 0.0], "pred_argmax": 0, "pred_distribution": [0.6148, 0.0729, 0.1978, 0.1145], "max_prob": 0.6148, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.6206, 0.3794], "max_prob": 0.6206, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.0, 0.333333, 0.466667], "pred_argmax": 3, "pred_distribution": [0.348035, 0.092309, 0.166517, 0.393139], "max_prob": 0.393139, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.2, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.2223, 0.4585, 0.1916, 0.1276], "max_prob": 0.4585, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.0554, 0.8564, 0.0655, 0.0227], "max_prob": 0.8564, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.296667, 0.216667, 0.02], "pred_argmax": 0, "pred_distribution": [0.5594, 0.0799, 0.2313, 0.1294], "max_prob": 0.5594, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.66, 0.34], "pred_argmax": 0, "pred_distribution": [0.5626, 0.4374], "max_prob": 0.5626, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.006667, 0.376667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.3637, 0.0721, 0.1981, 0.3661], "max_prob": 0.3661, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.2397, 0.4892, 0.1936, 0.0775], "max_prob": 0.4892, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.066667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0534, 0.7818, 0.0871, 0.0777], "max_prob": 0.7818, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.06, 0.3, 0.006667], "pred_argmax": 0, "pred_distribution": [0.529247, 0.09879, 0.267373, 0.10459], "max_prob": 0.529247, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.6791, 0.3209], "max_prob": 0.6791, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.003333, 0.25, 0.716667], "pred_argmax": 3, "pred_distribution": [0.308631, 0.085709, 0.222622, 0.383038], "max_prob": 0.383038, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.073333, 0.01], "pred_argmax": 1, "pred_distribution": [0.1031, 0.5514, 0.2127, 0.1328], "max_prob": 0.5514, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.526667, 0.333333, 0.133333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.0734, 0.6622, 0.1261, 0.1383], "max_prob": 0.6622, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.116667, 0.55, 0.016667], "pred_argmax": 0, "pred_distribution": [0.637464, 0.066307, 0.216622, 0.079608], "max_prob": 0.637464, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.6584, 0.3416], "max_prob": 0.6584, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.15, 0.016667, 0.416667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.261026, 0.10281, 0.19572, 0.440444], "max_prob": 0.440444, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.6, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0719, 0.7372, 0.1194, 0.0715], "max_prob": 0.7372, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.0841, 0.7139, 0.0809, 0.1211], "max_prob": 0.7139, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.39, 0.41, 0.05], "pred_argmax": 0, "pred_distribution": [0.672, 0.0519, 0.2064, 0.0697], "max_prob": 0.672, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.7616, 0.2384], "max_prob": 0.7616, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.46, 0.156667], "pred_argmax": 3, "pred_distribution": [0.3659, 0.0739, 0.1817, 0.3785], "max_prob": 0.3785, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.112989, 0.583342, 0.156084, 0.147585], "max_prob": 0.583342, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.283333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.091191, 0.753725, 0.066493, 0.088591], "max_prob": 0.753725, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.166667, 0.116667], "pred_argmax": 0, "pred_distribution": [0.49635, 0.09949, 0.29757, 0.106589], "max_prob": 0.49635, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.196667, 0.803333], "pred_argmax": 0, "pred_distribution": [0.5765, 0.4235], "max_prob": 0.5765, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 0, "pred_distribution": [0.5329, 0.1051, 0.2608, 0.1012], "max_prob": 0.5329, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.266667, 0.6], "pred_argmax": 1, "pred_distribution": [0.048, 0.4126, 0.2942, 0.2452], "max_prob": 0.4126, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.3, 0.533333], "pred_argmax": 1, "pred_distribution": [0.055, 0.6431, 0.1482, 0.1537], "max_prob": 0.6431, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.736667, 0.043333, 0.213333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6178, 0.0778, 0.2227, 0.0817], "max_prob": 0.6178, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.6536, 0.3464], "max_prob": 0.6536, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.01, 0.186667, 0.75], "pred_argmax": 3, "pred_distribution": [0.2663, 0.0932, 0.1526, 0.4879], "max_prob": 0.4879, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.443333, 0.496667, 0.05, 0.01], "pred_argmax": 1, "pred_distribution": [0.10029, 0.631437, 0.174083, 0.094191], "max_prob": 0.631437, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.54, 0.346667, 0.103333, 0.01], "pred_argmax": 1, "pred_distribution": [0.052795, 0.783422, 0.089491, 0.074293], "max_prob": 0.783422, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.433333, 0.05], "pred_argmax": 0, "pred_distribution": [0.548845, 0.080592, 0.257374, 0.113189], "max_prob": 0.548845, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.53, 0.47], "pred_argmax": 0, "pred_distribution": [0.5701, 0.4299], "max_prob": 0.5701, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.25, 0.683333], "pred_argmax": 3, "pred_distribution": [0.343734, 0.109411, 0.20002, 0.346835], "max_prob": 0.346835, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.383333, 0.433333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.082, 0.434, 0.3121, 0.1719], "max_prob": 0.434, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.383333, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.0771, 0.7166, 0.1155, 0.0908], "max_prob": 0.7166, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.1, 0.366667, 0.0], "pred_argmax": 0, "pred_distribution": [0.465947, 0.092809, 0.279028, 0.162216], "max_prob": 0.465947, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.6094, 0.3906], "max_prob": 0.6094, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.283333, 0.633333], "pred_argmax": 3, "pred_distribution": [0.2632, 0.0646, 0.1314, 0.5408], "max_prob": 0.5408, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.19792, 0.575858, 0.139414, 0.086809], "max_prob": 0.575858, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.05, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0499, 0.8245, 0.0798, 0.0458], "max_prob": 0.8245, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.573333, 0.1, 0.293333], "pred_argmax": 0, "pred_distribution": [0.4416, 0.1184, 0.2612, 0.1788], "max_prob": 0.4416, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 0, "pred_distribution": [0.6428, 0.3572], "max_prob": 0.6428, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.743333, 0.166667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.5359, 0.1178, 0.2182, 0.1281], "max_prob": 0.5359, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.366667, 0.566667], "pred_argmax": 1, "pred_distribution": [0.1194, 0.4629, 0.3105, 0.1072], "max_prob": 0.4629, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.366667, 0.516667], "pred_argmax": 1, "pred_distribution": [0.1143, 0.6923, 0.1375, 0.0559], "max_prob": 0.6923, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.216667, 0.416667, 0.05], "pred_argmax": 0, "pred_distribution": [0.59626, 0.054705, 0.236824, 0.112211], "max_prob": 0.59626, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5996, 0.4004], "max_prob": 0.5996, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.016667, 0.493333, 0.206667], "pred_argmax": 0, "pred_distribution": [0.553555, 0.067807, 0.175218, 0.20342], "max_prob": 0.553555, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.266667, 0.046667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.242876, 0.512849, 0.173583, 0.070693], "max_prob": 0.512849, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.366667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2727, 0.5683, 0.0843, 0.0747], "max_prob": 0.5683, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.066667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.4643, 0.1066, 0.3124, 0.1167], "max_prob": 0.4643, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 0, "pred_distribution": [0.7266, 0.2734], "max_prob": 0.7266, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.083333, 0.0], "pred_argmax": 0, "pred_distribution": [0.5777, 0.1117, 0.2297, 0.0809], "max_prob": 0.5777, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.25, 0.7], "pred_argmax": 1, "pred_distribution": [0.0584, 0.5859, 0.2326, 0.1231], "max_prob": 0.5859, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.366667, 0.5], "pred_argmax": 1, "pred_distribution": [0.0486, 0.7003, 0.1829, 0.0682], "max_prob": 0.7003, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.416667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.5382, 0.103, 0.2721, 0.0867], "max_prob": 0.5382, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.7182, 0.2818], "max_prob": 0.7182, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.45, 0.183333], "pred_argmax": 0, "pred_distribution": [0.3538, 0.0984, 0.2175, 0.3303], "max_prob": 0.3538, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.516667, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1667, 0.675, 0.0952, 0.0631], "max_prob": 0.675, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.566667, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.045305, 0.848685, 0.074207, 0.031803], "max_prob": 0.848685, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.07, 0.423333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5724, 0.0901, 0.2077, 0.1298], "max_prob": 0.5724, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.5734, 0.4266], "max_prob": 0.5734, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.01, 0.1, 0.85], "pred_argmax": 3, "pred_distribution": [0.3574, 0.0835, 0.1694, 0.3897], "max_prob": 0.3897, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.92, 0.066667, 0.011667, 0.001667], "pred_argmax": 1, "pred_distribution": [0.105489, 0.631537, 0.165283, 0.09769], "max_prob": 0.631537, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.166667, 0.026667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.0796, 0.7441, 0.1355, 0.0408], "max_prob": 0.7441, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.416667, 0.433333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.4646, 0.0867, 0.2628, 0.1859], "max_prob": 0.4646, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.393333, 0.606667], "pred_argmax": 0, "pred_distribution": [0.6874, 0.3126], "max_prob": 0.6874, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.016667, 0.55, 0.126667], "pred_argmax": 3, "pred_distribution": [0.401, 0.0523, 0.1385, 0.4082], "max_prob": 0.4082, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.273333, 0.073333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.235276, 0.431157, 0.235276, 0.09829], "max_prob": 0.431157, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.3, 0.033333], "pred_argmax": 1, "pred_distribution": [0.062, 0.8017, 0.08, 0.0563], "max_prob": 0.8017, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.45, 0.063333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.455, 0.0987, 0.3002, 0.1461], "max_prob": 0.455, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.056667, 0.943333], "pred_argmax": 0, "pred_distribution": [0.6206, 0.3794], "max_prob": 0.6206, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.816667, 0.076667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.4144, 0.2576, 0.2229, 0.1051], "max_prob": 0.4144, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.316667, 0.65], "pred_argmax": 1, "pred_distribution": [0.0254, 0.4086, 0.2342, 0.3318], "max_prob": 0.4086, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.266667, 0.65], "pred_argmax": 1, "pred_distribution": [0.0506, 0.6366, 0.2382, 0.0746], "max_prob": 0.6366, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.193333, 0.45, 0.04], "pred_argmax": 0, "pred_distribution": [0.5361, 0.0692, 0.2695, 0.1252], "max_prob": 0.5361, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.676667, 0.323333], "pred_argmax": 0, "pred_distribution": [0.6699, 0.3301], "max_prob": 0.6699, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 3, "pred_distribution": [0.289, 0.0709, 0.2046, 0.4355], "max_prob": 0.4355, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.236667, 0.616667, 0.073333], "pred_argmax": 1, "pred_distribution": [0.1026, 0.4777, 0.2765, 0.1432], "max_prob": 0.4777, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.416667, 0.383333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0501, 0.8434, 0.0708, 0.0357], "max_prob": 0.8434, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.116667, 0.333333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.5893, 0.0764, 0.2224, 0.1119], "max_prob": 0.5893, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.6532, 0.3468], "max_prob": 0.6532, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.316667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.4579, 0.0785, 0.2044, 0.2592], "max_prob": 0.4579, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.383333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.1865, 0.5615, 0.1618, 0.0902], "max_prob": 0.5615, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.090591, 0.780422, 0.089791, 0.039196], "max_prob": 0.780422, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.35, 0.4, 0.066667], "pred_argmax": 0, "pred_distribution": [0.5272, 0.0957, 0.2513, 0.1258], "max_prob": 0.5272, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5651, 0.4349], "max_prob": 0.5651, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.123333, 0.026667, 0.533333, 0.316667], "pred_argmax": 3, "pred_distribution": [0.2058, 0.1426, 0.1824, 0.4692], "max_prob": 0.4692, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.3, 0.55, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0424, 0.5226, 0.2058, 0.2292], "max_prob": 0.5226, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.333333, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.0401, 0.8073, 0.0669, 0.0857], "max_prob": 0.8073, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.09, 0.533333, 0.326667, 0.05], "pred_argmax": 0, "pred_distribution": [0.605739, 0.072993, 0.213679, 0.107589], "max_prob": 0.605739, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 0, "pred_distribution": [0.6837, 0.3163], "max_prob": 0.6837, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 0, "pred_distribution": [0.4012, 0.0718, 0.1324, 0.3946], "max_prob": 0.4012, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.21, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.084608, 0.505751, 0.314431, 0.09521], "max_prob": 0.505751, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.093333, 0.306667, 0.476667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.0844, 0.7977, 0.0636, 0.0543], "max_prob": 0.7977, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.05, 0.35, 0.0], "pred_argmax": 0, "pred_distribution": [0.5771, 0.0837, 0.2295, 0.1097], "max_prob": 0.5771, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.62, 0.38], "max_prob": 0.62, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.183333, 0.0, 0.166667, 0.65], "pred_argmax": 3, "pred_distribution": [0.3142, 0.0764, 0.1376, 0.4718], "max_prob": 0.4718, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.247, 0.5724, 0.1393, 0.0413], "max_prob": 0.5724, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.085091, 0.80262, 0.068493, 0.043796], "max_prob": 0.80262, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.15, 0.45, 0.016667], "pred_argmax": 0, "pred_distribution": [0.5555, 0.1053, 0.2234, 0.1158], "max_prob": 0.5555, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5677, 0.4323], "max_prob": 0.5677, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.433333, 0.466667], "pred_argmax": 3, "pred_distribution": [0.218822, 0.090709, 0.171417, 0.519052], "max_prob": 0.519052, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.55, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.1342, 0.5653, 0.197, 0.1035], "max_prob": 0.5653, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.4, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1065, 0.717, 0.1424, 0.0341], "max_prob": 0.717, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.433333, 0.333333, 0.05], "pred_argmax": 0, "pred_distribution": [0.5982, 0.07, 0.1971, 0.1347], "max_prob": 0.5982, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.6027, 0.3973], "max_prob": 0.6027, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.193333, 0.056667, 0.583333, 0.166667], "pred_argmax": 3, "pred_distribution": [0.2314, 0.0945, 0.1677, 0.5064], "max_prob": 0.5064, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.233333, 0.55, 0.1], "pred_argmax": 1, "pred_distribution": [0.115588, 0.474453, 0.30237, 0.107589], "max_prob": 0.474453, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.483333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.128313, 0.719872, 0.114911, 0.036904], "max_prob": 0.719872, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.116667, 0.1], "pred_argmax": 0, "pred_distribution": [0.4115, 0.101, 0.2668, 0.2207], "max_prob": 0.4115, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 0, "pred_distribution": [0.5916, 0.4084], "max_prob": 0.5916, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.633333, 0.193333, 0.023333], "pred_argmax": 0, "pred_distribution": [0.5163, 0.2259, 0.1536, 0.1042], "max_prob": 0.5163, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.426667, 0.5], "pred_argmax": 1, "pred_distribution": [0.0626, 0.5192, 0.2297, 0.1885], "max_prob": 0.5192, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.383333, 0.433333], "pred_argmax": 1, "pred_distribution": [0.114, 0.655, 0.14, 0.091], "max_prob": 0.655, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.383333, 0.383333, 0.05], "pred_argmax": 0, "pred_distribution": [0.5712, 0.0782, 0.2254, 0.1252], "max_prob": 0.5712, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 0, "pred_distribution": [0.6378, 0.3622], "max_prob": 0.6378, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.086667, 0.02, 0.326667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.2574, 0.1198, 0.1655, 0.4573], "max_prob": 0.4573, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.233333, 0.5, 0.183333], "pred_argmax": 1, "pred_distribution": [0.0868, 0.3691, 0.3619, 0.1822], "max_prob": 0.3691, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.433333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.1019, 0.6679, 0.1141, 0.1161], "max_prob": 0.6679, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.74, 0.036667, 0.223333, 0.0], "pred_argmax": 0, "pred_distribution": [0.49825, 0.107711, 0.263626, 0.130413], "max_prob": 0.49825, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.6105, 0.3895], "max_prob": 0.6105, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.0, 0.183333, 0.79], "pred_argmax": 3, "pred_distribution": [0.226277, 0.094191, 0.205279, 0.474253], "max_prob": 0.474253, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.45, 0.063333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0992, 0.6327, 0.1642, 0.1039], "max_prob": 0.6327, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0558, 0.7577, 0.1361, 0.0504], "max_prob": 0.7577, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.6, 0.25, 0.05], "pred_argmax": 0, "pred_distribution": [0.4364, 0.0888, 0.1805, 0.2943], "max_prob": 0.4364, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 0, "pred_distribution": [0.5439, 0.4561], "max_prob": 0.5439, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.033333, 0.41, 0.056667], "pred_argmax": 3, "pred_distribution": [0.277772, 0.10059, 0.135986, 0.485651], "max_prob": 0.485651, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.316667, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1773, 0.4553, 0.2714, 0.096], "max_prob": 0.4553, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.333333, 0.216667, 0.05], "pred_argmax": 1, "pred_distribution": [0.085809, 0.723172, 0.127013, 0.064006], "max_prob": 0.723172, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.316667, 0.433333, 0.05], "pred_argmax": 0, "pred_distribution": [0.6337, 0.0654, 0.2236, 0.0773], "max_prob": 0.6337, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.7388, 0.2612], "max_prob": 0.7388, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.033333, 0.526667, 0.24], "pred_argmax": 3, "pred_distribution": [0.3091, 0.0914, 0.2863, 0.3132], "max_prob": 0.3132, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.466667, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0746, 0.7316, 0.1213, 0.0725], "max_prob": 0.7316, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.086609, 0.69597, 0.119312, 0.09811], "max_prob": 0.69597, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.5, 0.316667, 0.1], "pred_argmax": 0, "pred_distribution": [0.4665, 0.0779, 0.2151, 0.2405], "max_prob": 0.4665, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.6528, 0.3472], "max_prob": 0.6528, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.71, 0.006667, 0.246667, 0.036667], "pred_argmax": 0, "pred_distribution": [0.4976, 0.0634, 0.1311, 0.3079], "max_prob": 0.4976, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.19, 0.056667, 0.01], "pred_argmax": 1, "pred_distribution": [0.260574, 0.536646, 0.133087, 0.069693], "max_prob": 0.536646, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.416667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1076, 0.7382, 0.119, 0.0352], "max_prob": 0.7382, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.126667, 0.516667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.632363, 0.077608, 0.220722, 0.069307], "max_prob": 0.632363, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5826, 0.4174], "max_prob": 0.5826, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.366667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.2967, 0.0827, 0.1782, 0.4424], "max_prob": 0.4424, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.7, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0738, 0.6193, 0.1713, 0.1356], "max_prob": 0.6193, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.566667, 0.15, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0615, 0.7629, 0.0807, 0.0949], "max_prob": 0.7629, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.493333, 0.086667, 0.416667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7076, 0.0464, 0.1715, 0.0745], "max_prob": 0.7076, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.7119, 0.2881], "max_prob": 0.7119, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.616667, 0.31], "pred_argmax": 0, "pred_distribution": [0.345335, 0.093109, 0.246825, 0.314731], "max_prob": 0.345335, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.066667, 0.016667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0841, 0.6664, 0.1536, 0.0959], "max_prob": 0.6664, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.143333, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0488, 0.7162, 0.0757, 0.1593], "max_prob": 0.7162, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.106667, 0.433333, 0.01], "pred_argmax": 0, "pred_distribution": [0.5168, 0.1011, 0.2355, 0.1466], "max_prob": 0.5168, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.6186, 0.3814], "max_prob": 0.6186, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.086667, 0.013333, 0.466667, 0.433333], "pred_argmax": 3, "pred_distribution": [0.2366, 0.0993, 0.2082, 0.4559], "max_prob": 0.4559, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.266667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2021, 0.5349, 0.2003, 0.0627], "max_prob": 0.5349, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.383333, 0.143333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.066007, 0.738174, 0.145415, 0.050405], "max_prob": 0.738174, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.433333, 0.1, 0.45], "pred_argmax": 0, "pred_distribution": [0.4296, 0.1218, 0.2755, 0.1731], "max_prob": 0.4296, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 0, "pred_distribution": [0.5301, 0.4699], "max_prob": 0.5301, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.766667, 0.14, 0.02], "pred_argmax": 0, "pred_distribution": [0.4511, 0.1689, 0.2325, 0.1475], "max_prob": 0.4511, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.3, 0.633333], "pred_argmax": 1, "pred_distribution": [0.153785, 0.388061, 0.312069, 0.146085], "max_prob": 0.388061, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.383333, 0.5], "pred_argmax": 1, "pred_distribution": [0.0775, 0.6937, 0.1616, 0.0672], "max_prob": 0.6937, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.183333, 0.416667, 0.05], "pred_argmax": 0, "pred_distribution": [0.5914, 0.0679, 0.209, 0.1317], "max_prob": 0.5914, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5729, 0.4271], "max_prob": 0.5729, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.256667, 0.033333, 0.6, 0.11], "pred_argmax": 3, "pred_distribution": [0.3356, 0.0775, 0.1658, 0.4211], "max_prob": 0.4211, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.2, 0.033333, 0.0], "pred_argmax": 0, "pred_distribution": [0.3826, 0.3476, 0.2069, 0.0629], "max_prob": 0.3826, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.10451, 0.748175, 0.090809, 0.056506], "max_prob": 0.748175, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.466667, 0.066667, 0.45], "pred_argmax": 0, "pred_distribution": [0.4872, 0.0853, 0.2594, 0.1681], "max_prob": 0.4872, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 0, "pred_distribution": [0.5627, 0.4373], "max_prob": 0.5627, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.683333, 0.066667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.578242, 0.124588, 0.188981, 0.108189], "max_prob": 0.578242, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.283333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.062, 0.5884, 0.2373, 0.1123], "max_prob": 0.5884, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 1, "pred_distribution": [0.132713, 0.606261, 0.179118, 0.081908], "max_prob": 0.606261, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.416667, 0.383333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.6596, 0.056, 0.2038, 0.0806], "max_prob": 0.6596, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5433, 0.4567], "max_prob": 0.5433, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.033333, 0.5, 0.2], "pred_argmax": 3, "pred_distribution": [0.277928, 0.10221, 0.211621, 0.408241], "max_prob": 0.408241, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.233333, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.0829, 0.5175, 0.2115, 0.1881], "max_prob": 0.5175, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.283333, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0517, 0.7811, 0.0879, 0.0793], "max_prob": 0.7811, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.786667, 0.073333, 0.14, 0.0], "pred_argmax": 0, "pred_distribution": [0.575, 0.0832, 0.2063, 0.1355], "max_prob": 0.575, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 0, "pred_distribution": [0.6057, 0.3943], "max_prob": 0.6057, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.193333, 0.756667], "pred_argmax": 3, "pred_distribution": [0.3603, 0.0827, 0.1601, 0.3969], "max_prob": 0.3969, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.19, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.2363, 0.5025, 0.1857, 0.0755], "max_prob": 0.5025, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.816667, 0.166667, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.0509, 0.8229, 0.0796, 0.0466], "max_prob": 0.8229, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.716667, 0.083333, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5671, 0.0943, 0.1992, 0.1394], "max_prob": 0.5671, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 0, "pred_distribution": [0.7267, 0.2733], "max_prob": 0.7267, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.75, 0.133333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.6405, 0.0887, 0.1704, 0.1004], "max_prob": 0.6405, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.04, 0.276667, 0.683333], "pred_argmax": 2, "pred_distribution": [0.0622, 0.4001, 0.4008, 0.1369], "max_prob": 0.4008, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.16, 0.4, 0.433333], "pred_argmax": 1, "pred_distribution": [0.090491, 0.645535, 0.166783, 0.09719], "max_prob": 0.645535, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.08, 0.416667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.614961, 0.067807, 0.19732, 0.119912], "max_prob": 0.614961, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 0, "pred_distribution": [0.6227, 0.3773], "max_prob": 0.6227, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.02, 0.466667, 0.466667], "pred_argmax": 0, "pred_distribution": [0.4241, 0.0706, 0.2191, 0.2862], "max_prob": 0.4241, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.383333, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.056, 0.6034, 0.2275, 0.1131], "max_prob": 0.6034, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0643, 0.6682, 0.1313, 0.1362], "max_prob": 0.6682, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.216667, 0.566667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.5071, 0.1042, 0.2382, 0.1505], "max_prob": 0.5071, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.6076, 0.3924], "max_prob": 0.6076, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.366667, 0.55], "pred_argmax": 3, "pred_distribution": [0.2193, 0.0868, 0.2005, 0.4934], "max_prob": 0.4934, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.466667, 0.083333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1216, 0.5632, 0.2161, 0.0991], "max_prob": 0.5632, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.060594, 0.720228, 0.133887, 0.085291], "max_prob": 0.720228, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.266667, 0.183333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.532653, 0.070507, 0.257426, 0.139414], "max_prob": 0.532653, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.6471, 0.3529], "max_prob": 0.6471, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.383333, 0.0, 0.216667, 0.4], "pred_argmax": 0, "pred_distribution": [0.425643, 0.144414, 0.271527, 0.158416], "max_prob": 0.425643, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 3, "pred_distribution": [0.047995, 0.372963, 0.161784, 0.417258], "max_prob": 0.417258, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.079, 0.7738, 0.091, 0.0562], "max_prob": 0.7738, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.063333, 0.416667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6714, 0.0664, 0.1899, 0.0723], "max_prob": 0.6714, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.6119, 0.3881], "max_prob": 0.6119, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.003333, 0.11, 0.85], "pred_argmax": 3, "pred_distribution": [0.289171, 0.088491, 0.142286, 0.480052], "max_prob": 0.480052, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.08, 0.003333], "pred_argmax": 1, "pred_distribution": [0.1251, 0.5895, 0.1727, 0.1127], "max_prob": 0.5895, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.533333, 0.216667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.045605, 0.808781, 0.068507, 0.077108], "max_prob": 0.808781, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.483333, 0.116667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.4421, 0.0995, 0.2968, 0.1616], "max_prob": 0.4421, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 0, "pred_distribution": [0.5581, 0.4419], "max_prob": 0.5581, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.583333, 0.216667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.545655, 0.10381, 0.20282, 0.147715], "max_prob": 0.545655, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 2, "pred_distribution": [0.0916, 0.3645, 0.3698, 0.1741], "max_prob": 0.3698, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 1, "pred_distribution": [0.0609, 0.6758, 0.2068, 0.0565], "max_prob": 0.6758, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.483333, 0.283333, 0.15], "pred_argmax": 0, "pred_distribution": [0.543054, 0.077508, 0.254825, 0.124612], "max_prob": 0.543054, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 0, "pred_distribution": [0.5993, 0.4007], "max_prob": 0.5993, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.006667, 0.276667, 0.09], "pred_argmax": 0, "pred_distribution": [0.489851, 0.074293, 0.186181, 0.249675], "max_prob": 0.489851, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.366667, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.121488, 0.537146, 0.235276, 0.106089], "max_prob": 0.537146, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.416667, 0.216667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0745, 0.6953, 0.1455, 0.0847], "max_prob": 0.6953, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.4, 0.4, 0.066667], "pred_argmax": 0, "pred_distribution": [0.534, 0.0966, 0.2487, 0.1207], "max_prob": 0.534, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.41, 0.59], "pred_argmax": 0, "pred_distribution": [0.5271, 0.4729], "max_prob": 0.5271, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.36, 0.023333, 0.533333, 0.083333], "pred_argmax": 3, "pred_distribution": [0.212421, 0.123312, 0.156616, 0.507651], "max_prob": 0.507651, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0655, 0.4579, 0.1731, 0.3035], "max_prob": 0.4579, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.266667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0472, 0.756, 0.0837, 0.1131], "max_prob": 0.756, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.3, 0.1], "pred_argmax": 0, "pred_distribution": [0.444, 0.092, 0.3157, 0.1483], "max_prob": 0.444, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 0, "pred_distribution": [0.5246, 0.4754], "max_prob": 0.5246, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.03, 0.4, 0.266667], "pred_argmax": 3, "pred_distribution": [0.2503, 0.0939, 0.2465, 0.4093], "max_prob": 0.4093, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0587, 0.474, 0.3159, 0.1514], "max_prob": 0.474, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.35, 0.133333], "pred_argmax": 1, "pred_distribution": [0.069493, 0.683332, 0.169483, 0.077692], "max_prob": 0.683332, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.5, 0.023333, 0.336667, 0.04, 0.1], "pred_argmax": 1, "pred_distribution": [0.19898, 0.390561, 0.131187, 0.140586, 0.138686], "max_prob": 0.390561, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.01, 0.923333, 0.046667, 0.013333], "pred_argmax": 3, "pred_distribution": [0.161884, 0.094591, 0.135186, 0.492051, 0.116288], "max_prob": 0.492051, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.733333, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.1674, 0.5893, 0.1715, 0.0718], "max_prob": 0.5893, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.4587, 0.5413], "max_prob": 0.5413, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.2, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1024, 0.775, 0.0629, 0.0597], "max_prob": 0.775, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.293333, 0.036667, 0.266667, 0.296667, 0.106667], "pred_argmax": 1, "pred_distribution": [0.1976, 0.3208, 0.1224, 0.1469, 0.2123], "max_prob": 0.3208, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.88, 0.006667, 0.086667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.314431, 0.133613, 0.067307, 0.257326, 0.227323], "max_prob": 0.314431, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.5, 0.416667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2894, 0.4029, 0.1619, 0.1458], "max_prob": 0.4029, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 1, "pred_distribution": [0.3943, 0.6057], "max_prob": 0.6057, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.433333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.1796, 0.5914, 0.085, 0.144], "max_prob": 0.5914, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.283333, 0.01, 0.273333, 0.016667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.2048, 0.3528, 0.1531, 0.0955, 0.1938], "max_prob": 0.3528, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.966667, 0.001667, 0.001667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0519, 0.702, 0.0218, 0.1279, 0.0964], "max_prob": 0.702, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.65, 0.183333, 0.0], "pred_argmax": 2, "pred_distribution": [0.1068, 0.3575, 0.4705, 0.0652], "max_prob": 0.4705, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4177, 0.5823], "max_prob": 0.5823, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.05, 0.7713, 0.0699, 0.1088], "max_prob": 0.7713, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.3, 0.016667, 0.21, 0.006667, 0.466667], "pred_argmax": 1, "pred_distribution": [0.2289, 0.2872, 0.1512, 0.1934, 0.1393], "max_prob": 0.2872, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.966667, 0.0, 0.0, 0.023333], "pred_argmax": 0, "pred_distribution": [0.377062, 0.139286, 0.093991, 0.183082, 0.206579], "max_prob": 0.377062, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.55, 0.166667], "pred_argmax": 1, "pred_distribution": [0.258426, 0.406641, 0.165717, 0.169217], "max_prob": 0.406641, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4134, 0.5866], "max_prob": 0.5866, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 1, "pred_distribution": [0.2189, 0.4034, 0.1277, 0.25], "max_prob": 0.4034, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.853333, 0.0, 0.1, 0.0, 0.046667], "pred_argmax": 1, "pred_distribution": [0.166717, 0.292429, 0.144914, 0.264626, 0.131313], "max_prob": 0.292429, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.035, 0.96, 0.001667, 0.001667, 0.001667], "pred_argmax": 3, "pred_distribution": [0.2166, 0.1246, 0.0687, 0.4204, 0.1697], "max_prob": 0.4204, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.616667, 0.2], "pred_argmax": 1, "pred_distribution": [0.23, 0.3874, 0.1849, 0.1977], "max_prob": 0.3874, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 1, "pred_distribution": [0.4089, 0.5911], "max_prob": 0.5911, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.35, 0.15], "pred_argmax": 1, "pred_distribution": [0.2138, 0.5617, 0.0844, 0.1401], "max_prob": 0.5617, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.583333, 0.0, 0.35], "pred_argmax": 1, "pred_distribution": [0.2211, 0.3101, 0.0985, 0.2614, 0.1089], "max_prob": 0.3101, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.93, 0.0, 0.066667, 0.003333], "pred_argmax": 3, "pred_distribution": [0.2163, 0.1463, 0.0765, 0.3829, 0.178], "max_prob": 0.3829, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 1, "pred_distribution": [0.2518, 0.3189, 0.1673, 0.262], "max_prob": 0.3189, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4231, 0.5769], "max_prob": 0.5769, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.283333, 0.683333], "pred_argmax": 1, "pred_distribution": [0.2731, 0.4514, 0.067, 0.2085], "max_prob": 0.4514, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.106667, 0.02, 0.483333, 0.006667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.2091, 0.3051, 0.1444, 0.1277, 0.2137], "max_prob": 0.3051, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.013333, 0.01, 0.01, 0.953333], "pred_argmax": 0, "pred_distribution": [0.3493, 0.1199, 0.0774, 0.1902, 0.2632], "max_prob": 0.3493, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.566667, 0.1], "pred_argmax": 1, "pred_distribution": [0.3159, 0.4378, 0.1217, 0.1246], "max_prob": 0.4378, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4334, 0.5666], "max_prob": 0.5666, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.566667, 0.266667], "pred_argmax": 1, "pred_distribution": [0.191981, 0.553945, 0.10499, 0.149085], "max_prob": 0.553945, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.06, 0.006667, 0.533333, 0.35, 0.05], "pred_argmax": 3, "pred_distribution": [0.2168, 0.2759, 0.0814, 0.302, 0.1239], "max_prob": 0.302, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.0, 0.866667, 0.0], "pred_argmax": 3, "pred_distribution": [0.0167, 0.0173, 0.01, 0.9334, 0.0226], "max_prob": 0.9334, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0377, 0.1404, 0.4039, 0.418], "max_prob": 0.418, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.4499, 0.5501], "max_prob": 0.5501, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.4, 0.533333], "pred_argmax": 1, "pred_distribution": [0.129687, 0.479252, 0.107989, 0.283072], "max_prob": 0.479252, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.023333, 0.426667, 0.0, 0.433333], "pred_argmax": 1, "pred_distribution": [0.2882, 0.3026, 0.1377, 0.0848, 0.1867], "max_prob": 0.3026, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.8, 0.143333, 0.005, 0.008333, 0.043333], "pred_argmax": 1, "pred_distribution": [0.057806, 0.761976, 0.015902, 0.039704, 0.124612], "max_prob": 0.761976, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.45, 0.4, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0729, 0.5217, 0.3254, 0.08], "max_prob": 0.5217, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4524, 0.5476], "max_prob": 0.5476, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.743333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.0382, 0.5532, 0.1721, 0.2365], "max_prob": 0.5532, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.55, 0.026667, 0.366667], "pred_argmax": 1, "pred_distribution": [0.1626, 0.602, 0.0755, 0.064, 0.0959], "max_prob": 0.602, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.003333, 0.013333, 0.433333], "pred_argmax": 1, "pred_distribution": [0.176582, 0.29617, 0.035896, 0.209079, 0.282272], "max_prob": 0.29617, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.093333, 0.516667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.123912, 0.489749, 0.234223, 0.152115], "max_prob": 0.489749, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.3995, 0.6005], "max_prob": 0.6005, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.1393, 0.3993, 0.2161, 0.2453], "max_prob": 0.3993, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.033333, 0.616667, 0.0, 0.266667], "pred_argmax": 1, "pred_distribution": [0.284372, 0.381962, 0.093291, 0.062094, 0.178282], "max_prob": 0.381962, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.0, 0.01, 0.0, 0.98], "pred_argmax": 4, "pred_distribution": [0.1529, 0.1513, 0.0667, 0.1672, 0.4619], "max_prob": 0.4619, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.633333, 0.2], "pred_argmax": 2, "pred_distribution": [0.105989, 0.334067, 0.475052, 0.084892], "max_prob": 0.475052, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4519, 0.5481], "max_prob": 0.5481, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.3, 0.466667, 0.216667], "pred_argmax": 1, "pred_distribution": [0.1102, 0.6838, 0.1185, 0.0875], "max_prob": 0.6838, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.0, 0.4, 0.0, 0.483333], "pred_argmax": 3, "pred_distribution": [0.214579, 0.261374, 0.10219, 0.268873, 0.152985], "max_prob": 0.268873, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333, 0.0, 0.0, 0.0], "pred_argmax": 3, "pred_distribution": [0.079708, 0.19582, 0.038904, 0.610061, 0.075508], "max_prob": 0.610061, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.55, 0.116667], "pred_argmax": 1, "pred_distribution": [0.170083, 0.368563, 0.313569, 0.147785], "max_prob": 0.368563, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4285, 0.5715], "max_prob": 0.5715, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.0678, 0.4315, 0.1695, 0.3312], "max_prob": 0.4315, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.233333, 0.016667, 0.383333, 0.016667, 0.35], "pred_argmax": 1, "pred_distribution": [0.207221, 0.257826, 0.20062, 0.19902, 0.135314], "max_prob": 0.257826, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.963, 0.0, 0.006667, 0.007], "pred_argmax": 1, "pred_distribution": [0.1832, 0.288, 0.0589, 0.2741, 0.1958], "max_prob": 0.288, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.616667, 0.1], "pred_argmax": 2, "pred_distribution": [0.2065, 0.3089, 0.3711, 0.1135], "max_prob": 0.3711, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.463, 0.537], "max_prob": 0.537, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.2252, 0.3648, 0.1816, 0.2284], "max_prob": 0.3648, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.383333, 0.016667, 0.3, 0.0, 0.3], "pred_argmax": 1, "pred_distribution": [0.2089, 0.5449, 0.0779, 0.0488, 0.1195], "max_prob": 0.5449, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.88, 0.106667, 0.003333, 0.003333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.387539, 0.141514, 0.056406, 0.153915, 0.260626], "max_prob": 0.387539, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.3, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1693, 0.467, 0.1554, 0.2083], "max_prob": 0.467, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4576, 0.5424], "max_prob": 0.5424, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.233333, 0.4, 0.116667], "pred_argmax": 1, "pred_distribution": [0.051205, 0.552455, 0.289729, 0.106611], "max_prob": 0.552455, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.75, 0.006667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.241424, 0.356136, 0.168717, 0.129413, 0.10431], "max_prob": 0.356136, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.55, 0.075, 0.003333, 0.005, 0.366667], "pred_argmax": 0, "pred_distribution": [0.30407, 0.129587, 0.10359, 0.188481, 0.274273], "max_prob": 0.30407, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.3, 0.066667], "pred_argmax": 1, "pred_distribution": [0.2923, 0.3899, 0.1384, 0.1794], "max_prob": 0.3899, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.4265, 0.5735], "max_prob": 0.5735, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.233333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.1744, 0.3829, 0.1707, 0.272], "max_prob": 0.3829, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.016667, 0.783333, 0.0, 0.166667], "pred_argmax": 4, "pred_distribution": [0.2152, 0.284, 0.1175, 0.0909, 0.2924], "max_prob": 0.2924, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.005, 0.005, 0.004167, 0.004167, 0.981667], "pred_argmax": 4, "pred_distribution": [0.281, 0.1335, 0.1374, 0.167, 0.2811], "max_prob": 0.2811, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.583333, 0.23, 0.053333], "pred_argmax": 1, "pred_distribution": [0.3602, 0.3673, 0.1287, 0.1438], "max_prob": 0.3673, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.4248, 0.5752], "max_prob": 0.5752, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.333333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.19572, 0.475248, 0.131213, 0.19782], "max_prob": 0.475248, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.01, 0.053333, 0.003333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.2774, 0.3393, 0.1077, 0.0863, 0.1893], "max_prob": 0.3393, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.008333, 0.97, 0.003333, 0.005], "pred_argmax": 2, "pred_distribution": [0.1731, 0.1761, 0.262, 0.1925, 0.1963], "max_prob": 0.262, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.35, 0.056667, 0.0], "pred_argmax": 1, "pred_distribution": [0.2729, 0.5686, 0.0898, 0.0687], "max_prob": 0.5686, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 1, "pred_distribution": [0.4676, 0.5324], "max_prob": 0.5324, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.693333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.0664, 0.7075, 0.1252, 0.1009], "max_prob": 0.7075, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.03, 0.043333, 0.853333, 0.01, 0.063333], "pred_argmax": 1, "pred_distribution": [0.2233, 0.387, 0.2005, 0.0525, 0.1367], "max_prob": 0.387, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.016667, 0.013333, 0.013333, 0.943333], "pred_argmax": 4, "pred_distribution": [0.058606, 0.078008, 0.034103, 0.19562, 0.633663], "max_prob": 0.633663, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.04, 0.153333, 0.8], "pred_argmax": 2, "pred_distribution": [0.0426, 0.1162, 0.5975, 0.2437], "max_prob": 0.5975, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.113333, 0.886667], "pred_argmax": 1, "pred_distribution": [0.4252, 0.5748], "max_prob": 0.5748, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.07, 0.22, 0.7], "pred_argmax": 1, "pred_distribution": [0.1086, 0.4374, 0.0769, 0.3771], "max_prob": 0.4374, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.08, 0.01, 0.466667, 0.383333, 0.06], "pred_argmax": 1, "pred_distribution": [0.223622, 0.331833, 0.065707, 0.179918, 0.19892], "max_prob": 0.331833, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.018333, 0.883333, 0.001667, 0.093333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0103, 0.8454, 0.0077, 0.0959, 0.0407], "max_prob": 0.8454, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.026667, 0.1, 0.87], "pred_argmax": 2, "pred_distribution": [0.0291, 0.1527, 0.5229, 0.2953], "max_prob": 0.5229, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 0, "pred_distribution": [0.5518, 0.4482], "max_prob": 0.5518, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.036667, 0.15, 0.81], "pred_argmax": 3, "pred_distribution": [0.0492, 0.2037, 0.2266, 0.5205], "max_prob": 0.5205, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.033333, 0.6, 0.05, 0.166667], "pred_argmax": 1, "pred_distribution": [0.1632, 0.3664, 0.1496, 0.1646, 0.1562], "max_prob": 0.3664, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.933333, 0.003333, 0.026667, 0.01], "pred_argmax": 1, "pred_distribution": [0.112289, 0.617038, 0.023298, 0.130987, 0.116388], "max_prob": 0.617038, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.133333, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.1179, 0.1869, 0.5405, 0.1547], "max_prob": 0.5405, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3717, 0.6283], "max_prob": 0.6283, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.55, 0.15], "pred_argmax": 1, "pred_distribution": [0.123, 0.4377, 0.1633, 0.276], "max_prob": 0.4377, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.11, 0.053333, 0.7, 0.02, 0.116667], "pred_argmax": 1, "pred_distribution": [0.177782, 0.337866, 0.168183, 0.20258, 0.113589], "max_prob": 0.337866, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.021667, 0.025, 0.013333, 0.013333, 0.926667], "pred_argmax": 3, "pred_distribution": [0.216522, 0.10201, 0.10221, 0.352435, 0.226823], "max_prob": 0.352435, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.076667, 0.223333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.2619, 0.3175, 0.1704, 0.2502], "max_prob": 0.3175, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.18, 0.82], "pred_argmax": 1, "pred_distribution": [0.455, 0.545], "max_prob": 0.545, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.08, 0.676667, 0.21], "pred_argmax": 1, "pred_distribution": [0.2041, 0.4565, 0.1104, 0.229], "max_prob": 0.4565, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.2, 0.033333, 0.25, 0.0, 0.516667], "pred_argmax": 1, "pred_distribution": [0.226777, 0.486651, 0.067093, 0.049695, 0.169783], "max_prob": 0.486651, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.006667, 0.013333, 0.01, 0.956667], "pred_argmax": 4, "pred_distribution": [0.2731, 0.087, 0.0576, 0.1362, 0.4461], "max_prob": 0.4461, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.55, 0.116667], "pred_argmax": 1, "pred_distribution": [0.193419, 0.489249, 0.222722, 0.094609], "max_prob": 0.489249, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.3882, 0.6118], "max_prob": 0.6118, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 1, "pred_distribution": [0.10081, 0.654765, 0.141714, 0.10271], "max_prob": 0.654765, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.383333, 0.016667, 0.133333, 0.0, 0.466667], "pred_argmax": 1, "pred_distribution": [0.258, 0.311, 0.155, 0.1263, 0.1497], "max_prob": 0.311, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.886667, 0.006667, 0.006667, 0.003333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.3386, 0.0756, 0.0489, 0.2335, 0.3034], "max_prob": 0.3386, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.583333, 0.333333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1258, 0.415, 0.239, 0.2202], "max_prob": 0.415, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.4093, 0.5907], "max_prob": 0.5907, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.266667, 0.65], "pred_argmax": 1, "pred_distribution": [0.134613, 0.376138, 0.146215, 0.343034], "max_prob": 0.376138, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.216667, 0.0, 0.016667, 0.5, 0.266667], "pred_argmax": 1, "pred_distribution": [0.205821, 0.294529, 0.124912, 0.181118, 0.193619], "max_prob": 0.294529, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.816667, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.016098, 0.70303, 0.008599, 0.254175, 0.018098], "max_prob": 0.70303, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.533333, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.076108, 0.326433, 0.325633, 0.271827], "max_prob": 0.326433, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.4477, 0.5523], "max_prob": 0.5523, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.383333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.10011, 0.435544, 0.229423, 0.234923], "max_prob": 0.435544, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.516667, 0.0, 0.106667], "pred_argmax": 1, "pred_distribution": [0.1458, 0.4341, 0.1709, 0.1359, 0.1133], "max_prob": 0.4341, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.973333, 0.006667, 0.003333, 0.01], "pred_argmax": 3, "pred_distribution": [0.1631, 0.1971, 0.0552, 0.3287, 0.2559], "max_prob": 0.3287, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.55, 0.166667], "pred_argmax": 3, "pred_distribution": [0.057694, 0.141586, 0.243776, 0.556944], "max_prob": 0.556944, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4044, 0.5956], "max_prob": 0.5956, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 3, "pred_distribution": [0.0938, 0.3227, 0.1696, 0.4139], "max_prob": 0.4139, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.533333, 0.0, 0.09], "pred_argmax": 1, "pred_distribution": [0.2184, 0.2723, 0.1909, 0.1784, 0.14], "max_prob": 0.2723, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.78, 0.2, 0.006667, 0.006667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.287071, 0.177282, 0.119888, 0.19628, 0.219478], "max_prob": 0.287071, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.193333, 0.583333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.3114, 0.3581, 0.1707, 0.1598], "max_prob": 0.3581, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4579, 0.5421], "max_prob": 0.5421, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.383333, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.2358, 0.4221, 0.1186, 0.2235], "max_prob": 0.4221, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.333333, 0.416667, 0.15], "pred_argmax": 1, "pred_distribution": [0.205321, 0.279528, 0.151215, 0.218022, 0.145915], "max_prob": 0.279528, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.88, 0.0, 0.116667, 0.003333], "pred_argmax": 3, "pred_distribution": [0.2397, 0.1611, 0.0911, 0.3015, 0.2066], "max_prob": 0.3015, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.616667, 0.1], "pred_argmax": 1, "pred_distribution": [0.319632, 0.373937, 0.19602, 0.110411], "max_prob": 0.373937, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4553, 0.5447], "max_prob": 0.5447, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.6, 0.133333], "pred_argmax": 1, "pred_distribution": [0.2747, 0.3924, 0.1226, 0.2103], "max_prob": 0.3924, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.16, 0.016667, 0.633333, 0.016667, 0.173333], "pred_argmax": 1, "pred_distribution": [0.1967, 0.3021, 0.1944, 0.1867, 0.1201], "max_prob": 0.3021, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.493333, 0.34, 0.006667, 0.013333, 0.146667], "pred_argmax": 0, "pred_distribution": [0.2609, 0.212, 0.1077, 0.1795, 0.2399], "max_prob": 0.2609, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.6, 0.266667], "pred_argmax": 1, "pred_distribution": [0.2391, 0.3902, 0.1847, 0.186], "max_prob": 0.3902, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.26, 0.74], "pred_argmax": 1, "pred_distribution": [0.4573, 0.5427], "max_prob": 0.5427, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 1, "pred_distribution": [0.162316, 0.431743, 0.127713, 0.278228], "max_prob": 0.431743, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.09, 0.02, 0.743333], "pred_argmax": 1, "pred_distribution": [0.073907, 0.711871, 0.061906, 0.052505, 0.09981], "max_prob": 0.711871, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.019869, 0.009935, 0.933856, 0.026471, 0.009869], "pred_argmax": 2, "pred_distribution": [0.052095, 0.027097, 0.813619, 0.052995, 0.054195], "max_prob": 0.813619, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.683333, 0.176667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1789, 0.4338, 0.3092, 0.0781], "max_prob": 0.4338, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 1, "pred_distribution": [0.4896, 0.5104], "max_prob": 0.5104, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.03, 0.67, 0.26, 0.04], "pred_argmax": 1, "pred_distribution": [0.1766, 0.5889, 0.1349, 0.0996], "max_prob": 0.5889, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.643333, 0.03, 0.133333, 0.0, 0.193333], "pred_argmax": 1, "pred_distribution": [0.0682, 0.7578, 0.0289, 0.1206, 0.0245], "max_prob": 0.7578, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.706667, 0.273333, 0.006667, 0.006667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.006901, 0.956696, 0.0034, 0.028803, 0.0042], "max_prob": 0.956696, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.083333, 0.876667], "pred_argmax": 3, "pred_distribution": [0.0256, 0.1204, 0.0698, 0.7842], "max_prob": 0.7842, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.746667, 0.253333], "pred_argmax": 1, "pred_distribution": [0.479, 0.521], "max_prob": 0.521, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 3, "pred_distribution": [0.029, 0.3166, 0.2154, 0.439], "max_prob": 0.439, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.15, 0.0, 0.1, 0.033333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.1412, 0.5391, 0.1037, 0.0795, 0.1365], "max_prob": 0.5391, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.833333, 0.1, 0.05], "pred_argmax": 4, "pred_distribution": [0.0907, 0.1452, 0.2042, 0.234, 0.3259], "max_prob": 0.3259, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.15, 0.0], "pred_argmax": 2, "pred_distribution": [0.1004, 0.3503, 0.4607, 0.0886], "max_prob": 0.4607, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.4454, 0.5546], "max_prob": 0.5546, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.55, 0.3, 0.1], "pred_argmax": 1, "pred_distribution": [0.0583, 0.4626, 0.266, 0.2131], "max_prob": 0.4626, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.016667, 0.266667, 0.0, 0.383333], "pred_argmax": 4, "pred_distribution": [0.193881, 0.217378, 0.060794, 0.048495, 0.479452], "max_prob": 0.479452, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.003333, 0.013333, 0.003333, 0.97], "pred_argmax": 4, "pred_distribution": [0.09539, 0.10449, 0.052495, 0.192181, 0.555444], "max_prob": 0.555444, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.433333, 0.433333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0458, 0.2644, 0.6573, 0.0325], "max_prob": 0.6573, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.5361, 0.4639], "max_prob": 0.5361, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.466667, 0.416667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0595, 0.7269, 0.1402, 0.0734], "max_prob": 0.7269, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.133333, 0.016667, 0.216667, 0.35, 0.283333], "pred_argmax": 1, "pred_distribution": [0.229577, 0.272373, 0.080292, 0.257274, 0.160484], "max_prob": 0.272373, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.03, 0.0, 0.97, 0.0], "pred_argmax": 3, "pred_distribution": [0.0457, 0.3018, 0.0164, 0.588, 0.0481], "max_prob": 0.588, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.6, 0.133333], "pred_argmax": 1, "pred_distribution": [0.126, 0.4963, 0.2132, 0.1645], "max_prob": 0.4963, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4079, 0.5921], "max_prob": 0.5921, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.7, 0.183333], "pred_argmax": 1, "pred_distribution": [0.0582, 0.637, 0.0892, 0.2156], "max_prob": 0.637, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.01, 0.12, 0.036667, 0.366667], "pred_argmax": 3, "pred_distribution": [0.20272, 0.262726, 0.130513, 0.276528, 0.127513], "max_prob": 0.276528, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.013333, 0.866667, 0.086667, 0.01], "pred_argmax": 3, "pred_distribution": [0.065993, 0.134587, 0.116288, 0.621738, 0.061394], "max_prob": 0.621738, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.266667, 0.0], "pred_argmax": 2, "pred_distribution": [0.064794, 0.189281, 0.582842, 0.163084], "max_prob": 0.582842, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 0, "pred_distribution": [0.5055, 0.4945], "max_prob": 0.5055, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.583333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.058, 0.3811, 0.1986, 0.3623], "max_prob": 0.3811, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.116667, 0.006667, 0.616667, 0.043333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.2699, 0.304, 0.1425, 0.1112, 0.1724], "max_prob": 0.304, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.01, 0.733333, 0.073333, 0.166667], "pred_argmax": 3, "pred_distribution": [0.1104, 0.1302, 0.2368, 0.3125, 0.2101], "max_prob": 0.3125, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.5, 0.4], "pred_argmax": 2, "pred_distribution": [0.084892, 0.338466, 0.40476, 0.171883], "max_prob": 0.40476, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4705, 0.5295], "max_prob": 0.5295, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 1, "pred_distribution": [0.131187, 0.571243, 0.161384, 0.136186], "max_prob": 0.571243, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.066667, 0.026667, 0.406667, 0.04, 0.46], "pred_argmax": 1, "pred_distribution": [0.209821, 0.30093, 0.140914, 0.109811, 0.238524], "max_prob": 0.30093, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.846667, 0.01, 0.11, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0112, 0.8621, 0.0074, 0.0749, 0.0444], "max_prob": 0.8621, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.35, 0.533333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0329, 0.2197, 0.5625, 0.1849], "max_prob": 0.5625, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4216, 0.5784], "max_prob": 0.5784, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.45, 0.383333], "pred_argmax": 1, "pred_distribution": [0.0647, 0.5647, 0.1351, 0.2355], "max_prob": 0.5647, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.033333, 0.066667, 0.0, 0.116667], "pred_argmax": 1, "pred_distribution": [0.137586, 0.60344, 0.079892, 0.114889, 0.064194], "max_prob": 0.60344, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.006667, 0.003333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.825017, 0.032697, 0.008999, 0.113889, 0.019398], "max_prob": 0.825017, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0384, 0.0896, 0.0711, 0.8009], "max_prob": 0.8009, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.856667, 0.143333], "pred_argmax": 1, "pred_distribution": [0.4353, 0.5647], "max_prob": 0.5647, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.466667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.175718, 0.388139, 0.217622, 0.218522], "max_prob": 0.388139, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.1, 0.566667, 0.133333, 0.1], "pred_argmax": 1, "pred_distribution": [0.225, 0.293, 0.1327, 0.1122, 0.2371], "max_prob": 0.293, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 1.0, 0.0, 0.0], "pred_argmax": 4, "pred_distribution": [0.2195, 0.186, 0.1684, 0.1884, 0.2377], "max_prob": 0.2377, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.666667, 0.1], "pred_argmax": 1, "pred_distribution": [0.2833, 0.3978, 0.2181, 0.1008], "max_prob": 0.3978, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4284, 0.5716], "max_prob": 0.5716, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.416667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.16, 0.431, 0.1631, 0.2459], "max_prob": 0.431, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.183333, 0.016667, 0.133333, 0.0, 0.666667], "pred_argmax": 1, "pred_distribution": [0.2382, 0.3019, 0.1567, 0.1638, 0.1394], "max_prob": 0.3019, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.91633, 0.003333, 0.003333, 0.003333, 0.07367], "pred_argmax": 0, "pred_distribution": [0.323, 0.149, 0.1059, 0.182, 0.2401], "max_prob": 0.323, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.5, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.2389, 0.39, 0.1774, 0.1937], "max_prob": 0.39, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.4121, 0.5879], "max_prob": 0.5879, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1335, 0.5386, 0.1136, 0.2143], "max_prob": 0.5386, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.02, 0.04, 0.013333, 0.71], "pred_argmax": 0, "pred_distribution": [0.3825, 0.2868, 0.108, 0.0478, 0.1749], "max_prob": 0.3825, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.005, 0.008333, 0.003333, 0.98], "pred_argmax": 4, "pred_distribution": [0.2074, 0.0888, 0.0636, 0.1283, 0.5119], "max_prob": 0.5119, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 1, "pred_distribution": [0.09669, 0.761724, 0.115988, 0.025597], "max_prob": 0.761724, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.4776, 0.5224], "max_prob": 0.5224, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.041196, 0.80482, 0.119888, 0.034097], "max_prob": 0.80482, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.476667, 0.0, 0.476667, 0.0, 0.046667], "pred_argmax": 1, "pred_distribution": [0.263174, 0.277572, 0.186781, 0.053795, 0.218678], "max_prob": 0.277572, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.943333, 0.001667, 0.001667, 0.05], "pred_argmax": 1, "pred_distribution": [0.0274, 0.7435, 0.0214, 0.0977, 0.11], "max_prob": 0.7435, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.566667, 0.3], "pred_argmax": 2, "pred_distribution": [0.0709, 0.3925, 0.4868, 0.0498], "max_prob": 0.4868, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.4508, 0.5492], "max_prob": 0.5492, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.066667, 0.9], "pred_argmax": 1, "pred_distribution": [0.190419, 0.50415, 0.169117, 0.136314], "max_prob": 0.50415, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.0, 0.716667, 0.0, 0.16], "pred_argmax": 1, "pred_distribution": [0.1967, 0.5928, 0.0813, 0.0577, 0.0715], "max_prob": 0.5928, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.04, 0.033333, 0.0, 0.01, 0.916667], "pred_argmax": 3, "pred_distribution": [0.0473, 0.1198, 0.0236, 0.5743, 0.235], "max_prob": 0.5743, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.25, 0.65], "pred_argmax": 2, "pred_distribution": [0.0162, 0.0618, 0.708, 0.214], "max_prob": 0.708, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 0, "pred_distribution": [0.5411, 0.4589], "max_prob": 0.5411, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.31, 0.566667], "pred_argmax": 3, "pred_distribution": [0.1467, 0.3521, 0.1283, 0.3729], "max_prob": 0.3729, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.683333, 0.116667, 0.133333], "pred_argmax": 1, "pred_distribution": [0.226077, 0.405159, 0.115988, 0.077792, 0.174983], "max_prob": 0.405159, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.81, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1445, 0.4326, 0.0225, 0.2505, 0.1499], "max_prob": 0.4326, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.4, 0.483333], "pred_argmax": 2, "pred_distribution": [0.0875, 0.1841, 0.6754, 0.053], "max_prob": 0.6754, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4124, 0.5876], "max_prob": 0.5876, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.416667, 0.5], "pred_argmax": 1, "pred_distribution": [0.3713, 0.4106, 0.1391, 0.079], "max_prob": 0.4106, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.016667, 0.233333, 0.266667, 0.366667], "pred_argmax": 1, "pred_distribution": [0.181, 0.3316, 0.1264, 0.221, 0.14], "max_prob": 0.3316, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.766667, 0.0, 0.0, 0.016667], "pred_argmax": 1, "pred_distribution": [0.082808, 0.484648, 0.015002, 0.328633, 0.088909], "max_prob": 0.484648, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.6, 0.25], "pred_argmax": 2, "pred_distribution": [0.122812, 0.234023, 0.49815, 0.145015], "max_prob": 0.49815, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4345, 0.5655], "max_prob": 0.5655, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.6, 0.2], "pred_argmax": 1, "pred_distribution": [0.1964, 0.5594, 0.1277, 0.1165], "max_prob": 0.5594, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.0, 0.566667, 0.0, 0.35], "pred_argmax": 1, "pred_distribution": [0.225423, 0.269627, 0.168417, 0.192319, 0.144214], "max_prob": 0.269627, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.083333, 0.016667, 0.9], "pred_argmax": 3, "pred_distribution": [0.2539, 0.1404, 0.1108, 0.2843, 0.2106], "max_prob": 0.2843, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.366667, 0.433333, 0.116667], "pred_argmax": 1, "pred_distribution": [0.2026, 0.367, 0.2224, 0.208], "max_prob": 0.367, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.451, 0.549], "max_prob": 0.549, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.633333, 0.3], "pred_argmax": 1, "pred_distribution": [0.1732, 0.4497, 0.1263, 0.2508], "max_prob": 0.4497, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.013333, 0.016667, 0.003333, 0.07], "pred_argmax": 1, "pred_distribution": [0.1979, 0.4968, 0.0991, 0.1197, 0.0865], "max_prob": 0.4968, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.005, 0.973333, 0.01, 0.006667, 0.005], "pred_argmax": 3, "pred_distribution": [0.308869, 0.147785, 0.077992, 0.339666, 0.125687], "max_prob": 0.339666, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.896667, 0.09, 0.013333, 0.0], "pred_argmax": 1, "pred_distribution": [0.336034, 0.405541, 0.121412, 0.137014], "max_prob": 0.405541, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.92, 0.08], "pred_argmax": 1, "pred_distribution": [0.4338, 0.5662], "max_prob": 0.5662, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.116667, 0.85], "pred_argmax": 1, "pred_distribution": [0.160484, 0.512649, 0.10039, 0.226477], "max_prob": 0.512649, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.0, 0.6, 0.3, 0.083333], "pred_argmax": 1, "pred_distribution": [0.20068, 0.276072, 0.167283, 0.152585, 0.20338], "max_prob": 0.276072, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.916667, 0.0, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.20368, 0.257774, 0.070793, 0.224378, 0.243376], "max_prob": 0.257774, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.266667, 0.1], "pred_argmax": 1, "pred_distribution": [0.169583, 0.419058, 0.168083, 0.243276], "max_prob": 0.419058, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.4313, 0.5687], "max_prob": 0.5687, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.2014, 0.361, 0.1394, 0.2982], "max_prob": 0.361, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.016667, 0.133333, 0.0, 0.633333], "pred_argmax": 1, "pred_distribution": [0.0811, 0.7467, 0.0719, 0.0485, 0.0518], "max_prob": 0.7467, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.333333, 0.583333, 0.0, 0.0, 0.083333], "pred_argmax": 3, "pred_distribution": [0.2972, 0.2032, 0.0365, 0.3678, 0.0953], "max_prob": 0.3678, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.4, 0.383333, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0375, 0.2167, 0.5936, 0.1522], "max_prob": 0.5936, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.4785, 0.5215], "max_prob": 0.5215, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.166667, 0.266667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0264, 0.2763, 0.0914, 0.6059], "max_prob": 0.6059, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.016667, 0.766667, 0.0, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2645, 0.3323, 0.1778, 0.0593, 0.1661], "max_prob": 0.3323, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0407, 0.0525, 0.7376, 0.11, 0.0592], "max_prob": 0.7376, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.666667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.1199, 0.4495, 0.2726, 0.158], "max_prob": 0.4495, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4491, 0.5509], "max_prob": 0.5509, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.045, 0.732, 0.1537, 0.0693], "max_prob": 0.732, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.0, 0.266667, 0.0, 0.5], "pred_argmax": 4, "pred_distribution": [0.2278, 0.3038, 0.0706, 0.0626, 0.3352], "max_prob": 0.3352, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.883333, 0.0, 0.0, 0.116667], "pred_argmax": 1, "pred_distribution": [0.1104, 0.3552, 0.0442, 0.2516, 0.2386], "max_prob": 0.3552, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.583333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0644, 0.2533, 0.5257, 0.1566], "max_prob": 0.5257, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.486, 0.514], "max_prob": 0.514, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.123512, 0.264826, 0.20052, 0.411141], "max_prob": 0.411141, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.716667, 0.01, 0.216667], "pred_argmax": 1, "pred_distribution": [0.1781, 0.2611, 0.1992, 0.1875, 0.1741], "max_prob": 0.2611, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.0, 0.0, 0.0, 0.266667], "pred_argmax": 0, "pred_distribution": [0.2837, 0.1418, 0.0641, 0.2825, 0.2279], "max_prob": 0.2837, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.533333, 0.383333], "pred_argmax": 1, "pred_distribution": [0.1874, 0.2917, 0.243, 0.2779], "max_prob": 0.2917, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4432, 0.5568], "max_prob": 0.5568, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.366667, 0.516667], "pred_argmax": 1, "pred_distribution": [0.1843, 0.3714, 0.1584, 0.2859], "max_prob": 0.3714, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.025, 0.8, 0.008333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.153485, 0.161784, 0.271673, 0.190181, 0.222878], "max_prob": 0.271673, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.008333, 0.008333, 0.75, 0.033333, 0.2], "pred_argmax": 3, "pred_distribution": [0.09551, 0.124312, 0.144514, 0.535354, 0.10031], "max_prob": 0.535354, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 2, "pred_distribution": [0.063494, 0.184882, 0.632837, 0.118788], "max_prob": 0.632837, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.3371, 0.6629], "max_prob": 0.6629, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.183333, 0.783333], "pred_argmax": 1, "pred_distribution": [0.108811, 0.428043, 0.20342, 0.259726], "max_prob": 0.428043, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.016667, 0.5, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1788, 0.3817, 0.1541, 0.1984, 0.087], "max_prob": 0.3817, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.383333, 0.58, 0.003333, 0.023333, 0.01], "pred_argmax": 3, "pred_distribution": [0.2395, 0.132, 0.0538, 0.4102, 0.1645], "max_prob": 0.4102, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 3, "pred_distribution": [0.285071, 0.193281, 0.190981, 0.330667], "max_prob": 0.330667, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4139, 0.5861], "max_prob": 0.5861, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 1, "pred_distribution": [0.20012, 0.426643, 0.143614, 0.229623], "max_prob": 0.426643, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.266667, 0.02, 0.566667], "pred_argmax": 1, "pred_distribution": [0.130213, 0.590859, 0.125913, 0.066907, 0.086109], "max_prob": 0.590859, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.02, 0.953333, 0.001667, 0.005, 0.02], "pred_argmax": 1, "pred_distribution": [0.116488, 0.427757, 0.021598, 0.382862, 0.051295], "max_prob": 0.427757, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.583333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0185, 0.195, 0.6301, 0.1564], "max_prob": 0.6301, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4945, 0.5055], "max_prob": 0.5055, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.133333, 0.366667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.0288, 0.8, 0.0683, 0.1029], "max_prob": 0.8, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.0, 0.9, 0.0, 0.06], "pred_argmax": 1, "pred_distribution": [0.2225, 0.2534, 0.2211, 0.1528, 0.1502], "max_prob": 0.2534, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.833333, 0.016667, 0.016667, 0.0, 0.133333], "pred_argmax": 0, "pred_distribution": [0.334933, 0.119312, 0.123012, 0.159616, 0.263126], "max_prob": 0.334933, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 1, "pred_distribution": [0.2067, 0.4222, 0.1821, 0.189], "max_prob": 0.4222, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.3863, 0.6137], "max_prob": 0.6137, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.1632, 0.4703, 0.1191, 0.2474], "max_prob": 0.4703, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.15, 0.0, 0.133333, 0.65, 0.066667], "pred_argmax": 1, "pred_distribution": [0.218522, 0.305531, 0.213121, 0.154615, 0.108211], "max_prob": 0.305531, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.533333, 0.0, 0.466667, 0.0], "pred_argmax": 3, "pred_distribution": [0.033297, 0.432057, 0.013899, 0.472153, 0.048595], "max_prob": 0.472153, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 2, "pred_distribution": [0.087091, 0.231077, 0.373763, 0.308069], "max_prob": 0.373763, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4662, 0.5338], "max_prob": 0.5338, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.816667, 0.05], "pred_argmax": 1, "pred_distribution": [0.040396, 0.490551, 0.228277, 0.240776], "max_prob": 0.490551, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.573333, 0.043333, 0.043333, 0.016667, 0.323333], "pred_argmax": 1, "pred_distribution": [0.1626, 0.5024, 0.1426, 0.1348, 0.0576], "max_prob": 0.5024, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.93, 0.023333, 0.003333, 0.036667, 0.006667], "pred_argmax": 3, "pred_distribution": [0.2921, 0.088, 0.0784, 0.3656, 0.1759], "max_prob": 0.3656, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.316667, 0.66], "pred_argmax": 3, "pred_distribution": [0.1409, 0.181, 0.1317, 0.5464], "max_prob": 0.5464, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.59, 0.41], "pred_argmax": 1, "pred_distribution": [0.3819, 0.6181], "max_prob": 0.6181, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.073333, 0.39, 0.516667], "pred_argmax": 1, "pred_distribution": [0.202, 0.5609, 0.0711, 0.166], "max_prob": 0.5609, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.003333, 0.213333, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.2135, 0.3845, 0.1883, 0.1309, 0.0828], "max_prob": 0.3845, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.001667, 0.996667, 0.0, 0.0, 0.001667], "pred_argmax": 4, "pred_distribution": [0.2207, 0.2137, 0.1334, 0.1673, 0.2649], "max_prob": 0.2649, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.116667, 0.866667], "pred_argmax": 1, "pred_distribution": [0.2271, 0.4447, 0.1523, 0.1759], "max_prob": 0.4447, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 1, "pred_distribution": [0.4105, 0.5895], "max_prob": 0.5895, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.1425, 0.5574, 0.0857, 0.2144], "max_prob": 0.5574, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.006667, 0.65, 0.003333, 0.3], "pred_argmax": 1, "pred_distribution": [0.2213, 0.3391, 0.1794, 0.0902, 0.17], "max_prob": 0.3391, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.001667, 0.001667, 0.001667, 0.001667, 0.993333], "pred_argmax": 4, "pred_distribution": [0.279172, 0.135486, 0.113389, 0.160084, 0.311869], "max_prob": 0.311869, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 1, "pred_distribution": [0.223378, 0.448355, 0.181982, 0.146285], "max_prob": 0.448355, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.3698, 0.6302], "max_prob": 0.6302, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.75, 0.2], "pred_argmax": 1, "pred_distribution": [0.1112, 0.4858, 0.1725, 0.2305], "max_prob": 0.4858, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.34, 0.2, 0.283333], "pred_argmax": 3, "pred_distribution": [0.221278, 0.253275, 0.108189, 0.313769, 0.10349], "max_prob": 0.313769, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.033333, 0.566667, 0.366667, 0.033333], "pred_argmax": 3, "pred_distribution": [0.2227, 0.1057, 0.0644, 0.4619, 0.1453], "max_prob": 0.4619, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.466667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.28, 0.3315, 0.1686, 0.2199], "max_prob": 0.3315, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.3732, 0.6268], "max_prob": 0.6268, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.35, 0.566667], "pred_argmax": 1, "pred_distribution": [0.2769, 0.4411, 0.0838, 0.1982], "max_prob": 0.4411, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.016667, 0.333333, 0.0, 0.416667], "pred_argmax": 1, "pred_distribution": [0.2103, 0.3861, 0.1089, 0.1687, 0.126], "max_prob": 0.3861, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.98, 0.001667, 0.001667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3264, 0.1544, 0.098, 0.1963, 0.2249], "max_prob": 0.3264, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.666667, 0.2], "pred_argmax": 1, "pred_distribution": [0.2886, 0.414, 0.1464, 0.151], "max_prob": 0.414, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4418, 0.5582], "max_prob": 0.5582, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.066667, 0.916667], "pred_argmax": 1, "pred_distribution": [0.20278, 0.457554, 0.081392, 0.258274], "max_prob": 0.457554, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.61, 0.01, 0.296667, 0.0, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2127, 0.2353, 0.1843, 0.2225, 0.1452], "max_prob": 0.2353, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.956667, 0.006667, 0.003333, 0.01], "pred_argmax": 3, "pred_distribution": [0.20192, 0.172117, 0.106711, 0.266827, 0.252425], "max_prob": 0.266827, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.25, 0.65], "pred_argmax": 1, "pred_distribution": [0.1634, 0.4922, 0.2266, 0.1178], "max_prob": 0.4922, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4509, 0.5491], "max_prob": 0.5491, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.7, 0.166667], "pred_argmax": 1, "pred_distribution": [0.1693, 0.4825, 0.1234, 0.2248], "max_prob": 0.4825, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.533333, 0.0, 0.1], "pred_argmax": 1, "pred_distribution": [0.235, 0.2937, 0.1903, 0.1316, 0.1494], "max_prob": 0.2937, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.976667, 0.023333, 0.0], "pred_argmax": 3, "pred_distribution": [0.1536, 0.0889, 0.15, 0.4041, 0.2034], "max_prob": 0.4041, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.7, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.121688, 0.437056, 0.160884, 0.280372], "max_prob": 0.437056, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4393, 0.5607], "max_prob": 0.5607, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.616667, 0.366667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0666, 0.438, 0.1835, 0.3119], "max_prob": 0.438, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.02, 0.023333, 0.03, 0.326667], "pred_argmax": 1, "pred_distribution": [0.2648, 0.3932, 0.107, 0.1115, 0.1235], "max_prob": 0.3932, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.923333, 0.01, 0.026667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.20298, 0.311169, 0.058194, 0.225777, 0.20188], "max_prob": 0.311169, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.156667, 0.51, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.2445, 0.3317, 0.198, 0.2258], "max_prob": 0.3317, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 1, "pred_distribution": [0.4121, 0.5879], "max_prob": 0.5879, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.653333, 0.186667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.2471, 0.5165, 0.0874, 0.149], "max_prob": 0.5165, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.866667, 0.0, 0.066667], "pred_argmax": 2, "pred_distribution": [0.1859, 0.2276, 0.245, 0.1558, 0.1857], "max_prob": 0.245, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.016667, 0.0, 0.0, 0.0, 0.983333], "pred_argmax": 4, "pred_distribution": [0.2897, 0.1248, 0.0793, 0.1661, 0.3401], "max_prob": 0.3401, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.633333, 0.3, 0.0], "pred_argmax": 1, "pred_distribution": [0.1405, 0.3539, 0.2377, 0.2679], "max_prob": 0.3539, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.4448, 0.5552], "max_prob": 0.5552, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.666667, 0.25], "pred_argmax": 1, "pred_distribution": [0.1027, 0.4294, 0.169, 0.2989], "max_prob": 0.4294, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.0, 0.6, 0.0, 0.3], "pred_argmax": 1, "pred_distribution": [0.1866, 0.6613, 0.0493, 0.0397, 0.0631], "max_prob": 0.6613, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.033333, 0.0, 0.0, 0.533333], "pred_argmax": 4, "pred_distribution": [0.221878, 0.133487, 0.046195, 0.215078, 0.383362], "max_prob": 0.383362, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.133333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.163284, 0.380162, 0.20318, 0.253375], "max_prob": 0.380162, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.4289, 0.5711], "max_prob": 0.5711, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.466667, 0.466667], "pred_argmax": 1, "pred_distribution": [0.1569, 0.592, 0.1028, 0.1483], "max_prob": 0.592, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.316667, 0.05, 0.4, 0.016667, 0.216667], "pred_argmax": 1, "pred_distribution": [0.194381, 0.331967, 0.168883, 0.137786, 0.166983], "max_prob": 0.331967, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.65, 0.006667, 0.01, 0.116667], "pred_argmax": 0, "pred_distribution": [0.2864, 0.1415, 0.0829, 0.2434, 0.2458], "max_prob": 0.2864, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.516667, 0.116667], "pred_argmax": 1, "pred_distribution": [0.108311, 0.409641, 0.241124, 0.240924], "max_prob": 0.409641, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4362, 0.5638], "max_prob": 0.5638, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.366667, 0.5], "pred_argmax": 1, "pred_distribution": [0.2195, 0.3453, 0.1439, 0.2913], "max_prob": 0.3453, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.35, 0.02, 0.15, 0.03, 0.45], "pred_argmax": 1, "pred_distribution": [0.208, 0.3155, 0.2033, 0.1183, 0.1549], "max_prob": 0.3155, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.026667, 0.023333, 0.906667, 0.03, 0.013333], "pred_argmax": 0, "pred_distribution": [0.30133, 0.117312, 0.10201, 0.20342, 0.275928], "max_prob": 0.30133, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.616667, 0.266667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.212279, 0.442456, 0.171483, 0.173783], "max_prob": 0.442456, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.3873, 0.6127], "max_prob": 0.6127, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.4, 0.516667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1521, 0.4545, 0.1318, 0.2616], "max_prob": 0.4545, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.766667, 0.006667, 0.16, 0.0, 0.066667], "pred_argmax": 1, "pred_distribution": [0.2248, 0.4134, 0.1033, 0.0535, 0.205], "max_prob": 0.4134, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.01, 0.006667, 0.97, 0.003333, 0.01], "pred_argmax": 4, "pred_distribution": [0.1261, 0.1413, 0.1978, 0.2317, 0.3031], "max_prob": 0.3031, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.35, 0.55, 0.066667], "pred_argmax": 1, "pred_distribution": [0.20192, 0.459646, 0.19902, 0.139414], "max_prob": 0.459646, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.4183, 0.5817], "max_prob": 0.5817, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.45, 0.51, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1603, 0.4358, 0.1877, 0.2162], "max_prob": 0.4358, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.626667, 0.09, 0.1], "pred_argmax": 2, "pred_distribution": [0.128413, 0.261426, 0.485849, 0.070207, 0.054105], "max_prob": 0.485849, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.883333, 0.003333, 0.106667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.19932, 0.383238, 0.037404, 0.181718, 0.19832], "max_prob": 0.383238, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.633333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0268, 0.1615, 0.6121, 0.1996], "max_prob": 0.6121, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.3978, 0.6022], "max_prob": 0.6022, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 3, "pred_distribution": [0.0491, 0.2803, 0.1619, 0.5087], "max_prob": 0.5087, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.003333, 0.08, 0.0, 0.583333], "pred_argmax": 1, "pred_distribution": [0.2013, 0.5071, 0.0841, 0.0655, 0.142], "max_prob": 0.5071, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.003333, 0.003333, 0.003333, 0.986667], "pred_argmax": 4, "pred_distribution": [0.2329, 0.0661, 0.034, 0.1067, 0.5603], "max_prob": 0.5603, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0885, 0.7164, 0.1641, 0.031], "max_prob": 0.7164, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 1, "pred_distribution": [0.4898, 0.5102], "max_prob": 0.5102, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.052095, 0.836616, 0.084492, 0.026797], "max_prob": 0.836616, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.273333, 0.013333, 0.083333, 0.003333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.2184, 0.2851, 0.1571, 0.1254, 0.214], "max_prob": 0.2851, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.01, 0.006667, 0.01, 0.076667], "pred_argmax": 4, "pred_distribution": [0.218322, 0.126513, 0.078008, 0.252325, 0.324832], "max_prob": 0.324832, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.153515, 0.369237, 0.216922, 0.260326], "max_prob": 0.369237, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.3835, 0.6165], "max_prob": 0.6165, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.256667, 0.4, 0.316667], "pred_argmax": 1, "pred_distribution": [0.184882, 0.471853, 0.133487, 0.209779], "max_prob": 0.471853, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.466667, 0.0, 0.283333], "pred_argmax": 1, "pred_distribution": [0.171917, 0.369437, 0.158316, 0.122412, 0.177918], "max_prob": 0.369437, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.976667, 0.003333, 0.003333, 0.006667], "pred_argmax": 3, "pred_distribution": [0.1784, 0.1312, 0.0642, 0.4362, 0.19], "max_prob": 0.4362, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.056667, 0.343333, 0.6], "pred_argmax": 2, "pred_distribution": [0.059894, 0.151585, 0.424358, 0.364164], "max_prob": 0.424358, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.4148, 0.5852], "max_prob": 0.5852, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.2131, 0.4185, 0.1054, 0.263], "max_prob": 0.4185, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.026667, 0.106667, 0.0, 0.4], "pred_argmax": 1, "pred_distribution": [0.207721, 0.266427, 0.151315, 0.217222, 0.157316], "max_prob": 0.266427, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.008333, 0.008333, 0.015, 0.008333, 0.96], "pred_argmax": 0, "pred_distribution": [0.3168, 0.106, 0.0766, 0.2887, 0.2119], "max_prob": 0.3168, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 1, "pred_distribution": [0.2709, 0.4034, 0.1494, 0.1763], "max_prob": 0.4034, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4267, 0.5733], "max_prob": 0.5733, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 1, "pred_distribution": [0.134213, 0.464846, 0.120212, 0.280728], "max_prob": 0.464846, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.02, 0.726667, 0.006667, 0.03], "pred_argmax": 1, "pred_distribution": [0.20288, 0.268473, 0.169283, 0.20468, 0.154685], "max_prob": 0.268473, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.96, 0.013333, 0.02], "pred_argmax": 0, "pred_distribution": [0.3155, 0.1427, 0.1065, 0.252, 0.1833], "max_prob": 0.3155, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.516667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.2751, 0.3905, 0.1469, 0.1875], "max_prob": 0.3905, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.203333, 0.796667], "pred_argmax": 1, "pred_distribution": [0.385, 0.615], "max_prob": 0.615, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.066667, 0.533333, 0.383333], "pred_argmax": 1, "pred_distribution": [0.1101, 0.4851, 0.1301, 0.2747], "max_prob": 0.4851, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.016667, 0.816667, 0.01, 0.11], "pred_argmax": 1, "pred_distribution": [0.138214, 0.60376, 0.064606, 0.105311, 0.088109], "max_prob": 0.60376, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.006667, 0.9, 0.023333, 0.066667], "pred_argmax": 3, "pred_distribution": [0.037004, 0.044004, 0.037204, 0.794579, 0.087209], "max_prob": 0.794579, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 2, "pred_distribution": [0.013799, 0.079292, 0.580542, 0.326367], "max_prob": 0.580542, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.08, 0.92], "pred_argmax": 0, "pred_distribution": [0.5167, 0.4833], "max_prob": 0.5167, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.11, 0.85], "pred_argmax": 3, "pred_distribution": [0.040604, 0.286129, 0.192519, 0.480748], "max_prob": 0.480748, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.433333, 0.033333, 0.466667, 0.033333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.167483, 0.329667, 0.188781, 0.140886, 0.173183], "max_prob": 0.329667, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 4, "pred_distribution": [0.237976, 0.113089, 0.111889, 0.254075, 0.282972], "max_prob": 0.282972, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.066667, 0.586667, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0946, 0.3107, 0.3857, 0.209], "max_prob": 0.3857, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.36, 0.64], "pred_argmax": 1, "pred_distribution": [0.4314, 0.5686], "max_prob": 0.5686, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.45, 0.466667], "pred_argmax": 3, "pred_distribution": [0.124788, 0.321568, 0.207079, 0.346565], "max_prob": 0.346565, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.03, 0.743333, 0.016667, 0.143333], "pred_argmax": 1, "pred_distribution": [0.190281, 0.276772, 0.206679, 0.115888, 0.210379], "max_prob": 0.276772, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.726667, 0.24, 0.003333, 0.01, 0.02], "pred_argmax": 4, "pred_distribution": [0.267027, 0.183318, 0.043004, 0.208121, 0.29853], "max_prob": 0.29853, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.05, 0.206667, 0.74], "pred_argmax": 3, "pred_distribution": [0.1006, 0.196, 0.2573, 0.4461], "max_prob": 0.4461, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.4349, 0.5651], "max_prob": 0.5651, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.223333, 0.693333], "pred_argmax": 1, "pred_distribution": [0.1596, 0.3621, 0.1352, 0.3431], "max_prob": 0.3621, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.096667, 0.03, 0.8, 0.013333, 0.06], "pred_argmax": 1, "pred_distribution": [0.259, 0.4064, 0.0861, 0.1527, 0.0958], "max_prob": 0.4064, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.033333, 0.036667, 0.01, 0.043333, 0.876667], "pred_argmax": 4, "pred_distribution": [0.1454, 0.0874, 0.055, 0.3394, 0.3728], "max_prob": 0.3728, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.15, 0.516667, 0.326667], "pred_argmax": 2, "pred_distribution": [0.0839, 0.1464, 0.6259, 0.1438], "max_prob": 0.6259, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.16, 0.84], "pred_argmax": 1, "pred_distribution": [0.4486, 0.5514], "max_prob": 0.5514, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.223333, 0.703333], "pred_argmax": 1, "pred_distribution": [0.2103, 0.4882, 0.0997, 0.2018], "max_prob": 0.4882, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.186819, 0.334933, 0.257226, 0.064106, 0.156916], "max_prob": 0.334933, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.946667, 0.003333, 0.003333, 0.04], "pred_argmax": 3, "pred_distribution": [0.0601, 0.069, 0.0236, 0.665, 0.1823], "max_prob": 0.665, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.683333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0892, 0.1892, 0.5972, 0.1244], "max_prob": 0.5972, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.3531, 0.6469], "max_prob": 0.6469, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.466667, 0.366667], "pred_argmax": 1, "pred_distribution": [0.1727, 0.6529, 0.0726, 0.1018], "max_prob": 0.6529, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.016667, 0.453846, 0.135897, 0.326923], "pred_argmax": 1, "pred_distribution": [0.175718, 0.372437, 0.112211, 0.192719, 0.146915], "max_prob": 0.372437, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.633333, 0.033333, 0.316667], "pred_argmax": 2, "pred_distribution": [0.0316, 0.0606, 0.5515, 0.2421, 0.1142], "max_prob": 0.5515, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 2, "pred_distribution": [0.1008, 0.2291, 0.4997, 0.1704], "max_prob": 0.4997, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.3426, 0.6574], "max_prob": 0.6574, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.083333, 0.233333, 0.65], "pred_argmax": 1, "pred_distribution": [0.1078, 0.5001, 0.1586, 0.2335], "max_prob": 0.5001, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.4, 0.003333, 0.18, 0.0, 0.416667], "pred_argmax": 1, "pred_distribution": [0.184218, 0.283128, 0.135414, 0.235924, 0.161316], "max_prob": 0.283128, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.316667, 0.016667, 0.0, 0.0, 0.666667], "pred_argmax": 3, "pred_distribution": [0.1955, 0.1478, 0.0322, 0.3252, 0.2993], "max_prob": 0.3252, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.6, 0.23, 0.036667], "pred_argmax": 2, "pred_distribution": [0.1236, 0.3131, 0.4572, 0.1061], "max_prob": 0.4572, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.3812, 0.6188], "max_prob": 0.6188, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.733333, 0.146667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.081908, 0.561456, 0.207321, 0.149315], "max_prob": 0.561456, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.533333, 0.15, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2077, 0.2895, 0.2018, 0.1166, 0.1844], "max_prob": 0.2895, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.466667, 0.466667, 0.0, 0.033333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.029303, 0.865987, 0.008101, 0.063806, 0.032803], "max_prob": 0.865987, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.516667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.0465, 0.386, 0.5374, 0.0301], "max_prob": 0.5374, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.463, 0.537], "max_prob": 0.537, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.45, 0.266667], "pred_argmax": 1, "pred_distribution": [0.0424, 0.6649, 0.2443, 0.0484], "max_prob": 0.6649, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.25, 0.006667, 0.29, 0.003333, 0.45], "pred_argmax": 1, "pred_distribution": [0.181618, 0.310131, 0.20082, 0.155816, 0.151615], "max_prob": 0.310131, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.883333, 0.006667, 0.006667, 0.003333, 0.1], "pred_argmax": 3, "pred_distribution": [0.2484, 0.0944, 0.0276, 0.3867, 0.2429], "max_prob": 0.3867, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.25, 0.016667], "pred_argmax": 2, "pred_distribution": [0.1171, 0.1953, 0.5226, 0.165], "max_prob": 0.5226, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.3415, 0.6585], "max_prob": 0.6585, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 1, "pred_distribution": [0.1028, 0.5791, 0.1102, 0.2079], "max_prob": 0.5791, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.12, 0.003333, 0.46, 0.25, 0.166667], "pred_argmax": 1, "pred_distribution": [0.1856, 0.3365, 0.1187, 0.2159, 0.1433], "max_prob": 0.3365, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.003333, 0.946667, 0.0], "pred_argmax": 3, "pred_distribution": [0.1083, 0.073, 0.0458, 0.5913, 0.1816], "max_prob": 0.5913, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.173333, 0.516667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.192681, 0.190381, 0.330367, 0.286571], "max_prob": 0.330367, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.39, 0.61], "pred_argmax": 1, "pred_distribution": [0.3902, 0.6098], "max_prob": 0.6098, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.113333, 0.416667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.2563, 0.4154, 0.1026, 0.2257], "max_prob": 0.4154, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.02, 0.776667, 0.006667, 0.073333], "pred_argmax": 1, "pred_distribution": [0.1907, 0.3206, 0.2198, 0.1624, 0.1065], "max_prob": 0.3206, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.933333, 0.003333, 0.063333], "pred_argmax": 0, "pred_distribution": [0.3025, 0.1409, 0.1029, 0.1977, 0.256], "max_prob": 0.3025, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.033333, 0.173333, 0.79], "pred_argmax": 2, "pred_distribution": [0.1628, 0.2909, 0.3563, 0.19], "max_prob": 0.3563, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 1, "pred_distribution": [0.3768, 0.6232], "max_prob": 0.6232, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.3, 0.626667], "pred_argmax": 1, "pred_distribution": [0.1764, 0.4552, 0.1444, 0.224], "max_prob": 0.4552, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.05, 0.6, 0.233333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1321, 0.6247, 0.0754, 0.099, 0.0688], "max_prob": 0.6247, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.86, 0.0, 0.123333, 0.0], "pred_argmax": 1, "pred_distribution": [0.0539, 0.5557, 0.0347, 0.2065, 0.1492], "max_prob": 0.5557, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.183333, 0.6, 0.216667], "pred_argmax": 0, "pred_distribution": [0.317468, 0.271373, 0.155184, 0.255974], "max_prob": 0.317468, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.243333, 0.756667], "pred_argmax": 1, "pred_distribution": [0.4106, 0.5894], "max_prob": 0.5894, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.616667, 0.233333], "pred_argmax": 1, "pred_distribution": [0.135, 0.4801, 0.0974, 0.2875], "max_prob": 0.4801, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.076667, 0.066667, 0.85, 0.0, 0.006667], "pred_argmax": 0, "pred_distribution": [0.2548, 0.2275, 0.1962, 0.1706, 0.1509], "max_prob": 0.2548, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.0, 0.0, 0.0, 0.566667], "pred_argmax": 4, "pred_distribution": [0.251475, 0.125087, 0.161984, 0.163784, 0.29767], "max_prob": 0.29767, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.6, 0.166667], "pred_argmax": 1, "pred_distribution": [0.241124, 0.454345, 0.171017, 0.133513], "max_prob": 0.454345, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.4429, 0.5571], "max_prob": 0.5571, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 1, "pred_distribution": [0.1734, 0.4956, 0.0962, 0.2348], "max_prob": 0.4956, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.483333, 0.016667, 0.316667, 0.0, 0.183333], "pred_argmax": 1, "pred_distribution": [0.162384, 0.577842, 0.078492, 0.041796, 0.139486], "max_prob": 0.577842, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.05, 0.95, 0.0, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.1067, 0.5671, 0.0385, 0.1518, 0.1359], "max_prob": 0.5671, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.583333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0343, 0.3806, 0.5291, 0.056], "max_prob": 0.5291, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5079, 0.4921], "max_prob": 0.5079, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.666667, 0.116667], "pred_argmax": 1, "pred_distribution": [0.1038, 0.4363, 0.3983, 0.0616], "max_prob": 0.4363, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.94, 0.006667, 0.025, 0.001667, 0.026667], "pred_argmax": 1, "pred_distribution": [0.1593, 0.6632, 0.0594, 0.0543, 0.0638], "max_prob": 0.6632, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.943333, 0.041667, 0.005, 0.005, 0.005], "pred_argmax": 0, "pred_distribution": [0.673167, 0.066207, 0.031703, 0.159516, 0.069407], "max_prob": 0.673167, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.01, 0.05, 0.933333], "pred_argmax": 3, "pred_distribution": [0.0808, 0.3202, 0.1037, 0.4953], "max_prob": 0.4953, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.573, 0.427], "max_prob": 0.573, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.76, 0.08, 0.01], "pred_argmax": 1, "pred_distribution": [0.1536, 0.6574, 0.0897, 0.0993], "max_prob": 0.6574, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.023333, 0.733333, 0.013333, 0.206667], "pred_argmax": 1, "pred_distribution": [0.183518, 0.409541, 0.177418, 0.106311, 0.123212], "max_prob": 0.409541, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.096667, 0.02, 0.023333, 0.126667], "pred_argmax": 3, "pred_distribution": [0.0885, 0.0507, 0.0361, 0.6263, 0.1984], "max_prob": 0.6263, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.11, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0193, 0.0886, 0.3445, 0.5476], "max_prob": 0.5476, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.3882, 0.6118], "max_prob": 0.6118, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.233333, 0.7], "pred_argmax": 3, "pred_distribution": [0.0614, 0.2279, 0.1198, 0.5909], "max_prob": 0.5909, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.1601, 0.5035, 0.1476, 0.0564, 0.1324], "max_prob": 0.5035, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.015, 0.97, 0.001667, 0.001667, 0.011667], "pred_argmax": 3, "pred_distribution": [0.085109, 0.112711, 0.036104, 0.634963, 0.131113], "max_prob": 0.634963, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 1, "pred_distribution": [0.058594, 0.510549, 0.354365, 0.076492], "max_prob": 0.510549, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.4833, 0.5167], "max_prob": 0.5167, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.533333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.045295, 0.694231, 0.140186, 0.120288], "max_prob": 0.694231, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.073333, 0.023333, 0.483333, 0.02, 0.4], "pred_argmax": 1, "pred_distribution": [0.222222, 0.425743, 0.091609, 0.081808, 0.178618], "max_prob": 0.425743, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.006667, 0.886667, 0.056667, 0.043333], "pred_argmax": 3, "pred_distribution": [0.1069, 0.1482, 0.2104, 0.2949, 0.2396], "max_prob": 0.2949, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.55, 0.2], "pred_argmax": 1, "pred_distribution": [0.1158, 0.5633, 0.2913, 0.0296], "max_prob": 0.5633, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4943, 0.5057], "max_prob": 0.5057, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.116667, 0.516667, 0.353333], "pred_argmax": 1, "pred_distribution": [0.0692, 0.7361, 0.1356, 0.0591], "max_prob": 0.7361, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.783333, 0.01, 0.133333], "pred_argmax": 1, "pred_distribution": [0.181118, 0.568757, 0.075208, 0.107411, 0.067507], "max_prob": 0.568757, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.05, 0.073333, 0.013333, 0.046667, 0.816667], "pred_argmax": 3, "pred_distribution": [0.118, 0.0755, 0.0235, 0.4571, 0.3259], "max_prob": 0.4571, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 2, "pred_distribution": [0.025603, 0.108711, 0.481948, 0.383738], "max_prob": 0.481948, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.4707, 0.5293], "max_prob": 0.5293, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.15, 0.8], "pred_argmax": 3, "pred_distribution": [0.0971, 0.3511, 0.1201, 0.4317], "max_prob": 0.4317, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.11, 0.006667, 0.106667, 0.056667, 0.72], "pred_argmax": 1, "pred_distribution": [0.2395, 0.4388, 0.05, 0.093, 0.1787], "max_prob": 0.4388, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.883333, 0.003333, 0.08, 0.016667], "pred_argmax": 1, "pred_distribution": [0.042, 0.386, 0.0244, 0.3203, 0.2273], "max_prob": 0.386, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.203333, 0.65, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0603, 0.2643, 0.5927, 0.0827], "max_prob": 0.5927, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 0, "pred_distribution": [0.5131, 0.4869], "max_prob": 0.5131, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.126667, 0.85], "pred_argmax": 1, "pred_distribution": [0.030197, 0.607239, 0.144086, 0.218478], "max_prob": 0.607239, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.026667, 0.14, 0.116667, 0.6], "pred_argmax": 1, "pred_distribution": [0.2133, 0.3092, 0.1547, 0.1559, 0.1669], "max_prob": 0.3092, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.036667, 0.84, 0.076667, 0.03], "pred_argmax": 3, "pred_distribution": [0.1398, 0.1528, 0.1571, 0.4233, 0.127], "max_prob": 0.4233, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.5, 0.333333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1599, 0.6038, 0.2054, 0.0309], "max_prob": 0.6038, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 1, "pred_distribution": [0.4951, 0.5049], "max_prob": 0.5049, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.283333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.139886, 0.572343, 0.230977, 0.056794], "max_prob": 0.572343, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.046667, 0.0, 0.416667, 0.45, 0.086667], "pred_argmax": 1, "pred_distribution": [0.1101, 0.6568, 0.069, 0.0975, 0.0666], "max_prob": 0.6568, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.06, 0.003333, 0.926667, 0.0], "pred_argmax": 3, "pred_distribution": [0.044509, 0.037407, 0.013803, 0.837467, 0.066813], "max_prob": 0.837467, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.043904, 0.125213, 0.351435, 0.479448], "max_prob": 0.479448, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.3295, 0.6705], "max_prob": 0.6705, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.45, 0.533333], "pred_argmax": 1, "pred_distribution": [0.151785, 0.40356, 0.185381, 0.259274], "max_prob": 0.40356, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.01, 0.866667, 0.0, 0.1], "pred_argmax": 1, "pred_distribution": [0.20132, 0.267027, 0.216422, 0.174517, 0.140714], "max_prob": 0.267027, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.026667, 0.03, 0.01, 0.0, 0.933333], "pred_argmax": 0, "pred_distribution": [0.3008, 0.1962, 0.0812, 0.1783, 0.2435], "max_prob": 0.3008, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.183333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.164616, 0.381638, 0.19622, 0.257526], "max_prob": 0.381638, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.4401, 0.5599], "max_prob": 0.5599, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.533333, 0.4], "pred_argmax": 1, "pred_distribution": [0.1755, 0.4004, 0.1253, 0.2988], "max_prob": 0.4004, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.116667, 0.0, 0.316667, 0.466667, 0.1], "pred_argmax": 0, "pred_distribution": [0.2746, 0.2432, 0.1766, 0.1342, 0.1714], "max_prob": 0.2746, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.033333, 0.866667, 0.0, 0.1, 0.0], "pred_argmax": 3, "pred_distribution": [0.0882, 0.3072, 0.0248, 0.437, 0.1428], "max_prob": 0.437, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.616667, 0.183333], "pred_argmax": 3, "pred_distribution": [0.049405, 0.232923, 0.317032, 0.40064], "max_prob": 0.40064, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4238, 0.5762], "max_prob": 0.5762, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.15, 0.833333], "pred_argmax": 1, "pred_distribution": [0.0296, 0.6464, 0.1062, 0.2178], "max_prob": 0.6464, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.586667, 0.04, 0.083333, 0.0, 0.29], "pred_argmax": 1, "pred_distribution": [0.1945, 0.2601, 0.1926, 0.2413, 0.1115], "max_prob": 0.2601, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.92, 0.046667, 0.01, 0.01, 0.013333], "pred_argmax": 3, "pred_distribution": [0.30077, 0.115288, 0.075092, 0.325767, 0.183082], "max_prob": 0.325767, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2451, 0.3567, 0.1795, 0.2187], "max_prob": 0.3567, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4177, 0.5823], "max_prob": 0.5823, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.116667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.2163, 0.4901, 0.0909, 0.2027], "max_prob": 0.4901, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.38, 0.053333, 0.45, 0.116667], "pred_argmax": 0, "pred_distribution": [0.447, 0.2696, 0.1756, 0.1078], "max_prob": 0.447, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.186667, 0.353333, 0.02], "pred_argmax": 0, "pred_distribution": [0.419658, 0.223778, 0.146285, 0.210279], "max_prob": 0.419658, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.2427, 0.7573], "max_prob": 0.7573, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.52, 0.48], "pred_argmax": 1, "pred_distribution": [0.4774, 0.5226], "max_prob": 0.5226, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.566667, 0.216667], "pred_argmax": 1, "pred_distribution": [0.174917, 0.617162, 0.135714, 0.072207], "max_prob": 0.617162, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.026667, 0.106667, 0.85], "pred_argmax": 0, "pred_distribution": [0.428243, 0.227923, 0.20132, 0.142514], "max_prob": 0.428243, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.416667, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.4343, 0.1834, 0.1219, 0.2604], "max_prob": 0.4343, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.2588, 0.7412], "max_prob": 0.7412, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.4941, 0.5059], "max_prob": 0.5059, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.2449, 0.5245, 0.1505, 0.0801], "max_prob": 0.5245, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.976667, 0.02, 0.003333, 0.0], "pred_argmax": 0, "pred_distribution": [0.4172, 0.2073, 0.2011, 0.1744], "max_prob": 0.4172, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.016667, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.539146, 0.167383, 0.120188, 0.173283], "max_prob": 0.539146, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1317, 0.8683], "max_prob": 0.8683, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.4985, 0.5015], "max_prob": 0.5015, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.733333, 0.133333], "pred_argmax": 1, "pred_distribution": [0.2136, 0.5661, 0.1409, 0.0794], "max_prob": 0.5661, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.6, 0.2], "pred_argmax": 0, "pred_distribution": [0.4894, 0.2492, 0.1592, 0.1022], "max_prob": 0.4894, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.566667, 0.333333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.3645, 0.2552, 0.1307, 0.2496], "max_prob": 0.3645, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.345, 0.655], "max_prob": 0.655, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.4763, 0.5237], "max_prob": 0.5237, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.6, 0.316667], "pred_argmax": 1, "pred_distribution": [0.2797, 0.5342, 0.1167, 0.0694], "max_prob": 0.5342, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 0, "pred_distribution": [0.327533, 0.239324, 0.241024, 0.192119], "max_prob": 0.327533, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.476667, 0.483333, 0.02], "pred_argmax": 0, "pred_distribution": [0.453145, 0.179118, 0.125413, 0.242324], "max_prob": 0.453145, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2639, 0.7361], "max_prob": 0.7361, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.487, 0.513], "max_prob": 0.513, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.583333, 0.2], "pred_argmax": 1, "pred_distribution": [0.2257, 0.5129, 0.1655, 0.0959], "max_prob": 0.5129, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.1, 0.566667, 0.2], "pred_argmax": 0, "pred_distribution": [0.417542, 0.221722, 0.19912, 0.161616], "max_prob": 0.417542, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.166667, 0.6, 0.016667], "pred_argmax": 0, "pred_distribution": [0.572743, 0.158984, 0.088791, 0.179482], "max_prob": 0.572743, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.0731, 0.9269], "max_prob": 0.9269, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.4928, 0.5072], "max_prob": 0.5072, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.666667, 0.1], "pred_argmax": 1, "pred_distribution": [0.273127, 0.528153, 0.115312, 0.083408], "max_prob": 0.528153, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.1, 0.45, 0.15], "pred_argmax": 0, "pred_distribution": [0.360964, 0.254475, 0.248775, 0.135786], "max_prob": 0.360964, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.166667, 0.433333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.422742, 0.216122, 0.126513, 0.234623], "max_prob": 0.422742, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.2354, 0.7646], "max_prob": 0.7646, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.4638, 0.5362], "max_prob": 0.5362, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.483333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2018, 0.5622, 0.1438, 0.0922], "max_prob": 0.5622, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.013333, 0.07, 0.916667], "pred_argmax": 0, "pred_distribution": [0.3073, 0.2658, 0.2499, 0.177], "max_prob": 0.3073, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.176667, 0.756667, 0.053333], "pred_argmax": 0, "pred_distribution": [0.5355, 0.1917, 0.1141, 0.1587], "max_prob": 0.5355, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 1, "pred_distribution": [0.3122, 0.6878], "max_prob": 0.6878, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.4833, 0.5167], "max_prob": 0.5167, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.126667, 0.59, 0.266667], "pred_argmax": 1, "pred_distribution": [0.175682, 0.548345, 0.194081, 0.081892], "max_prob": 0.548345, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.833333], "pred_argmax": 0, "pred_distribution": [0.437556, 0.185181, 0.219678, 0.157584], "max_prob": 0.437556, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.343333, 0.566667, 0.073333], "pred_argmax": 0, "pred_distribution": [0.367837, 0.178118, 0.137214, 0.316832], "max_prob": 0.367837, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.1368, 0.8632], "max_prob": 0.8632, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.4798, 0.5202], "max_prob": 0.5202, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 1, "pred_distribution": [0.170417, 0.564056, 0.188219, 0.077308], "max_prob": 0.564056, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.166667, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.3779, 0.2363, 0.2175, 0.1683], "max_prob": 0.3779, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.256667, 0.376667, 0.366667, 0.0], "pred_argmax": 3, "pred_distribution": [0.3012, 0.2201, 0.1449, 0.3338], "max_prob": 0.3338, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.3242, 0.6758], "max_prob": 0.6758, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 0, "pred_distribution": [0.5095, 0.4905], "max_prob": 0.5095, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.75, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2564, 0.5075, 0.1583, 0.0778], "max_prob": 0.5075, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.006333, 0.002], "pred_argmax": 0, "pred_distribution": [0.49935, 0.186681, 0.184382, 0.129587], "max_prob": 0.49935, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.043333, 0.046667, 0.01], "pred_argmax": 0, "pred_distribution": [0.510949, 0.169383, 0.105189, 0.214479], "max_prob": 0.510949, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.2227, 0.7773], "max_prob": 0.7773, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.4895, 0.5105], "max_prob": 0.5105, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.2, 0.666667, 0.113333], "pred_argmax": 1, "pred_distribution": [0.3203, 0.4724, 0.1248, 0.0825], "max_prob": 0.4724, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.993333, 0.005, 0.001333, 0.000333], "pred_argmax": 0, "pred_distribution": [0.3723, 0.2367, 0.2179, 0.1731], "max_prob": 0.3723, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.008, 0.008, 0.000667], "pred_argmax": 0, "pred_distribution": [0.578442, 0.163784, 0.09919, 0.158584], "max_prob": 0.578442, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.1993, 0.8007], "max_prob": 0.8007, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.4828, 0.5172], "max_prob": 0.5172, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.8, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.23, 0.5536, 0.1397, 0.0767], "max_prob": 0.5536, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.606667, 0.056667, 0.016667, 0.32], "pred_argmax": 0, "pred_distribution": [0.3565, 0.2356, 0.2276, 0.1803], "max_prob": 0.3565, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.256667, 0.15, 0.093333, 0.5], "pred_argmax": 0, "pred_distribution": [0.6021, 0.1482, 0.1038, 0.1459], "max_prob": 0.6021, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.27, 0.73], "pred_argmax": 1, "pred_distribution": [0.034, 0.966], "max_prob": 0.966, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.3793, 0.6207], "max_prob": 0.6207, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.533333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.184518, 0.594959, 0.139214, 0.081308], "max_prob": 0.594959, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 0, "pred_distribution": [0.3401, 0.252, 0.2358, 0.1721], "max_prob": 0.3401, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.85, 0.033333], "pred_argmax": 0, "pred_distribution": [0.4933, 0.2101, 0.1152, 0.1814], "max_prob": 0.4933, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.1329, 0.8671], "max_prob": 0.8671, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.4791, 0.5209], "max_prob": 0.5209, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.183333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1769, 0.5938, 0.1497, 0.0796], "max_prob": 0.5938, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.4, 0.333333, 0.05], "pred_argmax": 0, "pred_distribution": [0.5127, 0.1937, 0.1795, 0.1141], "max_prob": 0.5127, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.4, 0.116667, 0.0], "pred_argmax": 0, "pred_distribution": [0.471, 0.2078, 0.1356, 0.1856], "max_prob": 0.471, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.3012, 0.6988], "max_prob": 0.6988, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4966, 0.5034], "max_prob": 0.5034, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.6, 0.266667], "pred_argmax": 1, "pred_distribution": [0.261374, 0.518548, 0.144386, 0.075692], "max_prob": 0.518548, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.006667, 0.003333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4015, 0.2316, 0.2219, 0.145], "max_prob": 0.4015, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.946667, 0.026667, 0.023333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.5136, 0.1708, 0.1171, 0.1985], "max_prob": 0.5136, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.2389, 0.7611], "max_prob": 0.7611, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.459, 0.541], "max_prob": 0.541, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.25, 0.666667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2602, 0.4988, 0.146, 0.095], "max_prob": 0.4988, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.093333, 0.9], "pred_argmax": 0, "pred_distribution": [0.3357, 0.2285, 0.2378, 0.198], "max_prob": 0.3357, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.733333, 0.05], "pred_argmax": 0, "pred_distribution": [0.546, 0.1927, 0.1098, 0.1515], "max_prob": 0.546, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.3343, 0.6657], "max_prob": 0.6657, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.4956, 0.5044], "max_prob": 0.5044, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.366667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.2512, 0.4614, 0.1832, 0.1042], "max_prob": 0.4614, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.063333, 0.683333, 0.233333], "pred_argmax": 0, "pred_distribution": [0.387539, 0.219922, 0.233723, 0.158816], "max_prob": 0.387539, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.5706, 0.1674, 0.1054, 0.1566], "max_prob": 0.5706, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.1574, 0.8426], "max_prob": 0.8426, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 1, "pred_distribution": [0.4668, 0.5332], "max_prob": 0.5332, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.75, 0.146667, 0.02], "pred_argmax": 1, "pred_distribution": [0.1931, 0.5612, 0.1709, 0.0748], "max_prob": 0.5612, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.036667, 0.09, 0.866667], "pred_argmax": 0, "pred_distribution": [0.386961, 0.233577, 0.220478, 0.158984], "max_prob": 0.386961, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.433333, 0.483333, 0.043333], "pred_argmax": 0, "pred_distribution": [0.3463, 0.2029, 0.1673, 0.2835], "max_prob": 0.3463, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.1017, 0.8983], "max_prob": 0.8983, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.4744, 0.5256], "max_prob": 0.5256, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.416667, 0.466667], "pred_argmax": 1, "pred_distribution": [0.1523, 0.6202, 0.1628, 0.0647], "max_prob": 0.6202, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.666667], "pred_argmax": 0, "pred_distribution": [0.3507, 0.2263, 0.1958, 0.2272], "max_prob": 0.3507, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.216667, 0.733333, 0.02], "pred_argmax": 3, "pred_distribution": [0.285171, 0.183082, 0.133287, 0.39846], "max_prob": 0.39846, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.1883, 0.8117], "max_prob": 0.8117, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.475, 0.525], "max_prob": 0.525, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.133333, 0.633333, 0.213333], "pred_argmax": 1, "pred_distribution": [0.2699, 0.4451, 0.1472, 0.1378], "max_prob": 0.4451, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.376862, 0.233077, 0.217778, 0.172283], "max_prob": 0.376862, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.015, 0.015, 0.0], "pred_argmax": 0, "pred_distribution": [0.5799, 0.1568, 0.0965, 0.1668], "max_prob": 0.5799, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.993333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1918, 0.8082], "max_prob": 0.8082, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.4789, 0.5211], "max_prob": 0.5211, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.406667, 0.576667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.226, 0.5312, 0.1528, 0.09], "max_prob": 0.5312, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.859667, 0.063667, 0.06, 0.016667], "pred_argmax": 0, "pred_distribution": [0.30263, 0.234323, 0.254725, 0.208321], "max_prob": 0.30263, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766333, 0.100333, 0.1, 0.033333], "pred_argmax": 0, "pred_distribution": [0.485, 0.1807, 0.1128, 0.2215], "max_prob": 0.485, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.773333, 0.226667], "pred_argmax": 1, "pred_distribution": [0.0683, 0.9317], "max_prob": 0.9317, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033667, 0.966333], "pred_argmax": 1, "pred_distribution": [0.4222, 0.5778], "max_prob": 0.5778, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.399667, 0.433667, 0.133333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1771, 0.5436, 0.1657, 0.1136], "max_prob": 0.5436, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.316667, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.378662, 0.219978, 0.230877, 0.170483], "max_prob": 0.378662, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.776667, 0.123333, 0.096667, 0.003333], "pred_argmax": 3, "pred_distribution": [0.2938, 0.1839, 0.1217, 0.4006], "max_prob": 0.4006, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.1325, 0.8675], "max_prob": 0.8675, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.103333, 0.896667], "pred_argmax": 1, "pred_distribution": [0.4973, 0.5027], "max_prob": 0.5027, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.26, 0.583333, 0.15], "pred_argmax": 1, "pred_distribution": [0.2198, 0.5201, 0.1602, 0.0999], "max_prob": 0.5201, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.903333, 0.053333, 0.04, 0.003333], "pred_argmax": 0, "pred_distribution": [0.3358, 0.2129, 0.2538, 0.1975], "max_prob": 0.3358, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.196667, 0.183333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.6254, 0.162, 0.0843, 0.1283], "max_prob": 0.6254, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.0316, 0.9684], "max_prob": 0.9684, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.4199, 0.5801], "max_prob": 0.5801, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.073333, 0.01], "pred_argmax": 1, "pred_distribution": [0.20352, 0.491349, 0.187219, 0.117912], "max_prob": 0.491349, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.023333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.276928, 0.248125, 0.249825, 0.225123], "max_prob": 0.276928, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.023333, 0.013333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.481648, 0.174617, 0.116212, 0.227523], "max_prob": 0.481648, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2156, 0.7844], "max_prob": 0.7844, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.017, 0.983], "pred_argmax": 1, "pred_distribution": [0.4948, 0.5052], "max_prob": 0.5052, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.433333, 0.466667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.218222, 0.531053, 0.149115, 0.10161], "max_prob": 0.531053, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.216667, 0.733333], "pred_argmax": 0, "pred_distribution": [0.394361, 0.217278, 0.213679, 0.174683], "max_prob": 0.394361, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.263333, 0.676667, 0.033333], "pred_argmax": 3, "pred_distribution": [0.322568, 0.192981, 0.136586, 0.347865], "max_prob": 0.347865, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 1, "pred_distribution": [0.2558, 0.7442], "max_prob": 0.7442, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.4864, 0.5136], "max_prob": 0.5136, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.6, 0.15], "pred_argmax": 1, "pred_distribution": [0.2902, 0.4624, 0.1462, 0.1012], "max_prob": 0.4624, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.023333, 0.023333, 0.303333], "pred_argmax": 0, "pred_distribution": [0.3108, 0.2732, 0.2385, 0.1775], "max_prob": 0.3108, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.143333, 0.14, 0.3], "pred_argmax": 0, "pred_distribution": [0.542146, 0.158784, 0.105889, 0.193181], "max_prob": 0.542146, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.456667, 0.543333], "pred_argmax": 1, "pred_distribution": [0.071, 0.929], "max_prob": 0.929, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.4111, 0.5889], "max_prob": 0.5889, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.45, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1806, 0.5411, 0.1703, 0.108], "max_prob": 0.5411, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.271427, 0.222122, 0.293029, 0.213421], "max_prob": 0.293029, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.233333, 0.15, 0.05], "pred_argmax": 0, "pred_distribution": [0.451055, 0.185081, 0.125187, 0.238676], "max_prob": 0.451055, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.0457, 0.9543], "max_prob": 0.9543, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3804, 0.6196], "max_prob": 0.6196, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.128513, 0.591759, 0.162916, 0.116812], "max_prob": 0.591759, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.75], "pred_argmax": 0, "pred_distribution": [0.515252, 0.165817, 0.162816, 0.156116], "max_prob": 0.515252, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.64, 0.293333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.5421, 0.1655, 0.0988, 0.1936], "max_prob": 0.5421, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.1104, 0.8896], "max_prob": 0.8896, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.491, 0.509], "max_prob": 0.509, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.666667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.162184, 0.579442, 0.153985, 0.10439], "max_prob": 0.579442, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.233333, 0.7], "pred_argmax": 0, "pred_distribution": [0.2839, 0.2583, 0.2665, 0.1913], "max_prob": 0.2839, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.226667, 0.736667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.5644, 0.1779, 0.1167, 0.141], "max_prob": 0.5644, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.1757, 0.8243], "max_prob": 0.8243, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.4777, 0.5223], "max_prob": 0.5223, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.4, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.171, 0.5889, 0.1536, 0.0865], "max_prob": 0.5889, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.923333, 0.05, 0.023333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.2702, 0.2543, 0.2694, 0.2061], "max_prob": 0.2702, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.216667, 0.15, 0.05, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5121, 0.2057, 0.1267, 0.1555], "max_prob": 0.5121, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.1523, 0.8477], "max_prob": 0.8477, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.4902, 0.5098], "max_prob": 0.5098, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.65, 0.226667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.181382, 0.578242, 0.174983, 0.065393], "max_prob": 0.578242, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.4491, 0.2192, 0.2088, 0.1229], "max_prob": 0.4491, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.023333, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.607139, 0.182182, 0.090291, 0.120388], "max_prob": 0.607139, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.1836, 0.8164], "max_prob": 0.8164, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.486, 0.514], "max_prob": 0.514, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.316667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.1822, 0.5243, 0.1886, 0.1049], "max_prob": 0.5243, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.216667, 0.38, 0.07], "pred_argmax": 0, "pred_distribution": [0.435, 0.2152, 0.2034, 0.1464], "max_prob": 0.435, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.283333, 0.346667, 0.02], "pred_argmax": 0, "pred_distribution": [0.3761, 0.233, 0.1587, 0.2322], "max_prob": 0.3761, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.2679, 0.7321], "max_prob": 0.7321, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4923, 0.5077], "max_prob": 0.5077, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.766667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.224722, 0.483148, 0.187719, 0.10441], "max_prob": 0.483148, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.416667, 0.566667], "pred_argmax": 0, "pred_distribution": [0.3493, 0.2605, 0.2117, 0.1785], "max_prob": 0.3493, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.7, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4993, 0.2028, 0.1226, 0.1753], "max_prob": 0.4993, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.3376, 0.6624], "max_prob": 0.6624, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.4877, 0.5123], "max_prob": 0.5123, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.55, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2068, 0.5082, 0.182, 0.103], "max_prob": 0.5082, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.008333, 0.0], "pred_argmax": 0, "pred_distribution": [0.3961, 0.2229, 0.1979, 0.1831], "max_prob": 0.3961, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.05, 0.026667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.4654, 0.2356, 0.1326, 0.1664], "max_prob": 0.4654, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2232, 0.7768], "max_prob": 0.7768, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 0, "pred_distribution": [0.5054, 0.4946], "max_prob": 0.5054, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.233333, 0.683333], "pred_argmax": 1, "pred_distribution": [0.197, 0.5295, 0.1505, 0.123], "max_prob": 0.5295, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 0, "pred_distribution": [0.375338, 0.241324, 0.227223, 0.156116], "max_prob": 0.375338, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.75, 0.05], "pred_argmax": 0, "pred_distribution": [0.4011, 0.2316, 0.1315, 0.2358], "max_prob": 0.4011, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.1318, 0.8682], "max_prob": 0.8682, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.4948, 0.5052], "max_prob": 0.5052, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.416667], "pred_argmax": 1, "pred_distribution": [0.2213, 0.5574, 0.1414, 0.0799], "max_prob": 0.5574, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.3425, 0.2635, 0.239, 0.155], "max_prob": 0.3425, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.936667, 0.023333, 0.033333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5207, 0.1966, 0.1109, 0.1718], "max_prob": 0.5207, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2159, 0.7841], "max_prob": 0.7841, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 0, "pred_distribution": [0.5022, 0.4978], "max_prob": 0.5022, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.103333, 0.433333, 0.45], "pred_argmax": 1, "pred_distribution": [0.236724, 0.539954, 0.132413, 0.090909], "max_prob": 0.539954, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.028333, 0.011667, 0.0], "pred_argmax": 0, "pred_distribution": [0.3335, 0.26, 0.2324, 0.1741], "max_prob": 0.3335, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.886667, 0.056667, 0.043333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.5068, 0.1957, 0.1196, 0.1779], "max_prob": 0.5068, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 1, "pred_distribution": [0.1214, 0.8786], "max_prob": 0.8786, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.4687, 0.5313], "max_prob": 0.5313, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.483333, 0.416667], "pred_argmax": 1, "pred_distribution": [0.166, 0.5945, 0.1425, 0.097], "max_prob": 0.5945, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.043333, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.368537, 0.215722, 0.244624, 0.171117], "max_prob": 0.368537, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.143333, 0.156667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5769, 0.155, 0.1054, 0.1627], "max_prob": 0.5769, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.46, 0.54], "pred_argmax": 1, "pred_distribution": [0.0006, 0.9994], "max_prob": 0.9994, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.026667, 0.973333], "pred_argmax": 1, "pred_distribution": [0.3834, 0.6166], "max_prob": 0.6166, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.316667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1738, 0.6147, 0.1337, 0.0778], "max_prob": 0.6147, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.043333, 0.5, 0.45], "pred_argmax": 0, "pred_distribution": [0.342534, 0.232423, 0.239424, 0.185619], "max_prob": 0.342534, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.65, 0.016667], "pred_argmax": 0, "pred_distribution": [0.562356, 0.175218, 0.108011, 0.154415], "max_prob": 0.562356, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.4187, 0.5813], "max_prob": 0.5813, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.4785, 0.5215], "max_prob": 0.5215, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.3, 0.05], "pred_argmax": 1, "pred_distribution": [0.1884, 0.5604, 0.1658, 0.0854], "max_prob": 0.5604, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.663333, 0.016667, 0.02, 0.3], "pred_argmax": 2, "pred_distribution": [0.2612, 0.2602, 0.2932, 0.1854], "max_prob": 0.2932, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.373333, 0.053333, 0.136667, 0.436667], "pred_argmax": 0, "pred_distribution": [0.5367, 0.1601, 0.1128, 0.1904], "max_prob": 0.5367, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.0487, 0.9513], "max_prob": 0.9513, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.31, 0.69], "pred_argmax": 1, "pred_distribution": [0.4376, 0.5624], "max_prob": 0.5624, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1646, 0.5874, 0.17, 0.078], "max_prob": 0.5874, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.03, 0.023333, 0.32], "pred_argmax": 0, "pred_distribution": [0.3488, 0.2316, 0.2378, 0.1818], "max_prob": 0.3488, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.276667, 0.106667, 0.1, 0.516667], "pred_argmax": 0, "pred_distribution": [0.537646, 0.162284, 0.123288, 0.176782], "max_prob": 0.537646, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.353333, 0.646667], "pred_argmax": 1, "pred_distribution": [0.1551, 0.8449], "max_prob": 0.8449, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4478, 0.5522], "max_prob": 0.5522, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.45, 0.466667], "pred_argmax": 1, "pred_distribution": [0.149115, 0.571457, 0.188119, 0.091309], "max_prob": 0.571457, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.066667, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.349665, 0.228377, 0.237076, 0.184882], "max_prob": 0.349665, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.206667, 0.123333, 0.103333], "pred_argmax": 0, "pred_distribution": [0.516152, 0.169317, 0.120512, 0.194019], "max_prob": 0.516152, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.546667, 0.453333], "pred_argmax": 1, "pred_distribution": [0.0, 1.0], "max_prob": 1.0, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.422, 0.578], "max_prob": 0.578, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 1, "pred_distribution": [0.19512, 0.539754, 0.166017, 0.09911], "max_prob": 0.539754, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.166667, 0.063333, 0.336667], "pred_argmax": 0, "pred_distribution": [0.3036, 0.2733, 0.2594, 0.1637], "max_prob": 0.3036, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.273333, 0.126667, 0.25, 0.35], "pred_argmax": 0, "pred_distribution": [0.5759, 0.1656, 0.1047, 0.1538], "max_prob": 0.5759, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.386667, 0.613333], "pred_argmax": 1, "pred_distribution": [0.0263, 0.9737], "max_prob": 0.9737, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.04, 0.96], "pred_argmax": 1, "pred_distribution": [0.4521, 0.5479], "max_prob": 0.5479, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.166483, 0.570843, 0.192181, 0.070493], "max_prob": 0.570843, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.023333, 0.143333, 0.826667], "pred_argmax": 0, "pred_distribution": [0.307, 0.2518, 0.2392, 0.202], "max_prob": 0.307, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.483333, 0.45, 0.046667], "pred_argmax": 0, "pred_distribution": [0.3289, 0.2433, 0.1525, 0.2753], "max_prob": 0.3289, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.2661, 0.7339], "max_prob": 0.7339, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.4885, 0.5115], "max_prob": 0.5115, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.366667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2402, 0.478, 0.1582, 0.1236], "max_prob": 0.478, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.656667, 0.026667, 0.25, 0.066667], "pred_argmax": 0, "pred_distribution": [0.3449, 0.2456, 0.2168, 0.1927], "max_prob": 0.3449, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.053333, 0.28, 0.0], "pred_argmax": 0, "pred_distribution": [0.4832, 0.1604, 0.1082, 0.2482], "max_prob": 0.4832, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.982667, 0.017333], "pred_argmax": 1, "pred_distribution": [0.165, 0.835], "max_prob": 0.835, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 1, "pred_distribution": [0.4695, 0.5305], "max_prob": 0.5305, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2175, 0.5495, 0.1355, 0.0975], "max_prob": 0.5495, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.023333, 0.316667, 0.616667], "pred_argmax": 0, "pred_distribution": [0.4651, 0.1912, 0.2019, 0.1418], "max_prob": 0.4651, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.683333, 0.25, 0.03], "pred_argmax": 0, "pred_distribution": [0.459054, 0.163084, 0.105489, 0.272373], "max_prob": 0.459054, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.1467, 0.8533], "max_prob": 0.8533, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 1, "pred_distribution": [0.4932, 0.5068], "max_prob": 0.5068, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.383333, 0.333333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.2177, 0.4908, 0.18, 0.1115], "max_prob": 0.4908, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.2, 0.75], "pred_argmax": 0, "pred_distribution": [0.3751, 0.2271, 0.2229, 0.1749], "max_prob": 0.3751, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.4, 0.51, 0.066667], "pred_argmax": 0, "pred_distribution": [0.5351, 0.1769, 0.1114, 0.1766], "max_prob": 0.5351, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.3447, 0.6553], "max_prob": 0.6553, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.4937, 0.5063], "max_prob": 0.5063, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.233333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2333, 0.4951, 0.1772, 0.0944], "max_prob": 0.4951, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.106667, 0.39, 0.2], "pred_argmax": 0, "pred_distribution": [0.353635, 0.226323, 0.249125, 0.170917], "max_prob": 0.353635, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.283333, 0.393333, 0.04], "pred_argmax": 0, "pred_distribution": [0.3846, 0.208, 0.1227, 0.2847], "max_prob": 0.3846, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0925, 0.9075], "max_prob": 0.9075, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.526667, 0.473333], "pred_argmax": 1, "pred_distribution": [0.4403, 0.5597], "max_prob": 0.5597, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 1, "pred_distribution": [0.1982, 0.5454, 0.142, 0.1144], "max_prob": 0.5454, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.2, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.390739, 0.236024, 0.226423, 0.146815], "max_prob": 0.390739, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.093333, 0.056667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4159, 0.2215, 0.1246, 0.238], "max_prob": 0.4159, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.1587, 0.8413], "max_prob": 0.8413, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.063333, 0.936667], "pred_argmax": 1, "pred_distribution": [0.4877, 0.5123], "max_prob": 0.5123, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.45, 0.45], "pred_argmax": 1, "pred_distribution": [0.2015, 0.4999, 0.1723, 0.1263], "max_prob": 0.4999, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.133333, 0.48, 0.07], "pred_argmax": 0, "pred_distribution": [0.3795, 0.2367, 0.2118, 0.172], "max_prob": 0.3795, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.2, 0.5, 0.016667], "pred_argmax": 0, "pred_distribution": [0.468253, 0.223178, 0.119788, 0.188781], "max_prob": 0.468253, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.1342, 0.8658], "max_prob": 0.8658, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4668, 0.5332], "max_prob": 0.5332, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.19938, 0.561444, 0.138386, 0.10079], "max_prob": 0.561444, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.083333, 0.883333], "pred_argmax": 0, "pred_distribution": [0.419758, 0.20428, 0.211579, 0.164384], "max_prob": 0.419758, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.533333, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5227, 0.1893, 0.1086, 0.1794], "max_prob": 0.5227, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1045, 0.8955], "max_prob": 0.8955, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.5015, 0.4985], "max_prob": 0.5015, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.416667, 0.466667], "pred_argmax": 1, "pred_distribution": [0.2375, 0.5221, 0.1472, 0.0932], "max_prob": 0.5221, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.266667, 0.666667], "pred_argmax": 0, "pred_distribution": [0.4389, 0.2085, 0.2059, 0.1467], "max_prob": 0.4389, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.06, 0.586667, 0.33, 0.023333], "pred_argmax": 0, "pred_distribution": [0.4146, 0.1821, 0.1184, 0.2849], "max_prob": 0.4146, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.1192, 0.8808], "max_prob": 0.8808, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.4605, 0.5395], "max_prob": 0.5395, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.11, 0.506667, 0.376667], "pred_argmax": 1, "pred_distribution": [0.1897, 0.5788, 0.1481, 0.0834], "max_prob": 0.5788, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.85, 0.043333, 0.093333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.3424, 0.2, 0.2474, 0.2102], "max_prob": 0.3424, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.15, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5379, 0.1623, 0.0961, 0.2037], "max_prob": 0.5379, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.0, 1.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.285, 0.715], "max_prob": 0.715, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.146667, 0.693333, 0.136667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.19718, 0.534447, 0.165883, 0.10249], "max_prob": 0.534447, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.216667, 0.7], "pred_argmax": 0, "pred_distribution": [0.3369, 0.2516, 0.2373, 0.1742], "max_prob": 0.3369, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.583333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.39766, 0.213279, 0.153485, 0.235576], "max_prob": 0.39766, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.2476, 0.7524], "max_prob": 0.7524, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.4567, 0.5433], "max_prob": 0.5433, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.383333, 0.493333, 0.1], "pred_argmax": 1, "pred_distribution": [0.2259, 0.5743, 0.1357, 0.0641], "max_prob": 0.5743, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.308669, 0.231477, 0.248075, 0.211779], "max_prob": 0.308669, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.023333, 0.02, 0.006667], "pred_argmax": 0, "pred_distribution": [0.482348, 0.174917, 0.126413, 0.216322], "max_prob": 0.482348, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1199, 0.8801], "max_prob": 0.8801, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.4789, 0.5211], "max_prob": 0.5211, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.65, 0.1], "pred_argmax": 1, "pred_distribution": [0.2288, 0.5096, 0.1545, 0.1071], "max_prob": 0.5096, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.166667, 0.566667, 0.1], "pred_argmax": 0, "pred_distribution": [0.3756, 0.2312, 0.2198, 0.1734], "max_prob": 0.3756, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.613333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.408441, 0.228223, 0.145215, 0.218122], "max_prob": 0.408441, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.1947, 0.8053], "max_prob": 0.8053, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4683, 0.5317], "max_prob": 0.5317, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.566667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1953, 0.5543, 0.1502, 0.1002], "max_prob": 0.5543, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.826667, 0.136667, 0.03, 0.006667], "pred_argmax": 0, "pred_distribution": [0.420942, 0.254825, 0.20072, 0.123512], "max_prob": 0.420942, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.09, 0.076667, 0.01], "pred_argmax": 0, "pred_distribution": [0.5079, 0.1622, 0.1042, 0.2257], "max_prob": 0.5079, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.2206, 0.7794], "max_prob": 0.7794, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.4831, 0.5169], "max_prob": 0.5169, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.633333, 0.076667], "pred_argmax": 1, "pred_distribution": [0.2484, 0.5428, 0.1208, 0.088], "max_prob": 0.5428, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.166667, 0.8], "pred_argmax": 0, "pred_distribution": [0.341134, 0.223622, 0.239124, 0.19612], "max_prob": 0.341134, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.75, 0.083333], "pred_argmax": 0, "pred_distribution": [0.5785, 0.1626, 0.1042, 0.1547], "max_prob": 0.5785, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2161, 0.7839], "max_prob": 0.7839, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.469, 0.531], "max_prob": 0.531, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.4, 0.263333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.2037, 0.5374, 0.1663, 0.0926], "max_prob": 0.5374, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.07, 0.183333, 0.726667], "pred_argmax": 0, "pred_distribution": [0.49555, 0.192419, 0.167317, 0.144714], "max_prob": 0.49555, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.466667, 0.4, 0.083333], "pred_argmax": 0, "pred_distribution": [0.525947, 0.160284, 0.10379, 0.209979], "max_prob": 0.525947, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.0723, 0.9277], "max_prob": 0.9277, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 1, "pred_distribution": [0.4691, 0.5309], "max_prob": 0.5309, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.086667, 0.433333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.1956, 0.542, 0.1685, 0.0939], "max_prob": 0.542, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.326667, 0.006667, 0.533333, 0.133333], "pred_argmax": 0, "pred_distribution": [0.3878, 0.274, 0.2151, 0.1231], "max_prob": 0.3878, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.616667, 0.0], "pred_argmax": 0, "pred_distribution": [0.532647, 0.166683, 0.114489, 0.186181], "max_prob": 0.532647, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.2641, 0.7359], "max_prob": 0.7359, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.673333, 0.326667], "pred_argmax": 1, "pred_distribution": [0.4841, 0.5159], "max_prob": 0.5159, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.9, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.245475, 0.525347, 0.150685, 0.078492], "max_prob": 0.525347, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.033333, 0.366667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.429957, 0.259074, 0.191581, 0.119388], "max_prob": 0.429957, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.65, 0.033333], "pred_argmax": 0, "pred_distribution": [0.4414, 0.2093, 0.1393, 0.21], "max_prob": 0.4414, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.2225, 0.7775], "max_prob": 0.7775, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.4774, 0.5226], "max_prob": 0.5226, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 1, "pred_distribution": [0.1744, 0.6019, 0.1363, 0.0874], "max_prob": 0.6019, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.933333, 0.053333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.3561, 0.198, 0.2403, 0.2056], "max_prob": 0.3561, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.11, 0.153333, 0.07], "pred_argmax": 0, "pred_distribution": [0.527553, 0.155316, 0.111911, 0.205221], "max_prob": 0.527553, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 1, "pred_distribution": [0.0147, 0.9853], "max_prob": 0.9853, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.4233, 0.5767], "max_prob": 0.5767, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.643333, 0.116667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.19922, 0.574257, 0.138914, 0.087609], "max_prob": 0.574257, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.096667, 0.203333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3142, 0.2348, 0.2465, 0.2045], "max_prob": 0.3142, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.673333, 0.08, 0.226667, 0.02], "pred_argmax": 0, "pred_distribution": [0.536254, 0.192419, 0.122512, 0.148815], "max_prob": 0.536254, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 1, "pred_distribution": [0.2116, 0.7884], "max_prob": 0.7884, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 0, "pred_distribution": [0.5054, 0.4946], "max_prob": 0.5054, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.08, 0.793333, 0.116667, 0.01], "pred_argmax": 1, "pred_distribution": [0.2152, 0.524, 0.1553, 0.1055], "max_prob": 0.524, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.023333, 0.01, 0.0], "pred_argmax": 0, "pred_distribution": [0.318468, 0.238776, 0.248475, 0.194281], "max_prob": 0.318468, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.05, 0.09, 0.2], "pred_argmax": 0, "pred_distribution": [0.608261, 0.143914, 0.083908, 0.163916], "max_prob": 0.608261, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.0478, 0.9522], "max_prob": 0.9522, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.4098, 0.5902], "max_prob": 0.5902, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.683333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.220722, 0.530953, 0.143014, 0.105311], "max_prob": 0.530953, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.15, 0.043333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3728, 0.264, 0.2065, 0.1567], "max_prob": 0.3728, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.86, 0.08, 0.053333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3649, 0.2203, 0.1526, 0.2622], "max_prob": 0.3649, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.3852, 0.6148], "max_prob": 0.6148, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.499, 0.501], "max_prob": 0.501, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.366667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.2023, 0.5463, 0.1657, 0.0857], "max_prob": 0.5463, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.273333, 0.326667, 0.04], "pred_argmax": 0, "pred_distribution": [0.3796, 0.2489, 0.2186, 0.1529], "max_prob": 0.3796, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.46, 0.146667, 0.376667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.418658, 0.225677, 0.136586, 0.219078], "max_prob": 0.418658, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.2198, 0.7802], "max_prob": 0.7802, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.376667, 0.623333], "pred_argmax": 1, "pred_distribution": [0.4865, 0.5135], "max_prob": 0.5135, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.113333, 0.466667, 0.4], "pred_argmax": 1, "pred_distribution": [0.238424, 0.481648, 0.19522, 0.084708], "max_prob": 0.481648, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.03, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.30273, 0.264026, 0.236524, 0.19672], "max_prob": 0.30273, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.036667, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.507051, 0.20392, 0.136814, 0.152215], "max_prob": 0.507051, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.243, 0.757], "max_prob": 0.757, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.4945, 0.5055], "max_prob": 0.5055, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.466667, 0.466667], "pred_argmax": 1, "pred_distribution": [0.176, 0.5646, 0.1651, 0.0943], "max_prob": 0.5646, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.050017, 0.183417, 0.633534, 0.133033], "pred_argmax": 0, "pred_distribution": [0.338434, 0.238024, 0.216222, 0.207321], "max_prob": 0.338434, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.25, 0.616667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.3793, 0.2045, 0.1579, 0.2583], "max_prob": 0.3793, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966333, 0.033667], "pred_argmax": 1, "pred_distribution": [0.2373, 0.7627], "max_prob": 0.7627, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.883333, 0.116667], "pred_argmax": 1, "pred_distribution": [0.4837, 0.5163], "max_prob": 0.5163, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.6, 0.083333], "pred_argmax": 1, "pred_distribution": [0.19788, 0.494351, 0.174083, 0.133687], "max_prob": 0.494351, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.01, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.3324, 0.2496, 0.2254, 0.1926], "max_prob": 0.3324, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.033333, 0.016667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.433257, 0.224778, 0.129987, 0.211979], "max_prob": 0.433257, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.3042, 0.6958], "max_prob": 0.6958, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.01, 0.99], "pred_argmax": 0, "pred_distribution": [0.5075, 0.4925], "max_prob": 0.5075, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.483333, 0.483333], "pred_argmax": 1, "pred_distribution": [0.2311, 0.5003, 0.1676, 0.101], "max_prob": 0.5003, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 0, "pred_distribution": [0.3245, 0.2383, 0.2509, 0.1863], "max_prob": 0.3245, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.283333, 0.633333, 0.07], "pred_argmax": 0, "pred_distribution": [0.444456, 0.221778, 0.128687, 0.205079], "max_prob": 0.444456, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 1, "pred_distribution": [0.1641, 0.8359], "max_prob": 0.8359, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.4934, 0.5066], "max_prob": 0.5066, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.633333, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2084, 0.513, 0.1599, 0.1187], "max_prob": 0.513, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.25, 0.516667, 0.1], "pred_argmax": 0, "pred_distribution": [0.360464, 0.242276, 0.243076, 0.154185], "max_prob": 0.360464, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.45, 0.323333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.4073, 0.201, 0.1447, 0.247], "max_prob": 0.4073, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.2693, 0.7307], "max_prob": 0.7307, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.469, 0.531], "max_prob": 0.531, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.416667, 0.5, 0.04], "pred_argmax": 1, "pred_distribution": [0.2021, 0.5787, 0.1388, 0.0804], "max_prob": 0.5787, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.053333, 0.15, 0.766667], "pred_argmax": 0, "pred_distribution": [0.5305, 0.1937, 0.1642, 0.1116], "max_prob": 0.5305, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.7, 0.25, 0.026667], "pred_argmax": 0, "pred_distribution": [0.5064, 0.1758, 0.0989, 0.2189], "max_prob": 0.5064, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.1302, 0.8698], "max_prob": 0.8698, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.4529, 0.5471], "max_prob": 0.5471, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.195, 0.5703, 0.1449, 0.0898], "max_prob": 0.5703, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.1, 0.866667], "pred_argmax": 0, "pred_distribution": [0.3706, 0.2328, 0.2513, 0.1453], "max_prob": 0.3706, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.716667, 0.066667], "pred_argmax": 0, "pred_distribution": [0.452145, 0.20302, 0.122412, 0.222422], "max_prob": 0.452145, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.3365, 0.6635], "max_prob": 0.6635, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.483, 0.517], "max_prob": 0.517, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.25, 0.6, 0.133333], "pred_argmax": 1, "pred_distribution": [0.2102, 0.4994, 0.1881, 0.1023], "max_prob": 0.4994, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.693333, 0.003333, 0.235, 0.068333], "pred_argmax": 2, "pred_distribution": [0.2513, 0.2529, 0.2597, 0.2361], "max_prob": 0.2597, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.64, 0.053333, 0.286667, 0.02], "pred_argmax": 0, "pred_distribution": [0.460554, 0.214579, 0.140686, 0.184182], "max_prob": 0.460554, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.2467, 0.7533], "max_prob": 0.7533, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.4908, 0.5092], "max_prob": 0.5092, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.566667, 0.366667], "pred_argmax": 1, "pred_distribution": [0.1716, 0.5488, 0.1779, 0.1017], "max_prob": 0.5488, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.026667, 0.006333, 0.000333], "pred_argmax": 0, "pred_distribution": [0.3358, 0.252, 0.2366, 0.1756], "max_prob": 0.3358, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956865, 0.019901, 0.01495, 0.008284], "pred_argmax": 0, "pred_distribution": [0.480848, 0.191119, 0.123612, 0.20442], "max_prob": 0.480848, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 1, "pred_distribution": [0.2085, 0.7915], "max_prob": 0.7915, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.4847, 0.5153], "max_prob": 0.5153, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.55, 0.416667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.259126, 0.480048, 0.163416, 0.09741], "max_prob": 0.480048, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.383333, 0.583333], "pred_argmax": 0, "pred_distribution": [0.3967, 0.2393, 0.2052, 0.1588], "max_prob": 0.3967, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.616667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3932, 0.249, 0.1509, 0.2069], "max_prob": 0.3932, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2807, 0.7193], "max_prob": 0.7193, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 1, "pred_distribution": [0.4785, 0.5215], "max_prob": 0.5215, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.2, 0.666667, 0.126667], "pred_argmax": 1, "pred_distribution": [0.2325, 0.5007, 0.1565, 0.1103], "max_prob": 0.5007, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.25, 0.666667], "pred_argmax": 0, "pred_distribution": [0.3234, 0.2764, 0.2213, 0.1789], "max_prob": 0.3234, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.416667, 0.466667, 0.066667], "pred_argmax": 0, "pred_distribution": [0.4167, 0.2226, 0.1339, 0.2268], "max_prob": 0.4167, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.2867, 0.7133], "max_prob": 0.7133, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.4963, 0.5037], "max_prob": 0.5037, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.383333, 0.383333, 0.2], "pred_argmax": 1, "pred_distribution": [0.2355, 0.5364, 0.1547, 0.0734], "max_prob": 0.5364, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.2, 0.8], "pred_argmax": 0, "pred_distribution": [0.355864, 0.227377, 0.250075, 0.166683], "max_prob": 0.355864, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.716667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.4147, 0.2115, 0.153, 0.2208], "max_prob": 0.4147, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.2313, 0.7687], "max_prob": 0.7687, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.4633, 0.5367], "max_prob": 0.5367, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.5, 0.25, 0.2], "pred_argmax": 1, "pred_distribution": [0.192481, 0.548245, 0.168183, 0.091091], "max_prob": 0.548245, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.093333, 0.873333], "pred_argmax": 0, "pred_distribution": [0.284028, 0.243024, 0.246225, 0.226723], "max_prob": 0.284028, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.3, 0.61, 0.07], "pred_argmax": 0, "pred_distribution": [0.585359, 0.158116, 0.088109, 0.168417], "max_prob": 0.585359, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.1104, 0.8896], "max_prob": 0.8896, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.4577, 0.5423], "max_prob": 0.5423, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.433333, 0.45], "pred_argmax": 1, "pred_distribution": [0.171417, 0.529353, 0.170217, 0.129013], "max_prob": 0.529353, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.25, 0.683333], "pred_argmax": 0, "pred_distribution": [0.3258, 0.2359, 0.248, 0.1903], "max_prob": 0.3258, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.47, 0.46, 0.033333], "pred_argmax": 0, "pred_distribution": [0.5208, 0.1711, 0.1174, 0.1907], "max_prob": 0.5208, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.1619, 0.8381], "max_prob": 0.8381, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.4909, 0.5091], "max_prob": 0.5091, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.533333, 0.25], "pred_argmax": 1, "pred_distribution": [0.185281, 0.558644, 0.153585, 0.10249], "max_prob": 0.558644, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.043333, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.4194, 0.2207, 0.215, 0.1449], "max_prob": 0.4194, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.09, 0.066667, 0.01], "pred_argmax": 0, "pred_distribution": [0.5631, 0.169, 0.1173, 0.1506], "max_prob": 0.5631, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.946667, 0.053333], "pred_argmax": 1, "pred_distribution": [0.357, 0.643], "max_prob": 0.643, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.4881, 0.5119], "max_prob": 0.5119, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.283333, 0.633333, 0.063333], "pred_argmax": 1, "pred_distribution": [0.2129, 0.5569, 0.1392, 0.091], "max_prob": 0.5569, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.11, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.325, 0.2101, 0.2259, 0.239], "max_prob": 0.325, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.84, 0.09, 0.06, 0.01], "pred_argmax": 0, "pred_distribution": [0.6056, 0.1394, 0.0879, 0.1671], "max_prob": 0.6056, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0969, 0.9031], "max_prob": 0.9031, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.4429, 0.5571], "max_prob": 0.5571, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.766667, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.206221, 0.473847, 0.169317, 0.150615], "max_prob": 0.473847, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.8], "pred_argmax": 2, "pred_distribution": [0.2551, 0.2603, 0.2625, 0.2221], "max_prob": 0.2625, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.26, 0.683333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.277828, 0.221822, 0.160916, 0.339434], "max_prob": 0.339434, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.2908, 0.7092], "max_prob": 0.7092, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.507, 0.493], "max_prob": 0.507, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.2, 0.6, 0.156667], "pred_argmax": 1, "pred_distribution": [0.182318, 0.493349, 0.215522, 0.108811], "max_prob": 0.493349, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.03, 0.09, 0.866667], "pred_argmax": 0, "pred_distribution": [0.367663, 0.225077, 0.217278, 0.189981], "max_prob": 0.367663, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.36, 0.55, 0.066667], "pred_argmax": 0, "pred_distribution": [0.383, 0.2003, 0.1661, 0.2506], "max_prob": 0.383, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.2208, 0.7792], "max_prob": 0.7792, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.4912, 0.5088], "max_prob": 0.5088, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.25, 0.25], "pred_argmax": 1, "pred_distribution": [0.1478, 0.6132, 0.1507, 0.0883], "max_prob": 0.6132, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 0, "pred_distribution": [0.349335, 0.225223, 0.238524, 0.186919], "max_prob": 0.349335, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.416667, 0.45, 0.093333], "pred_argmax": 0, "pred_distribution": [0.589, 0.1651, 0.0908, 0.1551], "max_prob": 0.589, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.1851, 0.8149], "max_prob": 0.8149, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.476, 0.524], "max_prob": 0.524, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.65, 0.133333], "pred_argmax": 1, "pred_distribution": [0.2243, 0.4679, 0.1531, 0.1547], "max_prob": 0.4679, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.03, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.4638, 0.1972, 0.1861, 0.1529], "max_prob": 0.4638, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.056667, 0.03, 0.0], "pred_argmax": 0, "pred_distribution": [0.4724, 0.1916, 0.1376, 0.1984], "max_prob": 0.4724, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.2193, 0.7807], "max_prob": 0.7807, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.4829, 0.5171], "max_prob": 0.5171, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.7, 0.0], "pred_argmax": 1, "pred_distribution": [0.262274, 0.491151, 0.152085, 0.094491], "max_prob": 0.491151, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.053333, 0.123333, 0.816667], "pred_argmax": 0, "pred_distribution": [0.3403, 0.26, 0.2277, 0.172], "max_prob": 0.3403, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.5, 0.433333, 0.043333], "pred_argmax": 0, "pred_distribution": [0.464746, 0.210221, 0.124312, 0.20072], "max_prob": 0.464746, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2926, 0.7074], "max_prob": 0.7074, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.4897, 0.5103], "max_prob": 0.5103, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.65, 0.116667], "pred_argmax": 1, "pred_distribution": [0.2301, 0.4799, 0.1976, 0.0924], "max_prob": 0.4799, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.143333, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.4961, 0.2059, 0.1707, 0.1273], "max_prob": 0.4961, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.233333, 0.476667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.4176, 0.1919, 0.139, 0.2515], "max_prob": 0.4176, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.1905, 0.8095], "max_prob": 0.8095, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.4668, 0.5332], "max_prob": 0.5332, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.3, 0.633333], "pred_argmax": 1, "pred_distribution": [0.2837, 0.4902, 0.1385, 0.0876], "max_prob": 0.4902, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.973333, 0.02, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.383262, 0.231177, 0.222478, 0.163084], "max_prob": 0.383262, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.04, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.478648, 0.179918, 0.126413, 0.215022], "max_prob": 0.478648, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.2023, 0.7977], "max_prob": 0.7977, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.4827, 0.5173], "max_prob": 0.5173, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.166667, 0.693333, 0.116667], "pred_argmax": 1, "pred_distribution": [0.192619, 0.525453, 0.192619, 0.089309], "max_prob": 0.525453, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.15, 0.833333], "pred_argmax": 0, "pred_distribution": [0.2964, 0.2416, 0.2364, 0.2256], "max_prob": 0.2964, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.25, 0.693333, 0.05], "pred_argmax": 0, "pred_distribution": [0.50225, 0.205979, 0.129687, 0.162084], "max_prob": 0.50225, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.186, 0.814], "max_prob": 0.814, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.485, 0.515], "max_prob": 0.515, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.566667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.152785, 0.49935, 0.233177, 0.114689], "max_prob": 0.49935, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.07, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.305469, 0.225877, 0.256474, 0.212179], "max_prob": 0.305469, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.321667, 0.182667, 0.299333, 0.196333], "pred_argmax": 0, "pred_distribution": [0.6539, 0.1354, 0.078, 0.1327], "max_prob": 0.6539, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.0633, 0.9367], "max_prob": 0.9367, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.043333, 0.956667], "pred_argmax": 1, "pred_distribution": [0.4551, 0.5449], "max_prob": 0.5449, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.333333, 0.316667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.158616, 0.538754, 0.172917, 0.129713], "max_prob": 0.538754, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.166667, 0.496667, 0.07], "pred_argmax": 0, "pred_distribution": [0.5224, 0.2431, 0.1203, 0.1142], "max_prob": 0.5224, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.293333, 0.593333, 0.106667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3844, 0.1836, 0.129, 0.303], "max_prob": 0.3844, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.953333, 0.046667], "pred_argmax": 1, "pred_distribution": [0.121, 0.879], "max_prob": 0.879, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.58, 0.42], "pred_argmax": 1, "pred_distribution": [0.4668, 0.5332], "max_prob": 0.5332, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.516667, 0.3], "pred_argmax": 1, "pred_distribution": [0.2159, 0.5822, 0.1104, 0.0915], "max_prob": 0.5822, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.026667, 0.006667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.384838, 0.211421, 0.213521, 0.190219], "max_prob": 0.384838, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.52, 0.06, 0.083333, 0.336667], "pred_argmax": 0, "pred_distribution": [0.5979, 0.1443, 0.0831, 0.1747], "max_prob": 0.5979, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.0447, 0.9553], "max_prob": 0.9553, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.4169, 0.5831], "max_prob": 0.5831, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.783333, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.191619, 0.552755, 0.143814, 0.111811], "max_prob": 0.552755, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.283333, 0.23, 0.036667], "pred_argmax": 0, "pred_distribution": [0.3589, 0.2207, 0.2395, 0.1809], "max_prob": 0.3589, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.25, 0.243333, 0.04], "pred_argmax": 0, "pred_distribution": [0.3954, 0.2164, 0.1495, 0.2387], "max_prob": 0.3954, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2656, 0.7344], "max_prob": 0.7344, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.126667, 0.873333], "pred_argmax": 1, "pred_distribution": [0.4884, 0.5116], "max_prob": 0.5116, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.183333, 0.693333, 0.1], "pred_argmax": 1, "pred_distribution": [0.2108, 0.5172, 0.17, 0.102], "max_prob": 0.5172, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 0, "pred_distribution": [0.522252, 0.185119, 0.172017, 0.120612], "max_prob": 0.522252, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.816667, 0.1], "pred_argmax": 0, "pred_distribution": [0.531247, 0.180582, 0.121688, 0.166483], "max_prob": 0.531247, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.1809, 0.8191], "max_prob": 0.8191, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.4846, 0.5154], "max_prob": 0.5154, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 1, "pred_distribution": [0.2564, 0.5115, 0.141, 0.0911], "max_prob": 0.5115, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.35, 0.266667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.313331, 0.259026, 0.239724, 0.187919], "max_prob": 0.313331, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.116667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.29973, 0.255026, 0.166217, 0.279028], "max_prob": 0.29973, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.0992, 0.9008], "max_prob": 0.9008, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 0, "pred_distribution": [0.5064, 0.4936], "max_prob": 0.5064, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.566667, 0.25], "pred_argmax": 1, "pred_distribution": [0.1777, 0.5713, 0.1504, 0.1006], "max_prob": 0.5713, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.033333, 0.003333, 0.0], "pred_argmax": 0, "pred_distribution": [0.323632, 0.239824, 0.240924, 0.19562], "max_prob": 0.323632, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.026667, 0.026667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.538846, 0.144386, 0.10339, 0.213379], "max_prob": 0.538846, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1584, 0.8416], "max_prob": 0.8416, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.02, 0.98], "pred_argmax": 1, "pred_distribution": [0.4868, 0.5132], "max_prob": 0.5132, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.716667, 0.226667, 0.02], "pred_argmax": 1, "pred_distribution": [0.19878, 0.564744, 0.166283, 0.070193], "max_prob": 0.564744, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.25, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.344034, 0.241224, 0.232323, 0.182418], "max_prob": 0.344034, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.09, 0.053333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.3744, 0.2226, 0.1529, 0.2501], "max_prob": 0.3744, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.2439, 0.7561], "max_prob": 0.7561, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.096667, 0.903333], "pred_argmax": 1, "pred_distribution": [0.4842, 0.5158], "max_prob": 0.5158, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.7, 0.18, 0.02], "pred_argmax": 1, "pred_distribution": [0.2188, 0.5012, 0.18, 0.1], "max_prob": 0.5012, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.3, 0.113333, 0.02], "pred_argmax": 0, "pred_distribution": [0.3387, 0.2363, 0.2454, 0.1796], "max_prob": 0.3387, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.1, 0.133333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.4379, 0.21, 0.1374, 0.2147], "max_prob": 0.4379, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.2095, 0.7905], "max_prob": 0.7905, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.4844, 0.5156], "max_prob": 0.5156, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.231277, 0.548545, 0.146685, 0.073493], "max_prob": 0.548545, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.2299, 0.7701], "max_prob": 0.7701, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.516667, 0.366667, 0.1], "pred_argmax": 3, "pred_distribution": [0.272573, 0.20008, 0.193881, 0.333467], "max_prob": 0.333467, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.366667, 0.45, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0333, 0.3237, 0.3898, 0.2089, 0.0443], "max_prob": 0.3898, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4646, 0.5354], "max_prob": 0.5354, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 1, "pred_distribution": [0.073507, 0.483348, 0.255926, 0.187219], "max_prob": 0.483348, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.2029, 0.7971], "max_prob": 0.7971, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.7, 0.266667, 0.03], "pred_argmax": 0, "pred_distribution": [0.4931, 0.193, 0.1355, 0.1784], "max_prob": 0.4931, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.266667, 0.533333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0393, 0.2217, 0.2626, 0.4408, 0.0356], "max_prob": 0.4408, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 0, "pred_distribution": [0.6325, 0.3675], "max_prob": 0.6325, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 1, "pred_distribution": [0.0851, 0.4689, 0.2275, 0.2185], "max_prob": 0.4689, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.8, 0.2], "pred_argmax": 1, "pred_distribution": [0.3374, 0.6626], "max_prob": 0.6626, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.05, 0.516667, 0.266667], "pred_argmax": 0, "pred_distribution": [0.419042, 0.248725, 0.112611, 0.219622], "max_prob": 0.419042, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.466667, 0.25, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0288, 0.3674, 0.411, 0.1774, 0.0154], "max_prob": 0.411, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.7356, 0.2644], "max_prob": 0.7356, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.383333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.059294, 0.388661, 0.457854, 0.094191], "max_prob": 0.457854, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.2662, 0.7338], "max_prob": 0.7338, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.116667, 0.483333, 0.333333], "pred_argmax": 0, "pred_distribution": [0.4322, 0.1534, 0.1148, 0.2996], "max_prob": 0.4322, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.533333, 0.233333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.031103, 0.320432, 0.471947, 0.137714, 0.038804], "max_prob": 0.471947, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.6178, 0.3822], "max_prob": 0.6178, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.416667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0914, 0.6675, 0.1184, 0.1227], "max_prob": 0.6675, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 1, "pred_distribution": [0.1799, 0.8201], "max_prob": 0.8201, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.02, 0.153333, 0.21], "pred_argmax": 0, "pred_distribution": [0.3474, 0.2633, 0.1048, 0.2845], "max_prob": 0.3474, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.35, 0.146667, 0.386667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.051595, 0.393461, 0.367863, 0.128587, 0.058494], "max_prob": 0.393461, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.826667, 0.173333], "pred_argmax": 0, "pred_distribution": [0.6214, 0.3786], "max_prob": 0.6214, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.353333, 0.22, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0919, 0.7433, 0.0839, 0.0809], "max_prob": 0.7433, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 1, "pred_distribution": [0.1829, 0.8171], "max_prob": 0.8171, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.283333, 0.566667, 0.12], "pred_argmax": 0, "pred_distribution": [0.3911, 0.1655, 0.0759, 0.3675], "max_prob": 0.3911, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.043333, 0.206667, 0.5, 0.25], "pred_argmax": 2, "pred_distribution": [0.0189, 0.2109, 0.3959, 0.3074, 0.0669], "max_prob": 0.3959, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 0, "pred_distribution": [0.5429, 0.4571], "max_prob": 0.5429, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.103333, 0.266667, 0.6], "pred_argmax": 1, "pred_distribution": [0.0693, 0.7332, 0.1094, 0.0881], "max_prob": 0.7332, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.183, 0.817], "max_prob": 0.817, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.35, 0.116667], "pred_argmax": 3, "pred_distribution": [0.3181, 0.1845, 0.1142, 0.3832], "max_prob": 0.3832, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.016667, 0.166667, 0.51, 0.3], "pred_argmax": 2, "pred_distribution": [0.026, 0.2815, 0.3357, 0.2555, 0.1013], "max_prob": 0.3357, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 0, "pred_distribution": [0.5007, 0.4993], "max_prob": 0.5007, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.056667, 0.203333, 0.733333], "pred_argmax": 1, "pred_distribution": [0.084, 0.5405, 0.1963, 0.1792], "max_prob": 0.5405, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.532, 0.468], "max_prob": 0.532, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.3695, 0.292, 0.1793, 0.1592], "max_prob": 0.3695, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.133333, 0.466667, 0.333333, 0.053333], "pred_argmax": 2, "pred_distribution": [0.1045, 0.3378, 0.3491, 0.1062, 0.1024], "max_prob": 0.3491, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.4727, 0.5273], "max_prob": 0.5273, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.416667, 0.4], "pred_argmax": 1, "pred_distribution": [0.170817, 0.468847, 0.138114, 0.222222], "max_prob": 0.468847, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.143, 0.857], "max_prob": 0.857, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.106667, 0.533333, 0.343333], "pred_argmax": 0, "pred_distribution": [0.543246, 0.155684, 0.108289, 0.192781], "max_prob": 0.543246, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.153333, 0.383333, 0.3, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0532, 0.3703, 0.2462, 0.1878, 0.1425], "max_prob": 0.3703, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.3134, 0.6866], "max_prob": 0.6866, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.213333, 0.316667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.0682, 0.5067, 0.1791, 0.246], "max_prob": 0.5067, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 1, "pred_distribution": [0.1868, 0.8132], "max_prob": 0.8132, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.05, 0.333333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.3427, 0.2051, 0.0997, 0.3525], "max_prob": 0.3525, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.533333, 0.15, 0.0], "pred_argmax": 2, "pred_distribution": [0.0255, 0.2633, 0.416, 0.2643, 0.0309], "max_prob": 0.416, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.677, 0.323], "max_prob": 0.677, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.516667, 0.366667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0997, 0.7639, 0.08, 0.0564], "max_prob": 0.7639, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.1944, 0.8056], "max_prob": 0.8056, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.083333, 0.533333, 0.216667], "pred_argmax": 3, "pred_distribution": [0.292771, 0.192981, 0.192681, 0.321568], "max_prob": 0.321568, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.03, 0.1, 0.25, 0.55, 0.07], "pred_argmax": 1, "pred_distribution": [0.0332, 0.3842, 0.3254, 0.1952, 0.062], "max_prob": 0.3842, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.5758, 0.4242], "max_prob": 0.5758, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.4], "pred_argmax": 1, "pred_distribution": [0.045005, 0.592959, 0.205221, 0.156816], "max_prob": 0.592959, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.6924, 0.3076], "max_prob": 0.6924, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.583333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.436556, 0.232677, 0.106489, 0.224278], "max_prob": 0.436556, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.283333, 0.416667, 0.216667], "pred_argmax": 1, "pred_distribution": [0.1051, 0.3603, 0.2939, 0.1074, 0.1333], "max_prob": 0.3603, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5855, 0.4145], "max_prob": 0.5855, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.2, 0.366667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.057106, 0.757276, 0.089909, 0.09571], "max_prob": 0.757276, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.3075, 0.6925], "max_prob": 0.6925, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.05, 0.533333, 0.3], "pred_argmax": 3, "pred_distribution": [0.2896, 0.2077, 0.1124, 0.3903], "max_prob": 0.3903, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.032697, 0.368563, 0.308269, 0.241476, 0.048995], "max_prob": 0.368563, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.6454, 0.3546], "max_prob": 0.6454, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.4, 0.05], "pred_argmax": 1, "pred_distribution": [0.062206, 0.625063, 0.135114, 0.177618], "max_prob": 0.625063, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.4924, 0.5076], "max_prob": 0.5076, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.283333, 0.016667, 0.266667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.3457, 0.2451, 0.1328, 0.2764], "max_prob": 0.3457, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.516667, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0416, 0.3277, 0.4527, 0.1425, 0.0355], "max_prob": 0.4527, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.7269, 0.2731], "max_prob": 0.7269, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.0909, 0.6384, 0.1662, 0.1045], "max_prob": 0.6384, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.2683, 0.7317], "max_prob": 0.7317, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.45, 0.45, 0.066667], "pred_argmax": 0, "pred_distribution": [0.328767, 0.266273, 0.169883, 0.235076], "max_prob": 0.328767, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.666667, 0.133333], "pred_argmax": 2, "pred_distribution": [0.029097, 0.30087, 0.361364, 0.240876, 0.067793], "max_prob": 0.361364, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.13, 0.87], "pred_argmax": 0, "pred_distribution": [0.67, 0.33], "max_prob": 0.67, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.216667, 0.75], "pred_argmax": 2, "pred_distribution": [0.0236, 0.2442, 0.5934, 0.1388], "max_prob": 0.5934, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.1514, 0.8486], "max_prob": 0.8486, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.063333, 0.1, 0.633333, 0.203333], "pred_argmax": 0, "pred_distribution": [0.4578, 0.1929, 0.1131, 0.2362], "max_prob": 0.4578, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.073333, 0.443333, 0.366667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0532, 0.3683, 0.3323, 0.1418, 0.1044], "max_prob": 0.3683, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.296667, 0.703333], "pred_argmax": 1, "pred_distribution": [0.2981, 0.7019], "max_prob": 0.7019, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.206667, 0.566667, 0.166667], "pred_argmax": 1, "pred_distribution": [0.133787, 0.623538, 0.09809, 0.144586], "max_prob": 0.623538, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.6144, 0.3856], "max_prob": 0.6144, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 0, "pred_distribution": [0.378938, 0.225723, 0.161416, 0.233923], "max_prob": 0.378938, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.483333, 0.266667], "pred_argmax": 2, "pred_distribution": [0.050895, 0.29667, 0.345665, 0.119688, 0.187081], "max_prob": 0.345665, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5411, 0.4589], "max_prob": 0.5411, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 1, "pred_distribution": [0.048095, 0.660134, 0.172583, 0.119188], "max_prob": 0.660134, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.2106, 0.7894], "max_prob": 0.7894, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.666667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.3467, 0.3355, 0.096, 0.2218], "max_prob": 0.3467, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.45, 0.11, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1569, 0.3806, 0.2211, 0.1582, 0.0832], "max_prob": 0.3806, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.22, 0.78], "pred_argmax": 1, "pred_distribution": [0.3489, 0.6511], "max_prob": 0.6511, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.283333, 0.483333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.092791, 0.343766, 0.477852, 0.085591], "max_prob": 0.477852, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.556667, 0.443333], "pred_argmax": 1, "pred_distribution": [0.3577, 0.6423], "max_prob": 0.6423, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.06, 0.713333, 0.186667], "pred_argmax": 0, "pred_distribution": [0.361, 0.2626, 0.1082, 0.2682], "max_prob": 0.361, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.096667, 0.466667, 0.39, 0.043333], "pred_argmax": 2, "pred_distribution": [0.0666, 0.2002, 0.3938, 0.1764, 0.163], "max_prob": 0.3938, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.4124, 0.5876], "max_prob": 0.5876, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.146667, 0.39, 0.443333], "pred_argmax": 1, "pred_distribution": [0.0902, 0.6436, 0.1134, 0.1528], "max_prob": 0.6436, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.1175, 0.8825], "max_prob": 0.8825, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.09, 0.693333, 0.173333], "pred_argmax": 0, "pred_distribution": [0.4052, 0.1972, 0.136, 0.2616], "max_prob": 0.4052, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.716667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.057394, 0.278772, 0.383262, 0.226677, 0.053895], "max_prob": 0.383262, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.6012, 0.3988], "max_prob": 0.6012, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.333333, 0.583333], "pred_argmax": 1, "pred_distribution": [0.0596, 0.4748, 0.3104, 0.1552], "max_prob": 0.4748, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.573333, 0.426667], "pred_argmax": 1, "pred_distribution": [0.3306, 0.6694], "max_prob": 0.6694, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.066667, 0.55, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5254, 0.1639, 0.1417, 0.169], "max_prob": 0.5254, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.533333, 0.233333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1044, 0.3431, 0.2694, 0.1523, 0.1308], "max_prob": 0.3431, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4948, 0.5052], "max_prob": 0.5052, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.333333, 0.466667, 0.15], "pred_argmax": 1, "pred_distribution": [0.1629, 0.4969, 0.139, 0.2012], "max_prob": 0.4969, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.284, 0.716], "max_prob": 0.716, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 0, "pred_distribution": [0.314, 0.2489, 0.1317, 0.3054], "max_prob": 0.314, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.266667, 0.616667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0466, 0.323, 0.4127, 0.1744, 0.0433], "max_prob": 0.4127, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 0, "pred_distribution": [0.6077, 0.3923], "max_prob": 0.6077, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.4, 0.416667], "pred_argmax": 1, "pred_distribution": [0.043004, 0.679568, 0.158816, 0.118612], "max_prob": 0.679568, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.595, 0.405], "max_prob": 0.595, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.066667, 0.6, 0.233333], "pred_argmax": 1, "pred_distribution": [0.263826, 0.346735, 0.116212, 0.273227], "max_prob": 0.346735, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.4, 0.35, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0632, 0.3191, 0.4706, 0.1116, 0.0355], "max_prob": 0.4706, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.5346, 0.4654], "max_prob": 0.5346, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.5, 0.183333], "pred_argmax": 1, "pred_distribution": [0.132613, 0.678068, 0.075308, 0.114011], "max_prob": 0.678068, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 1, "pred_distribution": [0.3043, 0.6957], "max_prob": 0.6957, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.1, 0.583333, 0.2], "pred_argmax": 0, "pred_distribution": [0.321832, 0.245625, 0.216322, 0.216222], "max_prob": 0.321832, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.3, 0.45, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0429, 0.2081, 0.4222, 0.2497, 0.0771], "max_prob": 0.4222, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 0, "pred_distribution": [0.5676, 0.4324], "max_prob": 0.5676, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.283333, 0.283333, 0.383333], "pred_argmax": 1, "pred_distribution": [0.1049, 0.4156, 0.1886, 0.2909], "max_prob": 0.4156, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.1947, 0.8053], "max_prob": 0.8053, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 0, "pred_distribution": [0.3609, 0.1834, 0.2417, 0.214], "max_prob": 0.3609, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.516667, 0.1], "pred_argmax": 3, "pred_distribution": [0.085109, 0.235324, 0.288729, 0.29833, 0.092509], "max_prob": 0.29833, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.6045, 0.3955], "max_prob": 0.6045, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.483333, 0.366667], "pred_argmax": 1, "pred_distribution": [0.189681, 0.456154, 0.137986, 0.216178], "max_prob": 0.456154, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5581, 0.4419], "max_prob": 0.5581, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.55, 0.25], "pred_argmax": 1, "pred_distribution": [0.2836, 0.3437, 0.0921, 0.2806], "max_prob": 0.3437, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.4, 0.35, 0.05], "pred_argmax": 2, "pred_distribution": [0.0621, 0.3077, 0.425, 0.1706, 0.0346], "max_prob": 0.425, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.5268, 0.4732], "max_prob": 0.5268, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.366667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.0702, 0.6655, 0.0978, 0.1665], "max_prob": 0.6655, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5152, 0.4848], "max_prob": 0.5152, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.083333, 0.533333, 0.3], "pred_argmax": 3, "pred_distribution": [0.277, 0.2791, 0.1413, 0.3026], "max_prob": 0.3026, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.333333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0201, 0.3385, 0.4176, 0.1835, 0.0403], "max_prob": 0.4176, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5729, 0.4271], "max_prob": 0.5729, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.183333, 0.483333, 0.283333], "pred_argmax": 1, "pred_distribution": [0.036, 0.5909, 0.1512, 0.2219], "max_prob": 0.5909, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.1299, 0.8701], "max_prob": 0.8701, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.566667, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5338, 0.1855, 0.1018, 0.1789], "max_prob": 0.5338, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.316667, 0.45, 0.1, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0572, 0.3679, 0.3492, 0.118, 0.1077], "max_prob": 0.3679, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.2136, 0.7864], "max_prob": 0.7864, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.516667, 0.233333], "pred_argmax": 1, "pred_distribution": [0.123588, 0.582942, 0.144686, 0.148785], "max_prob": 0.582942, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.0892, 0.9108], "max_prob": 0.9108, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.7, 0.233333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.339266, 0.29647, 0.112789, 0.251475], "max_prob": 0.339266, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.013333, 0.066667, 0.25, 0.666667], "pred_argmax": 2, "pred_distribution": [0.036604, 0.251625, 0.394139, 0.274827, 0.042804], "max_prob": 0.394139, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 0, "pred_distribution": [0.6111, 0.3889], "max_prob": 0.6111, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.166667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.0724, 0.4157, 0.3863, 0.1256], "max_prob": 0.4157, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.2234, 0.7766], "max_prob": 0.7766, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.25, 0.366667, 0.3], "pred_argmax": 0, "pred_distribution": [0.3092, 0.3011, 0.116, 0.2737], "max_prob": 0.3092, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.25, 0.5, 0.166667], "pred_argmax": 2, "pred_distribution": [0.049505, 0.361336, 0.362436, 0.175018, 0.051705], "max_prob": 0.362436, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 0, "pred_distribution": [0.6189, 0.3811], "max_prob": 0.6189, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.383333, 0.416667], "pred_argmax": 1, "pred_distribution": [0.0539, 0.6822, 0.1621, 0.1018], "max_prob": 0.6822, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.406667, 0.593333], "pred_argmax": 1, "pred_distribution": [0.3062, 0.6938], "max_prob": 0.6938, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.56, 0.183333, 0.253333], "pred_argmax": 0, "pred_distribution": [0.3725, 0.2393, 0.1325, 0.2557], "max_prob": 0.3725, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.233333, 0.233333, 0.5], "pred_argmax": 2, "pred_distribution": [0.028397, 0.285271, 0.440256, 0.216778, 0.029297], "max_prob": 0.440256, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.253333, 0.746667], "pred_argmax": 0, "pred_distribution": [0.7559, 0.2441], "max_prob": 0.7559, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.3, 0.616667], "pred_argmax": 1, "pred_distribution": [0.048005, 0.518352, 0.326333, 0.107311], "max_prob": 0.518352, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.086667, 0.913333], "pred_argmax": 1, "pred_distribution": [0.2086, 0.7914], "max_prob": 0.7914, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.3, 0.026667], "pred_argmax": 3, "pred_distribution": [0.2759, 0.2456, 0.1904, 0.2881], "max_prob": 0.2881, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.066667, 0.566667, 0.313333, 0.05], "pred_argmax": 2, "pred_distribution": [0.037304, 0.30303, 0.452245, 0.112511, 0.094909], "max_prob": 0.452245, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.2643, 0.7357], "max_prob": 0.7357, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.133333, 0.833333], "pred_argmax": 1, "pred_distribution": [0.081, 0.58, 0.165, 0.174], "max_prob": 0.58, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.94, 0.06], "pred_argmax": 1, "pred_distribution": [0.3105, 0.6895], "max_prob": 0.6895, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.0, 0.066667, 0.166667], "pred_argmax": 0, "pred_distribution": [0.3653, 0.2146, 0.1694, 0.2507], "max_prob": 0.3653, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.156667, 0.416667, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.057994, 0.286271, 0.49695, 0.112589, 0.046195], "max_prob": 0.49695, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.5674, 0.4326], "max_prob": 0.5674, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.463333, 0.453333, 0.066667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1166, 0.5254, 0.1659, 0.1921], "max_prob": 0.5254, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 1, "pred_distribution": [0.2149, 0.7851], "max_prob": 0.7851, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.331, 0.3362, 0.1305, 0.2023], "max_prob": 0.3362, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.366667, 0.133333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0774, 0.2383, 0.3706, 0.1393, 0.1744], "max_prob": 0.3706, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4964, 0.5036], "max_prob": 0.5036, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.4, 0.383333, 0.116667], "pred_argmax": 1, "pred_distribution": [0.115188, 0.491451, 0.193281, 0.20008], "max_prob": 0.491451, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.2347, 0.7653], "max_prob": 0.7653, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.3, 0.583333, 0.073333], "pred_argmax": 0, "pred_distribution": [0.2807, 0.2694, 0.2009, 0.249], "max_prob": 0.2807, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.116667, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.041596, 0.253575, 0.416558, 0.262674, 0.025597], "max_prob": 0.416558, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 0, "pred_distribution": [0.6666, 0.3334], "max_prob": 0.6666, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.25, 0.65], "pred_argmax": 1, "pred_distribution": [0.086209, 0.430943, 0.332033, 0.150815], "max_prob": 0.430943, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.2375, 0.7625], "max_prob": 0.7625, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.25, 0.466667, 0.28], "pred_argmax": 3, "pred_distribution": [0.3001, 0.242, 0.1273, 0.3306], "max_prob": 0.3306, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.046667, 0.2, 0.316667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.022798, 0.264174, 0.336966, 0.19748, 0.178582], "max_prob": 0.336966, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 0, "pred_distribution": [0.5764, 0.4236], "max_prob": 0.5764, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.283333, 0.583333], "pred_argmax": 1, "pred_distribution": [0.0475, 0.5569, 0.1963, 0.1993], "max_prob": 0.5569, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.2197, 0.7803], "max_prob": 0.7803, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.583333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.3976, 0.1882, 0.1286, 0.2856], "max_prob": 0.3976, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.1, 0.366667, 0.416667, 0.096667], "pred_argmax": 2, "pred_distribution": [0.0662, 0.3026, 0.3103, 0.1339, 0.187], "max_prob": 0.3103, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.5135, 0.4865], "max_prob": 0.5135, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.45, 0.333333], "pred_argmax": 1, "pred_distribution": [0.077292, 0.687531, 0.135986, 0.09919], "max_prob": 0.687531, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.1997, 0.8003], "max_prob": 0.8003, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 0, "pred_distribution": [0.4117, 0.1745, 0.1007, 0.3131], "max_prob": 0.4117, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.283333, 0.433333, 0.16, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0641, 0.363, 0.3416, 0.1425, 0.0888], "max_prob": 0.363, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.445, 0.555], "max_prob": 0.555, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.4, 0.1], "pred_argmax": 1, "pred_distribution": [0.0597, 0.7636, 0.0782, 0.0985], "max_prob": 0.7636, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.523333, 0.476667], "pred_argmax": 1, "pred_distribution": [0.3771, 0.6229], "max_prob": 0.6229, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.6, 0.11], "pred_argmax": 0, "pred_distribution": [0.4072, 0.2301, 0.1014, 0.2613], "max_prob": 0.4072, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.216667, 0.616667, 0.15], "pred_argmax": 2, "pred_distribution": [0.026603, 0.161216, 0.479548, 0.275828, 0.056806], "max_prob": 0.479548, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 0, "pred_distribution": [0.6445, 0.3555], "max_prob": 0.6445, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.266667, 0.65], "pred_argmax": 1, "pred_distribution": [0.042196, 0.730827, 0.106189, 0.120788], "max_prob": 0.730827, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.1534, 0.8466], "max_prob": 0.8466, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.316667, 0.5, 0.163333], "pred_argmax": 3, "pred_distribution": [0.3496, 0.1812, 0.0984, 0.3708], "max_prob": 0.3708, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.55, 0.083333], "pred_argmax": 2, "pred_distribution": [0.1396, 0.2807, 0.3286, 0.1891, 0.062], "max_prob": 0.3286, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 0, "pred_distribution": [0.5692, 0.4308], "max_prob": 0.5692, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.283333, 0.6], "pred_argmax": 1, "pred_distribution": [0.139286, 0.579242, 0.192981, 0.088491], "max_prob": 0.579242, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.257, 0.743], "max_prob": 0.743, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.55, 0.25], "pred_argmax": 0, "pred_distribution": [0.535, 0.2046, 0.1, 0.1604], "max_prob": 0.535, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.416667, 0.156667, 0.026667], "pred_argmax": 1, "pred_distribution": [0.053195, 0.353465, 0.281272, 0.088991, 0.223078], "max_prob": 0.353465, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.281, 0.719], "max_prob": 0.719, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.383333, 0.416667, 0.133333], "pred_argmax": 1, "pred_distribution": [0.0683, 0.508, 0.229, 0.1947], "max_prob": 0.508, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.2865, 0.7135], "max_prob": 0.7135, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.016667, 0.333333, 0.283333], "pred_argmax": 0, "pred_distribution": [0.5363, 0.2117, 0.1096, 0.1424], "max_prob": 0.5363, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.1, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0504, 0.4818, 0.3014, 0.0665, 0.0999], "max_prob": 0.4818, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.333, 0.667], "max_prob": 0.667, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.356667, 0.426667, 0.2, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0835, 0.5959, 0.1409, 0.1797], "max_prob": 0.5959, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.3604, 0.6396], "max_prob": 0.6396, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.433333, 0.466667], "pred_argmax": 3, "pred_distribution": [0.2596, 0.1872, 0.1625, 0.3907], "max_prob": 0.3907, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.4, 0.45, 0.083333], "pred_argmax": 2, "pred_distribution": [0.043, 0.2913, 0.4437, 0.1943, 0.0277], "max_prob": 0.4437, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.7225, 0.2775], "max_prob": 0.7225, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.18, 0.416667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.058794, 0.609739, 0.159084, 0.172383], "max_prob": 0.609739, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.2196, 0.7804], "max_prob": 0.7804, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.726667, 0.223333, 0.05], "pred_argmax": 0, "pred_distribution": [0.3726, 0.2675, 0.102, 0.2579], "max_prob": 0.3726, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.05, 0.216667, 0.733333], "pred_argmax": 2, "pred_distribution": [0.042, 0.294, 0.3958, 0.2374, 0.0308], "max_prob": 0.3958, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 0, "pred_distribution": [0.5528, 0.4472], "max_prob": 0.5528, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.026667, 0.14, 0.833333], "pred_argmax": 1, "pred_distribution": [0.071293, 0.425557, 0.421258, 0.081892], "max_prob": 0.425557, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.1871, 0.8129], "max_prob": 0.8129, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.1, 0.633333, 0.2], "pred_argmax": 0, "pred_distribution": [0.365137, 0.254325, 0.119712, 0.260826], "max_prob": 0.365137, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.183333, 0.666667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0418, 0.3379, 0.3772, 0.173, 0.0701], "max_prob": 0.3772, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5054, 0.4946], "max_prob": 0.5054, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.483333, 0.383333], "pred_argmax": 1, "pred_distribution": [0.0664, 0.6703, 0.1215, 0.1418], "max_prob": 0.6703, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.2163, 0.7837], "max_prob": 0.7837, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.616667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.4889, 0.1369, 0.0935, 0.2807], "max_prob": 0.4889, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.233333, 0.5, 0.15, 0.05], "pred_argmax": 2, "pred_distribution": [0.0285, 0.3008, 0.3589, 0.1578, 0.154], "max_prob": 0.3589, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 0, "pred_distribution": [0.5164, 0.4836], "max_prob": 0.5164, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.5, 0.233333], "pred_argmax": 1, "pred_distribution": [0.107, 0.5794, 0.1501, 0.1635], "max_prob": 0.5794, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.1327, 0.8673], "max_prob": 0.8673, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.25, 0.616667, 0.103333], "pred_argmax": 0, "pred_distribution": [0.4723, 0.2065, 0.1348, 0.1864], "max_prob": 0.4723, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.013333, 0.036667, 0.266667, 0.566667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.032003, 0.268127, 0.283828, 0.215322, 0.20072], "max_prob": 0.283828, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.2931, 0.7069], "max_prob": 0.7069, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 1, "pred_distribution": [0.0711, 0.3669, 0.3088, 0.2532], "max_prob": 0.3669, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 1, "pred_distribution": [0.2053, 0.7947], "max_prob": 0.7947, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.04, 0.426667, 0.416667], "pred_argmax": 0, "pred_distribution": [0.471553, 0.241276, 0.085491, 0.20168], "max_prob": 0.471553, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.466667, 0.2, 0.05], "pred_argmax": 2, "pred_distribution": [0.035404, 0.187119, 0.515252, 0.153415, 0.108811], "max_prob": 0.515252, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.3143, 0.6857], "max_prob": 0.6857, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.25, 0.483333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.034203, 0.792379, 0.09661, 0.076808], "max_prob": 0.792379, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.2171, 0.7829], "max_prob": 0.7829, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.65, 0.183333], "pred_argmax": 0, "pred_distribution": [0.3083, 0.2782, 0.1235, 0.29], "max_prob": 0.3083, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.04, 0.133333, 0.6, 0.216667], "pred_argmax": 3, "pred_distribution": [0.040904, 0.276428, 0.273827, 0.332033, 0.076808], "max_prob": 0.332033, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.6691, 0.3309], "max_prob": 0.6691, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.333333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.0844, 0.6792, 0.1522, 0.0842], "max_prob": 0.6792, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 1, "pred_distribution": [0.24, 0.76], "max_prob": 0.76, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.056667, 0.06, 0.533333, 0.35], "pred_argmax": 0, "pred_distribution": [0.4384, 0.287, 0.0966, 0.178], "max_prob": 0.4384, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.15, 0.433333, 0.333333, 0.08, 0.003333], "pred_argmax": 1, "pred_distribution": [0.172583, 0.29617, 0.269673, 0.051295, 0.210279], "max_prob": 0.29617, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.6069, 0.3931], "max_prob": 0.6069, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.45, 0.133333], "pred_argmax": 1, "pred_distribution": [0.1689, 0.6621, 0.1015, 0.0675], "max_prob": 0.6621, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.248, 0.752], "max_prob": 0.752, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.266667, 0.056667], "pred_argmax": 0, "pred_distribution": [0.529847, 0.219278, 0.066893, 0.183982], "max_prob": 0.529847, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.1, 0.5, 0.366667], "pred_argmax": 1, "pred_distribution": [0.1002, 0.3111, 0.2224, 0.1948, 0.1715], "max_prob": 0.3111, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 0, "pred_distribution": [0.501, 0.499], "max_prob": 0.501, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.166667, 0.766667], "pred_argmax": 1, "pred_distribution": [0.1829, 0.6762, 0.0589, 0.082], "max_prob": 0.6762, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4429, 0.5571], "max_prob": 0.5571, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.3269, 0.275, 0.1704, 0.2277], "max_prob": 0.3269, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.1, 0.466667, 0.35, 0.07, 0.013333], "pred_argmax": 1, "pred_distribution": [0.061506, 0.409841, 0.363136, 0.133613, 0.031903], "max_prob": 0.409841, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 0, "pred_distribution": [0.6065, 0.3935], "max_prob": 0.6065, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.466667, 0.133333], "pred_argmax": 1, "pred_distribution": [0.081608, 0.50165, 0.162216, 0.254525], "max_prob": 0.50165, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.3086, 0.6914], "max_prob": 0.6914, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.073333, 0.6, 0.266667], "pred_argmax": 0, "pred_distribution": [0.3844, 0.239, 0.1291, 0.2475], "max_prob": 0.3844, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.066667, 0.29, 0.516667, 0.116667], "pred_argmax": 1, "pred_distribution": [0.055306, 0.39524, 0.365037, 0.155316, 0.029103], "max_prob": 0.39524, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.6452, 0.3548], "max_prob": 0.6452, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.533333, 0.2], "pred_argmax": 1, "pred_distribution": [0.0895, 0.6299, 0.1358, 0.1448], "max_prob": 0.6299, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.0674, 0.9326], "max_prob": 0.9326, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.073333, 0.733333, 0.15], "pred_argmax": 0, "pred_distribution": [0.3886, 0.2334, 0.1375, 0.2405], "max_prob": 0.3886, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.166667, 0.683333, 0.1], "pred_argmax": 1, "pred_distribution": [0.036604, 0.308331, 0.242424, 0.219622, 0.193019], "max_prob": 0.308331, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5149, 0.4851], "max_prob": 0.5149, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.283333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.0846, 0.6033, 0.1409, 0.1712], "max_prob": 0.6033, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.2173, 0.7827], "max_prob": 0.7827, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.65, 0.15], "pred_argmax": 0, "pred_distribution": [0.541446, 0.185681, 0.078492, 0.194381], "max_prob": 0.541446, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.416667, 0.45, 0.05], "pred_argmax": 1, "pred_distribution": [0.1877, 0.342, 0.3071, 0.1268, 0.0364], "max_prob": 0.342, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 0, "pred_distribution": [0.7789, 0.2211], "max_prob": 0.7789, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 1, "pred_distribution": [0.1563, 0.6785, 0.1197, 0.0455], "max_prob": 0.6785, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.1003, 0.8997], "max_prob": 0.8997, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.066667, 0.433333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.39614, 0.244924, 0.10441, 0.254525], "max_prob": 0.39614, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.066667, 0.45, 0.283333, 0.166667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0472, 0.3317, 0.3058, 0.2251, 0.0902], "max_prob": 0.3317, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.6198, 0.3802], "max_prob": 0.6198, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.3, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0848, 0.5919, 0.2166, 0.1067], "max_prob": 0.5919, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.1772, 0.8228], "max_prob": 0.8228, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.05, 0.416667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.4332, 0.2162, 0.1758, 0.1748], "max_prob": 0.4332, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.073333, 0.35, 0.45, 0.083333], "pred_argmax": 2, "pred_distribution": [0.040904, 0.236924, 0.324032, 0.20382, 0.194319], "max_prob": 0.324032, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.3759, 0.6241], "max_prob": 0.6241, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.533333, 0.2], "pred_argmax": 2, "pred_distribution": [0.044504, 0.235224, 0.461346, 0.258926], "max_prob": 0.461346, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.7302, 0.2698], "max_prob": 0.7302, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.166667, 0.033333, 0.35, 0.45], "pred_argmax": 0, "pred_distribution": [0.3508, 0.2174, 0.1462, 0.2856], "max_prob": 0.3508, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.333333, 0.466667, 0.1, 0.016667], "pred_argmax": 2, "pred_distribution": [0.046805, 0.333933, 0.509751, 0.089709, 0.019802], "max_prob": 0.509751, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.7123, 0.2877], "max_prob": 0.7123, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.35, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0351, 0.6315, 0.2305, 0.1029], "max_prob": 0.6315, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.3218, 0.6782], "max_prob": 0.6782, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.362, 0.1793, 0.1091, 0.3496], "max_prob": 0.362, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.466667, 0.166667], "pred_argmax": 2, "pred_distribution": [0.017298, 0.292171, 0.39986, 0.191281, 0.09939], "max_prob": 0.39986, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 0, "pred_distribution": [0.5829, 0.4171], "max_prob": 0.5829, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.0201, 0.7554, 0.0986, 0.1259], "max_prob": 0.7554, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.7796, 0.2204], "max_prob": 0.7796, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.666667, 0.266667, 0.066667], "pred_argmax": 0, "pred_distribution": [0.3564, 0.2522, 0.162, 0.2294], "max_prob": 0.3564, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.183333, 0.35, 0.433333], "pred_argmax": 2, "pred_distribution": [0.0432, 0.3107, 0.4894, 0.1236, 0.0331], "max_prob": 0.4894, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.4934, 0.5066], "max_prob": 0.5066, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.183333, 0.75], "pred_argmax": 1, "pred_distribution": [0.0493, 0.7034, 0.1596, 0.0877], "max_prob": 0.7034, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 1, "pred_distribution": [0.3095, 0.6905], "max_prob": 0.6905, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.033333, 0.166667, 0.45], "pred_argmax": 0, "pred_distribution": [0.444344, 0.222122, 0.123512, 0.210021], "max_prob": 0.444344, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.416667, 0.4, 0.1, 0.0], "pred_argmax": 2, "pred_distribution": [0.0556, 0.2919, 0.304, 0.158, 0.1905], "max_prob": 0.304, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.6045, 0.3955], "max_prob": 0.6045, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.616667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0906, 0.645, 0.1232, 0.1412], "max_prob": 0.645, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 0, "pred_distribution": [0.5257, 0.4743], "max_prob": 0.5257, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.6, 0.35, 0.046667], "pred_argmax": 0, "pred_distribution": [0.3569, 0.3047, 0.107, 0.2314], "max_prob": 0.3569, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.566667, 0.316667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0295, 0.4443, 0.3754, 0.0457, 0.1051], "max_prob": 0.4443, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 0, "pred_distribution": [0.5048, 0.4952], "max_prob": 0.5048, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.126667, 0.866667], "pred_argmax": 1, "pred_distribution": [0.0274, 0.4918, 0.0708, 0.41], "max_prob": 0.4918, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.606667, 0.393333], "pred_argmax": 1, "pred_distribution": [0.2298, 0.7702], "max_prob": 0.7702, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.066667, 0.45, 0.376667], "pred_argmax": 0, "pred_distribution": [0.3679, 0.2896, 0.1043, 0.2382], "max_prob": 0.3679, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.053333, 0.233333, 0.533333, 0.163333], "pred_argmax": 2, "pred_distribution": [0.048395, 0.278372, 0.315868, 0.277072, 0.080292], "max_prob": 0.315868, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.6089, 0.3911], "max_prob": 0.6089, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.106667, 0.433333, 0.43], "pred_argmax": 1, "pred_distribution": [0.1245, 0.6658, 0.1346, 0.0751], "max_prob": 0.6658, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.1574, 0.8426], "max_prob": 0.8426, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.126667, 0.566667, 0.266667], "pred_argmax": 0, "pred_distribution": [0.467, 0.1953, 0.0965, 0.2412], "max_prob": 0.467, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.316667, 0.483333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0239, 0.2672, 0.4281, 0.1709, 0.1099], "max_prob": 0.4281, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.4883, 0.5117], "max_prob": 0.5117, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.433333, 0.316667], "pred_argmax": 1, "pred_distribution": [0.043804, 0.692969, 0.135314, 0.127913], "max_prob": 0.692969, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 1, "pred_distribution": [0.2503, 0.7497], "max_prob": 0.7497, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.123333, 0.586667, 0.25], "pred_argmax": 0, "pred_distribution": [0.421542, 0.215022, 0.144614, 0.218822], "max_prob": 0.421542, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.266667, 0.616667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.027603, 0.221022, 0.345735, 0.359436, 0.046205], "max_prob": 0.359436, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 0, "pred_distribution": [0.5989, 0.4011], "max_prob": 0.5989, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.116667, 0.35, 0.483333], "pred_argmax": 1, "pred_distribution": [0.059794, 0.552445, 0.266473, 0.121288], "max_prob": 0.552445, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5187, 0.4813], "max_prob": 0.5187, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.65, 0.2], "pred_argmax": 3, "pred_distribution": [0.2738, 0.2074, 0.2011, 0.3177], "max_prob": 0.3177, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.316667, 0.55, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.086109, 0.39644, 0.39824, 0.067607, 0.051605], "max_prob": 0.39824, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 0, "pred_distribution": [0.5519, 0.4481], "max_prob": 0.5519, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.516667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.071, 0.5988, 0.2113, 0.1189], "max_prob": 0.5988, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.3804, 0.6196], "max_prob": 0.6196, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.3363, 0.248, 0.1464, 0.2693], "max_prob": 0.3363, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.15, 0.65, 0.166667], "pred_argmax": 2, "pred_distribution": [0.036604, 0.275428, 0.338734, 0.307931, 0.041304], "max_prob": 0.338734, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.6889, 0.3111], "max_prob": 0.6889, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 1, "pred_distribution": [0.0502, 0.4904, 0.2879, 0.1715], "max_prob": 0.4904, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 1, "pred_distribution": [0.216, 0.784], "max_prob": 0.784, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.066667, 0.4, 0.4], "pred_argmax": 0, "pred_distribution": [0.4152, 0.216, 0.1518, 0.217], "max_prob": 0.4152, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.266667, 0.466667, 0.216667, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.0971, 0.4912, 0.2315, 0.0872, 0.093], "max_prob": 0.4912, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 1, "pred_distribution": [0.3108, 0.6892], "max_prob": 0.6892, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.533333, 0.283333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1031, 0.4102, 0.2825, 0.2042], "max_prob": 0.4102, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.726667, 0.273333], "pred_argmax": 1, "pred_distribution": [0.3992, 0.6008], "max_prob": 0.6008, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.126667, 0.04, 0.46, 0.373333], "pred_argmax": 0, "pred_distribution": [0.322968, 0.275872, 0.106289, 0.294871], "max_prob": 0.322968, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.026667, 0.073333, 0.293333, 0.5, 0.106667], "pred_argmax": 1, "pred_distribution": [0.0854, 0.2956, 0.2952, 0.1634, 0.1604], "max_prob": 0.2956, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.6096, 0.3904], "max_prob": 0.6096, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.4, 0.233333], "pred_argmax": 1, "pred_distribution": [0.0837, 0.6591, 0.1654, 0.0918], "max_prob": 0.6591, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5982, 0.4018], "max_prob": 0.5982, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.266667, 0.06], "pred_argmax": 3, "pred_distribution": [0.2397, 0.1676, 0.2153, 0.3774], "max_prob": 0.3774, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.116667, 0.4, 0.45], "pred_argmax": 2, "pred_distribution": [0.0241, 0.2916, 0.4308, 0.1619, 0.0916], "max_prob": 0.4308, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.4293, 0.5707], "max_prob": 0.5707, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.063333, 0.2, 0.733333], "pred_argmax": 1, "pred_distribution": [0.0579, 0.5315, 0.1862, 0.2244], "max_prob": 0.5315, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 1, "pred_distribution": [0.2476, 0.7524], "max_prob": 0.7524, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.6, 0.25], "pred_argmax": 3, "pred_distribution": [0.357864, 0.177982, 0.10349, 0.360664], "max_prob": 0.360664, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.133333, 0.4, 0.376667, 0.05], "pred_argmax": 2, "pred_distribution": [0.023298, 0.193281, 0.456654, 0.240276, 0.086491], "max_prob": 0.456654, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4813, 0.5187], "max_prob": 0.5187, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.55, 0.266667], "pred_argmax": 1, "pred_distribution": [0.045805, 0.691269, 0.122712, 0.140214], "max_prob": 0.691269, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.2441, 0.7559], "max_prob": 0.7559, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.383333, 0.533333, 0.08], "pred_argmax": 0, "pred_distribution": [0.4176, 0.2128, 0.0866, 0.283], "max_prob": 0.4176, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.116667, 0.283333, 0.566667], "pred_argmax": 2, "pred_distribution": [0.0246, 0.35, 0.4896, 0.1136, 0.0222], "max_prob": 0.4896, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4712, 0.5288], "max_prob": 0.5288, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.226667, 0.7], "pred_argmax": 1, "pred_distribution": [0.0288, 0.7321, 0.062, 0.1771], "max_prob": 0.7321, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.6932, 0.3068], "max_prob": 0.6932, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.066667, 0.466667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.3559, 0.2949, 0.0969, 0.2523], "max_prob": 0.3559, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.26, 0.04, 0.183333, 0.333333, 0.183333], "pred_argmax": 0, "pred_distribution": [0.423542, 0.344134, 0.170617, 0.034303, 0.027403], "max_prob": 0.423542, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.568, 0.432], "max_prob": 0.568, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.276667, 0.131667, 0.325, 0.266667], "pred_argmax": 1, "pred_distribution": [0.1003, 0.7956, 0.0696, 0.0345], "max_prob": 0.7956, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.1616, 0.8384], "max_prob": 0.8384, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.08, 0.076667, 0.603333, 0.24], "pred_argmax": 0, "pred_distribution": [0.3926, 0.2366, 0.1206, 0.2502], "max_prob": 0.3926, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.173333, 0.516667, 0.223333, 0.036667], "pred_argmax": 2, "pred_distribution": [0.0256, 0.2303, 0.4572, 0.189, 0.0979], "max_prob": 0.4572, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.6247, 0.3753], "max_prob": 0.6247, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.046667, 0.256667, 0.51, 0.186667], "pred_argmax": 1, "pred_distribution": [0.1043, 0.6236, 0.1353, 0.1368], "max_prob": 0.6236, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.1924, 0.8076], "max_prob": 0.8076, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.6, 0.233333], "pred_argmax": 0, "pred_distribution": [0.419258, 0.161984, 0.128687, 0.290071], "max_prob": 0.419258, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.566667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0349, 0.2169, 0.4279, 0.2278, 0.0925], "max_prob": 0.4279, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4957, 0.5043], "max_prob": 0.5043, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.046805, 0.627863, 0.161716, 0.163616], "max_prob": 0.627863, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.2221, 0.7779], "max_prob": 0.7779, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.433333, 0.5, 0.046667], "pred_argmax": 1, "pred_distribution": [0.321, 0.3223, 0.1034, 0.2533], "max_prob": 0.3223, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.4, 0.216667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0565, 0.3048, 0.4755, 0.0941, 0.0691], "max_prob": 0.4755, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333], "pred_argmax": 1, "pred_distribution": [0.4495, 0.5505], "max_prob": 0.5505, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.366667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.051, 0.7705, 0.0663, 0.1122], "max_prob": 0.7705, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.1911, 0.8089], "max_prob": 0.8089, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.283333, 0.04], "pred_argmax": 0, "pred_distribution": [0.3601, 0.3073, 0.1214, 0.2112], "max_prob": 0.3601, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.006667, 0.056667, 0.25, 0.683333], "pred_argmax": 2, "pred_distribution": [0.0249, 0.2482, 0.4644, 0.2346, 0.0279], "max_prob": 0.4644, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.4181, 0.5819], "max_prob": 0.5819, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.133333, 0.8], "pred_argmax": 1, "pred_distribution": [0.036004, 0.790679, 0.080608, 0.092709], "max_prob": 0.790679, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.2445, 0.7555], "max_prob": 0.7555, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.05, 0.366667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.4153, 0.1816, 0.1073, 0.2958], "max_prob": 0.4153, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.2, 0.483333, 0.266667, 0.04, 0.01], "pred_argmax": 2, "pred_distribution": [0.0551, 0.3729, 0.3805, 0.1491, 0.0424], "max_prob": 0.3805, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.6144, 0.3856], "max_prob": 0.6144, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.333333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.054295, 0.731027, 0.137486, 0.077192], "max_prob": 0.731027, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.1809, 0.8191], "max_prob": 0.8191, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.55, 0.316667, 0.096667], "pred_argmax": 0, "pred_distribution": [0.3181, 0.2562, 0.168, 0.2577], "max_prob": 0.3181, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.1, 0.3, 0.566667], "pred_argmax": 1, "pred_distribution": [0.050505, 0.346535, 0.325533, 0.234423, 0.043004], "max_prob": 0.346535, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 0, "pred_distribution": [0.6218, 0.3782], "max_prob": 0.6218, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.086667, 0.233333, 0.65], "pred_argmax": 1, "pred_distribution": [0.051995, 0.586641, 0.221478, 0.139886], "max_prob": 0.586641, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.2248, 0.7752], "max_prob": 0.7752, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.05, 0.533333, 0.283333], "pred_argmax": 0, "pred_distribution": [0.3708, 0.2592, 0.1297, 0.2403], "max_prob": 0.3708, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.05, 0.166667, 0.366667, 0.383333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0432, 0.2825, 0.3251, 0.3166, 0.0326], "max_prob": 0.3251, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.6229, 0.3771], "max_prob": 0.6229, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.35, 0.433333, 0.133333], "pred_argmax": 1, "pred_distribution": [0.0735, 0.4425, 0.4096, 0.0744], "max_prob": 0.4425, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.1568, 0.8432], "max_prob": 0.8432, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.7, 0.166667], "pred_argmax": 0, "pred_distribution": [0.356364, 0.165383, 0.192781, 0.285471], "max_prob": 0.356364, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.25, 0.516667, 0.15], "pred_argmax": 2, "pred_distribution": [0.0255, 0.3476, 0.3672, 0.1417, 0.118], "max_prob": 0.3672, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.6573, 0.3427], "max_prob": 0.6573, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.35, 0.483333], "pred_argmax": 1, "pred_distribution": [0.0547, 0.7304, 0.1415, 0.0734], "max_prob": 0.7304, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 1, "pred_distribution": [0.1054, 0.8946], "max_prob": 0.8946, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.19, 0.043333, 0.483333, 0.283333], "pred_argmax": 0, "pred_distribution": [0.4319, 0.228, 0.0915, 0.2486], "max_prob": 0.4319, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.023333, 0.06, 0.133333, 0.35, 0.433333], "pred_argmax": 2, "pred_distribution": [0.0382, 0.2274, 0.3793, 0.286, 0.0691], "max_prob": 0.3793, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.595, 0.405], "max_prob": 0.595, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.16, 0.366667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.112389, 0.664134, 0.132987, 0.090491], "max_prob": 0.664134, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.1064, 0.8936], "max_prob": 0.8936, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.633333, 0.183333], "pred_argmax": 0, "pred_distribution": [0.387, 0.2671, 0.1714, 0.1745], "max_prob": 0.387, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 1, "pred_distribution": [0.082992, 0.29577, 0.269573, 0.259674, 0.091991], "max_prob": 0.29577, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4611, 0.5389], "max_prob": 0.5389, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.5, 0.366667], "pred_argmax": 1, "pred_distribution": [0.143214, 0.544654, 0.172417, 0.139714], "max_prob": 0.544654, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.2862, 0.7138], "max_prob": 0.7138, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.333333, 0.583333, 0.063333], "pred_argmax": 0, "pred_distribution": [0.3531, 0.282, 0.1201, 0.2448], "max_prob": 0.3531, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.24, 0.493333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0502, 0.383, 0.3914, 0.1263, 0.0491], "max_prob": 0.3914, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.173333, 0.826667], "pred_argmax": 0, "pred_distribution": [0.7131, 0.2869], "max_prob": 0.7131, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 1, "pred_distribution": [0.088909, 0.483348, 0.337034, 0.090709], "max_prob": 0.483348, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.6186, 0.3814], "max_prob": 0.6186, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 1, "pred_distribution": [0.3273, 0.3712, 0.094, 0.2075], "max_prob": 0.3712, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.02, 0.1, 0.483333, 0.35, 0.046667], "pred_argmax": 2, "pred_distribution": [0.0805, 0.3346, 0.5088, 0.0536, 0.0225], "max_prob": 0.5088, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4755, 0.5245], "max_prob": 0.5245, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.45, 0.283333], "pred_argmax": 1, "pred_distribution": [0.0725, 0.6885, 0.133, 0.106], "max_prob": 0.6885, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.213333, 0.786667], "pred_argmax": 1, "pred_distribution": [0.1728, 0.8272], "max_prob": 0.8272, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.6, 0.15], "pred_argmax": 0, "pred_distribution": [0.351235, 0.261126, 0.141114, 0.246525], "max_prob": 0.351235, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.266667, 0.55, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0449, 0.3048, 0.4078, 0.1587, 0.0838], "max_prob": 0.4078, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 0, "pred_distribution": [0.5582, 0.4418], "max_prob": 0.5582, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.113333, 0.316667, 0.55], "pred_argmax": 1, "pred_distribution": [0.0415, 0.3967, 0.2696, 0.2922], "max_prob": 0.3967, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.2915, 0.7085], "max_prob": 0.7085, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.516667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.39554, 0.284528, 0.09881, 0.221122], "max_prob": 0.39554, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.043333, 0.166667, 0.65, 0.133333, 0.006667], "pred_argmax": 2, "pred_distribution": [0.040696, 0.322068, 0.457154, 0.120688, 0.059394], "max_prob": 0.457154, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.559, 0.441], "max_prob": 0.559, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 1, "pred_distribution": [0.054, 0.7276, 0.1242, 0.0942], "max_prob": 0.7276, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.2404, 0.7596], "max_prob": 0.7596, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.566667, 0.35, 0.066667], "pred_argmax": 0, "pred_distribution": [0.4294, 0.1866, 0.1271, 0.2569], "max_prob": 0.4294, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.55, 0.266667], "pred_argmax": 1, "pred_distribution": [0.137314, 0.30043, 0.29943, 0.152315, 0.110511], "max_prob": 0.30043, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.4288, 0.5712], "max_prob": 0.5712, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.183333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3013, 0.5024, 0.1114, 0.0849], "max_prob": 0.5024, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.1712, 0.8288], "max_prob": 0.8288, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.166667, 0.616667, 0.166667], "pred_argmax": 0, "pred_distribution": [0.490449, 0.155016, 0.125713, 0.228823], "max_prob": 0.490449, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.35, 0.45, 0.1], "pred_argmax": 2, "pred_distribution": [0.0273, 0.2581, 0.3196, 0.1607, 0.2343], "max_prob": 0.3196, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3454, 0.6546], "max_prob": 0.6546, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.383333, 0.483333], "pred_argmax": 1, "pred_distribution": [0.059094, 0.387061, 0.181282, 0.372563], "max_prob": 0.387061, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.2474, 0.7526], "max_prob": 0.7526, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.366667, 0.533333, 0.063333], "pred_argmax": 0, "pred_distribution": [0.438844, 0.186519, 0.108211, 0.266427], "max_prob": 0.438844, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.029697, 0.214179, 0.453355, 0.194281, 0.108489], "max_prob": 0.453355, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 0, "pred_distribution": [0.5448, 0.4552], "max_prob": 0.5448, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.06, 0.266667, 0.65], "pred_argmax": 1, "pred_distribution": [0.0505, 0.6593, 0.0904, 0.1998], "max_prob": 0.6593, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.2566, 0.7434], "max_prob": 0.7434, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.333333, 0.5, 0.133333], "pred_argmax": 0, "pred_distribution": [0.4598, 0.1782, 0.0968, 0.2652], "max_prob": 0.4598, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.333333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.032797, 0.193181, 0.409459, 0.270773, 0.093791], "max_prob": 0.409459, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.4973, 0.5027], "max_prob": 0.5027, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 1, "pred_distribution": [0.059406, 0.712971, 0.09871, 0.128913], "max_prob": 0.712971, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 1, "pred_distribution": [0.2165, 0.7835], "max_prob": 0.7835, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.65, 0.166667], "pred_argmax": 3, "pred_distribution": [0.317968, 0.288671, 0.057294, 0.336066], "max_prob": 0.336066, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.15, 0.466667, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0208, 0.2107, 0.5081, 0.1282, 0.1322], "max_prob": 0.5081, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.566, 0.434], "max_prob": 0.566, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.466667, 0.4], "pred_argmax": 1, "pred_distribution": [0.0252, 0.8281, 0.0444, 0.1023], "max_prob": 0.8281, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.8187, 0.1813], "max_prob": 0.8187, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.368263, 0.191781, 0.207979, 0.231977], "max_prob": 0.368263, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.1, 0.35, 0.466667, 0.073333], "pred_argmax": 2, "pred_distribution": [0.0602, 0.376, 0.4161, 0.1221, 0.0256], "max_prob": 0.4161, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.5307, 0.4693], "max_prob": 0.5307, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.483333, 0.316667], "pred_argmax": 1, "pred_distribution": [0.0755, 0.4142, 0.149, 0.3613], "max_prob": 0.4142, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.2533, 0.7467], "max_prob": 0.7467, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.066667, 0.55, 0.266667], "pred_argmax": 0, "pred_distribution": [0.3559, 0.3135, 0.087, 0.2436], "max_prob": 0.3559, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.166667, 0.566667, 0.233333, 0.03, 0.003333], "pred_argmax": 2, "pred_distribution": [0.049305, 0.40154, 0.441644, 0.071507, 0.036004], "max_prob": 0.441644, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5982, 0.4018], "max_prob": 0.5982, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.216667, 0.05], "pred_argmax": 1, "pred_distribution": [0.0594, 0.7141, 0.1185, 0.108], "max_prob": 0.7141, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.2232, 0.7768], "max_prob": 0.7768, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.633333, 0.283333, 0.063333], "pred_argmax": 0, "pred_distribution": [0.3076, 0.1734, 0.2572, 0.2618], "max_prob": 0.3076, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.25, 0.6, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0755, 0.2556, 0.3416, 0.1912, 0.1361], "max_prob": 0.3416, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 1, "pred_distribution": [0.4625, 0.5375], "max_prob": 0.5375, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.06, 0.216667, 0.71], "pred_argmax": 1, "pred_distribution": [0.143914, 0.40034, 0.225923, 0.229823], "max_prob": 0.40034, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.83, 0.17], "pred_argmax": 1, "pred_distribution": [0.2193, 0.7807], "max_prob": 0.7807, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.19, 0.03, 0.36, 0.42], "pred_argmax": 0, "pred_distribution": [0.370363, 0.175082, 0.19538, 0.259174], "max_prob": 0.370363, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.063333, 0.31, 0.52, 0.086667], "pred_argmax": 1, "pred_distribution": [0.1078, 0.279, 0.258, 0.2377, 0.1175], "max_prob": 0.279, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 1, "pred_distribution": [0.4348, 0.5652], "max_prob": 0.5652, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.283333, 0.426667, 0.25], "pred_argmax": 1, "pred_distribution": [0.163384, 0.455654, 0.172583, 0.208379], "max_prob": 0.455654, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.2287, 0.7713], "max_prob": 0.7713, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.25, 0.633333, 0.08], "pred_argmax": 0, "pred_distribution": [0.39744, 0.278928, 0.167517, 0.156116], "max_prob": 0.39744, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.056667, 0.176667, 0.6, 0.15], "pred_argmax": 1, "pred_distribution": [0.088691, 0.263974, 0.260874, 0.219078, 0.167383], "max_prob": 0.263974, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.4261, 0.5739], "max_prob": 0.5739, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.283333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.1178, 0.4675, 0.1739, 0.2408], "max_prob": 0.4675, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.6041, 0.3959], "max_prob": 0.6041, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.633333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.4778, 0.1722, 0.099, 0.251], "max_prob": 0.4778, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.466667, 0.333333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0555, 0.3099, 0.3123, 0.1707, 0.1516], "max_prob": 0.3123, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3884, 0.6116], "max_prob": 0.6116, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 1, "pred_distribution": [0.050095, 0.679432, 0.081792, 0.188681], "max_prob": 0.679432, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 0, "pred_distribution": [0.8364, 0.1636], "max_prob": 0.8364, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.076667, 0.09, 0.59, 0.243333], "pred_argmax": 0, "pred_distribution": [0.3765, 0.2258, 0.2042, 0.1935], "max_prob": 0.3765, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.13, 0.373333, 0.423333, 0.03], "pred_argmax": 1, "pred_distribution": [0.1706, 0.3405, 0.3147, 0.1512, 0.023], "max_prob": 0.3405, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.423333, 0.576667], "pred_argmax": 0, "pred_distribution": [0.7384, 0.2616], "max_prob": 0.7384, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.216667, 0.35, 0.366667], "pred_argmax": 1, "pred_distribution": [0.127187, 0.490351, 0.155784, 0.226677], "max_prob": 0.490351, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.2876, 0.7124], "max_prob": 0.7124, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.5, 0.1], "pred_argmax": 3, "pred_distribution": [0.2753, 0.2165, 0.226, 0.2822], "max_prob": 0.2822, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.2, 0.533333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.060906, 0.353035, 0.345935, 0.20172, 0.038404], "max_prob": 0.353035, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3751, 0.6249], "max_prob": 0.6249, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.333333, 0.55], "pred_argmax": 1, "pred_distribution": [0.0775, 0.3801, 0.3541, 0.1883], "max_prob": 0.3801, "correct": 0.0, "provenance": "measured"}


==> anc/predictions/e1_fp32_cpu_probe.jsonl <==
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.583333, 0.29, 0.09, 0.036667], "pred_argmax": 0, "pred_distribution": [0.4322, 0.198, 0.3341, 0.0357], "max_prob": 0.4322, "correct": 1.0, "latency_ms": 98.6168, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.643333, 0.356667], "pred_argmax": 0, "pred_distribution": [0.7265, 0.2735], "max_prob": 0.7265, "correct": 1.0, "latency_ms": 98.6168, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.073333, 0.003333, 0.316667, 0.606667], "pred_argmax": 3, "pred_distribution": [0.120312, 0.043304, 0.286229, 0.550155], "max_prob": 0.550155, "correct": 1.0, "latency_ms": 98.6168, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.4497, 0.4546, 0.0774, 0.0183], "max_prob": 0.4546, "correct": 1.0, "latency_ms": 98.6168, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.076667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5628, 0.3324, 0.0927, 0.0121], "max_prob": 0.5628, "correct": 1.0, "latency_ms": 98.6168, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.186667, 0.433333, 0.046667], "pred_argmax": 2, "pred_distribution": [0.2498, 0.3043, 0.3924, 0.0535], "max_prob": 0.3924, "correct": 1.0, "latency_ms": 91.68, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5549, 0.4451], "max_prob": 0.5549, "correct": 1.0, "latency_ms": 91.68, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.123333, 0.01, 0.233333, 0.633333], "pred_argmax": 2, "pred_distribution": [0.2743, 0.057, 0.3914, 0.2773], "max_prob": 0.3914, "correct": 0.0, "latency_ms": 91.68, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.45, 0.043333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3427, 0.4813, 0.1496, 0.0264], "max_prob": 0.4813, "correct": 0.0, "latency_ms": 91.68, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.433333, 0.113333, 0.02], "pred_argmax": 1, "pred_distribution": [0.3228, 0.4456, 0.1914, 0.0402], "max_prob": 0.4456, "correct": 1.0, "latency_ms": 91.68, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.27, 0.313333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.214379, 0.363964, 0.352165, 0.069493], "max_prob": 0.363964, "correct": 0.0, "latency_ms": 101.2481, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 1, "pred_distribution": [0.4982, 0.5018], "max_prob": 0.5018, "correct": 0.0, "latency_ms": 101.2481, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.42, 0.396667], "pred_argmax": 2, "pred_distribution": [0.2658, 0.0695, 0.4273, 0.2374], "max_prob": 0.4273, "correct": 1.0, "latency_ms": 101.2481, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.533333, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.285829, 0.510851, 0.164316, 0.039004], "max_prob": 0.510851, "correct": 1.0, "latency_ms": 101.2481, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.6, 0.283333, 0.05], "pred_argmax": 1, "pred_distribution": [0.277228, 0.445845, 0.227923, 0.049005], "max_prob": 0.445845, "correct": 1.0, "latency_ms": 101.2481, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.333333, 0.283333, 0.05], "pred_argmax": 2, "pred_distribution": [0.2618, 0.2641, 0.4263, 0.0478], "max_prob": 0.4263, "correct": 0.0, "latency_ms": 100.9825, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.6104, 0.3896], "max_prob": 0.6104, "correct": 1.0, "latency_ms": 100.9825, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.0, 0.466667, 0.35], "pred_argmax": 2, "pred_distribution": [0.2327, 0.0489, 0.4105, 0.3079], "max_prob": 0.4105, "correct": 1.0, "latency_ms": 100.9825, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3339, 0.5337, 0.1077, 0.0247], "max_prob": 0.5337, "correct": 1.0, "latency_ms": 100.9825, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.633333, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3526, 0.4784, 0.1443, 0.0247], "max_prob": 0.4784, "correct": 1.0, "latency_ms": 100.9825, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.216667, 0.366667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2682, 0.2787, 0.4042, 0.0489], "max_prob": 0.4042, "correct": 0.0, "latency_ms": 95.3064, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 0, "pred_distribution": [0.6049, 0.3951], "max_prob": 0.6049, "correct": 1.0, "latency_ms": 95.3064, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.016667, 0.266667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.2467, 0.0517, 0.3729, 0.3287], "max_prob": 0.3729, "correct": 0.0, "latency_ms": 95.3064, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.716667, 0.266667, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.333367, 0.517448, 0.125687, 0.023498], "max_prob": 0.517448, "correct": 0.0, "latency_ms": 95.3064, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.3375, 0.4759, 0.1634, 0.0232], "max_prob": 0.4759, "correct": 0.0, "latency_ms": 95.3064, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.083333, 0.316667, 0.0], "pred_argmax": 2, "pred_distribution": [0.263774, 0.279772, 0.406659, 0.049795], "max_prob": 0.406659, "correct": 0.0, "latency_ms": 101.7149, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.597, 0.403], "max_prob": 0.597, "correct": 1.0, "latency_ms": 101.7149, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.15, 0.8], "pred_argmax": 2, "pred_distribution": [0.2083, 0.0476, 0.381, 0.3631], "max_prob": 0.381, "correct": 0.0, "latency_ms": 101.7149, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.716667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.297, 0.5419, 0.1364, 0.0247], "max_prob": 0.5419, "correct": 1.0, "latency_ms": 101.7149, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.316667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3173, 0.4606, 0.1923, 0.0298], "max_prob": 0.4606, "correct": 0.0, "latency_ms": 101.7149, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.533333, 0.14, 0.316667], "pred_argmax": 1, "pred_distribution": [0.0777, 0.4604, 0.1268, 0.3351], "max_prob": 0.4604, "correct": 1.0, "latency_ms": 92.467, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.2107, 0.7893], "max_prob": 0.7893, "correct": 1.0, "latency_ms": 92.467, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.333333, 0.383333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1881, 0.5185, 0.2339, 0.0595], "max_prob": 0.5185, "correct": 0.0, "latency_ms": 92.467, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.516667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0112, 0.0766, 0.2706, 0.6416], "max_prob": 0.6416, "correct": 0.0, "latency_ms": 92.467, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.4, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0223, 0.1226, 0.3373, 0.5178], "max_prob": 0.5178, "correct": 1.0, "latency_ms": 92.467, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.45, 0.05], "pred_argmax": 1, "pred_distribution": [0.218778, 0.362264, 0.359064, 0.059894], "max_prob": 0.362264, "correct": 0.0, "latency_ms": 98.1218, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.5088, 0.4912], "max_prob": 0.5088, "correct": 0.0, "latency_ms": 98.1218, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.156667, 0.01, 0.55, 0.283333], "pred_argmax": 2, "pred_distribution": [0.2637, 0.0564, 0.4218, 0.2581], "max_prob": 0.4218, "correct": 1.0, "latency_ms": 98.1218, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.1, 0.033333], "pred_argmax": 1, "pred_distribution": [0.268373, 0.549945, 0.152385, 0.029297], "max_prob": 0.549945, "correct": 1.0, "latency_ms": 98.1218, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.333333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.264626, 0.455846, 0.241224, 0.038304], "max_prob": 0.455846, "correct": 1.0, "latency_ms": 98.1218, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.533333, 0.183333, 0.233333], "pred_argmax": 1, "pred_distribution": [0.0805, 0.4868, 0.1305, 0.3022], "max_prob": 0.4868, "correct": 1.0, "latency_ms": 100.7235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.2247, 0.7753], "max_prob": 0.7753, "correct": 1.0, "latency_ms": 100.7235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.466667, 0.233333, 0.05], "pred_argmax": 1, "pred_distribution": [0.211, 0.5058, 0.2273, 0.0559], "max_prob": 0.5058, "correct": 1.0, "latency_ms": 100.7235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.35, 0.55], "pred_argmax": 3, "pred_distribution": [0.0123, 0.0685, 0.2616, 0.6576], "max_prob": 0.6576, "correct": 1.0, "latency_ms": 100.7235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0207, 0.1245, 0.3299, 0.5249], "max_prob": 0.5249, "correct": 1.0, "latency_ms": 100.7235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.083333, 0.316667], "pred_argmax": 1, "pred_distribution": [0.0841, 0.474, 0.1493, 0.2926], "max_prob": 0.474, "correct": 1.0, "latency_ms": 94.9869, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.2211, 0.7789], "max_prob": 0.7789, "correct": 1.0, "latency_ms": 94.9869, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.666667, 0.15, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1918, 0.5198, 0.2294, 0.059], "max_prob": 0.5198, "correct": 1.0, "latency_ms": 94.9869, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0115, 0.0646, 0.2654, 0.6585], "max_prob": 0.6585, "correct": 1.0, "latency_ms": 94.9869, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.416667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0172, 0.0969, 0.3009, 0.585], "max_prob": 0.585, "correct": 1.0, "latency_ms": 94.9869, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833, 0.033333, 0.133667, 0.0], "pred_argmax": 2, "pred_distribution": [0.2771, 0.2743, 0.4019, 0.0467], "max_prob": 0.4019, "correct": 0.0, "latency_ms": 91.7129, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.6049, 0.3951], "max_prob": 0.6049, "correct": 1.0, "latency_ms": 91.7129, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.0, 0.067, 0.899667], "pred_argmax": 2, "pred_distribution": [0.241576, 0.047995, 0.372263, 0.338166], "max_prob": 0.372263, "correct": 0.0, "latency_ms": 91.7129, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.583, 0.050333, 0.0], "pred_argmax": 1, "pred_distribution": [0.3175, 0.538, 0.1234, 0.0211], "max_prob": 0.538, "correct": 1.0, "latency_ms": 91.7129, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.566333, 0.033667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3653, 0.4527, 0.1567, 0.0253], "max_prob": 0.4527, "correct": 1.0, "latency_ms": 91.7129, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.78, 0.033333, 0.18, 0.006667], "pred_argmax": 0, "pred_distribution": [0.4481, 0.1857, 0.3295, 0.0367], "max_prob": 0.4481, "correct": 1.0, "latency_ms": 102.0754, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.936667, 0.063333], "pred_argmax": 0, "pred_distribution": [0.7376, 0.2624], "max_prob": 0.7376, "correct": 1.0, "latency_ms": 102.0754, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.006667, 0.116667, 0.856667], "pred_argmax": 3, "pred_distribution": [0.1276, 0.0432, 0.3127, 0.5165], "max_prob": 0.5165, "correct": 1.0, "latency_ms": 102.0754, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.643333, 0.3, 0.053333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6607, 0.2731, 0.051, 0.0152], "max_prob": 0.6607, "correct": 1.0, "latency_ms": 102.0754, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.61, 0.33, 0.053333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6158, 0.2969, 0.0741, 0.0132], "max_prob": 0.6158, "correct": 1.0, "latency_ms": 102.0754, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.283333, 0.35, 0.05], "pred_argmax": 2, "pred_distribution": [0.2284, 0.3346, 0.3581, 0.0789], "max_prob": 0.3581, "correct": 1.0, "latency_ms": 94.8527, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5766, 0.4234], "max_prob": 0.5766, "correct": 1.0, "latency_ms": 94.8527, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.033333, 0.333333, 0.5], "pred_argmax": 3, "pred_distribution": [0.1347, 0.0498, 0.3218, 0.4937], "max_prob": 0.4937, "correct": 1.0, "latency_ms": 94.8527, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.333333, 0.533333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.179182, 0.323868, 0.434657, 0.062294], "max_prob": 0.434657, "correct": 1.0, "latency_ms": 94.8527, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.233333, 0.35, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2631, 0.4696, 0.227, 0.0403], "max_prob": 0.4696, "correct": 0.0, "latency_ms": 94.8527, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.166667, 0.383333, 0.05], "pred_argmax": 2, "pred_distribution": [0.2567, 0.2735, 0.4186, 0.0512], "max_prob": 0.4186, "correct": 0.0, "latency_ms": 100.1307, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5921, 0.4079], "max_prob": 0.5921, "correct": 1.0, "latency_ms": 100.1307, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.4, 0.366667], "pred_argmax": 2, "pred_distribution": [0.2242, 0.048, 0.4173, 0.3105], "max_prob": 0.4173, "correct": 1.0, "latency_ms": 100.1307, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.063333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.2942, 0.5524, 0.125, 0.0284], "max_prob": 0.5524, "correct": 0.0, "latency_ms": 100.1307, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.3, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.3011, 0.471, 0.1959, 0.032], "max_prob": 0.471, "correct": 0.0, "latency_ms": 100.1307, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.113333, 0.383333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.2324, 0.3253, 0.379, 0.0633], "max_prob": 0.379, "correct": 0.0, "latency_ms": 101.1708, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.823333, 0.176667], "pred_argmax": 0, "pred_distribution": [0.5316, 0.4684], "max_prob": 0.5316, "correct": 1.0, "latency_ms": 101.1708, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.266667, 0.666667], "pred_argmax": 2, "pred_distribution": [0.2242, 0.0568, 0.416, 0.303], "max_prob": 0.416, "correct": 0.0, "latency_ms": 101.1708, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.193333, 0.61, 0.18, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2666, 0.5173, 0.1783, 0.0378], "max_prob": 0.5173, "correct": 1.0, "latency_ms": 101.1708, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.313333, 0.543333, 0.12, 0.023333], "pred_argmax": 1, "pred_distribution": [0.270127, 0.472847, 0.210221, 0.046805], "max_prob": 0.472847, "correct": 1.0, "latency_ms": 101.1708, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.433333, 0.133333, 0.3], "pred_argmax": 1, "pred_distribution": [0.0727, 0.4406, 0.1287, 0.358], "max_prob": 0.4406, "correct": 1.0, "latency_ms": 91.6807, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.2248, 0.7752], "max_prob": 0.7752, "correct": 1.0, "latency_ms": 91.6807, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.216667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1884, 0.5422, 0.2145, 0.0549], "max_prob": 0.5422, "correct": 1.0, "latency_ms": 91.6807, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.343333, 0.533333], "pred_argmax": 3, "pred_distribution": [0.0111, 0.0688, 0.2577, 0.6624], "max_prob": 0.6624, "correct": 1.0, "latency_ms": 91.6807, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.433333, 0.4], "pred_argmax": 3, "pred_distribution": [0.020398, 0.113789, 0.312069, 0.553745], "max_prob": 0.553745, "correct": 0.0, "latency_ms": 91.6807, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.083333, 0.2], "pred_argmax": 1, "pred_distribution": [0.0885, 0.489, 0.1554, 0.2671], "max_prob": 0.489, "correct": 1.0, "latency_ms": 101.4295, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.2322, 0.7678], "max_prob": 0.7678, "correct": 1.0, "latency_ms": 101.4295, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.19748, 0.520648, 0.226277, 0.055594], "max_prob": 0.520648, "correct": 1.0, "latency_ms": 101.4295, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.283333, 0.633333], "pred_argmax": 3, "pred_distribution": [0.0129, 0.0663, 0.2684, 0.6524], "max_prob": 0.6524, "correct": 1.0, "latency_ms": 101.4295, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.283333, 0.55], "pred_argmax": 3, "pred_distribution": [0.0253, 0.142, 0.3614, 0.4713], "max_prob": 0.4713, "correct": 1.0, "latency_ms": 101.4295, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.316667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1773, 0.3966, 0.3176, 0.1085], "max_prob": 0.3966, "correct": 1.0, "latency_ms": 91.6322, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 1, "pred_distribution": [0.4383, 0.5617], "max_prob": 0.5617, "correct": 1.0, "latency_ms": 91.6322, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.096667, 0.036667, 0.35, 0.516667], "pred_argmax": 2, "pred_distribution": [0.231123, 0.072907, 0.373537, 0.322432], "max_prob": 0.373537, "correct": 0.0, "latency_ms": 91.6322, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.583333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0598, 0.2704, 0.5432, 0.1266], "max_prob": 0.5432, "correct": 1.0, "latency_ms": 91.6322, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.5, 0.25], "pred_argmax": 1, "pred_distribution": [0.1626, 0.3847, 0.345, 0.1077], "max_prob": 0.3847, "correct": 0.0, "latency_ms": 91.6322, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.063333, 0.183333, 0.01], "pred_argmax": 0, "pred_distribution": [0.3921, 0.211, 0.3578, 0.0391], "max_prob": 0.3921, "correct": 1.0, "latency_ms": 103.4598, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 0, "pred_distribution": [0.6835, 0.3165], "max_prob": 0.6835, "correct": 1.0, "latency_ms": 103.4598, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.14, 0.793333], "pred_argmax": 3, "pred_distribution": [0.1364, 0.0437, 0.35, 0.4699], "max_prob": 0.4699, "correct": 1.0, "latency_ms": 103.4598, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.713333, 0.273333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.666, 0.2637, 0.0515, 0.0188], "max_prob": 0.666, "correct": 1.0, "latency_ms": 103.4598, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.326667, 0.063333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.531847, 0.344066, 0.106889, 0.017198], "max_prob": 0.531847, "correct": 1.0, "latency_ms": 103.4598, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.1, 0.4, 0.0], "pred_argmax": 2, "pred_distribution": [0.2305, 0.3255, 0.3424, 0.1016], "max_prob": 0.3424, "correct": 0.0, "latency_ms": 97.4466, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5802, 0.4198], "max_prob": 0.5802, "correct": 1.0, "latency_ms": 97.4466, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.016667, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.1569, 0.0601, 0.3298, 0.4532], "max_prob": 0.4532, "correct": 1.0, "latency_ms": 97.4466, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.483333, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.1814, 0.3079, 0.4405, 0.0702], "max_prob": 0.4405, "correct": 0.0, "latency_ms": 97.4466, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.2742, 0.4102, 0.2595, 0.0561], "max_prob": 0.4102, "correct": 0.0, "latency_ms": 97.4466, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.196667, 0.466667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.2104, 0.3548, 0.3538, 0.081], "max_prob": 0.3548, "correct": 0.0, "latency_ms": 97.6756, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.535, 0.465], "max_prob": 0.535, "correct": 1.0, "latency_ms": 97.6756, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.003333, 0.1, 0.85], "pred_argmax": 3, "pred_distribution": [0.1559, 0.0609, 0.3247, 0.4585], "max_prob": 0.4585, "correct": 1.0, "latency_ms": 97.6756, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.583333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.077692, 0.290771, 0.528347, 0.10319], "max_prob": 0.528347, "correct": 1.0, "latency_ms": 97.6756, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.13, 0.003333], "pred_argmax": 1, "pred_distribution": [0.196, 0.3975, 0.3139, 0.0926], "max_prob": 0.3975, "correct": 1.0, "latency_ms": 97.6756, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.68, 0.053333, 0.253333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.472247, 0.192819, 0.29913, 0.035804], "max_prob": 0.472247, "correct": 1.0, "latency_ms": 91.4537, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.913333, 0.086667], "pred_argmax": 0, "pred_distribution": [0.7347, 0.2653], "max_prob": 0.7347, "correct": 1.0, "latency_ms": 91.4537, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.023333, 0.173333, 0.776667], "pred_argmax": 3, "pred_distribution": [0.169917, 0.045205, 0.328833, 0.456046], "max_prob": 0.456046, "correct": 1.0, "latency_ms": 91.4537, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7296, 0.2078, 0.0463, 0.0163], "max_prob": 0.7296, "correct": 1.0, "latency_ms": 91.4537, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.41, 0.13, 0.02], "pred_argmax": 0, "pred_distribution": [0.60074, 0.292171, 0.090491, 0.016598], "max_prob": 0.60074, "correct": 1.0, "latency_ms": 91.4537, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.173333, 0.46, 0.06], "pred_argmax": 2, "pred_distribution": [0.270973, 0.291271, 0.386561, 0.051195], "max_prob": 0.386561, "correct": 1.0, "latency_ms": 94.4853, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.605, 0.395], "max_prob": 0.605, "correct": 1.0, "latency_ms": 94.4853, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.05, 0.566667, 0.133333], "pred_argmax": 2, "pred_distribution": [0.274327, 0.054605, 0.415442, 0.255626], "max_prob": 0.415442, "correct": 1.0, "latency_ms": 94.4853, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.273333, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5791, 0.3215, 0.0788, 0.0206], "max_prob": 0.5791, "correct": 1.0, "latency_ms": 94.4853, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.387, 0.4456, 0.1399, 0.0275], "max_prob": 0.4456, "correct": 0.0, "latency_ms": 94.4853, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.08, 0.246667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.4202, 0.204, 0.3365, 0.0393], "max_prob": 0.4202, "correct": 1.0, "latency_ms": 98.0461, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7129, 0.2871], "max_prob": 0.7129, "correct": 1.0, "latency_ms": 98.0461, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.06, 0.023333, 0.203333, 0.713333], "pred_argmax": 3, "pred_distribution": [0.1323, 0.0462, 0.3182, 0.5033], "max_prob": 0.5033, "correct": 1.0, "latency_ms": 98.0461, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.416667, 0.083333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.463654, 0.436756, 0.077392, 0.022198], "max_prob": 0.463654, "correct": 1.0, "latency_ms": 98.0461, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.466667, 0.146667, 0.036667], "pred_argmax": 0, "pred_distribution": [0.5265, 0.367, 0.0899, 0.0166], "max_prob": 0.5265, "correct": 0.0, "latency_ms": 98.0461, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.366667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1643, 0.4047, 0.3195, 0.1115], "max_prob": 0.4047, "correct": 1.0, "latency_ms": 100.5212, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4315, 0.5685], "max_prob": 0.5685, "correct": 1.0, "latency_ms": 100.5212, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.033333, 0.3, 0.55], "pred_argmax": 2, "pred_distribution": [0.234677, 0.082492, 0.39656, 0.286271], "max_prob": 0.39656, "correct": 0.0, "latency_ms": 100.5212, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.5, 0.066667], "pred_argmax": 2, "pred_distribution": [0.077, 0.2732, 0.5294, 0.1204], "max_prob": 0.5294, "correct": 1.0, "latency_ms": 100.5212, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.316667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.1608, 0.3587, 0.3595, 0.121], "max_prob": 0.3595, "correct": 0.0, "latency_ms": 100.5212, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.046667, 0.59, 0.14, 0.223333], "pred_argmax": 1, "pred_distribution": [0.0911, 0.4765, 0.1686, 0.2638], "max_prob": 0.4765, "correct": 1.0, "latency_ms": 97.4506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 1, "pred_distribution": [0.2406, 0.7594], "max_prob": 0.7594, "correct": 1.0, "latency_ms": 97.4506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.483333, 0.243333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.1926, 0.5322, 0.2181, 0.0571], "max_prob": 0.5322, "correct": 1.0, "latency_ms": 97.4506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.35, 0.533333], "pred_argmax": 3, "pred_distribution": [0.0121, 0.0631, 0.2516, 0.6732], "max_prob": 0.6732, "correct": 1.0, "latency_ms": 97.4506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.12, 0.333333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0221, 0.1194, 0.3347, 0.5238], "max_prob": 0.5238, "correct": 1.0, "latency_ms": 97.4506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.683333, 0.2, 0.066667], "pred_argmax": 1, "pred_distribution": [0.098, 0.486, 0.1711, 0.2449], "max_prob": 0.486, "correct": 1.0, "latency_ms": 95.1586, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.2322, 0.7678], "max_prob": 0.7678, "correct": 1.0, "latency_ms": 95.1586, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.266667, 0.5, 0.196667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.2228, 0.5011, 0.2207, 0.0554], "max_prob": 0.5011, "correct": 1.0, "latency_ms": 95.1586, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.13, 0.433333, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0111, 0.0686, 0.2621, 0.6582], "max_prob": 0.6582, "correct": 0.0, "latency_ms": 95.1586, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.143333, 0.4, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0218, 0.1203, 0.3606, 0.4973], "max_prob": 0.4973, "correct": 1.0, "latency_ms": 95.1586, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.216667, 0.633333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.252725, 0.276028, 0.417042, 0.054205], "max_prob": 0.417042, "correct": 1.0, "latency_ms": 100.4151, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5836, 0.4164], "max_prob": 0.5836, "correct": 1.0, "latency_ms": 100.4151, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.0, 0.233333, 0.7], "pred_argmax": 2, "pred_distribution": [0.2204, 0.0498, 0.3905, 0.3393], "max_prob": 0.3905, "correct": 0.0, "latency_ms": 100.4151, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.30067, 0.534447, 0.135586, 0.029297], "max_prob": 0.534447, "correct": 1.0, "latency_ms": 100.4151, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.566667, 0.2, 0.0], "pred_argmax": 1, "pred_distribution": [0.35, 0.4433, 0.1754, 0.0313], "max_prob": 0.4433, "correct": 1.0, "latency_ms": 100.4151, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.083333, 0.283333, 0.0], "pred_argmax": 0, "pred_distribution": [0.4669, 0.1869, 0.3096, 0.0366], "max_prob": 0.4669, "correct": 1.0, "latency_ms": 91.3899, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.7368, 0.2632], "max_prob": 0.7368, "correct": 1.0, "latency_ms": 91.3899, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.1301, 0.045, 0.2925, 0.5324], "max_prob": 0.5324, "correct": 1.0, "latency_ms": 91.3899, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.2, 0.063333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7263, 0.2054, 0.0526, 0.0157], "max_prob": 0.7263, "correct": 1.0, "latency_ms": 91.3899, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.08, 0.003333], "pred_argmax": 0, "pred_distribution": [0.646, 0.2691, 0.073, 0.0119], "max_prob": 0.646, "correct": 1.0, "latency_ms": 91.3899, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.466667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.212021, 0.363136, 0.352435, 0.072407], "max_prob": 0.363136, "correct": 0.0, "latency_ms": 88.2852, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4813, 0.5187], "max_prob": 0.5187, "correct": 1.0, "latency_ms": 88.2852, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.633333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.2702, 0.08, 0.4042, 0.2456], "max_prob": 0.4042, "correct": 1.0, "latency_ms": 88.2852, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.5, 0.083333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.246425, 0.50165, 0.209521, 0.042404], "max_prob": 0.50165, "correct": 1.0, "latency_ms": 88.2852, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.5, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.2449, 0.446, 0.2432, 0.0659], "max_prob": 0.446, "correct": 1.0, "latency_ms": 88.2852, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.175482, 0.409159, 0.306969, 0.108389], "max_prob": 0.409159, "correct": 1.0, "latency_ms": 100.2679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4404, 0.5596], "max_prob": 0.5596, "correct": 1.0, "latency_ms": 100.2679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.006667, 0.583333, 0.21], "pred_argmax": 2, "pred_distribution": [0.246275, 0.089091, 0.409159, 0.255474], "max_prob": 0.409159, "correct": 1.0, "latency_ms": 100.2679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0912, 0.2815, 0.5157, 0.1116], "max_prob": 0.5157, "correct": 0.0, "latency_ms": 100.2679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1866, 0.3881, 0.3251, 0.1002], "max_prob": 0.3881, "correct": 1.0, "latency_ms": 100.2679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.516667, 0.333333, 0.05], "pred_argmax": 1, "pred_distribution": [0.2088, 0.3833, 0.3439, 0.064], "max_prob": 0.3833, "correct": 1.0, "latency_ms": 100.4382, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4956, 0.5044], "max_prob": 0.5044, "correct": 1.0, "latency_ms": 100.4382, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.473333, 0.02, 0.443333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.269127, 0.062306, 0.426843, 0.241724], "max_prob": 0.426843, "correct": 0.0, "latency_ms": 100.4382, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.633333, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.274427, 0.518152, 0.175918, 0.031503], "max_prob": 0.518152, "correct": 1.0, "latency_ms": 100.4382, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.294, 0.4562, 0.2119, 0.0379], "max_prob": 0.4562, "correct": 1.0, "latency_ms": 100.4382, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.566667, 0.266667, 0.1], "pred_argmax": 1, "pred_distribution": [0.0928, 0.5098, 0.1695, 0.2279], "max_prob": 0.5098, "correct": 1.0, "latency_ms": 97.7778, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.2445, 0.7555], "max_prob": 0.7555, "correct": 1.0, "latency_ms": 97.7778, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.383333, 0.316667, 0.05], "pred_argmax": 1, "pred_distribution": [0.2261, 0.4621, 0.2496, 0.0622], "max_prob": 0.4621, "correct": 1.0, "latency_ms": 97.7778, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.039004, 0.123112, 0.389639, 0.448245], "max_prob": 0.448245, "correct": 1.0, "latency_ms": 97.7778, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.183333, 0.383333, 0.366667], "pred_argmax": 2, "pred_distribution": [0.041204, 0.222322, 0.426543, 0.309931], "max_prob": 0.426543, "correct": 1.0, "latency_ms": 97.7778, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.583333, 0.05, 0.366667], "pred_argmax": 1, "pred_distribution": [0.086909, 0.485149, 0.159216, 0.268727], "max_prob": 0.485149, "correct": 1.0, "latency_ms": 101.0162, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.066667, 0.933333], "pred_argmax": 1, "pred_distribution": [0.2436, 0.7564], "max_prob": 0.7564, "correct": 1.0, "latency_ms": 101.0162, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.766667, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1796, 0.5249, 0.2279, 0.0676], "max_prob": 0.5249, "correct": 1.0, "latency_ms": 101.0162, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0112, 0.0767, 0.2773, 0.6348], "max_prob": 0.6348, "correct": 1.0, "latency_ms": 101.0162, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 3, "pred_distribution": [0.0186, 0.1165, 0.325, 0.5399], "max_prob": 0.5399, "correct": 1.0, "latency_ms": 101.0162, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.183333, 0.466667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1725, 0.387, 0.3244, 0.1161], "max_prob": 0.387, "correct": 0.0, "latency_ms": 100.2238, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.4517, 0.5483], "max_prob": 0.5483, "correct": 0.0, "latency_ms": 100.2238, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.033333, 0.283333, 0.6], "pred_argmax": 2, "pred_distribution": [0.216022, 0.082708, 0.358436, 0.342834], "max_prob": 0.358436, "correct": 0.0, "latency_ms": 100.2238, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.226667, 0.633333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.084192, 0.281672, 0.516548, 0.117588], "max_prob": 0.516548, "correct": 1.0, "latency_ms": 100.2238, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.466667, 0.25, 0.083333], "pred_argmax": 1, "pred_distribution": [0.171183, 0.357764, 0.339566, 0.131487], "max_prob": 0.357764, "correct": 1.0, "latency_ms": 100.2238, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.133333, 0.333333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2516, 0.303, 0.3923, 0.0531], "max_prob": 0.3923, "correct": 0.0, "latency_ms": 109.4065, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5863, 0.4137], "max_prob": 0.5863, "correct": 1.0, "latency_ms": 109.4065, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.35, 0.566667], "pred_argmax": 2, "pred_distribution": [0.243076, 0.049795, 0.427957, 0.279172], "max_prob": 0.427957, "correct": 0.0, "latency_ms": 109.4065, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.4, 0.096667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4796, 0.4019, 0.099, 0.0195], "max_prob": 0.4796, "correct": 1.0, "latency_ms": 109.4065, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.366667, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.3534, 0.4732, 0.15, 0.0234], "max_prob": 0.4732, "correct": 0.0, "latency_ms": 109.4065, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.316667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2447, 0.353, 0.3475, 0.0548], "max_prob": 0.353, "correct": 1.0, "latency_ms": 97.5616, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.5482, 0.4518], "max_prob": 0.5482, "correct": 0.0, "latency_ms": 97.5616, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.0, 0.45, 0.2], "pred_argmax": 2, "pred_distribution": [0.2609, 0.0556, 0.4314, 0.2521], "max_prob": 0.4314, "correct": 1.0, "latency_ms": 97.5616, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 0, "pred_distribution": [0.4686, 0.413, 0.0973, 0.0211], "max_prob": 0.4686, "correct": 1.0, "latency_ms": 97.5616, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.45, 0.233333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3376, 0.4771, 0.1611, 0.0242], "max_prob": 0.4771, "correct": 1.0, "latency_ms": 97.5616, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.593333, 0.216667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.0892, 0.4654, 0.1494, 0.296], "max_prob": 0.4654, "correct": 1.0, "latency_ms": 98.4021, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.2401, 0.7599], "max_prob": 0.7599, "correct": 1.0, "latency_ms": 98.4021, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.566667, 0.266667, 0.043333], "pred_argmax": 1, "pred_distribution": [0.1679, 0.5528, 0.219, 0.0603], "max_prob": 0.5528, "correct": 1.0, "latency_ms": 98.4021, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.106667, 0.366667, 0.51], "pred_argmax": 3, "pred_distribution": [0.0124, 0.0682, 0.2711, 0.6483], "max_prob": 0.6483, "correct": 1.0, "latency_ms": 98.4021, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.35, 0.5], "pred_argmax": 3, "pred_distribution": [0.0235, 0.1233, 0.3466, 0.5066], "max_prob": 0.5066, "correct": 1.0, "latency_ms": 98.4021, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.233333, 0.516667, 0.05], "pred_argmax": 2, "pred_distribution": [0.234977, 0.331467, 0.380762, 0.052795], "max_prob": 0.380762, "correct": 1.0, "latency_ms": 97.6542, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 0, "pred_distribution": [0.552, 0.448], "max_prob": 0.552, "correct": 1.0, "latency_ms": 97.6542, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.11, 0.006667, 0.366667, 0.516667], "pred_argmax": 2, "pred_distribution": [0.2447, 0.0513, 0.4155, 0.2885], "max_prob": 0.4155, "correct": 0.0, "latency_ms": 97.6542, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.3, 0.09, 0.01], "pred_argmax": 0, "pred_distribution": [0.448345, 0.426143, 0.106811, 0.018702], "max_prob": 0.448345, "correct": 1.0, "latency_ms": 97.6542, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.366667, 0.196667, 0.02], "pred_argmax": 1, "pred_distribution": [0.3128, 0.494, 0.1711, 0.0221], "max_prob": 0.494, "correct": 0.0, "latency_ms": 97.6542, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.733333, 0.133333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0867, 0.4816, 0.1871, 0.2446], "max_prob": 0.4816, "correct": 1.0, "latency_ms": 91.2883, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.2392, 0.7608], "max_prob": 0.7608, "correct": 1.0, "latency_ms": 91.2883, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.233333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1914, 0.5138, 0.2261, 0.0687], "max_prob": 0.5138, "correct": 1.0, "latency_ms": 91.2883, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.433333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0119, 0.0842, 0.3525, 0.5514], "max_prob": 0.5514, "correct": 1.0, "latency_ms": 91.2883, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.2, 0.433333, 0.333333], "pred_argmax": 3, "pred_distribution": [0.030697, 0.127687, 0.39696, 0.444656], "max_prob": 0.444656, "correct": 0.0, "latency_ms": 91.2883, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.366667, 0.283333, 0.25], "pred_argmax": 1, "pred_distribution": [0.2138, 0.3865, 0.3343, 0.0654], "max_prob": 0.3865, "correct": 1.0, "latency_ms": 94.6601, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.489, 0.511], "max_prob": 0.511, "correct": 1.0, "latency_ms": 94.6601, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.696667, 0.003333, 0.256667, 0.043333], "pred_argmax": 2, "pred_distribution": [0.2787, 0.0672, 0.416, 0.2381], "max_prob": 0.416, "correct": 0.0, "latency_ms": 94.6601, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.283333, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2886, 0.5038, 0.1755, 0.0321], "max_prob": 0.5038, "correct": 0.0, "latency_ms": 94.6601, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 1, "pred_distribution": [0.2849, 0.4608, 0.2164, 0.0379], "max_prob": 0.4608, "correct": 1.0, "latency_ms": 94.6601, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.1, 0.333333, 0.0], "pred_argmax": 2, "pred_distribution": [0.2579, 0.2782, 0.4127, 0.0512], "max_prob": 0.4127, "correct": 0.0, "latency_ms": 101.3969, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.6001, 0.3999], "max_prob": 0.6001, "correct": 1.0, "latency_ms": 101.3969, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.3, 0.616667], "pred_argmax": 2, "pred_distribution": [0.242876, 0.050395, 0.429557, 0.277172], "max_prob": 0.429557, "correct": 0.0, "latency_ms": 101.3969, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.033333, 0.0], "pred_argmax": 0, "pred_distribution": [0.608461, 0.30443, 0.066307, 0.020802], "max_prob": 0.608461, "correct": 1.0, "latency_ms": 101.3969, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.366667, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.419358, 0.428457, 0.128187, 0.023998], "max_prob": 0.428457, "correct": 0.0, "latency_ms": 101.3969, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.316667, 0.283333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2238, 0.3658, 0.3515, 0.0589], "max_prob": 0.3658, "correct": 0.0, "latency_ms": 99.6842, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5301, 0.4699], "max_prob": 0.5301, "correct": 1.0, "latency_ms": 99.6842, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.3, 0.0, 0.283333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.2583, 0.0559, 0.428, 0.2578], "max_prob": 0.428, "correct": 0.0, "latency_ms": 99.6842, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.306667, 0.04, 0.003333], "pred_argmax": 1, "pred_distribution": [0.4181, 0.4451, 0.1131, 0.0237], "max_prob": 0.4451, "correct": 0.0, "latency_ms": 99.6842, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.333333, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3312, 0.4729, 0.1687, 0.0272], "max_prob": 0.4729, "correct": 0.0, "latency_ms": 99.6842, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.583333, 0.216667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1641, 0.415, 0.2937, 0.1272], "max_prob": 0.415, "correct": 1.0, "latency_ms": 95.7621, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.3947, 0.6053], "max_prob": 0.6053, "correct": 1.0, "latency_ms": 95.7621, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.083333, 0.416667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.2381, 0.0785, 0.3957, 0.2877], "max_prob": 0.3957, "correct": 1.0, "latency_ms": 95.7621, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.2, 0.6, 0.1], "pred_argmax": 2, "pred_distribution": [0.0495, 0.2541, 0.5608, 0.1356], "max_prob": 0.5608, "correct": 1.0, "latency_ms": 95.7621, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 2, "pred_distribution": [0.1406, 0.3472, 0.362, 0.1502], "max_prob": 0.362, "correct": 1.0, "latency_ms": 95.7621, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.616667, 0.233333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1736, 0.3933, 0.3137, 0.1194], "max_prob": 0.3933, "correct": 1.0, "latency_ms": 98.83, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.4303, 0.5697], "max_prob": 0.5697, "correct": 1.0, "latency_ms": 98.83, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.033333, 0.433333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.256474, 0.081292, 0.40286, 0.259374], "max_prob": 0.40286, "correct": 1.0, "latency_ms": 98.83, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.516667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.1422, 0.2766, 0.481, 0.1002], "max_prob": 0.481, "correct": 1.0, "latency_ms": 98.83, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.224122, 0.411441, 0.281128, 0.083308], "max_prob": 0.411441, "correct": 1.0, "latency_ms": 98.83, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.133333, 0.633333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.264426, 0.285229, 0.40214, 0.048205], "max_prob": 0.40214, "correct": 1.0, "latency_ms": 95.0645, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5701, 0.4299], "max_prob": 0.5701, "correct": 1.0, "latency_ms": 95.0645, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.0, 0.216667, 0.65], "pred_argmax": 2, "pred_distribution": [0.2249, 0.0492, 0.3764, 0.3495], "max_prob": 0.3764, "correct": 0.0, "latency_ms": 95.0645, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.6, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3363, 0.526, 0.1144, 0.0233], "max_prob": 0.526, "correct": 1.0, "latency_ms": 95.0645, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.15, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3551, 0.4669, 0.1537, 0.0243], "max_prob": 0.4669, "correct": 0.0, "latency_ms": 95.0645, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.036667, 0.166667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4742, 0.1781, 0.3104, 0.0373], "max_prob": 0.4742, "correct": 1.0, "latency_ms": 97.152, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.7311, 0.2689], "max_prob": 0.7311, "correct": 1.0, "latency_ms": 97.152, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.006667, 0.07, 0.913333], "pred_argmax": 3, "pred_distribution": [0.1423, 0.0468, 0.3135, 0.4974], "max_prob": 0.4974, "correct": 1.0, "latency_ms": 97.152, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.08, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.7581, 0.1852, 0.0417, 0.015], "max_prob": 0.7581, "correct": 1.0, "latency_ms": 97.152, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.133333, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6735, 0.2492, 0.0638, 0.0135], "max_prob": 0.6735, "correct": 1.0, "latency_ms": 97.152, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.2, 0.583333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.233523, 0.322432, 0.385739, 0.058306], "max_prob": 0.385739, "correct": 1.0, "latency_ms": 104.254, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5477, 0.4523], "max_prob": 0.5477, "correct": 1.0, "latency_ms": 104.254, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.09, 0.006667, 0.226667, 0.676667], "pred_argmax": 2, "pred_distribution": [0.231277, 0.053395, 0.407959, 0.307369], "max_prob": 0.407959, "correct": 0.0, "latency_ms": 104.254, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2764, 0.5388, 0.1537, 0.0311], "max_prob": 0.5388, "correct": 0.0, "latency_ms": 104.254, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.4, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2982, 0.4613, 0.2024, 0.0381], "max_prob": 0.4613, "correct": 0.0, "latency_ms": 104.254, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.416667, 0.133333, 0.416667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2597, 0.2843, 0.4039, 0.0521], "max_prob": 0.4039, "correct": 1.0, "latency_ms": 94.3012, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5891, 0.4109], "max_prob": 0.5891, "correct": 1.0, "latency_ms": 94.3012, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.4, 0.5], "pred_argmax": 2, "pred_distribution": [0.238576, 0.051895, 0.383662, 0.325867], "max_prob": 0.383662, "correct": 0.0, "latency_ms": 94.3012, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.616667, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2985, 0.5379, 0.1357, 0.0279], "max_prob": 0.5379, "correct": 1.0, "latency_ms": 94.3012, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.283333, 0.466667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.337034, 0.455746, 0.178018, 0.029203], "max_prob": 0.455746, "correct": 1.0, "latency_ms": 94.3012, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.15, 0.483333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.234977, 0.315368, 0.382762, 0.066893], "max_prob": 0.382762, "correct": 1.0, "latency_ms": 90.9663, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 0, "pred_distribution": [0.5745, 0.4255], "max_prob": 0.5745, "correct": 1.0, "latency_ms": 90.9663, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.026667, 0.19, 0.74], "pred_argmax": 3, "pred_distribution": [0.1377, 0.0505, 0.3069, 0.5049], "max_prob": 0.5049, "correct": 1.0, "latency_ms": 90.9663, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.09, 0.293333, 0.55, 0.066667], "pred_argmax": 2, "pred_distribution": [0.1044, 0.3385, 0.4904, 0.0667], "max_prob": 0.4904, "correct": 1.0, "latency_ms": 90.9663, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.35, 0.113333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.2595, 0.4603, 0.2378, 0.0424], "max_prob": 0.4603, "correct": 0.0, "latency_ms": 90.9663, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.45, 0.4, 0.05], "pred_argmax": 1, "pred_distribution": [0.172983, 0.412859, 0.29757, 0.116588], "max_prob": 0.412859, "correct": 1.0, "latency_ms": 88.7375, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4182, 0.5818], "max_prob": 0.5818, "correct": 1.0, "latency_ms": 88.7375, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.0, 0.566667, 0.2], "pred_argmax": 2, "pred_distribution": [0.2387, 0.0854, 0.4052, 0.2707], "max_prob": 0.4052, "correct": 1.0, "latency_ms": 88.7375, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.433333, 0.433333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.066807, 0.276328, 0.534253, 0.122612], "max_prob": 0.534253, "correct": 1.0, "latency_ms": 88.7375, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.583333, 0.183333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1457, 0.3921, 0.3391, 0.1231], "max_prob": 0.3921, "correct": 1.0, "latency_ms": 88.7375, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.25, 0.533333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.244924, 0.312631, 0.385439, 0.057006], "max_prob": 0.385439, "correct": 1.0, "latency_ms": 100.4782, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5744, 0.4256], "max_prob": 0.5744, "correct": 1.0, "latency_ms": 100.4782, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.443333, 0.016667, 0.46, 0.08], "pred_argmax": 2, "pred_distribution": [0.2626, 0.0558, 0.4274, 0.2542], "max_prob": 0.4274, "correct": 1.0, "latency_ms": 100.4782, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.14, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5981, 0.309, 0.0731, 0.0198], "max_prob": 0.5981, "correct": 1.0, "latency_ms": 100.4782, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.233333, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.388839, 0.436744, 0.143314, 0.031103], "max_prob": 0.436744, "correct": 0.0, "latency_ms": 100.4782, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.133333, 0.583333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2392, 0.355, 0.3212, 0.0846], "max_prob": 0.355, "correct": 0.0, "latency_ms": 91.0173, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.81, 0.19], "pred_argmax": 0, "pred_distribution": [0.547, 0.453], "max_prob": 0.547, "correct": 1.0, "latency_ms": 91.0173, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.366667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.140814, 0.056006, 0.317832, 0.485349], "max_prob": 0.485349, "correct": 1.0, "latency_ms": 91.0173, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.316667, 0.333333, 0.313333, 0.036667], "pred_argmax": 2, "pred_distribution": [0.156684, 0.30357, 0.462254, 0.077492], "max_prob": 0.462254, "correct": 0.0, "latency_ms": 91.0173, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.45, 0.183333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2249, 0.4554, 0.2657, 0.054], "max_prob": 0.4554, "correct": 1.0, "latency_ms": 91.0173, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.266667, 0.483333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2202, 0.3792, 0.3413, 0.0593], "max_prob": 0.3792, "correct": 0.0, "latency_ms": 103.9407, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5049, 0.4951], "max_prob": 0.5049, "correct": 1.0, "latency_ms": 103.9407, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.016667, 0.383333, 0.483333], "pred_argmax": 2, "pred_distribution": [0.2705, 0.0569, 0.4254, 0.2472], "max_prob": 0.4254, "correct": 0.0, "latency_ms": 103.9407, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3027, 0.5185, 0.1515, 0.0273], "max_prob": 0.5185, "correct": 1.0, "latency_ms": 103.9407, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.466667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.309231, 0.466547, 0.192719, 0.031503], "max_prob": 0.466547, "correct": 1.0, "latency_ms": 103.9407, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.4, 0.2, 0.4, 0.0], "pred_argmax": 2, "pred_distribution": [0.2308, 0.3147, 0.3968, 0.0577], "max_prob": 0.3968, "correct": 1.0, "latency_ms": 89.0488, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5349, 0.4651], "max_prob": 0.5349, "correct": 1.0, "latency_ms": 89.0488, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.0, 0.333333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.2552, 0.0652, 0.4043, 0.2753], "max_prob": 0.4043, "correct": 0.0, "latency_ms": 89.0488, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.2, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.306, 0.5138, 0.149, 0.0312], "max_prob": 0.5138, "correct": 0.0, "latency_ms": 89.0488, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.3183, 0.4614, 0.1855, 0.0348], "max_prob": 0.4614, "correct": 0.0, "latency_ms": 89.0488, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.296667, 0.216667, 0.02], "pred_argmax": 0, "pred_distribution": [0.4326, 0.1975, 0.3305, 0.0394], "max_prob": 0.4326, "correct": 1.0, "latency_ms": 94.9332, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.66, 0.34], "pred_argmax": 0, "pred_distribution": [0.6989, 0.3011], "max_prob": 0.6989, "correct": 1.0, "latency_ms": 94.9332, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.006667, 0.376667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.1285, 0.0456, 0.3195, 0.5064], "max_prob": 0.5064, "correct": 1.0, "latency_ms": 94.9332, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.4507, 0.4565, 0.0721, 0.0207], "max_prob": 0.4565, "correct": 0.0, "latency_ms": 94.9332, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.066667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.5014, 0.3552, 0.1237, 0.0197], "max_prob": 0.5014, "correct": 1.0, "latency_ms": 94.9332, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.06, 0.3, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3938, 0.222, 0.3455, 0.0387], "max_prob": 0.3938, "correct": 1.0, "latency_ms": 99.5326, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.6814, 0.3186], "max_prob": 0.6814, "correct": 1.0, "latency_ms": 99.5326, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.003333, 0.25, 0.716667], "pred_argmax": 3, "pred_distribution": [0.1305, 0.0455, 0.2996, 0.5244], "max_prob": 0.5244, "correct": 1.0, "latency_ms": 99.5326, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.073333, 0.01], "pred_argmax": 1, "pred_distribution": [0.3616, 0.5064, 0.1092, 0.0228], "max_prob": 0.5064, "correct": 1.0, "latency_ms": 99.5326, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.526667, 0.333333, 0.133333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.4537, 0.3976, 0.1291, 0.0196], "max_prob": 0.4537, "correct": 1.0, "latency_ms": 99.5326, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.116667, 0.55, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2302, 0.3084, 0.4031, 0.0583], "max_prob": 0.4031, "correct": 1.0, "latency_ms": 102.1492, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5494, 0.4506], "max_prob": 0.5494, "correct": 1.0, "latency_ms": 102.1492, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.15, 0.016667, 0.416667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.2442, 0.0553, 0.4208, 0.2797], "max_prob": 0.4208, "correct": 0.0, "latency_ms": 102.1492, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.6, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3179, 0.5203, 0.1305, 0.0313], "max_prob": 0.5203, "correct": 1.0, "latency_ms": 102.1492, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.3126, 0.4644, 0.1856, 0.0374], "max_prob": 0.4644, "correct": 1.0, "latency_ms": 102.1492, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.39, 0.41, 0.05], "pred_argmax": 2, "pred_distribution": [0.2439, 0.3129, 0.3884, 0.0548], "max_prob": 0.3884, "correct": 1.0, "latency_ms": 91.9158, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.5371, 0.4629], "max_prob": 0.5371, "correct": 0.0, "latency_ms": 91.9158, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.46, 0.156667], "pred_argmax": 2, "pred_distribution": [0.2409, 0.0709, 0.399, 0.2892], "max_prob": 0.399, "correct": 1.0, "latency_ms": 91.9158, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.294671, 0.522948, 0.151285, 0.031097], "max_prob": 0.522948, "correct": 1.0, "latency_ms": 91.9158, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.283333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.30017, 0.450655, 0.210079, 0.039096], "max_prob": 0.450655, "correct": 1.0, "latency_ms": 91.9158, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.166667, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0815, 0.489, 0.1396, 0.2899], "max_prob": 0.489, "correct": 1.0, "latency_ms": 91.2532, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.196667, 0.803333], "pred_argmax": 1, "pred_distribution": [0.2116, 0.7884], "max_prob": 0.7884, "correct": 1.0, "latency_ms": 91.2532, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1762, 0.5372, 0.227, 0.0596], "max_prob": 0.5372, "correct": 1.0, "latency_ms": 91.2532, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.266667, 0.6], "pred_argmax": 3, "pred_distribution": [0.011201, 0.070007, 0.268227, 0.650565], "max_prob": 0.650565, "correct": 1.0, "latency_ms": 91.2532, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.3, 0.533333], "pred_argmax": 3, "pred_distribution": [0.0199, 0.108, 0.316, 0.5561], "max_prob": 0.5561, "correct": 1.0, "latency_ms": 91.2532, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.736667, 0.043333, 0.213333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3884, 0.2144, 0.3551, 0.0421], "max_prob": 0.3884, "correct": 1.0, "latency_ms": 97.9487, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.6751, 0.3249], "max_prob": 0.6751, "correct": 1.0, "latency_ms": 97.9487, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.01, 0.186667, 0.75], "pred_argmax": 3, "pred_distribution": [0.139486, 0.046095, 0.330367, 0.484052], "max_prob": 0.484052, "correct": 1.0, "latency_ms": 97.9487, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.443333, 0.496667, 0.05, 0.01], "pred_argmax": 1, "pred_distribution": [0.388539, 0.482548, 0.09921, 0.029703], "max_prob": 0.482548, "correct": 1.0, "latency_ms": 97.9487, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.54, 0.346667, 0.103333, 0.01], "pred_argmax": 0, "pred_distribution": [0.430657, 0.389361, 0.153885, 0.026097], "max_prob": 0.430657, "correct": 1.0, "latency_ms": 97.9487, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.433333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1601, 0.4059, 0.3002, 0.1338], "max_prob": 0.4059, "correct": 1.0, "latency_ms": 94.5189, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.53, 0.47], "pred_argmax": 1, "pred_distribution": [0.4263, 0.5737], "max_prob": 0.5737, "correct": 0.0, "latency_ms": 94.5189, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.25, 0.683333], "pred_argmax": 2, "pred_distribution": [0.2401, 0.0796, 0.3834, 0.2969], "max_prob": 0.3834, "correct": 0.0, "latency_ms": 94.5189, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.383333, 0.433333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.061606, 0.261926, 0.537354, 0.139114], "max_prob": 0.537354, "correct": 1.0, "latency_ms": 94.5189, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.383333, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.177682, 0.366563, 0.327667, 0.128087], "max_prob": 0.366563, "correct": 1.0, "latency_ms": 94.5189, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.1, 0.366667, 0.0], "pred_argmax": 2, "pred_distribution": [0.2484, 0.282, 0.4194, 0.0502], "max_prob": 0.4194, "correct": 0.0, "latency_ms": 97.5276, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.6044, 0.3956], "max_prob": 0.6044, "correct": 1.0, "latency_ms": 97.5276, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.283333, 0.633333], "pred_argmax": 2, "pred_distribution": [0.235376, 0.049595, 0.411259, 0.30377], "max_prob": 0.411259, "correct": 0.0, "latency_ms": 97.5276, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.346135, 0.513251, 0.113911, 0.026703], "max_prob": 0.513251, "correct": 1.0, "latency_ms": 97.5276, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.05, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3336, 0.4751, 0.1619, 0.0294], "max_prob": 0.4751, "correct": 0.0, "latency_ms": 97.5276, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.573333, 0.1, 0.293333], "pred_argmax": 1, "pred_distribution": [0.080892, 0.477152, 0.143986, 0.29797], "max_prob": 0.477152, "correct": 1.0, "latency_ms": 100.3288, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.2269, 0.7731], "max_prob": 0.7731, "correct": 1.0, "latency_ms": 100.3288, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.743333, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.181182, 0.50235, 0.249275, 0.067193], "max_prob": 0.50235, "correct": 1.0, "latency_ms": 100.3288, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.366667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0123, 0.0834, 0.303, 0.6013], "max_prob": 0.6013, "correct": 1.0, "latency_ms": 100.3288, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.366667, 0.516667], "pred_argmax": 3, "pred_distribution": [0.021998, 0.136686, 0.370063, 0.471253], "max_prob": 0.471253, "correct": 1.0, "latency_ms": 100.3288, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.216667, 0.416667, 0.05], "pred_argmax": 2, "pred_distribution": [0.254275, 0.319768, 0.373063, 0.052895], "max_prob": 0.373063, "correct": 1.0, "latency_ms": 91.8856, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5463, 0.4537], "max_prob": 0.5463, "correct": 1.0, "latency_ms": 91.8856, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.016667, 0.493333, 0.206667], "pred_argmax": 2, "pred_distribution": [0.2544, 0.0539, 0.4145, 0.2772], "max_prob": 0.4145, "correct": 1.0, "latency_ms": 91.8856, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.266667, 0.046667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.573243, 0.325667, 0.082792, 0.018298], "max_prob": 0.573243, "correct": 1.0, "latency_ms": 91.8856, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.366667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.352165, 0.441656, 0.176482, 0.029697], "max_prob": 0.441656, "correct": 0.0, "latency_ms": 91.8856, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.066667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0788, 0.4792, 0.1554, 0.2866], "max_prob": 0.4792, "correct": 1.0, "latency_ms": 87.9417, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 1, "pred_distribution": [0.213, 0.787], "max_prob": 0.787, "correct": 1.0, "latency_ms": 87.9417, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.177518, 0.564656, 0.205321, 0.052505], "max_prob": 0.564656, "correct": 1.0, "latency_ms": 87.9417, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.25, 0.7], "pred_argmax": 3, "pred_distribution": [0.0116, 0.0763, 0.2852, 0.6269], "max_prob": 0.6269, "correct": 1.0, "latency_ms": 87.9417, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.366667, 0.5], "pred_argmax": 3, "pred_distribution": [0.016002, 0.09531, 0.294729, 0.593959], "max_prob": 0.593959, "correct": 1.0, "latency_ms": 87.9417, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.2288, 0.3246, 0.39, 0.0566], "max_prob": 0.39, "correct": 1.0, "latency_ms": 98.0461, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.538, 0.462], "max_prob": 0.538, "correct": 0.0, "latency_ms": 98.0461, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.45, 0.183333], "pred_argmax": 2, "pred_distribution": [0.253675, 0.055994, 0.423158, 0.267173], "max_prob": 0.423158, "correct": 1.0, "latency_ms": 98.0461, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.516667, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.339634, 0.50025, 0.130513, 0.029603], "max_prob": 0.50025, "correct": 1.0, "latency_ms": 98.0461, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.566667, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.320432, 0.457446, 0.185919, 0.036204], "max_prob": 0.457446, "correct": 1.0, "latency_ms": 98.0461, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.07, 0.423333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.487249, 0.183718, 0.291329, 0.037704], "max_prob": 0.487249, "correct": 1.0, "latency_ms": 98.5589, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7355, 0.2645], "max_prob": 0.7355, "correct": 1.0, "latency_ms": 98.5589, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.01, 0.1, 0.85], "pred_argmax": 3, "pred_distribution": [0.1601, 0.0471, 0.3203, 0.4725], "max_prob": 0.4725, "correct": 1.0, "latency_ms": 98.5589, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.92, 0.066667, 0.011667, 0.001667], "pred_argmax": 0, "pred_distribution": [0.719572, 0.213721, 0.048505, 0.018202], "max_prob": 0.719572, "correct": 1.0, "latency_ms": 98.5589, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.166667, 0.026667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6419, 0.2674, 0.0739, 0.0168], "max_prob": 0.6419, "correct": 1.0, "latency_ms": 98.5589, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.416667, 0.433333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2307, 0.348, 0.3656, 0.0557], "max_prob": 0.3656, "correct": 1.0, "latency_ms": 92.2249, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.393333, 0.606667], "pred_argmax": 0, "pred_distribution": [0.5153, 0.4847], "max_prob": 0.5153, "correct": 0.0, "latency_ms": 92.2249, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.016667, 0.55, 0.126667], "pred_argmax": 2, "pred_distribution": [0.2712, 0.059, 0.4042, 0.2656], "max_prob": 0.4042, "correct": 1.0, "latency_ms": 92.2249, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.273333, 0.073333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.326067, 0.509749, 0.139686, 0.024498], "max_prob": 0.509749, "correct": 0.0, "latency_ms": 92.2249, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.3, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2892, 0.4785, 0.1979, 0.0344], "max_prob": 0.4785, "correct": 1.0, "latency_ms": 92.2249, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.45, 0.063333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.093591, 0.505349, 0.147085, 0.253975], "max_prob": 0.505349, "correct": 0.0, "latency_ms": 95.3792, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.056667, 0.943333], "pred_argmax": 1, "pred_distribution": [0.2425, 0.7575], "max_prob": 0.7575, "correct": 1.0, "latency_ms": 95.3792, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.816667, 0.076667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2108, 0.4806, 0.2314, 0.0772], "max_prob": 0.4806, "correct": 1.0, "latency_ms": 95.3792, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.316667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0169, 0.1059, 0.3359, 0.5413], "max_prob": 0.5413, "correct": 1.0, "latency_ms": 95.3792, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.028603, 0.154815, 0.379638, 0.436944], "max_prob": 0.436944, "correct": 1.0, "latency_ms": 95.3792, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.193333, 0.45, 0.04], "pred_argmax": 1, "pred_distribution": [0.2214, 0.3606, 0.3316, 0.0864], "max_prob": 0.3606, "correct": 0.0, "latency_ms": 90.7912, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.676667, 0.323333], "pred_argmax": 0, "pred_distribution": [0.561, 0.439], "max_prob": 0.561, "correct": 1.0, "latency_ms": 90.7912, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 3, "pred_distribution": [0.1422, 0.0574, 0.3342, 0.4662], "max_prob": 0.4662, "correct": 1.0, "latency_ms": 90.7912, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.236667, 0.616667, 0.073333], "pred_argmax": 2, "pred_distribution": [0.0826, 0.2967, 0.5241, 0.0966], "max_prob": 0.5241, "correct": 1.0, "latency_ms": 90.7912, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.416667, 0.383333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.237976, 0.435356, 0.270673, 0.055994], "max_prob": 0.435356, "correct": 1.0, "latency_ms": 90.7912, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.116667, 0.333333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.269227, 0.286329, 0.39534, 0.049105], "max_prob": 0.39534, "correct": 0.0, "latency_ms": 89.0482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.589, 0.411], "max_prob": 0.589, "correct": 1.0, "latency_ms": 89.0482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.316667, 0.583333], "pred_argmax": 2, "pred_distribution": [0.2462, 0.0518, 0.3758, 0.3262], "max_prob": 0.3758, "correct": 0.0, "latency_ms": 89.0482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.383333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.3216, 0.5243, 0.1304, 0.0237], "max_prob": 0.5243, "correct": 0.0, "latency_ms": 89.0482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.3238, 0.4664, 0.1769, 0.0329], "max_prob": 0.4664, "correct": 0.0, "latency_ms": 89.0482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.35, 0.4, 0.066667], "pred_argmax": 1, "pred_distribution": [0.160516, 0.421642, 0.30183, 0.116012], "max_prob": 0.421642, "correct": 0.0, "latency_ms": 97.3243, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4474, 0.5526], "max_prob": 0.5526, "correct": 1.0, "latency_ms": 97.3243, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.123333, 0.026667, 0.533333, 0.316667], "pred_argmax": 2, "pred_distribution": [0.242276, 0.084492, 0.407959, 0.265273], "max_prob": 0.407959, "correct": 1.0, "latency_ms": 97.3243, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.3, 0.55, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0644, 0.272, 0.5189, 0.1447], "max_prob": 0.5189, "correct": 1.0, "latency_ms": 97.3243, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.333333, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1573, 0.3858, 0.3213, 0.1356], "max_prob": 0.3858, "correct": 0.0, "latency_ms": 97.3243, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.09, 0.533333, 0.326667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1788, 0.406, 0.2988, 0.1164], "max_prob": 0.406, "correct": 1.0, "latency_ms": 91.1387, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4372, 0.5628], "max_prob": 0.5628, "correct": 1.0, "latency_ms": 91.1387, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 2, "pred_distribution": [0.2399, 0.0782, 0.3919, 0.29], "max_prob": 0.3919, "correct": 0.0, "latency_ms": 91.1387, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.21, 0.583333, 0.1], "pred_argmax": 2, "pred_distribution": [0.0618, 0.2702, 0.5488, 0.1192], "max_prob": 0.5488, "correct": 1.0, "latency_ms": 91.1387, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.093333, 0.306667, 0.476667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.173183, 0.387661, 0.327767, 0.111389], "max_prob": 0.387661, "correct": 0.0, "latency_ms": 91.1387, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.05, 0.35, 0.0], "pred_argmax": 0, "pred_distribution": [0.440456, 0.20058, 0.322168, 0.036796], "max_prob": 0.440456, "correct": 1.0, "latency_ms": 94.7506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7265, 0.2735], "max_prob": 0.7265, "correct": 1.0, "latency_ms": 94.7506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.183333, 0.0, 0.166667, 0.65], "pred_argmax": 3, "pred_distribution": [0.1241, 0.0449, 0.2889, 0.5421], "max_prob": 0.5421, "correct": 1.0, "latency_ms": 94.7506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.4599, 0.4417, 0.0784, 0.02], "max_prob": 0.4599, "correct": 1.0, "latency_ms": 94.7506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.520748, 0.360564, 0.10299, 0.015698], "max_prob": 0.520748, "correct": 1.0, "latency_ms": 94.7506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.15, 0.45, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2656, 0.2711, 0.414, 0.0493], "max_prob": 0.414, "correct": 1.0, "latency_ms": 100.3518, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.606, 0.394], "max_prob": 0.606, "correct": 1.0, "latency_ms": 100.3518, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.433333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.2216, 0.0497, 0.4076, 0.3211], "max_prob": 0.4076, "correct": 0.0, "latency_ms": 100.3518, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.55, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.310831, 0.541454, 0.122012, 0.025703], "max_prob": 0.541454, "correct": 1.0, "latency_ms": 100.3518, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.4, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.346, 0.4686, 0.1581, 0.0273], "max_prob": 0.4686, "correct": 0.0, "latency_ms": 100.3518, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.433333, 0.333333, 0.05], "pred_argmax": 1, "pred_distribution": [0.212279, 0.358164, 0.329667, 0.09989], "max_prob": 0.358164, "correct": 1.0, "latency_ms": 106.8652, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.505, 0.495], "max_prob": 0.505, "correct": 0.0, "latency_ms": 106.8652, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.193333, 0.056667, 0.583333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.2161, 0.0684, 0.3806, 0.3349], "max_prob": 0.3806, "correct": 1.0, "latency_ms": 106.8652, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.233333, 0.55, 0.1], "pred_argmax": 2, "pred_distribution": [0.250525, 0.277928, 0.40494, 0.066607], "max_prob": 0.40494, "correct": 1.0, "latency_ms": 106.8652, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.483333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.266427, 0.431143, 0.247425, 0.055006], "max_prob": 0.431143, "correct": 0.0, "latency_ms": 106.8652, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.116667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1099, 0.4588, 0.1792, 0.2521], "max_prob": 0.4588, "correct": 1.0, "latency_ms": 103.0705, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.2598, 0.7402], "max_prob": 0.7402, "correct": 1.0, "latency_ms": 103.0705, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.633333, 0.193333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2051, 0.5148, 0.2164, 0.0637], "max_prob": 0.5148, "correct": 1.0, "latency_ms": 103.0705, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.426667, 0.5], "pred_argmax": 3, "pred_distribution": [0.039396, 0.09639, 0.287771, 0.576442], "max_prob": 0.576442, "correct": 1.0, "latency_ms": 103.0705, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0354, 0.1751, 0.3801, 0.4094], "max_prob": 0.4094, "correct": 1.0, "latency_ms": 103.0705, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.383333, 0.383333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1685, 0.3898, 0.3167, 0.125], "max_prob": 0.3898, "correct": 0.0, "latency_ms": 100.8237, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4519, 0.5481], "max_prob": 0.5481, "correct": 1.0, "latency_ms": 100.8237, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.086667, 0.02, 0.326667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.234, 0.0774, 0.3868, 0.3018], "max_prob": 0.3868, "correct": 0.0, "latency_ms": 100.8237, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.233333, 0.5, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0821, 0.2767, 0.5062, 0.135], "max_prob": 0.5062, "correct": 1.0, "latency_ms": 100.8237, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.433333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.176618, 0.374837, 0.332333, 0.116212], "max_prob": 0.374837, "correct": 0.0, "latency_ms": 100.8237, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.74, 0.036667, 0.223333, 0.0], "pred_argmax": 0, "pred_distribution": [0.451145, 0.186619, 0.321632, 0.040604], "max_prob": 0.451145, "correct": 1.0, "latency_ms": 100.6045, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7194, 0.2806], "max_prob": 0.7194, "correct": 1.0, "latency_ms": 100.6045, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.0, 0.183333, 0.79], "pred_argmax": 3, "pred_distribution": [0.1383, 0.0456, 0.3206, 0.4955], "max_prob": 0.4955, "correct": 1.0, "latency_ms": 100.6045, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.45, 0.063333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4817, 0.4215, 0.0731, 0.0237], "max_prob": 0.4817, "correct": 1.0, "latency_ms": 100.6045, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.126667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.585841, 0.305969, 0.089591, 0.018598], "max_prob": 0.585841, "correct": 0.0, "latency_ms": 100.6045, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.6, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.2122, 0.3646, 0.3128, 0.1104], "max_prob": 0.3646, "correct": 1.0, "latency_ms": 101.2004, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 0, "pred_distribution": [0.5046, 0.4954], "max_prob": 0.5046, "correct": 0.0, "latency_ms": 101.2004, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.033333, 0.41, 0.056667], "pred_argmax": 2, "pred_distribution": [0.2368, 0.0789, 0.4068, 0.2775], "max_prob": 0.4068, "correct": 0.0, "latency_ms": 101.2004, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.316667, 0.5, 0.066667], "pred_argmax": 2, "pred_distribution": [0.241824, 0.29813, 0.389739, 0.070307], "max_prob": 0.389739, "correct": 1.0, "latency_ms": 101.2004, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.333333, 0.216667, 0.05], "pred_argmax": 1, "pred_distribution": [0.2668, 0.4202, 0.2418, 0.0712], "max_prob": 0.4202, "correct": 0.0, "latency_ms": 101.2004, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.316667, 0.433333, 0.05], "pred_argmax": 2, "pred_distribution": [0.2422, 0.3079, 0.3943, 0.0556], "max_prob": 0.3943, "correct": 1.0, "latency_ms": 97.8075, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.561, 0.439], "max_prob": 0.561, "correct": 0.0, "latency_ms": 97.8075, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.033333, 0.526667, 0.24], "pred_argmax": 2, "pred_distribution": [0.2389, 0.0523, 0.4191, 0.2897], "max_prob": 0.4191, "correct": 1.0, "latency_ms": 97.8075, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.466667, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.328533, 0.517252, 0.128613, 0.025603], "max_prob": 0.517252, "correct": 1.0, "latency_ms": 97.8075, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.3314, 0.461, 0.1782, 0.0294], "max_prob": 0.461, "correct": 1.0, "latency_ms": 97.8075, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.5, 0.316667, 0.1], "pred_argmax": 2, "pred_distribution": [0.238, 0.3361, 0.366, 0.0599], "max_prob": 0.366, "correct": 0.0, "latency_ms": 100.4743, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.5409, 0.4591], "max_prob": 0.5409, "correct": 0.0, "latency_ms": 100.4743, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.71, 0.006667, 0.246667, 0.036667], "pred_argmax": 2, "pred_distribution": [0.2721, 0.0637, 0.4259, 0.2383], "max_prob": 0.4259, "correct": 0.0, "latency_ms": 100.4743, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.19, 0.056667, 0.01], "pred_argmax": 0, "pred_distribution": [0.59586, 0.309131, 0.073707, 0.021302], "max_prob": 0.59586, "correct": 1.0, "latency_ms": 100.4743, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.416667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3763, 0.4401, 0.1529, 0.0307], "max_prob": 0.4401, "correct": 1.0, "latency_ms": 100.4743, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.126667, 0.516667, 0.006667], "pred_argmax": 2, "pred_distribution": [0.2354, 0.3262, 0.3837, 0.0547], "max_prob": 0.3837, "correct": 1.0, "latency_ms": 94.7969, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5285, 0.4715], "max_prob": 0.5285, "correct": 1.0, "latency_ms": 94.7969, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.366667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.251025, 0.056406, 0.39974, 0.292829], "max_prob": 0.39974, "correct": 0.0, "latency_ms": 94.7969, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.7, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2853, 0.5286, 0.1575, 0.0286], "max_prob": 0.5286, "correct": 1.0, "latency_ms": 94.7969, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.566667, 0.15, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3164, 0.4545, 0.1941, 0.035], "max_prob": 0.4545, "correct": 1.0, "latency_ms": 94.7969, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.493333, 0.086667, 0.416667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4502, 0.1896, 0.323, 0.0372], "max_prob": 0.4502, "correct": 1.0, "latency_ms": 91.9269, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.7411, 0.2589], "max_prob": 0.7411, "correct": 1.0, "latency_ms": 91.9269, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.616667, 0.31], "pred_argmax": 3, "pred_distribution": [0.1263, 0.0459, 0.3003, 0.5275], "max_prob": 0.5275, "correct": 0.0, "latency_ms": 91.9269, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.066667, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6843, 0.2473, 0.0526, 0.0158], "max_prob": 0.6843, "correct": 1.0, "latency_ms": 91.9269, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.143333, 0.03, 0.003333], "pred_argmax": 0, "pred_distribution": [0.634063, 0.279328, 0.074307, 0.012301], "max_prob": 0.634063, "correct": 1.0, "latency_ms": 91.9269, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.106667, 0.433333, 0.01], "pred_argmax": 2, "pred_distribution": [0.2327, 0.2992, 0.4139, 0.0542], "max_prob": 0.4139, "correct": 0.0, "latency_ms": 100.5551, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5756, 0.4244], "max_prob": 0.5756, "correct": 1.0, "latency_ms": 100.5551, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.086667, 0.013333, 0.466667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.2405, 0.0516, 0.4259, 0.282], "max_prob": 0.4259, "correct": 1.0, "latency_ms": 100.5551, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.266667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3405, 0.5086, 0.1212, 0.0297], "max_prob": 0.5086, "correct": 0.0, "latency_ms": 100.5551, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.383333, 0.143333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3387, 0.4765, 0.1575, 0.0273], "max_prob": 0.4765, "correct": 0.0, "latency_ms": 100.5551, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.433333, 0.1, 0.45], "pred_argmax": 1, "pred_distribution": [0.0812, 0.4321, 0.1531, 0.3336], "max_prob": 0.4321, "correct": 0.0, "latency_ms": 100.0809, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.2533, 0.7467], "max_prob": 0.7467, "correct": 1.0, "latency_ms": 100.0809, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.766667, 0.14, 0.02], "pred_argmax": 1, "pred_distribution": [0.1545, 0.5518, 0.2295, 0.0642], "max_prob": 0.5518, "correct": 1.0, "latency_ms": 100.0809, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.3, 0.633333], "pred_argmax": 3, "pred_distribution": [0.0119, 0.068, 0.2521, 0.668], "max_prob": 0.668, "correct": 1.0, "latency_ms": 100.0809, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.383333, 0.5], "pred_argmax": 3, "pred_distribution": [0.019, 0.1101, 0.3541, 0.5168], "max_prob": 0.5168, "correct": 1.0, "latency_ms": 100.0809, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.183333, 0.416667, 0.05], "pred_argmax": 2, "pred_distribution": [0.258974, 0.314069, 0.374663, 0.052295], "max_prob": 0.374663, "correct": 1.0, "latency_ms": 90.8047, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5816, 0.4184], "max_prob": 0.5816, "correct": 1.0, "latency_ms": 90.8047, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.256667, 0.033333, 0.6, 0.11], "pred_argmax": 2, "pred_distribution": [0.271273, 0.052795, 0.413659, 0.262274], "max_prob": 0.413659, "correct": 1.0, "latency_ms": 90.8047, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.2, 0.033333, 0.0], "pred_argmax": 0, "pred_distribution": [0.605239, 0.30047, 0.077192, 0.017098], "max_prob": 0.605239, "correct": 1.0, "latency_ms": 90.8047, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3618, 0.4386, 0.1716, 0.028], "max_prob": 0.4386, "correct": 0.0, "latency_ms": 90.8047, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.466667, 0.066667, 0.45], "pred_argmax": 1, "pred_distribution": [0.112411, 0.443344, 0.188519, 0.255726], "max_prob": 0.443344, "correct": 1.0, "latency_ms": 101.6634, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 1, "pred_distribution": [0.2603, 0.7397], "max_prob": 0.7397, "correct": 1.0, "latency_ms": 101.6634, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.683333, 0.066667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2194, 0.4762, 0.2448, 0.0596], "max_prob": 0.4762, "correct": 1.0, "latency_ms": 101.6634, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.283333, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0263, 0.0829, 0.2866, 0.6042], "max_prob": 0.6042, "correct": 1.0, "latency_ms": 101.6634, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0448, 0.1685, 0.3632, 0.4235], "max_prob": 0.4235, "correct": 1.0, "latency_ms": 101.6634, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.416667, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2248, 0.356, 0.3517, 0.0675], "max_prob": 0.356, "correct": 1.0, "latency_ms": 95.8641, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5038, 0.4962], "max_prob": 0.5038, "correct": 0.0, "latency_ms": 95.8641, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.033333, 0.5, 0.2], "pred_argmax": 2, "pred_distribution": [0.2773, 0.0691, 0.4193, 0.2343], "max_prob": 0.4193, "correct": 1.0, "latency_ms": 95.8641, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.233333, 0.066667, 0.0], "pred_argmax": 0, "pred_distribution": [0.5014, 0.3569, 0.1152, 0.0265], "max_prob": 0.5014, "correct": 1.0, "latency_ms": 95.8641, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.283333, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.332, 0.429, 0.1981, 0.0409], "max_prob": 0.429, "correct": 0.0, "latency_ms": 95.8641, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.786667, 0.073333, 0.14, 0.0], "pred_argmax": 0, "pred_distribution": [0.4811, 0.1976, 0.2836, 0.0377], "max_prob": 0.4811, "correct": 1.0, "latency_ms": 95.0224, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 0, "pred_distribution": [0.7302, 0.2698], "max_prob": 0.7302, "correct": 1.0, "latency_ms": 95.0224, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.193333, 0.756667], "pred_argmax": 3, "pred_distribution": [0.162, 0.0484, 0.2887, 0.5009], "max_prob": 0.5009, "correct": 1.0, "latency_ms": 95.0224, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.19, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.4732, 0.4209, 0.0826, 0.0233], "max_prob": 0.4732, "correct": 1.0, "latency_ms": 95.0224, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.816667, 0.166667, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.5728, 0.3188, 0.0928, 0.0156], "max_prob": 0.5728, "correct": 1.0, "latency_ms": 95.0224, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.716667, 0.083333, 0.183333], "pred_argmax": 1, "pred_distribution": [0.0879, 0.4756, 0.2023, 0.2342], "max_prob": 0.4756, "correct": 1.0, "latency_ms": 90.9147, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 1, "pred_distribution": [0.255, 0.745], "max_prob": 0.745, "correct": 1.0, "latency_ms": 90.9147, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.75, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1843, 0.5388, 0.2104, 0.0665], "max_prob": 0.5388, "correct": 1.0, "latency_ms": 90.9147, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.04, 0.276667, 0.683333], "pred_argmax": 3, "pred_distribution": [0.0114, 0.0891, 0.3501, 0.5494], "max_prob": 0.5494, "correct": 1.0, "latency_ms": 90.9147, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.16, 0.4, 0.433333], "pred_argmax": 3, "pred_distribution": [0.029, 0.1234, 0.3847, 0.4629], "max_prob": 0.4629, "correct": 1.0, "latency_ms": 90.9147, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.08, 0.416667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.2054, 0.3676, 0.3252, 0.1018], "max_prob": 0.3676, "correct": 0.0, "latency_ms": 94.5561, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 0, "pred_distribution": [0.5119, 0.4881], "max_prob": 0.5119, "correct": 1.0, "latency_ms": 94.5561, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.02, 0.466667, 0.466667], "pred_argmax": 3, "pred_distribution": [0.156784, 0.058894, 0.338866, 0.445455], "max_prob": 0.445455, "correct": 1.0, "latency_ms": 94.5561, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.383333, 0.383333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.125487, 0.29827, 0.492751, 0.083492], "max_prob": 0.492751, "correct": 1.0, "latency_ms": 94.5561, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2002, 0.445, 0.2821, 0.0727], "max_prob": 0.445, "correct": 0.0, "latency_ms": 94.5561, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.216667, 0.566667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2396, 0.2886, 0.4171, 0.0547], "max_prob": 0.4171, "correct": 1.0, "latency_ms": 100.9936, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5799, 0.4201], "max_prob": 0.5799, "correct": 1.0, "latency_ms": 100.9936, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.366667, 0.55], "pred_argmax": 2, "pred_distribution": [0.2317, 0.0512, 0.4245, 0.2926], "max_prob": 0.4245, "correct": 0.0, "latency_ms": 100.9936, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.466667, 0.083333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3431, 0.5182, 0.1144, 0.0243], "max_prob": 0.5182, "correct": 1.0, "latency_ms": 100.9936, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3535, 0.4651, 0.1527, 0.0287], "max_prob": 0.4651, "correct": 1.0, "latency_ms": 100.9936, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.266667, 0.183333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.187481, 0.417358, 0.318868, 0.076292], "max_prob": 0.417358, "correct": 0.0, "latency_ms": 90.8704, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.4568, 0.5432], "max_prob": 0.5432, "correct": 0.0, "latency_ms": 90.8704, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.383333, 0.0, 0.216667, 0.4], "pred_argmax": 2, "pred_distribution": [0.2834, 0.0734, 0.411, 0.2322], "max_prob": 0.411, "correct": 0.0, "latency_ms": 90.8704, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.158284, 0.411259, 0.365763, 0.064694], "max_prob": 0.411259, "correct": 0.0, "latency_ms": 90.8704, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.2237, 0.4519, 0.2625, 0.0619], "max_prob": 0.4519, "correct": 0.0, "latency_ms": 90.8704, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.063333, 0.416667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.3881, 0.2072, 0.3649, 0.0398], "max_prob": 0.3881, "correct": 1.0, "latency_ms": 100.7166, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.6998, 0.3002], "max_prob": 0.6998, "correct": 1.0, "latency_ms": 100.7166, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.003333, 0.11, 0.85], "pred_argmax": 3, "pred_distribution": [0.1228, 0.0432, 0.2815, 0.5525], "max_prob": 0.5525, "correct": 1.0, "latency_ms": 100.7166, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.08, 0.003333], "pred_argmax": 1, "pred_distribution": [0.3832, 0.5076, 0.0875, 0.0217], "max_prob": 0.5076, "correct": 1.0, "latency_ms": 100.7166, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.533333, 0.216667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4809, 0.3805, 0.1194, 0.0192], "max_prob": 0.4809, "correct": 0.0, "latency_ms": 100.7166, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.483333, 0.116667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.083908, 0.49875, 0.141014, 0.276328], "max_prob": 0.49875, "correct": 1.0, "latency_ms": 94.3198, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.2193, 0.7807], "max_prob": 0.7807, "correct": 1.0, "latency_ms": 94.3198, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.583333, 0.216667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2121, 0.4965, 0.2332, 0.0582], "max_prob": 0.4965, "correct": 1.0, "latency_ms": 94.3198, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 3, "pred_distribution": [0.0122, 0.0805, 0.3151, 0.5922], "max_prob": 0.5922, "correct": 1.0, "latency_ms": 94.3198, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.020202, 0.129313, 0.347935, 0.50255], "max_prob": 0.50255, "correct": 1.0, "latency_ms": 94.3198, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.483333, 0.283333, 0.15], "pred_argmax": 2, "pred_distribution": [0.233323, 0.335934, 0.373937, 0.056806], "max_prob": 0.373937, "correct": 0.0, "latency_ms": 91.5235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 0, "pred_distribution": [0.5217, 0.4783], "max_prob": 0.5217, "correct": 0.0, "latency_ms": 91.5235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.006667, 0.276667, 0.09], "pred_argmax": 2, "pred_distribution": [0.277828, 0.060806, 0.40464, 0.256726], "max_prob": 0.40464, "correct": 0.0, "latency_ms": 91.5235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.366667, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3342, 0.4882, 0.1526, 0.025], "max_prob": 0.4882, "correct": 0.0, "latency_ms": 91.5235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.416667, 0.216667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.347935, 0.453545, 0.165317, 0.033203], "max_prob": 0.453545, "correct": 1.0, "latency_ms": 91.5235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.4, 0.4, 0.066667], "pred_argmax": 1, "pred_distribution": [0.21, 0.3743, 0.3526, 0.0631], "max_prob": 0.3743, "correct": 0.0, "latency_ms": 98.1897, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.41, 0.59], "pred_argmax": 0, "pred_distribution": [0.507, 0.493], "max_prob": 0.507, "correct": 0.0, "latency_ms": 98.1897, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.36, 0.023333, 0.533333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.2596, 0.0671, 0.4265, 0.2468], "max_prob": 0.4265, "correct": 1.0, "latency_ms": 98.1897, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.213179, 0.49975, 0.239976, 0.047095], "max_prob": 0.49975, "correct": 1.0, "latency_ms": 98.1897, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.266667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2467, 0.4598, 0.2422, 0.0513], "max_prob": 0.4598, "correct": 1.0, "latency_ms": 98.1897, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.3, 0.1], "pred_argmax": 1, "pred_distribution": [0.1603, 0.4112, 0.2915, 0.137], "max_prob": 0.4112, "correct": 1.0, "latency_ms": 94.9387, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.4306, 0.5694], "max_prob": 0.5694, "correct": 1.0, "latency_ms": 94.9387, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.03, 0.4, 0.266667], "pred_argmax": 2, "pred_distribution": [0.258074, 0.084192, 0.40406, 0.253675], "max_prob": 0.40406, "correct": 1.0, "latency_ms": 94.9387, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.583333, 0.1], "pred_argmax": 2, "pred_distribution": [0.063, 0.2645, 0.542, 0.1305], "max_prob": 0.542, "correct": 1.0, "latency_ms": 94.9387, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.35, 0.133333], "pred_argmax": 1, "pred_distribution": [0.176082, 0.383262, 0.326067, 0.114589], "max_prob": 0.383262, "correct": 1.0, "latency_ms": 94.9387, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.5, 0.023333, 0.336667, 0.04, 0.1], "pred_argmax": 0, "pred_distribution": [0.383662, 0.053595, 0.217578, 0.044796, 0.30037], "max_prob": 0.383662, "correct": 1.0, "latency_ms": 144.3618, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.01, 0.923333, 0.046667, 0.013333], "pred_argmax": 2, "pred_distribution": [0.058606, 0.057106, 0.769177, 0.055606, 0.059506], "max_prob": 0.769177, "correct": 1.0, "latency_ms": 144.3618, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.733333, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.1823, 0.5406, 0.2207, 0.0564], "max_prob": 0.5406, "correct": 1.0, "latency_ms": 144.3618, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5557, 0.4443], "max_prob": 0.5557, "correct": 1.0, "latency_ms": 144.3618, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.2, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0504, 0.578, 0.2938, 0.0778], "max_prob": 0.578, "correct": 1.0, "latency_ms": 144.3618, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.293333, 0.036667, 0.266667, 0.296667, 0.106667], "pred_argmax": 0, "pred_distribution": [0.4384, 0.0609, 0.1551, 0.0583, 0.2873], "max_prob": 0.4384, "correct": 0.0, "latency_ms": 205.599, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.88, 0.006667, 0.086667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1, 0.7334, 0.036, 0.0709, 0.0597], "max_prob": 0.7334, "correct": 1.0, "latency_ms": 205.599, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.5, 0.416667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2971, 0.4271, 0.2185, 0.0573], "max_prob": 0.4271, "correct": 1.0, "latency_ms": 205.599, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 0, "pred_distribution": [0.6625, 0.3375], "max_prob": 0.6625, "correct": 0.0, "latency_ms": 205.599, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.433333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0939, 0.5744, 0.2786, 0.0531], "max_prob": 0.5744, "correct": 0.0, "latency_ms": 205.599, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.283333, 0.01, 0.273333, 0.016667, 0.416667], "pred_argmax": 4, "pred_distribution": [0.323968, 0.047695, 0.215778, 0.044596, 0.367963], "max_prob": 0.367963, "correct": 1.0, "latency_ms": 136.3378, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.966667, 0.001667, 0.001667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.082692, 0.778222, 0.034697, 0.041296, 0.063094], "max_prob": 0.778222, "correct": 1.0, "latency_ms": 136.3378, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.65, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.134, 0.465, 0.3252, 0.0758], "max_prob": 0.465, "correct": 1.0, "latency_ms": 136.3378, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.531, 0.469], "max_prob": 0.531, "correct": 0.0, "latency_ms": 136.3378, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0539, 0.5199, 0.3434, 0.0828], "max_prob": 0.5199, "correct": 1.0, "latency_ms": 136.3378, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.3, 0.016667, 0.21, 0.006667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.2166, 0.0642, 0.3954, 0.0369, 0.2869], "max_prob": 0.3954, "correct": 0.0, "latency_ms": 233.5529, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.966667, 0.0, 0.0, 0.023333], "pred_argmax": 1, "pred_distribution": [0.1496, 0.5531, 0.0301, 0.0447, 0.2225], "max_prob": 0.5531, "correct": 1.0, "latency_ms": 233.5529, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0326, 0.209, 0.4464, 0.312], "max_prob": 0.4464, "correct": 1.0, "latency_ms": 233.5529, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4944, 0.5056], "max_prob": 0.5056, "correct": 1.0, "latency_ms": 233.5529, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 2, "pred_distribution": [0.0294, 0.2622, 0.4774, 0.231], "max_prob": 0.4774, "correct": 0.0, "latency_ms": 233.5529, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.853333, 0.0, 0.1, 0.0, 0.046667], "pred_argmax": 0, "pred_distribution": [0.4249, 0.0486, 0.2772, 0.0418, 0.2075], "max_prob": 0.4249, "correct": 1.0, "latency_ms": 194.9075, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.035, 0.96, 0.001667, 0.001667, 0.001667], "pred_argmax": 1, "pred_distribution": [0.09911, 0.746075, 0.036204, 0.047805, 0.070807], "max_prob": 0.746075, "correct": 1.0, "latency_ms": 194.9075, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.616667, 0.2], "pred_argmax": 2, "pred_distribution": [0.034, 0.2494, 0.5259, 0.1907], "max_prob": 0.5259, "correct": 1.0, "latency_ms": 194.9075, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.5619, 0.4381], "max_prob": 0.5619, "correct": 1.0, "latency_ms": 194.9075, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.35, 0.15], "pred_argmax": 2, "pred_distribution": [0.0397, 0.2962, 0.4716, 0.1925], "max_prob": 0.4716, "correct": 0.0, "latency_ms": 194.9075, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.583333, 0.0, 0.35], "pred_argmax": 2, "pred_distribution": [0.2684, 0.0415, 0.3308, 0.1515, 0.2078], "max_prob": 0.3308, "correct": 1.0, "latency_ms": 202.1718, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.93, 0.0, 0.066667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.1355, 0.6107, 0.0345, 0.1461, 0.0732], "max_prob": 0.6107, "correct": 1.0, "latency_ms": 202.1718, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.020102, 0.163416, 0.417742, 0.39874], "max_prob": 0.417742, "correct": 1.0, "latency_ms": 202.1718, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4255, 0.5745], "max_prob": 0.5745, "correct": 1.0, "latency_ms": 202.1718, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.283333, 0.683333], "pred_argmax": 3, "pred_distribution": [0.0117, 0.0641, 0.2061, 0.7181], "max_prob": 0.7181, "correct": 1.0, "latency_ms": 202.1718, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.106667, 0.02, 0.483333, 0.006667, 0.383333], "pred_argmax": 4, "pred_distribution": [0.224122, 0.053805, 0.340434, 0.032403, 0.349235], "max_prob": 0.349235, "correct": 0.0, "latency_ms": 176.0113, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.013333, 0.01, 0.01, 0.953333], "pred_argmax": 4, "pred_distribution": [0.0561, 0.0362, 0.03, 0.031, 0.8467], "max_prob": 0.8467, "correct": 1.0, "latency_ms": 176.0113, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.566667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0596, 0.4107, 0.4317, 0.098], "max_prob": 0.4317, "correct": 1.0, "latency_ms": 176.0113, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4242, 0.5758], "max_prob": 0.5758, "correct": 1.0, "latency_ms": 176.0113, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0226, 0.2822, 0.548, 0.1472], "max_prob": 0.548, "correct": 1.0, "latency_ms": 176.0113, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.06, 0.006667, 0.533333, 0.35, 0.05], "pred_argmax": 3, "pred_distribution": [0.2345, 0.0449, 0.2822, 0.3064, 0.132], "max_prob": 0.3064, "correct": 0.0, "latency_ms": 142.9621, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.0, 0.866667, 0.0], "pred_argmax": 3, "pred_distribution": [0.0594, 0.1348, 0.1606, 0.6114, 0.0338], "max_prob": 0.6114, "correct": 1.0, "latency_ms": 142.9621, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0079, 0.0332, 0.1537, 0.8052], "max_prob": 0.8052, "correct": 1.0, "latency_ms": 142.9621, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3852, 0.6148], "max_prob": 0.6148, "correct": 1.0, "latency_ms": 142.9621, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.4, 0.533333], "pred_argmax": 2, "pred_distribution": [0.0096, 0.0574, 0.5697, 0.3633], "max_prob": 0.5697, "correct": 0.0, "latency_ms": 142.9621, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.023333, 0.426667, 0.0, 0.433333], "pred_argmax": 2, "pred_distribution": [0.233277, 0.045395, 0.424458, 0.035396, 0.261474], "max_prob": 0.424458, "correct": 0.0, "latency_ms": 183.4112, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.8, 0.143333, 0.005, 0.008333, 0.043333], "pred_argmax": 0, "pred_distribution": [0.431, 0.3298, 0.0361, 0.0369, 0.1662], "max_prob": 0.431, "correct": 1.0, "latency_ms": 183.4112, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.45, 0.4, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0299, 0.3698, 0.4697, 0.1306], "max_prob": 0.4697, "correct": 0.0, "latency_ms": 183.4112, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.413, 0.587], "max_prob": 0.587, "correct": 1.0, "latency_ms": 183.4112, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.743333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0121, 0.1599, 0.6824, 0.1456], "max_prob": 0.6824, "correct": 1.0, "latency_ms": 183.4112, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.55, 0.026667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.210821, 0.049605, 0.428843, 0.039604, 0.271127], "max_prob": 0.428843, "correct": 1.0, "latency_ms": 180.0746, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.003333, 0.013333, 0.433333], "pred_argmax": 4, "pred_distribution": [0.2079, 0.2346, 0.0291, 0.0493, 0.4791], "max_prob": 0.4791, "correct": 0.0, "latency_ms": 180.0746, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.093333, 0.516667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0233, 0.1884, 0.537, 0.2513], "max_prob": 0.537, "correct": 1.0, "latency_ms": 180.0746, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.4111, 0.5889], "max_prob": 0.5889, "correct": 1.0, "latency_ms": 180.0746, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0215, 0.2219, 0.4997, 0.2569], "max_prob": 0.4997, "correct": 1.0, "latency_ms": 180.0746, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.033333, 0.616667, 0.0, 0.266667], "pred_argmax": 2, "pred_distribution": [0.2323, 0.0553, 0.3516, 0.035, 0.3258], "max_prob": 0.3516, "correct": 1.0, "latency_ms": 188.0236, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.0, 0.01, 0.0, 0.98], "pred_argmax": 4, "pred_distribution": [0.0616, 0.0368, 0.0337, 0.0346, 0.8333], "max_prob": 0.8333, "correct": 1.0, "latency_ms": 188.0236, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.633333, 0.2], "pred_argmax": 2, "pred_distribution": [0.0436, 0.3806, 0.5034, 0.0724], "max_prob": 0.5034, "correct": 1.0, "latency_ms": 188.0236, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4799, 0.5201], "max_prob": 0.5201, "correct": 1.0, "latency_ms": 188.0236, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.3, 0.466667, 0.216667], "pred_argmax": 1, "pred_distribution": [0.0483, 0.4664, 0.406, 0.0793], "max_prob": 0.4664, "correct": 0.0, "latency_ms": 188.0236, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.0, 0.4, 0.0, 0.483333], "pred_argmax": 2, "pred_distribution": [0.211, 0.0502, 0.342, 0.1108, 0.286], "max_prob": 0.342, "correct": 0.0, "latency_ms": 209.5007, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333, 0.0, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.2111, 0.5968, 0.046, 0.0565, 0.0896], "max_prob": 0.5968, "correct": 1.0, "latency_ms": 209.5007, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.55, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0567, 0.2834, 0.4176, 0.2423], "max_prob": 0.4176, "correct": 1.0, "latency_ms": 209.5007, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4043, 0.5957], "max_prob": 0.5957, "correct": 1.0, "latency_ms": 209.5007, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.010599, 0.063494, 0.207079, 0.718828], "max_prob": 0.718828, "correct": 1.0, "latency_ms": 209.5007, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.233333, 0.016667, 0.383333, 0.016667, 0.35], "pred_argmax": 2, "pred_distribution": [0.1888, 0.0635, 0.3711, 0.0478, 0.3288], "max_prob": 0.3711, "correct": 1.0, "latency_ms": 271.6748, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.963, 0.0, 0.006667, 0.007], "pred_argmax": 1, "pred_distribution": [0.10211, 0.713571, 0.031203, 0.046205, 0.106911], "max_prob": 0.713571, "correct": 1.0, "latency_ms": 271.6748, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.616667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0787, 0.3745, 0.4265, 0.1203], "max_prob": 0.4265, "correct": 1.0, "latency_ms": 271.6748, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.4871, 0.5129], "max_prob": 0.5129, "correct": 1.0, "latency_ms": 271.6748, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0524, 0.4278, 0.3885, 0.1313], "max_prob": 0.4278, "correct": 0.0, "latency_ms": 271.6748, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.383333, 0.016667, 0.3, 0.0, 0.3], "pred_argmax": 0, "pred_distribution": [0.3671, 0.0987, 0.2049, 0.0365, 0.2928], "max_prob": 0.3671, "correct": 1.0, "latency_ms": 136.1862, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.88, 0.106667, 0.003333, 0.003333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6527, 0.09, 0.0534, 0.0527, 0.1512], "max_prob": 0.6527, "correct": 1.0, "latency_ms": 136.1862, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.3, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.2003, 0.4897, 0.2144, 0.0956], "max_prob": 0.4897, "correct": 0.0, "latency_ms": 136.1862, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.5421, 0.4579], "max_prob": 0.5421, "correct": 1.0, "latency_ms": 136.1862, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.233333, 0.4, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0858, 0.5045, 0.3252, 0.0845], "max_prob": 0.5045, "correct": 0.0, "latency_ms": 136.1862, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.75, 0.006667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.258574, 0.051795, 0.39916, 0.031597, 0.258874], "max_prob": 0.39916, "correct": 1.0, "latency_ms": 176.9306, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.55, 0.075, 0.003333, 0.005, 0.366667], "pred_argmax": 0, "pred_distribution": [0.4876, 0.1098, 0.0502, 0.0501, 0.3023], "max_prob": 0.4876, "correct": 1.0, "latency_ms": 176.9306, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.3, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0295, 0.2309, 0.454, 0.2856], "max_prob": 0.454, "correct": 0.0, "latency_ms": 176.9306, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.4109, 0.5891], "max_prob": 0.5891, "correct": 1.0, "latency_ms": 176.9306, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.233333, 0.716667], "pred_argmax": 3, "pred_distribution": [0.0134, 0.1002, 0.3412, 0.5452], "max_prob": 0.5452, "correct": 1.0, "latency_ms": 176.9306, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.016667, 0.783333, 0.0, 0.166667], "pred_argmax": 4, "pred_distribution": [0.227, 0.0661, 0.3253, 0.0314, 0.3502], "max_prob": 0.3502, "correct": 0.0, "latency_ms": 162.6799, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.005, 0.005, 0.004167, 0.004167, 0.981667], "pred_argmax": 4, "pred_distribution": [0.046695, 0.033397, 0.032697, 0.030797, 0.856414], "max_prob": 0.856414, "correct": 1.0, "latency_ms": 162.6799, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.583333, 0.23, 0.053333], "pred_argmax": 2, "pred_distribution": [0.0699, 0.4095, 0.419, 0.1016], "max_prob": 0.419, "correct": 0.0, "latency_ms": 162.6799, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.4288, 0.5712], "max_prob": 0.5712, "correct": 1.0, "latency_ms": 162.6799, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.333333, 0.566667], "pred_argmax": 2, "pred_distribution": [0.0103, 0.0776, 0.4777, 0.4344], "max_prob": 0.4777, "correct": 0.0, "latency_ms": 162.6799, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.01, 0.053333, 0.003333, 0.333333], "pred_argmax": 0, "pred_distribution": [0.358864, 0.050595, 0.248975, 0.038396, 0.30317], "max_prob": 0.358864, "correct": 1.0, "latency_ms": 156.5727, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.008333, 0.97, 0.003333, 0.005], "pred_argmax": 2, "pred_distribution": [0.060994, 0.047295, 0.792421, 0.037796, 0.061494], "max_prob": 0.792421, "correct": 1.0, "latency_ms": 156.5727, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.35, 0.056667, 0.0], "pred_argmax": 1, "pred_distribution": [0.174117, 0.606161, 0.183918, 0.035804], "max_prob": 0.606161, "correct": 0.0, "latency_ms": 156.5727, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.6423, 0.3577], "max_prob": 0.6423, "correct": 1.0, "latency_ms": 156.5727, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.693333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.0137, 0.1846, 0.5103, 0.2914], "max_prob": 0.5103, "correct": 1.0, "latency_ms": 156.5727, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.03, 0.043333, 0.853333, 0.01, 0.063333], "pred_argmax": 2, "pred_distribution": [0.191319, 0.048105, 0.467147, 0.035204, 0.258226], "max_prob": 0.467147, "correct": 1.0, "latency_ms": 168.6762, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.016667, 0.013333, 0.013333, 0.943333], "pred_argmax": 4, "pred_distribution": [0.111, 0.0587, 0.0423, 0.043, 0.745], "max_prob": 0.745, "correct": 1.0, "latency_ms": 168.6762, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.04, 0.153333, 0.8], "pred_argmax": 3, "pred_distribution": [0.0095, 0.0777, 0.249, 0.6638], "max_prob": 0.6638, "correct": 1.0, "latency_ms": 168.6762, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.113333, 0.886667], "pred_argmax": 1, "pred_distribution": [0.3782, 0.6218], "max_prob": 0.6218, "correct": 1.0, "latency_ms": 168.6762, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.07, 0.22, 0.7], "pred_argmax": 3, "pred_distribution": [0.0138, 0.1369, 0.3674, 0.4819], "max_prob": 0.4819, "correct": 1.0, "latency_ms": 168.6762, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.08, 0.01, 0.466667, 0.383333, 0.06], "pred_argmax": 2, "pred_distribution": [0.144, 0.0463, 0.5015, 0.1387, 0.1695], "max_prob": 0.5015, "correct": 1.0, "latency_ms": 195.9286, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.018333, 0.883333, 0.001667, 0.093333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0811, 0.7142, 0.0298, 0.1068, 0.0681], "max_prob": 0.7142, "correct": 1.0, "latency_ms": 195.9286, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.026667, 0.1, 0.87], "pred_argmax": 3, "pred_distribution": [0.0075, 0.0305, 0.1581, 0.8039], "max_prob": 0.8039, "correct": 1.0, "latency_ms": 195.9286, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.3011, 0.6989], "max_prob": 0.6989, "correct": 1.0, "latency_ms": 195.9286, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.036667, 0.15, 0.81], "pred_argmax": 3, "pred_distribution": [0.0083, 0.0303, 0.1528, 0.8086], "max_prob": 0.8086, "correct": 1.0, "latency_ms": 195.9286, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.033333, 0.6, 0.05, 0.166667], "pred_argmax": 2, "pred_distribution": [0.2233, 0.0533, 0.4364, 0.0442, 0.2428], "max_prob": 0.4364, "correct": 1.0, "latency_ms": 339.5348, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.933333, 0.003333, 0.026667, 0.01], "pred_argmax": 1, "pred_distribution": [0.124988, 0.683932, 0.030097, 0.054995, 0.105989], "max_prob": 0.683932, "correct": 1.0, "latency_ms": 339.5348, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.133333, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.030097, 0.176282, 0.508349, 0.285271], "max_prob": 0.508349, "correct": 1.0, "latency_ms": 339.5348, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3767, 0.6233], "max_prob": 0.6233, "correct": 1.0, "latency_ms": 339.5348, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.55, 0.15], "pred_argmax": 2, "pred_distribution": [0.031, 0.281, 0.4934, 0.1946], "max_prob": 0.4934, "correct": 1.0, "latency_ms": 339.5348, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.11, 0.053333, 0.7, 0.02, 0.116667], "pred_argmax": 2, "pred_distribution": [0.2151, 0.0496, 0.4925, 0.0628, 0.18], "max_prob": 0.4925, "correct": 1.0, "latency_ms": 328.0184, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.021667, 0.025, 0.013333, 0.013333, 0.926667], "pred_argmax": 4, "pred_distribution": [0.1314, 0.1093, 0.0283, 0.0771, 0.6539], "max_prob": 0.6539, "correct": 1.0, "latency_ms": 328.0184, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.076667, 0.223333, 0.676667], "pred_argmax": 3, "pred_distribution": [0.0087, 0.0731, 0.2552, 0.663], "max_prob": 0.663, "correct": 1.0, "latency_ms": 328.0184, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.18, 0.82], "pred_argmax": 1, "pred_distribution": [0.439, 0.561], "max_prob": 0.561, "correct": 1.0, "latency_ms": 328.0184, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.08, 0.676667, 0.21], "pred_argmax": 2, "pred_distribution": [0.0114, 0.1272, 0.6022, 0.2592], "max_prob": 0.6022, "correct": 1.0, "latency_ms": 328.0184, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.2, 0.033333, 0.25, 0.0, 0.516667], "pred_argmax": 4, "pred_distribution": [0.2422, 0.0687, 0.2808, 0.0391, 0.3692], "max_prob": 0.3692, "correct": 1.0, "latency_ms": 168.6774, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.006667, 0.013333, 0.01, 0.956667], "pred_argmax": 4, "pred_distribution": [0.052505, 0.036404, 0.033103, 0.033703, 0.844284], "max_prob": 0.844284, "correct": 1.0, "latency_ms": 168.6774, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.55, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0883, 0.5072, 0.325, 0.0795], "max_prob": 0.5072, "correct": 0.0, "latency_ms": 168.6774, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5383, 0.4617], "max_prob": 0.5383, "correct": 1.0, "latency_ms": 168.6774, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.0226, 0.3869, 0.549, 0.0415], "max_prob": 0.549, "correct": 1.0, "latency_ms": 168.6774, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.383333, 0.016667, 0.133333, 0.0, 0.466667], "pred_argmax": 2, "pred_distribution": [0.1865, 0.0511, 0.446, 0.0366, 0.2798], "max_prob": 0.446, "correct": 0.0, "latency_ms": 187.475, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.886667, 0.006667, 0.006667, 0.003333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.717, 0.0804, 0.0397, 0.0401, 0.1228], "max_prob": 0.717, "correct": 1.0, "latency_ms": 187.475, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.583333, 0.333333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0226, 0.216, 0.5138, 0.2476], "max_prob": 0.5138, "correct": 0.0, "latency_ms": 187.475, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.419, 0.581], "max_prob": 0.581, "correct": 0.0, "latency_ms": 187.475, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0106, 0.0521, 0.1993, 0.738], "max_prob": 0.738, "correct": 1.0, "latency_ms": 187.475, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.216667, 0.0, 0.016667, 0.5, 0.266667], "pred_argmax": 4, "pred_distribution": [0.258974, 0.047595, 0.222578, 0.187881, 0.282972], "max_prob": 0.282972, "correct": 0.0, "latency_ms": 132.0359, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.816667, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1001, 0.7214, 0.0312, 0.1047, 0.0426], "max_prob": 0.7214, "correct": 1.0, "latency_ms": 132.0359, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.533333, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0888, 0.4388, 0.3593, 0.1131], "max_prob": 0.4388, "correct": 1.0, "latency_ms": 132.0359, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.6019, 0.3981], "max_prob": 0.6019, "correct": 1.0, "latency_ms": 132.0359, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.383333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.038496, 0.352465, 0.481552, 0.127487], "max_prob": 0.481552, "correct": 0.0, "latency_ms": 132.0359, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.516667, 0.0, 0.106667], "pred_argmax": 2, "pred_distribution": [0.209179, 0.046295, 0.470753, 0.060194, 0.213579], "max_prob": 0.470753, "correct": 1.0, "latency_ms": 251.9709, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.973333, 0.006667, 0.003333, 0.01], "pred_argmax": 1, "pred_distribution": [0.087309, 0.749175, 0.034303, 0.060206, 0.069007], "max_prob": 0.749175, "correct": 1.0, "latency_ms": 251.9709, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.55, 0.166667], "pred_argmax": 3, "pred_distribution": [0.020698, 0.136686, 0.421158, 0.421458], "max_prob": 0.421458, "correct": 0.0, "latency_ms": 251.9709, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4178, 0.5822], "max_prob": 0.5822, "correct": 1.0, "latency_ms": 251.9709, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0388, 0.1177, 0.8339], "max_prob": 0.8339, "correct": 1.0, "latency_ms": 251.9709, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.533333, 0.0, 0.09], "pred_argmax": 2, "pred_distribution": [0.287729, 0.051105, 0.379138, 0.035504, 0.246525], "max_prob": 0.379138, "correct": 1.0, "latency_ms": 267.3956, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.78, 0.2, 0.006667, 0.006667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3489, 0.3002, 0.0355, 0.055, 0.2604], "max_prob": 0.3489, "correct": 1.0, "latency_ms": 267.3956, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.193333, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.068607, 0.323432, 0.432043, 0.175918], "max_prob": 0.432043, "correct": 1.0, "latency_ms": 267.3956, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 0, "pred_distribution": [0.5176, 0.4824], "max_prob": 0.5176, "correct": 0.0, "latency_ms": 267.3956, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.383333, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0481, 0.449, 0.3936, 0.1093], "max_prob": 0.449, "correct": 0.0, "latency_ms": 267.3956, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.333333, 0.416667, 0.15], "pred_argmax": 2, "pred_distribution": [0.2332, 0.0467, 0.348, 0.1328, 0.2393], "max_prob": 0.348, "correct": 0.0, "latency_ms": 253.0926, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.88, 0.0, 0.116667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.09991, 0.649165, 0.035404, 0.122912, 0.092609], "max_prob": 0.649165, "correct": 1.0, "latency_ms": 253.0926, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.616667, 0.1], "pred_argmax": 2, "pred_distribution": [0.038, 0.2864, 0.5551, 0.1205], "max_prob": 0.5551, "correct": 1.0, "latency_ms": 253.0926, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.444, 0.556], "max_prob": 0.556, "correct": 0.0, "latency_ms": 253.0926, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.6, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0306, 0.3239, 0.4664, 0.1791], "max_prob": 0.4664, "correct": 1.0, "latency_ms": 253.0926, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.16, 0.016667, 0.633333, 0.016667, 0.173333], "pred_argmax": 2, "pred_distribution": [0.1935, 0.0506, 0.4674, 0.0491, 0.2394], "max_prob": 0.4674, "correct": 1.0, "latency_ms": 328.3133, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.493333, 0.34, 0.006667, 0.013333, 0.146667], "pred_argmax": 1, "pred_distribution": [0.242376, 0.469853, 0.030097, 0.071093, 0.186581], "max_prob": 0.469853, "correct": 0.0, "latency_ms": 328.3133, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.6, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0235, 0.2065, 0.5731, 0.1969], "max_prob": 0.5731, "correct": 1.0, "latency_ms": 328.3133, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.26, 0.74], "pred_argmax": 1, "pred_distribution": [0.3987, 0.6013], "max_prob": 0.6013, "correct": 1.0, "latency_ms": 328.3133, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0286, 0.2714, 0.5132, 0.1868], "max_prob": 0.5132, "correct": 1.0, "latency_ms": 328.3133, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.09, 0.02, 0.743333], "pred_argmax": 4, "pred_distribution": [0.2514, 0.0625, 0.1843, 0.0415, 0.4603], "max_prob": 0.4603, "correct": 1.0, "latency_ms": 111.3739, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.019869, 0.009935, 0.933856, 0.026471, 0.009869], "pred_argmax": 2, "pred_distribution": [0.062394, 0.050895, 0.765123, 0.047295, 0.074293], "max_prob": 0.765123, "correct": 1.0, "latency_ms": 111.3739, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.683333, 0.176667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1883, 0.4794, 0.2654, 0.0669], "max_prob": 0.4794, "correct": 1.0, "latency_ms": 111.3739, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 0, "pred_distribution": [0.5956, 0.4044], "max_prob": 0.5956, "correct": 1.0, "latency_ms": 111.3739, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.03, 0.67, 0.26, 0.04], "pred_argmax": 1, "pred_distribution": [0.0556, 0.4773, 0.3607, 0.1064], "max_prob": 0.4773, "correct": 1.0, "latency_ms": 111.3739, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.643333, 0.03, 0.133333, 0.0, 0.193333], "pred_argmax": 2, "pred_distribution": [0.276472, 0.090391, 0.445055, 0.045295, 0.142786], "max_prob": 0.445055, "correct": 0.0, "latency_ms": 107.7238, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.706667, 0.273333, 0.006667, 0.006667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1922, 0.6923, 0.0327, 0.0358, 0.047], "max_prob": 0.6923, "correct": 0.0, "latency_ms": 107.7238, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.083333, 0.876667], "pred_argmax": 3, "pred_distribution": [0.007999, 0.037196, 0.176082, 0.778722], "max_prob": 0.778722, "correct": 1.0, "latency_ms": 107.7238, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.746667, 0.253333], "pred_argmax": 0, "pred_distribution": [0.5074, 0.4926], "max_prob": 0.5074, "correct": 1.0, "latency_ms": 107.7238, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.018298, 0.10239, 0.556144, 0.323168], "max_prob": 0.556144, "correct": 1.0, "latency_ms": 107.7238, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.15, 0.0, 0.1, 0.033333, 0.716667], "pred_argmax": 4, "pred_distribution": [0.2815, 0.0492, 0.2935, 0.0414, 0.3344], "max_prob": 0.3344, "correct": 1.0, "latency_ms": 127.2722, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.833333, 0.1, 0.05], "pred_argmax": 2, "pred_distribution": [0.059994, 0.127987, 0.664534, 0.057994, 0.089491], "max_prob": 0.664534, "correct": 1.0, "latency_ms": 127.2722, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.15, 0.0], "pred_argmax": 1, "pred_distribution": [0.1425, 0.4421, 0.3449, 0.0705], "max_prob": 0.4421, "correct": 1.0, "latency_ms": 127.2722, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5081, 0.4919], "max_prob": 0.5081, "correct": 1.0, "latency_ms": 127.2722, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.55, 0.3, 0.1], "pred_argmax": 2, "pred_distribution": [0.0337, 0.3374, 0.3926, 0.2363], "max_prob": 0.3926, "correct": 0.0, "latency_ms": 127.2722, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.016667, 0.266667, 0.0, 0.383333], "pred_argmax": 2, "pred_distribution": [0.2427, 0.0445, 0.3696, 0.0319, 0.3113], "max_prob": 0.3696, "correct": 0.0, "latency_ms": 178.7614, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.003333, 0.013333, 0.003333, 0.97], "pred_argmax": 4, "pred_distribution": [0.0523, 0.0373, 0.035, 0.0352, 0.8402], "max_prob": 0.8402, "correct": 1.0, "latency_ms": 178.7614, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.433333, 0.433333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0204, 0.2271, 0.5404, 0.2121], "max_prob": 0.5404, "correct": 0.0, "latency_ms": 178.7614, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.4113, 0.5887], "max_prob": 0.5887, "correct": 0.0, "latency_ms": 178.7614, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.466667, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0254, 0.2833, 0.441, 0.2503], "max_prob": 0.441, "correct": 0.0, "latency_ms": 178.7614, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.133333, 0.016667, 0.216667, 0.35, 0.283333], "pred_argmax": 2, "pred_distribution": [0.235476, 0.036196, 0.322768, 0.20268, 0.20288], "max_prob": 0.322768, "correct": 0.0, "latency_ms": 200.1838, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.03, 0.0, 0.97, 0.0], "pred_argmax": 3, "pred_distribution": [0.057, 0.2458, 0.0263, 0.6226, 0.0483], "max_prob": 0.6226, "correct": 1.0, "latency_ms": 200.1838, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.6, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0461, 0.3828, 0.4169, 0.1542], "max_prob": 0.4169, "correct": 1.0, "latency_ms": 200.1838, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.3946, 0.6054], "max_prob": 0.6054, "correct": 1.0, "latency_ms": 200.1838, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.7, 0.183333], "pred_argmax": 2, "pred_distribution": [0.013299, 0.120588, 0.608639, 0.257474], "max_prob": 0.608639, "correct": 1.0, "latency_ms": 200.1838, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.01, 0.12, 0.036667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.2453, 0.0409, 0.4264, 0.0502, 0.2372], "max_prob": 0.4264, "correct": 0.0, "latency_ms": 165.4561, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.013333, 0.866667, 0.086667, 0.01], "pred_argmax": 2, "pred_distribution": [0.0738, 0.1357, 0.5583, 0.1585, 0.0737], "max_prob": 0.5583, "correct": 1.0, "latency_ms": 165.4561, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.266667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0514, 0.3104, 0.4848, 0.1534], "max_prob": 0.4848, "correct": 0.0, "latency_ms": 165.4561, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.4287, 0.5713], "max_prob": 0.5713, "correct": 0.0, "latency_ms": 165.4561, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.583333, 0.216667], "pred_argmax": 3, "pred_distribution": [0.0189, 0.2122, 0.3104, 0.4585], "max_prob": 0.4585, "correct": 0.0, "latency_ms": 165.4561, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.116667, 0.006667, 0.616667, 0.043333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.257, 0.0487, 0.3438, 0.0351, 0.3154], "max_prob": 0.3438, "correct": 1.0, "latency_ms": 257.9002, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.01, 0.733333, 0.073333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.054, 0.0618, 0.5984, 0.0624, 0.2234], "max_prob": 0.5984, "correct": 1.0, "latency_ms": 257.9002, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.5, 0.4], "pred_argmax": 3, "pred_distribution": [0.041896, 0.216078, 0.29637, 0.445655], "max_prob": 0.445655, "correct": 0.0, "latency_ms": 257.9002, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4246, 0.5754], "max_prob": 0.5754, "correct": 1.0, "latency_ms": 257.9002, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 2, "pred_distribution": [0.0136, 0.1782, 0.4412, 0.367], "max_prob": 0.4412, "correct": 0.0, "latency_ms": 257.9002, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.066667, 0.026667, 0.406667, 0.04, 0.46], "pred_argmax": 2, "pred_distribution": [0.2206, 0.0414, 0.4325, 0.0757, 0.2298], "max_prob": 0.4325, "correct": 0.0, "latency_ms": 171.6757, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.846667, 0.01, 0.11, 0.016667], "pred_argmax": 1, "pred_distribution": [0.057106, 0.741474, 0.029503, 0.105411, 0.066507], "max_prob": 0.741474, "correct": 1.0, "latency_ms": 171.6757, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.35, 0.533333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0206, 0.1926, 0.5654, 0.2214], "max_prob": 0.5654, "correct": 1.0, "latency_ms": 171.6757, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.3649, 0.6351], "max_prob": 0.6351, "correct": 1.0, "latency_ms": 171.6757, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.45, 0.383333], "pred_argmax": 3, "pred_distribution": [0.021002, 0.19862, 0.382238, 0.39814], "max_prob": 0.39814, "correct": 0.0, "latency_ms": 171.6757, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.033333, 0.066667, 0.0, 0.116667], "pred_argmax": 2, "pred_distribution": [0.380038, 0.060406, 0.391939, 0.041604, 0.126013], "max_prob": 0.391939, "correct": 0.0, "latency_ms": 157.8548, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.006667, 0.003333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.679932, 0.149385, 0.038296, 0.054795, 0.077592], "max_prob": 0.679932, "correct": 1.0, "latency_ms": 157.8548, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0092, 0.0383, 0.0914, 0.8611], "max_prob": 0.8611, "correct": 1.0, "latency_ms": 157.8548, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.856667, 0.143333], "pred_argmax": 1, "pred_distribution": [0.4466, 0.5534], "max_prob": 0.5534, "correct": 0.0, "latency_ms": 157.8548, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.466667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.0339, 0.308, 0.4259, 0.2322], "max_prob": 0.4259, "correct": 1.0, "latency_ms": 157.8548, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.1, 0.566667, 0.133333, 0.1], "pred_argmax": 2, "pred_distribution": [0.2043, 0.0567, 0.3593, 0.0369, 0.3428], "max_prob": 0.3593, "correct": 1.0, "latency_ms": 219.0174, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 1.0, 0.0, 0.0], "pred_argmax": 2, "pred_distribution": [0.0761, 0.0783, 0.6985, 0.0483, 0.0988], "max_prob": 0.6985, "correct": 1.0, "latency_ms": 219.0174, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.666667, 0.1], "pred_argmax": 1, "pred_distribution": [0.128587, 0.538746, 0.248375, 0.084292], "max_prob": 0.538746, "correct": 0.0, "latency_ms": 219.0174, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4875, 0.5125], "max_prob": 0.5125, "correct": 1.0, "latency_ms": 219.0174, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0323, 0.4089, 0.4591, 0.0997], "max_prob": 0.4591, "correct": 0.0, "latency_ms": 219.0174, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.183333, 0.016667, 0.133333, 0.0, 0.666667], "pred_argmax": 2, "pred_distribution": [0.245975, 0.056094, 0.352365, 0.031597, 0.313969], "max_prob": 0.352365, "correct": 0.0, "latency_ms": 204.32, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.91633, 0.003333, 0.003333, 0.003333, 0.07367], "pred_argmax": 0, "pred_distribution": [0.562356, 0.043404, 0.028803, 0.032503, 0.332933], "max_prob": 0.562356, "correct": 1.0, "latency_ms": 204.32, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.5, 0.166667, 0.0], "pred_argmax": 2, "pred_distribution": [0.1205, 0.3522, 0.4175, 0.1098], "max_prob": 0.4175, "correct": 0.0, "latency_ms": 204.32, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5206, 0.4794], "max_prob": 0.5206, "correct": 1.0, "latency_ms": 204.32, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.062606, 0.454945, 0.329533, 0.152915], "max_prob": 0.454945, "correct": 1.0, "latency_ms": 204.32, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.02, 0.04, 0.013333, 0.71], "pred_argmax": 4, "pred_distribution": [0.280928, 0.064706, 0.232123, 0.040604, 0.381638], "max_prob": 0.381638, "correct": 1.0, "latency_ms": 129.7062, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.005, 0.008333, 0.003333, 0.98], "pred_argmax": 4, "pred_distribution": [0.0632, 0.0389, 0.0344, 0.0345, 0.829], "max_prob": 0.829, "correct": 1.0, "latency_ms": 129.7062, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 1, "pred_distribution": [0.179318, 0.627563, 0.165717, 0.027403], "max_prob": 0.627563, "correct": 1.0, "latency_ms": 129.7062, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.6392, 0.3608], "max_prob": 0.6392, "correct": 1.0, "latency_ms": 129.7062, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.0844, 0.596, 0.2798, 0.0398], "max_prob": 0.596, "correct": 1.0, "latency_ms": 129.7062, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.476667, 0.0, 0.476667, 0.0, 0.046667], "pred_argmax": 2, "pred_distribution": [0.2269, 0.0465, 0.4162, 0.0345, 0.2759], "max_prob": 0.4162, "correct": 1.0, "latency_ms": 253.8558, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.943333, 0.001667, 0.001667, 0.05], "pred_argmax": 1, "pred_distribution": [0.0559, 0.799, 0.0287, 0.0364, 0.08], "max_prob": 0.799, "correct": 1.0, "latency_ms": 253.8558, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.566667, 0.3], "pred_argmax": 2, "pred_distribution": [0.0354, 0.2679, 0.5447, 0.152], "max_prob": 0.5447, "correct": 1.0, "latency_ms": 253.8558, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.433, 0.567], "max_prob": 0.567, "correct": 1.0, "latency_ms": 253.8558, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.066667, 0.9], "pred_argmax": 3, "pred_distribution": [0.0168, 0.1294, 0.3156, 0.5382], "max_prob": 0.5382, "correct": 1.0, "latency_ms": 253.8558, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.0, 0.716667, 0.0, 0.16], "pred_argmax": 2, "pred_distribution": [0.226077, 0.052595, 0.60124, 0.038796, 0.081292], "max_prob": 0.60124, "correct": 1.0, "latency_ms": 120.6819, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.04, 0.033333, 0.0, 0.01, 0.916667], "pred_argmax": 4, "pred_distribution": [0.1268, 0.2564, 0.0348, 0.0641, 0.5179], "max_prob": 0.5179, "correct": 1.0, "latency_ms": 120.6819, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.0062, 0.0209, 0.1126, 0.8603], "max_prob": 0.8603, "correct": 1.0, "latency_ms": 120.6819, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3046, 0.6954], "max_prob": 0.6954, "correct": 1.0, "latency_ms": 120.6819, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.31, 0.566667], "pred_argmax": 3, "pred_distribution": [0.010699, 0.064494, 0.244176, 0.680632], "max_prob": 0.680632, "correct": 1.0, "latency_ms": 120.6819, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.683333, 0.116667, 0.133333], "pred_argmax": 2, "pred_distribution": [0.220578, 0.040096, 0.453555, 0.053495, 0.232277], "max_prob": 0.453555, "correct": 1.0, "latency_ms": 164.0684, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.81, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1903, 0.5552, 0.0328, 0.1245, 0.0972], "max_prob": 0.5552, "correct": 1.0, "latency_ms": 164.0684, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.4, 0.483333], "pred_argmax": 2, "pred_distribution": [0.028303, 0.183618, 0.535554, 0.252525], "max_prob": 0.535554, "correct": 0.0, "latency_ms": 164.0684, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.3046, 0.6954], "max_prob": 0.6954, "correct": 1.0, "latency_ms": 164.0684, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.416667, 0.5], "pred_argmax": 3, "pred_distribution": [0.0217, 0.1675, 0.4036, 0.4072], "max_prob": 0.4072, "correct": 1.0, "latency_ms": 164.0684, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.016667, 0.233333, 0.266667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.187, 0.0455, 0.4572, 0.0851, 0.2252], "max_prob": 0.4572, "correct": 0.0, "latency_ms": 246.3796, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.766667, 0.0, 0.0, 0.016667], "pred_argmax": 1, "pred_distribution": [0.18, 0.5974, 0.0288, 0.0688, 0.125], "max_prob": 0.5974, "correct": 1.0, "latency_ms": 246.3796, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.6, 0.25], "pred_argmax": 2, "pred_distribution": [0.023802, 0.172817, 0.517952, 0.285429], "max_prob": 0.517952, "correct": 1.0, "latency_ms": 246.3796, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.3785, 0.6215], "max_prob": 0.6215, "correct": 1.0, "latency_ms": 246.3796, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.6, 0.2], "pred_argmax": 2, "pred_distribution": [0.029197, 0.272273, 0.441156, 0.257374], "max_prob": 0.441156, "correct": 1.0, "latency_ms": 246.3796, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.0, 0.566667, 0.0, 0.35], "pred_argmax": 2, "pred_distribution": [0.188219, 0.050405, 0.440544, 0.065407, 0.255426], "max_prob": 0.440544, "correct": 1.0, "latency_ms": 333.184, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.083333, 0.016667, 0.9], "pred_argmax": 4, "pred_distribution": [0.110511, 0.092409, 0.041904, 0.047305, 0.707871], "max_prob": 0.707871, "correct": 1.0, "latency_ms": 333.184, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.366667, 0.433333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.028597, 0.194881, 0.515448, 0.261074], "max_prob": 0.515448, "correct": 1.0, "latency_ms": 333.184, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4126, 0.5874], "max_prob": 0.5874, "correct": 1.0, "latency_ms": 333.184, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.633333, 0.3], "pred_argmax": 2, "pred_distribution": [0.0106, 0.106, 0.5681, 0.3153], "max_prob": 0.5681, "correct": 1.0, "latency_ms": 333.184, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.013333, 0.016667, 0.003333, 0.07], "pred_argmax": 0, "pred_distribution": [0.5796, 0.083, 0.1042, 0.0362, 0.197], "max_prob": 0.5796, "correct": 1.0, "latency_ms": 159.4127, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.005, 0.973333, 0.01, 0.006667, 0.005], "pred_argmax": 1, "pred_distribution": [0.077, 0.793, 0.037, 0.0367, 0.0563], "max_prob": 0.793, "correct": 1.0, "latency_ms": 159.4127, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.896667, 0.09, 0.013333, 0.0], "pred_argmax": 0, "pred_distribution": [0.5654, 0.3341, 0.0723, 0.0282], "max_prob": 0.5654, "correct": 1.0, "latency_ms": 159.4127, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.92, 0.08], "pred_argmax": 0, "pred_distribution": [0.7608, 0.2392], "max_prob": 0.7608, "correct": 1.0, "latency_ms": 159.4127, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.116667, 0.85], "pred_argmax": 3, "pred_distribution": [0.0186, 0.1009, 0.2323, 0.6482], "max_prob": 0.6482, "correct": 1.0, "latency_ms": 159.4127, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.0, 0.6, 0.3, 0.083333], "pred_argmax": 4, "pred_distribution": [0.240924, 0.077708, 0.306631, 0.066407, 0.308331], "max_prob": 0.308331, "correct": 0.0, "latency_ms": 234.2337, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.916667, 0.0, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.079992, 0.749925, 0.036596, 0.062694, 0.070793], "max_prob": 0.749925, "correct": 1.0, "latency_ms": 234.2337, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.266667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0776, 0.3755, 0.4374, 0.1095], "max_prob": 0.4374, "correct": 0.0, "latency_ms": 234.2337, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 0, "pred_distribution": [0.5125, 0.4875], "max_prob": 0.5125, "correct": 0.0, "latency_ms": 234.2337, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.028703, 0.218322, 0.484748, 0.268227], "max_prob": 0.484748, "correct": 1.0, "latency_ms": 234.2337, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.016667, 0.133333, 0.0, 0.633333], "pred_argmax": 2, "pred_distribution": [0.170817, 0.049005, 0.383838, 0.09921, 0.29713], "max_prob": 0.383838, "correct": 0.0, "latency_ms": 101.3661, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.333333, 0.583333, 0.0, 0.0, 0.083333], "pred_argmax": 1, "pred_distribution": [0.086409, 0.719572, 0.035904, 0.10071, 0.057406], "max_prob": 0.719572, "correct": 1.0, "latency_ms": 101.3661, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.4, 0.383333, 0.133333], "pred_argmax": 2, "pred_distribution": [0.026, 0.2398, 0.5068, 0.2274], "max_prob": 0.5068, "correct": 0.0, "latency_ms": 101.3661, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.4503, 0.5497], "max_prob": 0.5497, "correct": 0.0, "latency_ms": 101.3661, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.166667, 0.266667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0184, 0.1553, 0.3539, 0.4724], "max_prob": 0.4724, "correct": 1.0, "latency_ms": 101.3661, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.016667, 0.766667, 0.0, 0.083333], "pred_argmax": 2, "pred_distribution": [0.241, 0.0506, 0.3999, 0.035, 0.2735], "max_prob": 0.3999, "correct": 1.0, "latency_ms": 160.6275, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0459, 0.0398, 0.8319, 0.0387, 0.0437], "max_prob": 0.8319, "correct": 1.0, "latency_ms": 160.6275, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.666667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0353, 0.3423, 0.5053, 0.1171], "max_prob": 0.5053, "correct": 1.0, "latency_ms": 160.6275, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4348, 0.5652], "max_prob": 0.5652, "correct": 1.0, "latency_ms": 160.6275, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 2, "pred_distribution": [0.017002, 0.243724, 0.652465, 0.086809], "max_prob": 0.652465, "correct": 1.0, "latency_ms": 160.6275, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.0, 0.266667, 0.0, 0.5], "pred_argmax": 2, "pred_distribution": [0.1989, 0.0389, 0.3986, 0.0393, 0.3243], "max_prob": 0.3986, "correct": 0.0, "latency_ms": 213.676, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.883333, 0.0, 0.0, 0.116667], "pred_argmax": 1, "pred_distribution": [0.1507, 0.6285, 0.0385, 0.0395, 0.1428], "max_prob": 0.6285, "correct": 1.0, "latency_ms": 213.676, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.583333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.024, 0.1855, 0.6005, 0.19], "max_prob": 0.6005, "correct": 1.0, "latency_ms": 213.676, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.3599, 0.6401], "max_prob": 0.6401, "correct": 0.0, "latency_ms": 213.676, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.01, 0.0334, 0.1255, 0.8311], "max_prob": 0.8311, "correct": 1.0, "latency_ms": 213.676, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.716667, 0.01, 0.216667], "pred_argmax": 2, "pred_distribution": [0.2221, 0.0431, 0.4304, 0.0412, 0.2632], "max_prob": 0.4304, "correct": 1.0, "latency_ms": 330.1225, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.0, 0.0, 0.0, 0.266667], "pred_argmax": 0, "pred_distribution": [0.4476, 0.1182, 0.0257, 0.0398, 0.3687], "max_prob": 0.4476, "correct": 1.0, "latency_ms": 330.1225, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.533333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.018402, 0.167617, 0.579658, 0.234323], "max_prob": 0.579658, "correct": 1.0, "latency_ms": 330.1225, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4229, 0.5771], "max_prob": 0.5771, "correct": 1.0, "latency_ms": 330.1225, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.366667, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0192, 0.1875, 0.3869, 0.4064], "max_prob": 0.4064, "correct": 1.0, "latency_ms": 330.1225, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.025, 0.8, 0.008333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.176118, 0.042404, 0.49925, 0.084808, 0.19742], "max_prob": 0.49925, "correct": 1.0, "latency_ms": 336.3497, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.008333, 0.008333, 0.75, 0.033333, 0.2], "pred_argmax": 2, "pred_distribution": [0.088191, 0.062894, 0.511749, 0.10489, 0.232277], "max_prob": 0.511749, "correct": 1.0, "latency_ms": 336.3497, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 3, "pred_distribution": [0.0072, 0.0481, 0.2289, 0.7158], "max_prob": 0.7158, "correct": 1.0, "latency_ms": 336.3497, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.3146, 0.6854], "max_prob": 0.6854, "correct": 1.0, "latency_ms": 336.3497, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.183333, 0.783333], "pred_argmax": 3, "pred_distribution": [0.0087, 0.0404, 0.2742, 0.6767], "max_prob": 0.6767, "correct": 1.0, "latency_ms": 336.3497, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.016667, 0.5, 0.35, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2496, 0.0701, 0.4567, 0.0698, 0.1538], "max_prob": 0.4567, "correct": 1.0, "latency_ms": 248.9816, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.383333, 0.58, 0.003333, 0.023333, 0.01], "pred_argmax": 0, "pred_distribution": [0.4803, 0.3635, 0.0298, 0.0572, 0.0692], "max_prob": 0.4803, "correct": 0.0, "latency_ms": 248.9816, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 3, "pred_distribution": [0.007601, 0.035304, 0.117212, 0.839884], "max_prob": 0.839884, "correct": 1.0, "latency_ms": 248.9816, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4414, 0.5586], "max_prob": 0.5586, "correct": 1.0, "latency_ms": 248.9816, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 3, "pred_distribution": [0.0139, 0.0843, 0.1852, 0.7166], "max_prob": 0.7166, "correct": 1.0, "latency_ms": 248.9816, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.266667, 0.02, 0.566667], "pred_argmax": 2, "pred_distribution": [0.176418, 0.047505, 0.39954, 0.116212, 0.260326], "max_prob": 0.39954, "correct": 0.0, "latency_ms": 101.7918, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.02, 0.953333, 0.001667, 0.005, 0.02], "pred_argmax": 1, "pred_distribution": [0.0522, 0.7927, 0.0319, 0.0777, 0.0455], "max_prob": 0.7927, "correct": 1.0, "latency_ms": 101.7918, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.583333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0191, 0.177, 0.5378, 0.2661], "max_prob": 0.5378, "correct": 1.0, "latency_ms": 101.7918, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4453, 0.5547], "max_prob": 0.5547, "correct": 1.0, "latency_ms": 101.7918, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.133333, 0.366667, 0.483333], "pred_argmax": 2, "pred_distribution": [0.0172, 0.2033, 0.4716, 0.3079], "max_prob": 0.4716, "correct": 0.0, "latency_ms": 101.7918, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.0, 0.9, 0.0, 0.06], "pred_argmax": 2, "pred_distribution": [0.2772, 0.0578, 0.3954, 0.0394, 0.2302], "max_prob": 0.3954, "correct": 1.0, "latency_ms": 240.9351, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.833333, 0.016667, 0.016667, 0.0, 0.133333], "pred_argmax": 0, "pred_distribution": [0.3932, 0.1298, 0.0539, 0.0641, 0.359], "max_prob": 0.3932, "correct": 1.0, "latency_ms": 240.9351, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 3, "pred_distribution": [0.016798, 0.118988, 0.29667, 0.567543], "max_prob": 0.567543, "correct": 1.0, "latency_ms": 240.9351, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.4812, 0.5188], "max_prob": 0.5188, "correct": 1.0, "latency_ms": 240.9351, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 3, "pred_distribution": [0.008999, 0.039396, 0.142286, 0.809319], "max_prob": 0.809319, "correct": 1.0, "latency_ms": 240.9351, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.15, 0.0, 0.133333, 0.65, 0.066667], "pred_argmax": 2, "pred_distribution": [0.238076, 0.056294, 0.394561, 0.107289, 0.20378], "max_prob": 0.394561, "correct": 0.0, "latency_ms": 147.8419, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.533333, 0.0, 0.466667, 0.0], "pred_argmax": 1, "pred_distribution": [0.063294, 0.749925, 0.031297, 0.09529, 0.060194], "max_prob": 0.749925, "correct": 1.0, "latency_ms": 147.8419, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 2, "pred_distribution": [0.033603, 0.229523, 0.558556, 0.178318], "max_prob": 0.558556, "correct": 1.0, "latency_ms": 147.8419, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4079, 0.5921], "max_prob": 0.5921, "correct": 1.0, "latency_ms": 147.8419, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.816667, 0.05], "pred_argmax": 2, "pred_distribution": [0.0146, 0.1756, 0.6988, 0.111], "max_prob": 0.6988, "correct": 1.0, "latency_ms": 147.8419, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.573333, 0.043333, 0.043333, 0.016667, 0.323333], "pred_argmax": 2, "pred_distribution": [0.2615, 0.0933, 0.4379, 0.0733, 0.134], "max_prob": 0.4379, "correct": 0.0, "latency_ms": 166.827, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.93, 0.023333, 0.003333, 0.036667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.658566, 0.171017, 0.036704, 0.057806, 0.075908], "max_prob": 0.658566, "correct": 1.0, "latency_ms": 166.827, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.316667, 0.66], "pred_argmax": 3, "pred_distribution": [0.0084, 0.0345, 0.1135, 0.8436], "max_prob": 0.8436, "correct": 1.0, "latency_ms": 166.827, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.59, 0.41], "pred_argmax": 1, "pred_distribution": [0.3599, 0.6401], "max_prob": 0.6401, "correct": 0.0, "latency_ms": 166.827, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.073333, 0.39, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0156, 0.0917, 0.2515, 0.6412], "max_prob": 0.6412, "correct": 1.0, "latency_ms": 166.827, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.003333, 0.213333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.4113, 0.0972, 0.2032, 0.036, 0.2523], "max_prob": 0.4113, "correct": 1.0, "latency_ms": 187.4611, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.001667, 0.996667, 0.0, 0.0, 0.001667], "pred_argmax": 1, "pred_distribution": [0.0649, 0.7487, 0.0555, 0.0377, 0.0932], "max_prob": 0.7487, "correct": 1.0, "latency_ms": 187.4611, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.116667, 0.866667], "pred_argmax": 3, "pred_distribution": [0.057794, 0.214879, 0.309369, 0.417958], "max_prob": 0.417958, "correct": 1.0, "latency_ms": 187.4611, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.6682, 0.3318], "max_prob": 0.6682, "correct": 1.0, "latency_ms": 187.4611, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.116667, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0125, 0.0732, 0.1733, 0.741], "max_prob": 0.741, "correct": 1.0, "latency_ms": 187.4611, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.006667, 0.65, 0.003333, 0.3], "pred_argmax": 2, "pred_distribution": [0.247575, 0.052995, 0.39906, 0.035296, 0.265073], "max_prob": 0.39906, "correct": 1.0, "latency_ms": 182.1139, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.001667, 0.001667, 0.001667, 0.001667, 0.993333], "pred_argmax": 4, "pred_distribution": [0.044404, 0.031403, 0.029003, 0.030203, 0.864986], "max_prob": 0.864986, "correct": 1.0, "latency_ms": 182.1139, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 3, "pred_distribution": [0.009901, 0.089709, 0.215022, 0.685369], "max_prob": 0.685369, "correct": 1.0, "latency_ms": 182.1139, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.4407, 0.5593], "max_prob": 0.5593, "correct": 1.0, "latency_ms": 182.1139, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.75, 0.2], "pred_argmax": 2, "pred_distribution": [0.0115, 0.0912, 0.6186, 0.2787], "max_prob": 0.6186, "correct": 1.0, "latency_ms": 182.1139, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.34, 0.2, 0.283333], "pred_argmax": 2, "pred_distribution": [0.250225, 0.049605, 0.287029, 0.254425, 0.158716], "max_prob": 0.287029, "correct": 1.0, "latency_ms": 215.3979, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.033333, 0.566667, 0.366667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0534, 0.1381, 0.498, 0.2536, 0.0569], "max_prob": 0.498, "correct": 1.0, "latency_ms": 215.3979, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.466667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0209, 0.1574, 0.4403, 0.3814], "max_prob": 0.4403, "correct": 1.0, "latency_ms": 215.3979, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4475, 0.5525], "max_prob": 0.5525, "correct": 1.0, "latency_ms": 215.3979, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.35, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0134, 0.111, 0.2631, 0.6125], "max_prob": 0.6125, "correct": 1.0, "latency_ms": 215.3979, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.016667, 0.333333, 0.0, 0.416667], "pred_argmax": 2, "pred_distribution": [0.2799, 0.0461, 0.3103, 0.1236, 0.2401], "max_prob": 0.3103, "correct": 0.0, "latency_ms": 203.0769, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.98, 0.001667, 0.001667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.077592, 0.69673, 0.032797, 0.111989, 0.080892], "max_prob": 0.69673, "correct": 1.0, "latency_ms": 203.0769, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.0262, 0.2247, 0.4789, 0.2702], "max_prob": 0.4789, "correct": 1.0, "latency_ms": 203.0769, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4438, 0.5562], "max_prob": 0.5562, "correct": 1.0, "latency_ms": 203.0769, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.066667, 0.916667], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0461, 0.1528, 0.7915], "max_prob": 0.7915, "correct": 1.0, "latency_ms": 203.0769, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.61, 0.01, 0.296667, 0.0, 0.083333], "pred_argmax": 2, "pred_distribution": [0.232923, 0.057106, 0.490449, 0.051905, 0.167617], "max_prob": 0.490449, "correct": 0.0, "latency_ms": 261.0401, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.956667, 0.006667, 0.003333, 0.01], "pred_argmax": 1, "pred_distribution": [0.1235, 0.7333, 0.0306, 0.0379, 0.0747], "max_prob": 0.7333, "correct": 1.0, "latency_ms": 261.0401, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.010599, 0.094191, 0.219778, 0.675432], "max_prob": 0.675432, "correct": 1.0, "latency_ms": 261.0401, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4419, 0.5581], "max_prob": 0.5581, "correct": 0.0, "latency_ms": 261.0401, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.7, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0102, 0.0896, 0.6627, 0.2375], "max_prob": 0.6627, "correct": 1.0, "latency_ms": 261.0401, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.533333, 0.0, 0.1], "pred_argmax": 0, "pred_distribution": [0.307731, 0.052405, 0.30243, 0.040904, 0.29653], "max_prob": 0.307731, "correct": 0.0, "latency_ms": 159.9667, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.976667, 0.023333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0591, 0.0514, 0.7724, 0.0484, 0.0687], "max_prob": 0.7724, "correct": 1.0, "latency_ms": 159.9667, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.7, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.107511, 0.476248, 0.339034, 0.077208], "max_prob": 0.476248, "correct": 1.0, "latency_ms": 159.9667, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.443, 0.557], "max_prob": 0.557, "correct": 1.0, "latency_ms": 159.9667, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.616667, 0.366667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.035904, 0.437944, 0.386039, 0.140114], "max_prob": 0.437944, "correct": 1.0, "latency_ms": 159.9667, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.02, 0.023333, 0.03, 0.326667], "pred_argmax": 0, "pred_distribution": [0.3434, 0.0922, 0.2189, 0.0521, 0.2934], "max_prob": 0.3434, "correct": 1.0, "latency_ms": 169.5999, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.923333, 0.01, 0.026667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.109, 0.7591, 0.0346, 0.0468, 0.0505], "max_prob": 0.7591, "correct": 1.0, "latency_ms": 169.5999, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.156667, 0.51, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.2228, 0.4848, 0.2246, 0.0678], "max_prob": 0.4848, "correct": 1.0, "latency_ms": 169.5999, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.5617, 0.4383], "max_prob": 0.5617, "correct": 1.0, "latency_ms": 169.5999, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.653333, 0.186667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.0902, 0.5438, 0.3093, 0.0567], "max_prob": 0.5438, "correct": 1.0, "latency_ms": 169.5999, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.866667, 0.0, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2177, 0.052, 0.4019, 0.0348, 0.2936], "max_prob": 0.4019, "correct": 1.0, "latency_ms": 255.6353, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.016667, 0.0, 0.0, 0.0, 0.983333], "pred_argmax": 4, "pred_distribution": [0.146785, 0.038996, 0.031897, 0.032897, 0.749425], "max_prob": 0.749425, "correct": 1.0, "latency_ms": 255.6353, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.633333, 0.3, 0.0], "pred_argmax": 1, "pred_distribution": [0.122388, 0.457754, 0.340566, 0.079292], "max_prob": 0.457754, "correct": 1.0, "latency_ms": 255.6353, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.4483, 0.5517], "max_prob": 0.5517, "correct": 1.0, "latency_ms": 255.6353, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.666667, 0.25], "pred_argmax": 2, "pred_distribution": [0.014799, 0.20158, 0.59884, 0.184782], "max_prob": 0.59884, "correct": 1.0, "latency_ms": 255.6353, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.0, 0.6, 0.0, 0.3], "pred_argmax": 2, "pred_distribution": [0.262174, 0.051895, 0.40086, 0.033697, 0.251375], "max_prob": 0.40086, "correct": 1.0, "latency_ms": 189.3635, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.033333, 0.0, 0.0, 0.533333], "pred_argmax": 0, "pred_distribution": [0.461454, 0.106589, 0.037896, 0.039496, 0.354565], "max_prob": 0.461454, "correct": 0.0, "latency_ms": 189.3635, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.133333, 0.816667], "pred_argmax": 3, "pred_distribution": [0.0088, 0.0403, 0.1582, 0.7927], "max_prob": 0.7927, "correct": 1.0, "latency_ms": 189.3635, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3436, 0.6564], "max_prob": 0.6564, "correct": 1.0, "latency_ms": 189.3635, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.466667, 0.466667], "pred_argmax": 3, "pred_distribution": [0.009, 0.0491, 0.4071, 0.5348], "max_prob": 0.5348, "correct": 1.0, "latency_ms": 189.3635, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.316667, 0.05, 0.4, 0.016667, 0.216667], "pred_argmax": 2, "pred_distribution": [0.2441, 0.0454, 0.3673, 0.0746, 0.2686], "max_prob": 0.3673, "correct": 1.0, "latency_ms": 239.1961, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.65, 0.006667, 0.01, 0.116667], "pred_argmax": 1, "pred_distribution": [0.1013, 0.6154, 0.0313, 0.0747, 0.1773], "max_prob": 0.6154, "correct": 1.0, "latency_ms": 239.1961, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.516667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0184, 0.1774, 0.5373, 0.2669], "max_prob": 0.5373, "correct": 1.0, "latency_ms": 239.1961, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.3823, 0.6177], "max_prob": 0.6177, "correct": 0.0, "latency_ms": 239.1961, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.366667, 0.5], "pred_argmax": 3, "pred_distribution": [0.0188, 0.2089, 0.3852, 0.3871], "max_prob": 0.3871, "correct": 1.0, "latency_ms": 239.1961, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.35, 0.02, 0.15, 0.03, 0.45], "pred_argmax": 2, "pred_distribution": [0.2413, 0.0544, 0.3575, 0.036, 0.3108], "max_prob": 0.3575, "correct": 0.0, "latency_ms": 241.2319, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.026667, 0.023333, 0.906667, 0.03, 0.013333], "pred_argmax": 2, "pred_distribution": [0.1022, 0.067, 0.6673, 0.0503, 0.1132], "max_prob": 0.6673, "correct": 1.0, "latency_ms": 241.2319, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.616667, 0.266667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1063, 0.5096, 0.2952, 0.0889], "max_prob": 0.5096, "correct": 1.0, "latency_ms": 241.2319, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5213, 0.4787], "max_prob": 0.5213, "correct": 0.0, "latency_ms": 241.2319, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.4, 0.516667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0333, 0.4775, 0.3806, 0.1086], "max_prob": 0.4775, "correct": 0.0, "latency_ms": 241.2319, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.766667, 0.006667, 0.16, 0.0, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2997, 0.0505, 0.3204, 0.0304, 0.299], "max_prob": 0.3204, "correct": 0.0, "latency_ms": 200.413, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.01, 0.006667, 0.97, 0.003333, 0.01], "pred_argmax": 2, "pred_distribution": [0.0648, 0.0408, 0.809, 0.0367, 0.0487], "max_prob": 0.809, "correct": 1.0, "latency_ms": 200.413, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.35, 0.55, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1009, 0.5058, 0.3462, 0.0471], "max_prob": 0.5058, "correct": 0.0, "latency_ms": 200.413, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5212, 0.4788], "max_prob": 0.5212, "correct": 1.0, "latency_ms": 200.413, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.45, 0.51, 0.033333], "pred_argmax": 2, "pred_distribution": [0.031397, 0.39636, 0.453755, 0.118488], "max_prob": 0.453755, "correct": 1.0, "latency_ms": 200.413, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.626667, 0.09, 0.1], "pred_argmax": 2, "pred_distribution": [0.1716, 0.0468, 0.4237, 0.1292, 0.2287], "max_prob": 0.4237, "correct": 1.0, "latency_ms": 144.602, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.883333, 0.003333, 0.106667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.084, 0.7539, 0.0332, 0.0701, 0.0588], "max_prob": 0.7539, "correct": 1.0, "latency_ms": 144.602, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.633333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0172, 0.2233, 0.6056, 0.1539], "max_prob": 0.6056, "correct": 1.0, "latency_ms": 144.602, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.4117, 0.5883], "max_prob": 0.5883, "correct": 1.0, "latency_ms": 144.602, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.023302, 0.279628, 0.459246, 0.237824], "max_prob": 0.459246, "correct": 1.0, "latency_ms": 144.602, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.003333, 0.08, 0.0, 0.583333], "pred_argmax": 4, "pred_distribution": [0.253475, 0.048895, 0.263474, 0.035096, 0.39906], "max_prob": 0.39906, "correct": 1.0, "latency_ms": 147.3611, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.003333, 0.003333, 0.003333, 0.986667], "pred_argmax": 4, "pred_distribution": [0.063394, 0.036696, 0.033497, 0.034497, 0.831917], "max_prob": 0.831917, "correct": 1.0, "latency_ms": 147.3611, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.087009, 0.494749, 0.370237, 0.048005], "max_prob": 0.494749, "correct": 1.0, "latency_ms": 147.3611, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5093, 0.4907], "max_prob": 0.5093, "correct": 1.0, "latency_ms": 147.3611, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.037504, 0.430543, 0.349235, 0.182718], "max_prob": 0.430543, "correct": 1.0, "latency_ms": 147.3611, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.273333, 0.013333, 0.083333, 0.003333, 0.626667], "pred_argmax": 4, "pred_distribution": [0.2125, 0.0548, 0.3426, 0.0356, 0.3545], "max_prob": 0.3545, "correct": 1.0, "latency_ms": 205.9958, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.01, 0.006667, 0.01, 0.076667], "pred_argmax": 0, "pred_distribution": [0.6729, 0.0699, 0.0382, 0.0394, 0.1796], "max_prob": 0.6729, "correct": 1.0, "latency_ms": 205.9958, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0523, 0.356, 0.4958, 0.0959], "max_prob": 0.4958, "correct": 0.0, "latency_ms": 205.9958, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.4784, 0.5216], "max_prob": 0.5216, "correct": 0.0, "latency_ms": 205.9958, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.256667, 0.4, 0.316667], "pred_argmax": 2, "pred_distribution": [0.041604, 0.394639, 0.427143, 0.136614], "max_prob": 0.427143, "correct": 1.0, "latency_ms": 205.9958, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.466667, 0.0, 0.283333], "pred_argmax": 2, "pred_distribution": [0.2984, 0.0576, 0.4182, 0.0488, 0.177], "max_prob": 0.4182, "correct": 1.0, "latency_ms": 182.5354, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.976667, 0.003333, 0.003333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.077408, 0.781078, 0.036004, 0.061106, 0.044404], "max_prob": 0.781078, "correct": 1.0, "latency_ms": 182.5354, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.056667, 0.343333, 0.6], "pred_argmax": 3, "pred_distribution": [0.008399, 0.043296, 0.153885, 0.794421], "max_prob": 0.794421, "correct": 1.0, "latency_ms": 182.5354, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.4019, 0.5981], "max_prob": 0.5981, "correct": 1.0, "latency_ms": 182.5354, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.616667], "pred_argmax": 3, "pred_distribution": [0.012201, 0.055306, 0.208621, 0.723872], "max_prob": 0.723872, "correct": 1.0, "latency_ms": 182.5354, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.026667, 0.106667, 0.0, 0.4], "pred_argmax": 2, "pred_distribution": [0.1978, 0.0637, 0.4235, 0.0334, 0.2816], "max_prob": 0.4235, "correct": 0.0, "latency_ms": 243.2281, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.008333, 0.008333, 0.015, 0.008333, 0.96], "pred_argmax": 4, "pred_distribution": [0.116488, 0.077592, 0.029697, 0.030297, 0.745925], "max_prob": 0.745925, "correct": 1.0, "latency_ms": 243.2281, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 2, "pred_distribution": [0.0677, 0.3109, 0.4202, 0.2012], "max_prob": 0.4202, "correct": 1.0, "latency_ms": 243.2281, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.482, 0.518], "max_prob": 0.518, "correct": 0.0, "latency_ms": 243.2281, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.015102, 0.144314, 0.544654, 0.29593], "max_prob": 0.544654, "correct": 1.0, "latency_ms": 243.2281, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.02, 0.726667, 0.006667, 0.03], "pred_argmax": 2, "pred_distribution": [0.1922, 0.0485, 0.3763, 0.0936, 0.2894], "max_prob": 0.3763, "correct": 1.0, "latency_ms": 230.041, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.96, 0.013333, 0.02], "pred_argmax": 2, "pred_distribution": [0.068, 0.0527, 0.604, 0.1135, 0.1618], "max_prob": 0.604, "correct": 1.0, "latency_ms": 230.041, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.516667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0588, 0.3349, 0.4738, 0.1325], "max_prob": 0.4738, "correct": 1.0, "latency_ms": 230.041, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.203333, 0.796667], "pred_argmax": 1, "pred_distribution": [0.4283, 0.5717], "max_prob": 0.5717, "correct": 1.0, "latency_ms": 230.041, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.066667, 0.533333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.010301, 0.10031, 0.535054, 0.354335], "max_prob": 0.535054, "correct": 1.0, "latency_ms": 230.041, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.016667, 0.816667, 0.01, 0.11], "pred_argmax": 2, "pred_distribution": [0.2625, 0.0668, 0.4122, 0.0677, 0.1908], "max_prob": 0.4122, "correct": 1.0, "latency_ms": 111.2107, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.006667, 0.9, 0.023333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0675, 0.0587, 0.6566, 0.102, 0.1152], "max_prob": 0.6566, "correct": 1.0, "latency_ms": 111.2107, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.006601, 0.022602, 0.09931, 0.871487], "max_prob": 0.871487, "correct": 1.0, "latency_ms": 111.2107, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.08, 0.92], "pred_argmax": 1, "pred_distribution": [0.3883, 0.6117], "max_prob": 0.6117, "correct": 1.0, "latency_ms": 111.2107, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.11, 0.85], "pred_argmax": 3, "pred_distribution": [0.0077, 0.0296, 0.1203, 0.8424], "max_prob": 0.8424, "correct": 1.0, "latency_ms": 111.2107, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.433333, 0.033333, 0.466667, 0.033333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.207579, 0.051795, 0.414459, 0.033697, 0.292471], "max_prob": 0.414459, "correct": 1.0, "latency_ms": 216.3981, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.049805, 0.041804, 0.748275, 0.036504, 0.123612], "max_prob": 0.748275, "correct": 1.0, "latency_ms": 216.3981, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.066667, 0.586667, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0183, 0.1767, 0.5929, 0.2121], "max_prob": 0.5929, "correct": 1.0, "latency_ms": 216.3981, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.36, 0.64], "pred_argmax": 1, "pred_distribution": [0.4122, 0.5878], "max_prob": 0.5878, "correct": 1.0, "latency_ms": 216.3981, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.45, 0.466667], "pred_argmax": 2, "pred_distribution": [0.016802, 0.20252, 0.553955, 0.226723], "max_prob": 0.553955, "correct": 0.0, "latency_ms": 216.3981, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.03, 0.743333, 0.016667, 0.143333], "pred_argmax": 2, "pred_distribution": [0.212079, 0.054795, 0.467753, 0.047895, 0.217478], "max_prob": 0.467753, "correct": 1.0, "latency_ms": 229.5087, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.726667, 0.24, 0.003333, 0.01, 0.02], "pred_argmax": 0, "pred_distribution": [0.3216, 0.3182, 0.0273, 0.0609, 0.272], "max_prob": 0.3216, "correct": 1.0, "latency_ms": 229.5087, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.05, 0.206667, 0.74], "pred_argmax": 3, "pred_distribution": [0.008701, 0.052705, 0.248125, 0.690469], "max_prob": 0.690469, "correct": 1.0, "latency_ms": 229.5087, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.3629, 0.6371], "max_prob": 0.6371, "correct": 1.0, "latency_ms": 229.5087, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.223333, 0.693333], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0703, 0.2839, 0.6362], "max_prob": 0.6362, "correct": 1.0, "latency_ms": 229.5087, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.096667, 0.03, 0.8, 0.013333, 0.06], "pred_argmax": 2, "pred_distribution": [0.190781, 0.046995, 0.471853, 0.043596, 0.246775], "max_prob": 0.471853, "correct": 1.0, "latency_ms": 154.4736, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.033333, 0.036667, 0.01, 0.043333, 0.876667], "pred_argmax": 4, "pred_distribution": [0.0885, 0.0661, 0.0327, 0.0526, 0.7601], "max_prob": 0.7601, "correct": 1.0, "latency_ms": 154.4736, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.15, 0.516667, 0.326667], "pred_argmax": 2, "pred_distribution": [0.017898, 0.207479, 0.548545, 0.226077], "max_prob": 0.548545, "correct": 1.0, "latency_ms": 154.4736, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.16, 0.84], "pred_argmax": 1, "pred_distribution": [0.4007, 0.5993], "max_prob": 0.5993, "correct": 1.0, "latency_ms": 154.4736, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.223333, 0.703333], "pred_argmax": 3, "pred_distribution": [0.0135, 0.0973, 0.2733, 0.6159], "max_prob": 0.6159, "correct": 1.0, "latency_ms": 154.4736, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.1609, 0.0472, 0.4684, 0.0415, 0.282], "max_prob": 0.4684, "correct": 1.0, "latency_ms": 141.6491, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.946667, 0.003333, 0.003333, 0.04], "pred_argmax": 1, "pred_distribution": [0.0424, 0.8046, 0.0307, 0.0554, 0.0669], "max_prob": 0.8046, "correct": 1.0, "latency_ms": 141.6491, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.683333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0221, 0.163, 0.6061, 0.2088], "max_prob": 0.6061, "correct": 1.0, "latency_ms": 141.6491, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.3467, 0.6533], "max_prob": 0.6533, "correct": 1.0, "latency_ms": 141.6491, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.466667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0276, 0.2597, 0.4191, 0.2936], "max_prob": 0.4191, "correct": 1.0, "latency_ms": 141.6491, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.016667, 0.453846, 0.135897, 0.326923], "pred_argmax": 2, "pred_distribution": [0.1955, 0.0459, 0.4307, 0.0423, 0.2856], "max_prob": 0.4307, "correct": 1.0, "latency_ms": 225.7787, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.633333, 0.033333, 0.316667], "pred_argmax": 2, "pred_distribution": [0.050395, 0.050595, 0.657034, 0.048695, 0.193281], "max_prob": 0.657034, "correct": 1.0, "latency_ms": 225.7787, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 2, "pred_distribution": [0.045295, 0.247175, 0.471853, 0.235676], "max_prob": 0.471853, "correct": 1.0, "latency_ms": 225.7787, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.397, 0.603], "max_prob": 0.603, "correct": 1.0, "latency_ms": 225.7787, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.083333, 0.233333, 0.65], "pred_argmax": 3, "pred_distribution": [0.0103, 0.0547, 0.1516, 0.7834], "max_prob": 0.7834, "correct": 1.0, "latency_ms": 225.7787, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.4, 0.003333, 0.18, 0.0, 0.416667], "pred_argmax": 2, "pred_distribution": [0.2233, 0.0451, 0.3989, 0.0349, 0.2978], "max_prob": 0.3989, "correct": 0.0, "latency_ms": 264.4847, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.316667, 0.016667, 0.0, 0.0, 0.666667], "pred_argmax": 4, "pred_distribution": [0.274227, 0.085609, 0.035104, 0.035004, 0.570057], "max_prob": 0.570057, "correct": 1.0, "latency_ms": 264.4847, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.6, 0.23, 0.036667], "pred_argmax": 1, "pred_distribution": [0.1174, 0.4512, 0.3427, 0.0887], "max_prob": 0.4512, "correct": 1.0, "latency_ms": 264.4847, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.445, 0.555], "max_prob": 0.555, "correct": 0.0, "latency_ms": 264.4847, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.733333, 0.146667, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0182, 0.3574, 0.5362, 0.0882], "max_prob": 0.5362, "correct": 0.0, "latency_ms": 264.4847, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.533333, 0.15, 0.083333], "pred_argmax": 0, "pred_distribution": [0.367163, 0.049995, 0.291771, 0.042096, 0.248975], "max_prob": 0.367163, "correct": 0.0, "latency_ms": 177.2706, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.466667, 0.466667, 0.0, 0.033333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1508, 0.6791, 0.0293, 0.0412, 0.0996], "max_prob": 0.6791, "correct": 1.0, "latency_ms": 177.2706, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.516667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.028403, 0.280828, 0.530353, 0.160416], "max_prob": 0.530353, "correct": 1.0, "latency_ms": 177.2706, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.4281, 0.5719], "max_prob": 0.5719, "correct": 1.0, "latency_ms": 177.2706, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.45, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0263, 0.371, 0.4878, 0.1149], "max_prob": 0.4878, "correct": 1.0, "latency_ms": 177.2706, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.25, 0.006667, 0.29, 0.003333, 0.45], "pred_argmax": 2, "pred_distribution": [0.20178, 0.039896, 0.466953, 0.032797, 0.258574], "max_prob": 0.466953, "correct": 0.0, "latency_ms": 333.2836, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.883333, 0.006667, 0.006667, 0.003333, 0.1], "pred_argmax": 0, "pred_distribution": [0.568, 0.0575, 0.0304, 0.0333, 0.3108], "max_prob": 0.568, "correct": 1.0, "latency_ms": 333.2836, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.25, 0.016667], "pred_argmax": 2, "pred_distribution": [0.027597, 0.241276, 0.489051, 0.242076], "max_prob": 0.489051, "correct": 0.0, "latency_ms": 333.2836, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.3295, 0.6705], "max_prob": 0.6705, "correct": 0.0, "latency_ms": 333.2836, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.021702, 0.247225, 0.445945, 0.285129], "max_prob": 0.445945, "correct": 1.0, "latency_ms": 333.2836, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.12, 0.003333, 0.46, 0.25, 0.166667], "pred_argmax": 2, "pred_distribution": [0.163, 0.0487, 0.3671, 0.2385, 0.1827], "max_prob": 0.3671, "correct": 1.0, "latency_ms": 235.022, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.003333, 0.946667, 0.0], "pred_argmax": 3, "pred_distribution": [0.0413, 0.1154, 0.0276, 0.7619, 0.0538], "max_prob": 0.7619, "correct": 1.0, "latency_ms": 235.022, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.173333, 0.516667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0289, 0.2275, 0.5144, 0.2292], "max_prob": 0.5144, "correct": 1.0, "latency_ms": 235.022, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.39, 0.61], "pred_argmax": 1, "pred_distribution": [0.3969, 0.6031], "max_prob": 0.6031, "correct": 1.0, "latency_ms": 235.022, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.113333, 0.416667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.015798, 0.155684, 0.532147, 0.29637], "max_prob": 0.532147, "correct": 0.0, "latency_ms": 235.022, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.02, 0.776667, 0.006667, 0.073333], "pred_argmax": 2, "pred_distribution": [0.258326, 0.071307, 0.417342, 0.034003, 0.219022], "max_prob": 0.417342, "correct": 1.0, "latency_ms": 229.5071, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.933333, 0.003333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.064994, 0.052195, 0.734027, 0.041896, 0.106889], "max_prob": 0.734027, "correct": 1.0, "latency_ms": 229.5071, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.033333, 0.173333, 0.79], "pred_argmax": 3, "pred_distribution": [0.0125, 0.0752, 0.1947, 0.7176], "max_prob": 0.7176, "correct": 1.0, "latency_ms": 229.5071, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 0, "pred_distribution": [0.5113, 0.4887], "max_prob": 0.5113, "correct": 0.0, "latency_ms": 229.5071, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.3, 0.626667], "pred_argmax": 2, "pred_distribution": [0.0216, 0.1555, 0.4469, 0.376], "max_prob": 0.4469, "correct": 0.0, "latency_ms": 229.5071, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.05, 0.6, 0.233333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.312569, 0.060994, 0.30387, 0.046795, 0.275772], "max_prob": 0.312569, "correct": 0.0, "latency_ms": 218.4065, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.86, 0.0, 0.123333, 0.0], "pred_argmax": 1, "pred_distribution": [0.063594, 0.721828, 0.030697, 0.063894, 0.119988], "max_prob": 0.721828, "correct": 1.0, "latency_ms": 218.4065, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.183333, 0.6, 0.216667], "pred_argmax": 2, "pred_distribution": [0.08, 0.3017, 0.4739, 0.1444], "max_prob": 0.4739, "correct": 1.0, "latency_ms": 218.4065, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.243333, 0.756667], "pred_argmax": 0, "pred_distribution": [0.5425, 0.4575], "max_prob": 0.5425, "correct": 0.0, "latency_ms": 218.4065, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.616667, 0.233333], "pred_argmax": 1, "pred_distribution": [0.0621, 0.4556, 0.361, 0.1213], "max_prob": 0.4556, "correct": 0.0, "latency_ms": 218.4065, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.076667, 0.066667, 0.85, 0.0, 0.006667], "pred_argmax": 2, "pred_distribution": [0.1619, 0.0483, 0.4606, 0.036, 0.2932], "max_prob": 0.4606, "correct": 1.0, "latency_ms": 276.0263, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.0, 0.0, 0.0, 0.566667], "pred_argmax": 4, "pred_distribution": [0.3421, 0.0496, 0.0324, 0.0334, 0.5425], "max_prob": 0.5425, "correct": 1.0, "latency_ms": 276.0263, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.6, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0297, 0.4153, 0.4379, 0.1171], "max_prob": 0.4379, "correct": 1.0, "latency_ms": 276.0263, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.4368, 0.5632], "max_prob": 0.5632, "correct": 1.0, "latency_ms": 276.0263, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.0237, 0.2711, 0.4573, 0.2479], "max_prob": 0.4573, "correct": 1.0, "latency_ms": 276.0263, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.483333, 0.016667, 0.316667, 0.0, 0.183333], "pred_argmax": 2, "pred_distribution": [0.2175, 0.0482, 0.3618, 0.0399, 0.3326], "max_prob": 0.3618, "correct": 0.0, "latency_ms": 109.2359, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.05, 0.95, 0.0, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.129313, 0.711971, 0.039604, 0.040704, 0.078408], "max_prob": 0.711971, "correct": 1.0, "latency_ms": 109.2359, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.583333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.025097, 0.337066, 0.50335, 0.134487], "max_prob": 0.50335, "correct": 1.0, "latency_ms": 109.2359, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4978, 0.5022], "max_prob": 0.5022, "correct": 0.0, "latency_ms": 109.2359, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.666667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0269, 0.385, 0.4663, 0.1218], "max_prob": 0.4663, "correct": 1.0, "latency_ms": 109.2359, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.94, 0.006667, 0.025, 0.001667, 0.026667], "pred_argmax": 0, "pred_distribution": [0.4211, 0.0867, 0.2479, 0.0379, 0.2064], "max_prob": 0.4211, "correct": 1.0, "latency_ms": 102.8976, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.943333, 0.041667, 0.005, 0.005, 0.005], "pred_argmax": 0, "pred_distribution": [0.750175, 0.085609, 0.046505, 0.046705, 0.071007], "max_prob": 0.750175, "correct": 1.0, "latency_ms": 102.8976, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.01, 0.05, 0.933333], "pred_argmax": 3, "pred_distribution": [0.0197, 0.0703, 0.1474, 0.7626], "max_prob": 0.7626, "correct": 1.0, "latency_ms": 102.8976, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.6299, 0.3701], "max_prob": 0.6299, "correct": 1.0, "latency_ms": 102.8976, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.76, 0.08, 0.01], "pred_argmax": 2, "pred_distribution": [0.046505, 0.405041, 0.430143, 0.118312], "max_prob": 0.430143, "correct": 0.0, "latency_ms": 102.8976, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.023333, 0.733333, 0.013333, 0.206667], "pred_argmax": 2, "pred_distribution": [0.2547, 0.0541, 0.4146, 0.035, 0.2416], "max_prob": 0.4146, "correct": 1.0, "latency_ms": 184.7693, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.096667, 0.02, 0.023333, 0.126667], "pred_argmax": 4, "pred_distribution": [0.2571, 0.147, 0.0455, 0.1016, 0.4488], "max_prob": 0.4488, "correct": 0.0, "latency_ms": 184.7693, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.11, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0069, 0.0263, 0.1363, 0.8305], "max_prob": 0.8305, "correct": 1.0, "latency_ms": 184.7693, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.3773, 0.6227], "max_prob": 0.6227, "correct": 1.0, "latency_ms": 184.7693, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.233333, 0.7], "pred_argmax": 3, "pred_distribution": [0.016902, 0.133313, 0.285729, 0.564056], "max_prob": 0.564056, "correct": 1.0, "latency_ms": 184.7693, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 4, "pred_distribution": [0.235924, 0.068107, 0.326433, 0.040204, 0.329333], "max_prob": 0.329333, "correct": 0.0, "latency_ms": 141.7722, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.015, 0.97, 0.001667, 0.001667, 0.011667], "pred_argmax": 1, "pred_distribution": [0.046495, 0.809319, 0.032497, 0.055794, 0.055894], "max_prob": 0.809319, "correct": 1.0, "latency_ms": 141.7722, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.028497, 0.216178, 0.492951, 0.262374], "max_prob": 0.492951, "correct": 1.0, "latency_ms": 141.7722, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 0, "pred_distribution": [0.5541, 0.4459], "max_prob": 0.5541, "correct": 0.0, "latency_ms": 141.7722, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.533333, 0.266667], "pred_argmax": 3, "pred_distribution": [0.039, 0.2422, 0.3186, 0.4002], "max_prob": 0.4002, "correct": 0.0, "latency_ms": 141.7722, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.073333, 0.023333, 0.483333, 0.02, 0.4], "pred_argmax": 4, "pred_distribution": [0.2265, 0.0474, 0.3275, 0.0398, 0.3588], "max_prob": 0.3588, "correct": 0.0, "latency_ms": 161.2949, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.006667, 0.886667, 0.056667, 0.043333], "pred_argmax": 2, "pred_distribution": [0.09851, 0.09691, 0.615162, 0.073407, 0.116012], "max_prob": 0.615162, "correct": 1.0, "latency_ms": 161.2949, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.55, 0.2], "pred_argmax": 2, "pred_distribution": [0.0368, 0.3795, 0.4628, 0.1209], "max_prob": 0.4628, "correct": 1.0, "latency_ms": 161.2949, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4257, 0.5743], "max_prob": 0.5743, "correct": 1.0, "latency_ms": 161.2949, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.116667, 0.516667, 0.353333], "pred_argmax": 2, "pred_distribution": [0.0283, 0.3825, 0.4463, 0.1429], "max_prob": 0.4463, "correct": 1.0, "latency_ms": 161.2949, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.783333, 0.01, 0.133333], "pred_argmax": 2, "pred_distribution": [0.1783, 0.0475, 0.5719, 0.0397, 0.1626], "max_prob": 0.5719, "correct": 1.0, "latency_ms": 180.3603, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.05, 0.073333, 0.013333, 0.046667, 0.816667], "pred_argmax": 4, "pred_distribution": [0.2191, 0.0784, 0.0367, 0.0613, 0.6045], "max_prob": 0.6045, "correct": 1.0, "latency_ms": 180.3603, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 3, "pred_distribution": [0.0067, 0.0224, 0.1462, 0.8247], "max_prob": 0.8247, "correct": 1.0, "latency_ms": 180.3603, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.3117, 0.6883], "max_prob": 0.6883, "correct": 1.0, "latency_ms": 180.3603, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.15, 0.8], "pred_argmax": 3, "pred_distribution": [0.008099, 0.031297, 0.127487, 0.833117], "max_prob": 0.833117, "correct": 1.0, "latency_ms": 180.3603, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.11, 0.006667, 0.106667, 0.056667, 0.72], "pred_argmax": 2, "pred_distribution": [0.2393, 0.0415, 0.3982, 0.0409, 0.2801], "max_prob": 0.3982, "correct": 0.0, "latency_ms": 204.3153, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.883333, 0.003333, 0.08, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0674, 0.7057, 0.0308, 0.0768, 0.1193], "max_prob": 0.7057, "correct": 1.0, "latency_ms": 204.3153, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.203333, 0.65, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0268, 0.2572, 0.5588, 0.1572], "max_prob": 0.5588, "correct": 1.0, "latency_ms": 204.3153, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.3929, 0.6071], "max_prob": 0.6071, "correct": 1.0, "latency_ms": 204.3153, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.126667, 0.85], "pred_argmax": 3, "pred_distribution": [0.0098, 0.0735, 0.1911, 0.7256], "max_prob": 0.7256, "correct": 1.0, "latency_ms": 204.3153, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.026667, 0.14, 0.116667, 0.6], "pred_argmax": 2, "pred_distribution": [0.262726, 0.044204, 0.333733, 0.036804, 0.322532], "max_prob": 0.333733, "correct": 0.0, "latency_ms": 237.5403, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.036667, 0.84, 0.076667, 0.03], "pred_argmax": 2, "pred_distribution": [0.0834, 0.0758, 0.674, 0.0487, 0.1181], "max_prob": 0.674, "correct": 1.0, "latency_ms": 237.5403, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.5, 0.333333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1317, 0.534, 0.2728, 0.0615], "max_prob": 0.534, "correct": 1.0, "latency_ms": 237.5403, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 1, "pred_distribution": [0.4552, 0.5448], "max_prob": 0.5448, "correct": 1.0, "latency_ms": 237.5403, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.283333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0423, 0.5109, 0.3818, 0.065], "max_prob": 0.5109, "correct": 1.0, "latency_ms": 237.5403, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.046667, 0.0, 0.416667, 0.45, 0.086667], "pred_argmax": 2, "pred_distribution": [0.174, 0.049, 0.3729, 0.284, 0.1201], "max_prob": 0.3729, "correct": 0.0, "latency_ms": 205.186, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.06, 0.003333, 0.926667, 0.0], "pred_argmax": 3, "pred_distribution": [0.068607, 0.169317, 0.025003, 0.692869, 0.044204], "max_prob": 0.692869, "correct": 1.0, "latency_ms": 205.186, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.006501, 0.025703, 0.152115, 0.815682], "max_prob": 0.815682, "correct": 1.0, "latency_ms": 205.186, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.355, 0.645], "max_prob": 0.645, "correct": 1.0, "latency_ms": 205.186, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.45, 0.533333], "pred_argmax": 3, "pred_distribution": [0.008201, 0.050105, 0.238524, 0.70317], "max_prob": 0.70317, "correct": 1.0, "latency_ms": 205.186, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.01, 0.866667, 0.0, 0.1], "pred_argmax": 2, "pred_distribution": [0.167917, 0.045105, 0.49555, 0.040504, 0.250925], "max_prob": 0.49555, "correct": 1.0, "latency_ms": 257.7371, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.026667, 0.03, 0.01, 0.0, 0.933333], "pred_argmax": 4, "pred_distribution": [0.129987, 0.088991, 0.034697, 0.051595, 0.694731], "max_prob": 0.694731, "correct": 1.0, "latency_ms": 257.7371, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.183333, 0.766667], "pred_argmax": 3, "pred_distribution": [0.0105, 0.104, 0.287, 0.5985], "max_prob": 0.5985, "correct": 1.0, "latency_ms": 257.7371, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3884, 0.6116], "max_prob": 0.6116, "correct": 1.0, "latency_ms": 257.7371, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.533333, 0.4], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0633, 0.3764, 0.5507], "max_prob": 0.5507, "correct": 0.0, "latency_ms": 257.7371, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.116667, 0.0, 0.316667, 0.466667, 0.1], "pred_argmax": 2, "pred_distribution": [0.2608, 0.0432, 0.3466, 0.1489, 0.2005], "max_prob": 0.3466, "correct": 0.0, "latency_ms": 145.9665, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.033333, 0.866667, 0.0, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.063694, 0.746825, 0.031197, 0.105789, 0.052495], "max_prob": 0.746825, "correct": 1.0, "latency_ms": 145.9665, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.616667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0308, 0.267, 0.511, 0.1912], "max_prob": 0.511, "correct": 1.0, "latency_ms": 145.9665, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4662, 0.5338], "max_prob": 0.5338, "correct": 1.0, "latency_ms": 145.9665, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.15, 0.833333], "pred_argmax": 3, "pred_distribution": [0.014699, 0.057294, 0.182582, 0.745425], "max_prob": 0.745425, "correct": 1.0, "latency_ms": 145.9665, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.586667, 0.04, 0.083333, 0.0, 0.29], "pred_argmax": 2, "pred_distribution": [0.311269, 0.054695, 0.341766, 0.047095, 0.245175], "max_prob": 0.341766, "correct": 0.0, "latency_ms": 230.4985, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.92, 0.046667, 0.01, 0.01, 0.013333], "pred_argmax": 0, "pred_distribution": [0.5815, 0.1055, 0.0439, 0.0533, 0.2158], "max_prob": 0.5815, "correct": 1.0, "latency_ms": 230.4985, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.072693, 0.330767, 0.372663, 0.223878], "max_prob": 0.372663, "correct": 0.0, "latency_ms": 230.4985, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4975, 0.5025], "max_prob": 0.5025, "correct": 0.0, "latency_ms": 230.4985, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.116667, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0173, 0.1365, 0.2663, 0.5799], "max_prob": 0.5799, "correct": 1.0, "latency_ms": 230.4985, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.38, 0.053333, 0.45, 0.116667], "pred_argmax": 0, "pred_distribution": [0.406041, 0.106911, 0.307431, 0.179618], "max_prob": 0.406041, "correct": 0.0, "latency_ms": 186.2467, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.186667, 0.353333, 0.02], "pred_argmax": 0, "pred_distribution": [0.3843, 0.2362, 0.267, 0.1125], "max_prob": 0.3843, "correct": 1.0, "latency_ms": 186.2467, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8477, 0.1523], "max_prob": 0.8477, "correct": 1.0, "latency_ms": 186.2467, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.52, 0.48], "pred_argmax": 1, "pred_distribution": [0.4519, 0.5481], "max_prob": 0.5481, "correct": 0.0, "latency_ms": 186.2467, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.566667, 0.216667], "pred_argmax": 2, "pred_distribution": [0.024102, 0.176318, 0.485349, 0.314231], "max_prob": 0.485349, "correct": 1.0, "latency_ms": 186.2467, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.026667, 0.106667, 0.85], "pred_argmax": 3, "pred_distribution": [0.049, 0.0509, 0.2649, 0.6352], "max_prob": 0.6352, "correct": 1.0, "latency_ms": 183.6412, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.416667, 0.483333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0659, 0.31, 0.5132, 0.1109], "max_prob": 0.5132, "correct": 1.0, "latency_ms": 183.6412, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8836, 0.1164], "max_prob": 0.8836, "correct": 1.0, "latency_ms": 183.6412, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8848, 0.1152], "max_prob": 0.8848, "correct": 1.0, "latency_ms": 183.6412, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0563, 0.4527, 0.3948, 0.0962], "max_prob": 0.4527, "correct": 0.0, "latency_ms": 183.6412, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.976667, 0.02, 0.003333, 0.0], "pred_argmax": 0, "pred_distribution": [0.9221, 0.0276, 0.03, 0.0203], "max_prob": 0.9221, "correct": 1.0, "latency_ms": 188.4075, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.016667, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7584, 0.0921, 0.0831, 0.0664], "max_prob": 0.7584, "correct": 1.0, "latency_ms": 188.4075, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8803, 0.1197], "max_prob": 0.8803, "correct": 1.0, "latency_ms": 188.4075, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.1404, 0.8596], "max_prob": 0.8596, "correct": 1.0, "latency_ms": 188.4075, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.733333, 0.133333], "pred_argmax": 1, "pred_distribution": [0.034397, 0.474953, 0.382862, 0.107789], "max_prob": 0.474953, "correct": 0.0, "latency_ms": 188.4075, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.6, 0.2], "pred_argmax": 2, "pred_distribution": [0.031803, 0.084308, 0.448145, 0.435744], "max_prob": 0.448145, "correct": 1.0, "latency_ms": 201.9851, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.566667, 0.333333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0568, 0.3165, 0.5122, 0.1145], "max_prob": 0.5122, "correct": 0.0, "latency_ms": 201.9851, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8856, 0.1144], "max_prob": 0.8856, "correct": 1.0, "latency_ms": 201.9851, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7862, 0.2138], "max_prob": 0.7862, "correct": 1.0, "latency_ms": 201.9851, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.6, 0.316667], "pred_argmax": 2, "pred_distribution": [0.02, 0.1593, 0.4588, 0.3619], "max_prob": 0.4588, "correct": 1.0, "latency_ms": 201.9851, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 3, "pred_distribution": [0.049305, 0.063906, 0.328133, 0.558656], "max_prob": 0.558656, "correct": 1.0, "latency_ms": 186.324, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.476667, 0.483333, 0.02], "pred_argmax": 2, "pred_distribution": [0.0747, 0.2769, 0.5263, 0.1221], "max_prob": 0.5263, "correct": 1.0, "latency_ms": 186.324, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.863, 0.137], "max_prob": 0.863, "correct": 1.0, "latency_ms": 186.324, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.8802, 0.1198], "max_prob": 0.8802, "correct": 1.0, "latency_ms": 186.324, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.583333, 0.2], "pred_argmax": 1, "pred_distribution": [0.050695, 0.435356, 0.393561, 0.120388], "max_prob": 0.435356, "correct": 0.0, "latency_ms": 186.324, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.1, 0.566667, 0.2], "pred_argmax": 2, "pred_distribution": [0.2656, 0.1754, 0.3637, 0.1953], "max_prob": 0.3637, "correct": 1.0, "latency_ms": 196.8805, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.166667, 0.6, 0.016667], "pred_argmax": 0, "pred_distribution": [0.315632, 0.244124, 0.306731, 0.133513], "max_prob": 0.315632, "correct": 0.0, "latency_ms": 196.8805, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8647, 0.1353], "max_prob": 0.8647, "correct": 1.0, "latency_ms": 196.8805, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.3936, 0.6064], "max_prob": 0.6064, "correct": 0.0, "latency_ms": 196.8805, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.666667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0366, 0.42, 0.4232, 0.1202], "max_prob": 0.4232, "correct": 1.0, "latency_ms": 196.8805, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.1, 0.45, 0.15], "pred_argmax": 2, "pred_distribution": [0.0887, 0.1371, 0.4705, 0.3037], "max_prob": 0.4705, "correct": 1.0, "latency_ms": 192.1597, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.166667, 0.433333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.1223, 0.3491, 0.414, 0.1146], "max_prob": 0.414, "correct": 1.0, "latency_ms": 192.1597, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8555, 0.1445], "max_prob": 0.8555, "correct": 1.0, "latency_ms": 192.1597, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.6497, 0.3503], "max_prob": 0.6497, "correct": 1.0, "latency_ms": 192.1597, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.483333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0741, 0.5027, 0.3234, 0.0998], "max_prob": 0.5027, "correct": 1.0, "latency_ms": 192.1597, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.013333, 0.07, 0.916667], "pred_argmax": 2, "pred_distribution": [0.0879, 0.0754, 0.4233, 0.4134], "max_prob": 0.4233, "correct": 0.0, "latency_ms": 193.0901, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.176667, 0.756667, 0.053333], "pred_argmax": 2, "pred_distribution": [0.1403, 0.2509, 0.4936, 0.1152], "max_prob": 0.4936, "correct": 1.0, "latency_ms": 193.0901, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8822, 0.1178], "max_prob": 0.8822, "correct": 1.0, "latency_ms": 193.0901, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8398, 0.1602], "max_prob": 0.8398, "correct": 1.0, "latency_ms": 193.0901, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.126667, 0.59, 0.266667], "pred_argmax": 2, "pred_distribution": [0.022802, 0.125213, 0.474147, 0.377838], "max_prob": 0.474147, "correct": 1.0, "latency_ms": 193.0901, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0385, 0.0698, 0.3276, 0.5641], "max_prob": 0.5641, "correct": 1.0, "latency_ms": 185.6494, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.343333, 0.566667, 0.073333], "pred_argmax": 1, "pred_distribution": [0.0907, 0.4151, 0.3733, 0.1209], "max_prob": 0.4151, "correct": 0.0, "latency_ms": 185.6494, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8598, 0.1402], "max_prob": 0.8598, "correct": 1.0, "latency_ms": 185.6494, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7791, 0.2209], "max_prob": 0.7791, "correct": 1.0, "latency_ms": 185.6494, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 1, "pred_distribution": [0.0519, 0.4784, 0.3822, 0.0875], "max_prob": 0.4784, "correct": 0.0, "latency_ms": 185.6494, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.166667, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.411859, 0.166383, 0.309969, 0.111789], "max_prob": 0.411859, "correct": 0.0, "latency_ms": 190.4467, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.256667, 0.376667, 0.366667, 0.0], "pred_argmax": 0, "pred_distribution": [0.359964, 0.319068, 0.244076, 0.076892], "max_prob": 0.359964, "correct": 0.0, "latency_ms": 190.4467, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.869, 0.131], "max_prob": 0.869, "correct": 1.0, "latency_ms": 190.4467, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4002, 0.5998], "max_prob": 0.5998, "correct": 1.0, "latency_ms": 190.4467, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.75, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.073493, 0.608939, 0.238476, 0.079092], "max_prob": 0.608939, "correct": 1.0, "latency_ms": 190.4467, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.006333, 0.002], "pred_argmax": 0, "pred_distribution": [0.8975, 0.0323, 0.0437, 0.0265], "max_prob": 0.8975, "correct": 1.0, "latency_ms": 180.7357, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.043333, 0.046667, 0.01], "pred_argmax": 0, "pred_distribution": [0.723572, 0.10361, 0.090409, 0.082408], "max_prob": 0.723572, "correct": 1.0, "latency_ms": 180.7357, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8605, 0.1395], "max_prob": 0.8605, "correct": 1.0, "latency_ms": 180.7357, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1557, 0.8443], "max_prob": 0.8443, "correct": 1.0, "latency_ms": 180.7357, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.2, 0.666667, 0.113333], "pred_argmax": 1, "pred_distribution": [0.0318, 0.4382, 0.426, 0.104], "max_prob": 0.4382, "correct": 0.0, "latency_ms": 180.7357, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.993333, 0.005, 0.001333, 0.000333], "pred_argmax": 0, "pred_distribution": [0.905391, 0.031603, 0.037104, 0.025903], "max_prob": 0.905391, "correct": 1.0, "latency_ms": 197.2571, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.008, 0.008, 0.000667], "pred_argmax": 0, "pred_distribution": [0.742574, 0.09631, 0.089109, 0.072007], "max_prob": 0.742574, "correct": 1.0, "latency_ms": 197.2571, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.8845, 0.1155], "max_prob": 0.8845, "correct": 1.0, "latency_ms": 197.2571, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.1547, 0.8453], "max_prob": 0.8453, "correct": 1.0, "latency_ms": 197.2571, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.8, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0397, 0.4353, 0.326, 0.199], "max_prob": 0.4353, "correct": 1.0, "latency_ms": 197.2571, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.606667, 0.056667, 0.016667, 0.32], "pred_argmax": 0, "pred_distribution": [0.8002, 0.0318, 0.0881, 0.0799], "max_prob": 0.8002, "correct": 1.0, "latency_ms": 191.775, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.256667, 0.15, 0.093333, 0.5], "pred_argmax": 0, "pred_distribution": [0.40236, 0.170383, 0.181882, 0.245375], "max_prob": 0.40236, "correct": 0.0, "latency_ms": 191.775, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.27, 0.73], "pred_argmax": 1, "pred_distribution": [0.4697, 0.5303], "max_prob": 0.5303, "correct": 1.0, "latency_ms": 191.775, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1924, 0.8076], "max_prob": 0.8076, "correct": 1.0, "latency_ms": 191.775, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.533333, 0.333333], "pred_argmax": 3, "pred_distribution": [0.0206, 0.1228, 0.4176, 0.439], "max_prob": 0.439, "correct": 0.0, "latency_ms": 191.775, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0575, 0.0621, 0.2309, 0.6495], "max_prob": 0.6495, "correct": 1.0, "latency_ms": 196.7084, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.85, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0685, 0.2743, 0.5069, 0.1503], "max_prob": 0.5069, "correct": 1.0, "latency_ms": 196.7084, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8703, 0.1297], "max_prob": 0.8703, "correct": 1.0, "latency_ms": 196.7084, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.888, 0.112], "max_prob": 0.888, "correct": 1.0, "latency_ms": 196.7084, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.183333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0808, 0.504, 0.3055, 0.1097], "max_prob": 0.504, "correct": 1.0, "latency_ms": 196.7084, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.4, 0.333333, 0.05], "pred_argmax": 0, "pred_distribution": [0.881712, 0.033497, 0.053995, 0.030797], "max_prob": 0.881712, "correct": 0.0, "latency_ms": 179.2727, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.4, 0.116667, 0.0], "pred_argmax": 0, "pred_distribution": [0.7392, 0.0968, 0.088, 0.076], "max_prob": 0.7392, "correct": 1.0, "latency_ms": 179.2727, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.879, 0.121], "max_prob": 0.879, "correct": 1.0, "latency_ms": 179.2727, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.1373, 0.8627], "max_prob": 0.8627, "correct": 1.0, "latency_ms": 179.2727, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.6, 0.266667], "pred_argmax": 1, "pred_distribution": [0.031303, 0.467947, 0.379838, 0.120912], "max_prob": 0.467947, "correct": 0.0, "latency_ms": 179.2727, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.006667, 0.003333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.9024, 0.0293, 0.0482, 0.0201], "max_prob": 0.9024, "correct": 1.0, "latency_ms": 185.449, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.946667, 0.026667, 0.023333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7084, 0.103, 0.0903, 0.0983], "max_prob": 0.7084, "correct": 1.0, "latency_ms": 185.449, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8561, 0.1439], "max_prob": 0.8561, "correct": 1.0, "latency_ms": 185.449, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.1266, 0.8734], "max_prob": 0.8734, "correct": 1.0, "latency_ms": 185.449, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.25, 0.666667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0259, 0.4442, 0.4177, 0.1122], "max_prob": 0.4442, "correct": 0.0, "latency_ms": 185.449, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.093333, 0.9], "pred_argmax": 3, "pred_distribution": [0.074893, 0.056594, 0.256974, 0.611539], "max_prob": 0.611539, "correct": 1.0, "latency_ms": 185.08, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.733333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0819, 0.3136, 0.481, 0.1235], "max_prob": 0.481, "correct": 1.0, "latency_ms": 185.08, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8884, 0.1116], "max_prob": 0.8884, "correct": 1.0, "latency_ms": 185.08, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8935, 0.1065], "max_prob": 0.8935, "correct": 1.0, "latency_ms": 185.08, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.366667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.070207, 0.40264, 0.328833, 0.19832], "max_prob": 0.40264, "correct": 0.0, "latency_ms": 185.08, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.063333, 0.683333, 0.233333], "pred_argmax": 3, "pred_distribution": [0.083392, 0.085791, 0.341766, 0.489051], "max_prob": 0.489051, "correct": 0.0, "latency_ms": 190.0176, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.089291, 0.291071, 0.434157, 0.185481], "max_prob": 0.434157, "correct": 1.0, "latency_ms": 190.0176, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8265, 0.1735], "max_prob": 0.8265, "correct": 1.0, "latency_ms": 190.0176, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.8589, 0.1411], "max_prob": 0.8589, "correct": 1.0, "latency_ms": 190.0176, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.75, 0.146667, 0.02], "pred_argmax": 1, "pred_distribution": [0.070793, 0.50465, 0.322768, 0.10179], "max_prob": 0.50465, "correct": 1.0, "latency_ms": 190.0176, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.036667, 0.09, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0368, 0.073, 0.3169, 0.5733], "max_prob": 0.5733, "correct": 1.0, "latency_ms": 180.9208, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.433333, 0.483333, 0.043333], "pred_argmax": 2, "pred_distribution": [0.09581, 0.375938, 0.415742, 0.112511], "max_prob": 0.415742, "correct": 1.0, "latency_ms": 180.9208, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.864, 0.136], "max_prob": 0.864, "correct": 1.0, "latency_ms": 180.9208, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.7812, 0.2188], "max_prob": 0.7812, "correct": 1.0, "latency_ms": 180.9208, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.416667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.026, 0.1552, 0.4528, 0.366], "max_prob": 0.4528, "correct": 0.0, "latency_ms": 180.9208, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.666667], "pred_argmax": 3, "pred_distribution": [0.035004, 0.069507, 0.355836, 0.539654], "max_prob": 0.539654, "correct": 1.0, "latency_ms": 179.4721, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.216667, 0.733333, 0.02], "pred_argmax": 2, "pred_distribution": [0.0539, 0.3139, 0.5303, 0.1019], "max_prob": 0.5303, "correct": 1.0, "latency_ms": 179.4721, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8604, 0.1396], "max_prob": 0.8604, "correct": 1.0, "latency_ms": 179.4721, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8451, 0.1549], "max_prob": 0.8451, "correct": 1.0, "latency_ms": 179.4721, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.133333, 0.633333, 0.213333], "pred_argmax": 2, "pred_distribution": [0.0441, 0.4056, 0.4536, 0.0967], "max_prob": 0.4536, "correct": 1.0, "latency_ms": 179.4721, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.911709, 0.036396, 0.032497, 0.019398], "max_prob": 0.911709, "correct": 1.0, "latency_ms": 197.8877, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.015, 0.015, 0.0], "pred_argmax": 0, "pred_distribution": [0.7708, 0.0914, 0.0744, 0.0634], "max_prob": 0.7708, "correct": 1.0, "latency_ms": 197.8877, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.993333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.8807, 0.1193], "max_prob": 0.8807, "correct": 1.0, "latency_ms": 197.8877, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.1291, 0.8709], "max_prob": 0.8709, "correct": 1.0, "latency_ms": 197.8877, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.406667, 0.576667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0366, 0.5356, 0.3142, 0.1136], "max_prob": 0.5356, "correct": 0.0, "latency_ms": 197.8877, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.859667, 0.063667, 0.06, 0.016667], "pred_argmax": 0, "pred_distribution": [0.851485, 0.040004, 0.063206, 0.045305], "max_prob": 0.851485, "correct": 1.0, "latency_ms": 204.4911, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766333, 0.100333, 0.1, 0.033333], "pred_argmax": 0, "pred_distribution": [0.4508, 0.1511, 0.1632, 0.2349], "max_prob": 0.4508, "correct": 1.0, "latency_ms": 204.4911, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.773333, 0.226667], "pred_argmax": 1, "pred_distribution": [0.4792, 0.5208], "max_prob": 0.5208, "correct": 0.0, "latency_ms": 204.4911, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033667, 0.966333], "pred_argmax": 1, "pred_distribution": [0.1412, 0.8588], "max_prob": 0.8588, "correct": 1.0, "latency_ms": 204.4911, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.399667, 0.433667, 0.133333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.077, 0.5062, 0.277, 0.1398], "max_prob": 0.5062, "correct": 1.0, "latency_ms": 204.4911, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.316667, 0.06, 0.006667], "pred_argmax": 2, "pred_distribution": [0.3504, 0.1688, 0.3662, 0.1146], "max_prob": 0.3662, "correct": 0.0, "latency_ms": 200.9562, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.776667, 0.123333, 0.096667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.322468, 0.326667, 0.272673, 0.078192], "max_prob": 0.326667, "correct": 0.0, "latency_ms": 200.9562, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8748, 0.1252], "max_prob": 0.8748, "correct": 1.0, "latency_ms": 200.9562, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.103333, 0.896667], "pred_argmax": 1, "pred_distribution": [0.3888, 0.6112], "max_prob": 0.6112, "correct": 1.0, "latency_ms": 200.9562, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.26, 0.583333, 0.15], "pred_argmax": 1, "pred_distribution": [0.0428, 0.4903, 0.3815, 0.0854], "max_prob": 0.4903, "correct": 0.0, "latency_ms": 200.9562, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.903333, 0.053333, 0.04, 0.003333], "pred_argmax": 0, "pred_distribution": [0.869, 0.0391, 0.0553, 0.0366], "max_prob": 0.869, "correct": 1.0, "latency_ms": 195.8455, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.196667, 0.183333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.4454, 0.1486, 0.1732, 0.2328], "max_prob": 0.4454, "correct": 1.0, "latency_ms": 195.8455, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5008, 0.4992], "max_prob": 0.5008, "correct": 0.0, "latency_ms": 195.8455, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.1458, 0.8542], "max_prob": 0.8542, "correct": 1.0, "latency_ms": 195.8455, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.073333, 0.01], "pred_argmax": 1, "pred_distribution": [0.0617, 0.5184, 0.2944, 0.1255], "max_prob": 0.5184, "correct": 1.0, "latency_ms": 195.8455, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.023333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.89699, 0.029303, 0.053505, 0.020202], "max_prob": 0.89699, "correct": 1.0, "latency_ms": 196.2457, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.023333, 0.013333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.744774, 0.10081, 0.086909, 0.067507], "max_prob": 0.744774, "correct": 1.0, "latency_ms": 196.2457, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8823, 0.1177], "max_prob": 0.8823, "correct": 1.0, "latency_ms": 196.2457, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.017, 0.983], "pred_argmax": 1, "pred_distribution": [0.132, 0.868], "max_prob": 0.868, "correct": 1.0, "latency_ms": 196.2457, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.433333, 0.466667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0261, 0.4382, 0.4296, 0.1061], "max_prob": 0.4382, "correct": 0.0, "latency_ms": 196.2457, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.216667, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0272, 0.064, 0.3371, 0.5717], "max_prob": 0.5717, "correct": 1.0, "latency_ms": 186.892, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.263333, 0.676667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0531, 0.3164, 0.5345, 0.096], "max_prob": 0.5345, "correct": 1.0, "latency_ms": 186.892, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8544, 0.1456], "max_prob": 0.8544, "correct": 1.0, "latency_ms": 186.892, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8293, 0.1707], "max_prob": 0.8293, "correct": 1.0, "latency_ms": 186.892, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.6, 0.15], "pred_argmax": 1, "pred_distribution": [0.045, 0.433, 0.4213, 0.1007], "max_prob": 0.433, "correct": 0.0, "latency_ms": 186.892, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.023333, 0.023333, 0.303333], "pred_argmax": 0, "pred_distribution": [0.822618, 0.057094, 0.071393, 0.048895], "max_prob": 0.822618, "correct": 1.0, "latency_ms": 189.0244, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.143333, 0.14, 0.3], "pred_argmax": 0, "pred_distribution": [0.4278, 0.1472, 0.1693, 0.2557], "max_prob": 0.4278, "correct": 1.0, "latency_ms": 189.0244, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.456667, 0.543333], "pred_argmax": 1, "pred_distribution": [0.4641, 0.5359], "max_prob": 0.5359, "correct": 1.0, "latency_ms": 189.0244, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.1793, 0.8207], "max_prob": 0.8207, "correct": 1.0, "latency_ms": 189.0244, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.45, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0663, 0.4951, 0.2916, 0.147], "max_prob": 0.4951, "correct": 1.0, "latency_ms": 189.0244, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.244924, 0.176018, 0.361936, 0.217122], "max_prob": 0.361936, "correct": 0.0, "latency_ms": 197.6058, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.233333, 0.15, 0.05], "pred_argmax": 2, "pred_distribution": [0.2147, 0.278, 0.2794, 0.2279], "max_prob": 0.2794, "correct": 0.0, "latency_ms": 197.6058, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.48, 0.52], "max_prob": 0.52, "correct": 0.0, "latency_ms": 197.6058, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4274, 0.5726], "max_prob": 0.5726, "correct": 1.0, "latency_ms": 197.6058, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.0734, 0.5299, 0.2869, 0.1098], "max_prob": 0.5299, "correct": 1.0, "latency_ms": 197.6058, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.75], "pred_argmax": 3, "pred_distribution": [0.076908, 0.066407, 0.346835, 0.509851], "max_prob": 0.509851, "correct": 1.0, "latency_ms": 194.2344, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.64, 0.293333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.112889, 0.375962, 0.367863, 0.143286], "max_prob": 0.375962, "correct": 1.0, "latency_ms": 194.2344, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.853, 0.147], "max_prob": 0.853, "correct": 1.0, "latency_ms": 194.2344, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.7952, 0.2048], "max_prob": 0.7952, "correct": 1.0, "latency_ms": 194.2344, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.666667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0355, 0.3908, 0.4615, 0.1122], "max_prob": 0.4615, "correct": 1.0, "latency_ms": 194.2344, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.233333, 0.7], "pred_argmax": 3, "pred_distribution": [0.060994, 0.062394, 0.289271, 0.587341], "max_prob": 0.587341, "correct": 1.0, "latency_ms": 188.9278, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.226667, 0.736667, 0.023333], "pred_argmax": 2, "pred_distribution": [0.069407, 0.287129, 0.49665, 0.146815], "max_prob": 0.49665, "correct": 1.0, "latency_ms": 188.9278, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8667, 0.1333], "max_prob": 0.8667, "correct": 1.0, "latency_ms": 188.9278, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8789, 0.1211], "max_prob": 0.8789, "correct": 1.0, "latency_ms": 188.9278, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.4, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.073, 0.526, 0.2978, 0.1032], "max_prob": 0.526, "correct": 0.0, "latency_ms": 188.9278, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.923333, 0.05, 0.023333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6055, 0.0869, 0.1191, 0.1885], "max_prob": 0.6055, "correct": 1.0, "latency_ms": 175.9693, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.216667, 0.15, 0.05, 0.583333], "pred_argmax": 3, "pred_distribution": [0.283628, 0.177518, 0.205821, 0.333033], "max_prob": 0.333033, "correct": 1.0, "latency_ms": 175.9693, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.365, 0.635], "max_prob": 0.635, "correct": 1.0, "latency_ms": 175.9693, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.3048, 0.6952], "max_prob": 0.6952, "correct": 1.0, "latency_ms": 175.9693, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.65, 0.226667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0917, 0.4583, 0.2693, 0.1807], "max_prob": 0.4583, "correct": 1.0, "latency_ms": 175.9693, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.926207, 0.020798, 0.030797, 0.022198], "max_prob": 0.926207, "correct": 1.0, "latency_ms": 195.2025, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.023333, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.750025, 0.09779, 0.085791, 0.066393], "max_prob": 0.750025, "correct": 1.0, "latency_ms": 195.2025, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8581, 0.1419], "max_prob": 0.8581, "correct": 1.0, "latency_ms": 195.2025, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.1449, 0.8551], "max_prob": 0.8551, "correct": 1.0, "latency_ms": 195.2025, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.316667, 0.633333], "pred_argmax": 2, "pred_distribution": [0.0198, 0.13, 0.4603, 0.3899], "max_prob": 0.4603, "correct": 0.0, "latency_ms": 195.2025, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.216667, 0.38, 0.07], "pred_argmax": 2, "pred_distribution": [0.328933, 0.179518, 0.370737, 0.120812], "max_prob": 0.370737, "correct": 1.0, "latency_ms": 176.297, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.283333, 0.346667, 0.02], "pred_argmax": 1, "pred_distribution": [0.3165, 0.3351, 0.2705, 0.0779], "max_prob": 0.3351, "correct": 0.0, "latency_ms": 176.297, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8751, 0.1249], "max_prob": 0.8751, "correct": 1.0, "latency_ms": 176.297, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3998, 0.6002], "max_prob": 0.6002, "correct": 1.0, "latency_ms": 176.297, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.766667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0626, 0.5796, 0.278, 0.0798], "max_prob": 0.5796, "correct": 1.0, "latency_ms": 176.297, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.416667, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5109, 0.1363, 0.2355, 0.1173], "max_prob": 0.5109, "correct": 0.0, "latency_ms": 185.2471, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.7, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4623, 0.2254, 0.2011, 0.1112], "max_prob": 0.4623, "correct": 0.0, "latency_ms": 185.2471, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8563, 0.1437], "max_prob": 0.8563, "correct": 1.0, "latency_ms": 185.2471, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.3815, 0.6185], "max_prob": 0.6185, "correct": 0.0, "latency_ms": 185.2471, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.55, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0579, 0.5478, 0.2852, 0.1091], "max_prob": 0.5478, "correct": 1.0, "latency_ms": 185.2471, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.008333, 0.0], "pred_argmax": 0, "pred_distribution": [0.924208, 0.021598, 0.030797, 0.023398], "max_prob": 0.924208, "correct": 1.0, "latency_ms": 182.2524, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.05, 0.026667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.70123, 0.114089, 0.10179, 0.082892], "max_prob": 0.70123, "correct": 1.0, "latency_ms": 182.2524, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8618, 0.1382], "max_prob": 0.8618, "correct": 1.0, "latency_ms": 182.2524, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1315, 0.8685], "max_prob": 0.8685, "correct": 1.0, "latency_ms": 182.2524, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.233333, 0.683333], "pred_argmax": 2, "pred_distribution": [0.0219, 0.1486, 0.4705, 0.359], "max_prob": 0.4705, "correct": 0.0, "latency_ms": 182.2524, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 3, "pred_distribution": [0.0401, 0.0829, 0.3448, 0.5322], "max_prob": 0.5322, "correct": 1.0, "latency_ms": 197.0594, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.75, 0.05], "pred_argmax": 2, "pred_distribution": [0.055206, 0.259226, 0.547855, 0.137714], "max_prob": 0.547855, "correct": 1.0, "latency_ms": 197.0594, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8808, 0.1192], "max_prob": 0.8808, "correct": 1.0, "latency_ms": 197.0594, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8616, 0.1384], "max_prob": 0.8616, "correct": 1.0, "latency_ms": 197.0594, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.045195, 0.159684, 0.467953, 0.327167], "max_prob": 0.467953, "correct": 1.0, "latency_ms": 197.0594, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.911809, 0.024498, 0.039796, 0.023898], "max_prob": 0.911809, "correct": 1.0, "latency_ms": 190.5437, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.936667, 0.023333, 0.033333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7141, 0.1152, 0.0979, 0.0728], "max_prob": 0.7141, "correct": 1.0, "latency_ms": 190.5437, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.859, 0.141], "max_prob": 0.859, "correct": 1.0, "latency_ms": 190.5437, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1373, 0.8627], "max_prob": 0.8627, "correct": 1.0, "latency_ms": 190.5437, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.103333, 0.433333, 0.45], "pred_argmax": 2, "pred_distribution": [0.0211, 0.1413, 0.4567, 0.3809], "max_prob": 0.4567, "correct": 0.0, "latency_ms": 190.5437, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.028333, 0.011667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9157, 0.0228, 0.0364, 0.0251], "max_prob": 0.9157, "correct": 1.0, "latency_ms": 195.8716, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.886667, 0.056667, 0.043333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.691169, 0.115112, 0.105811, 0.087909], "max_prob": 0.691169, "correct": 1.0, "latency_ms": 195.8716, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 0, "pred_distribution": [0.8619, 0.1381], "max_prob": 0.8619, "correct": 1.0, "latency_ms": 195.8716, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1336, 0.8664], "max_prob": 0.8664, "correct": 1.0, "latency_ms": 195.8716, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.483333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.0209, 0.1491, 0.459, 0.371], "max_prob": 0.459, "correct": 1.0, "latency_ms": 195.8716, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.043333, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.8094, 0.0551, 0.0803, 0.0552], "max_prob": 0.8094, "correct": 1.0, "latency_ms": 188.0884, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.143333, 0.156667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.414841, 0.170817, 0.181618, 0.232723], "max_prob": 0.414841, "correct": 1.0, "latency_ms": 188.0884, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.46, 0.54], "pred_argmax": 0, "pred_distribution": [0.5188, 0.4812], "max_prob": 0.5188, "correct": 0.0, "latency_ms": 188.0884, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.026667, 0.973333], "pred_argmax": 1, "pred_distribution": [0.1731, 0.8269], "max_prob": 0.8269, "correct": 1.0, "latency_ms": 188.0884, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.316667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0784, 0.4887, 0.2871, 0.1458], "max_prob": 0.4887, "correct": 1.0, "latency_ms": 188.0884, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.043333, 0.5, 0.45], "pred_argmax": 3, "pred_distribution": [0.0452, 0.0537, 0.2535, 0.6476], "max_prob": 0.6476, "correct": 0.0, "latency_ms": 190.7963, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.65, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0731, 0.2824, 0.5111, 0.1334], "max_prob": 0.5111, "correct": 1.0, "latency_ms": 190.7963, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8636, 0.1364], "max_prob": 0.8636, "correct": 1.0, "latency_ms": 190.7963, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8809, 0.1191], "max_prob": 0.8809, "correct": 1.0, "latency_ms": 190.7963, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.3, 0.05], "pred_argmax": 1, "pred_distribution": [0.0669, 0.4891, 0.3317, 0.1123], "max_prob": 0.4891, "correct": 1.0, "latency_ms": 190.7963, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.663333, 0.016667, 0.02, 0.3], "pred_argmax": 0, "pred_distribution": [0.8087, 0.0511, 0.0809, 0.0593], "max_prob": 0.8087, "correct": 1.0, "latency_ms": 183.6468, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.373333, 0.053333, 0.136667, 0.436667], "pred_argmax": 0, "pred_distribution": [0.3842, 0.1778, 0.1853, 0.2527], "max_prob": 0.3842, "correct": 0.0, "latency_ms": 183.6468, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4367, 0.5633], "max_prob": 0.5633, "correct": 1.0, "latency_ms": 183.6468, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.31, 0.69], "pred_argmax": 1, "pred_distribution": [0.1628, 0.8372], "max_prob": 0.8372, "correct": 1.0, "latency_ms": 183.6468, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0628, 0.4968, 0.2867, 0.1537], "max_prob": 0.4968, "correct": 1.0, "latency_ms": 183.6468, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.03, 0.023333, 0.32], "pred_argmax": 0, "pred_distribution": [0.7668, 0.0357, 0.1005, 0.097], "max_prob": 0.7668, "correct": 1.0, "latency_ms": 186.5923, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.276667, 0.106667, 0.1, 0.516667], "pred_argmax": 0, "pred_distribution": [0.3491, 0.1868, 0.2043, 0.2598], "max_prob": 0.3491, "correct": 0.0, "latency_ms": 186.5923, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.353333, 0.646667], "pred_argmax": 1, "pred_distribution": [0.4461, 0.5539], "max_prob": 0.5539, "correct": 1.0, "latency_ms": 186.5923, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.2079, 0.7921], "max_prob": 0.7921, "correct": 1.0, "latency_ms": 186.5923, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.45, 0.466667], "pred_argmax": 3, "pred_distribution": [0.0213, 0.1288, 0.4017, 0.4482], "max_prob": 0.4482, "correct": 1.0, "latency_ms": 186.5923, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.066667, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.789321, 0.042096, 0.089391, 0.079192], "max_prob": 0.789321, "correct": 1.0, "latency_ms": 191.8545, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.206667, 0.123333, 0.103333], "pred_argmax": 0, "pred_distribution": [0.3645, 0.1866, 0.2012, 0.2477], "max_prob": 0.3645, "correct": 1.0, "latency_ms": 191.8545, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.546667, 0.453333], "pred_argmax": 1, "pred_distribution": [0.4743, 0.5257], "max_prob": 0.5257, "correct": 0.0, "latency_ms": 191.8545, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.2032, 0.7968], "max_prob": 0.7968, "correct": 1.0, "latency_ms": 191.8545, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.033, 0.1727, 0.4041, 0.3902], "max_prob": 0.4041, "correct": 0.0, "latency_ms": 191.8545, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.166667, 0.063333, 0.336667], "pred_argmax": 0, "pred_distribution": [0.7616, 0.048, 0.1053, 0.0851], "max_prob": 0.7616, "correct": 1.0, "latency_ms": 189.6174, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.273333, 0.126667, 0.25, 0.35], "pred_argmax": 0, "pred_distribution": [0.3834, 0.1796, 0.1906, 0.2464], "max_prob": 0.3834, "correct": 0.0, "latency_ms": 189.6174, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.386667, 0.613333], "pred_argmax": 0, "pred_distribution": [0.5181, 0.4819], "max_prob": 0.5181, "correct": 0.0, "latency_ms": 189.6174, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.04, 0.96], "pred_argmax": 1, "pred_distribution": [0.1929, 0.8071], "max_prob": 0.8071, "correct": 1.0, "latency_ms": 189.6174, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 2, "pred_distribution": [0.030503, 0.174317, 0.40404, 0.391139], "max_prob": 0.40404, "correct": 0.0, "latency_ms": 189.6174, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.023333, 0.143333, 0.826667], "pred_argmax": 3, "pred_distribution": [0.0227, 0.0559, 0.3243, 0.5971], "max_prob": 0.5971, "correct": 1.0, "latency_ms": 184.1533, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.483333, 0.45, 0.046667], "pred_argmax": 2, "pred_distribution": [0.0457, 0.2934, 0.5613, 0.0996], "max_prob": 0.5613, "correct": 0.0, "latency_ms": 184.1533, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8725, 0.1275], "max_prob": 0.8725, "correct": 1.0, "latency_ms": 184.1533, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8514, 0.1486], "max_prob": 0.8514, "correct": 1.0, "latency_ms": 184.1533, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.366667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0504, 0.4755, 0.3719, 0.1022], "max_prob": 0.4755, "correct": 1.0, "latency_ms": 184.1533, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.656667, 0.026667, 0.25, 0.066667], "pred_argmax": 0, "pred_distribution": [0.3454, 0.1474, 0.3297, 0.1775], "max_prob": 0.3454, "correct": 1.0, "latency_ms": 190.4315, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.053333, 0.28, 0.0], "pred_argmax": 0, "pred_distribution": [0.366363, 0.242476, 0.259474, 0.131687], "max_prob": 0.366363, "correct": 1.0, "latency_ms": 190.4315, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.982667, 0.017333], "pred_argmax": 0, "pred_distribution": [0.8526, 0.1474], "max_prob": 0.8526, "correct": 1.0, "latency_ms": 190.4315, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 1, "pred_distribution": [0.4353, 0.5647], "max_prob": 0.5647, "correct": 1.0, "latency_ms": 190.4315, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0493, 0.4513, 0.386, 0.1134], "max_prob": 0.4513, "correct": 0.0, "latency_ms": 190.4315, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.023333, 0.316667, 0.616667], "pred_argmax": 3, "pred_distribution": [0.0901, 0.0746, 0.3156, 0.5197], "max_prob": 0.5197, "correct": 1.0, "latency_ms": 180.3789, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.683333, 0.25, 0.03], "pred_argmax": 1, "pred_distribution": [0.131513, 0.442944, 0.275928, 0.149615], "max_prob": 0.442944, "correct": 1.0, "latency_ms": 180.3789, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8658, 0.1342], "max_prob": 0.8658, "correct": 1.0, "latency_ms": 180.3789, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7695, 0.2305], "max_prob": 0.7695, "correct": 1.0, "latency_ms": 180.3789, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.383333, 0.333333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.0492, 0.4139, 0.385, 0.1519], "max_prob": 0.4139, "correct": 1.0, "latency_ms": 180.3789, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.2, 0.75], "pred_argmax": 3, "pred_distribution": [0.0519, 0.0634, 0.3089, 0.5758], "max_prob": 0.5758, "correct": 1.0, "latency_ms": 176.4974, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.4, 0.51, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0809, 0.3104, 0.4747, 0.134], "max_prob": 0.4747, "correct": 1.0, "latency_ms": 176.4974, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.877, 0.123], "max_prob": 0.877, "correct": 1.0, "latency_ms": 176.4974, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.8423, 0.1577], "max_prob": 0.8423, "correct": 1.0, "latency_ms": 176.4974, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.233333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0655, 0.4648, 0.3565, 0.1132], "max_prob": 0.4648, "correct": 1.0, "latency_ms": 176.4974, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.106667, 0.39, 0.2], "pred_argmax": 2, "pred_distribution": [0.333, 0.1874, 0.3561, 0.1235], "max_prob": 0.3561, "correct": 1.0, "latency_ms": 197.7006, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.283333, 0.393333, 0.04], "pred_argmax": 1, "pred_distribution": [0.2903, 0.309, 0.3036, 0.0971], "max_prob": 0.309, "correct": 0.0, "latency_ms": 197.7006, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8296, 0.1704], "max_prob": 0.8296, "correct": 1.0, "latency_ms": 197.7006, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.526667, 0.473333], "pred_argmax": 1, "pred_distribution": [0.4281, 0.5719], "max_prob": 0.5719, "correct": 0.0, "latency_ms": 197.7006, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.019798, 0.155084, 0.463154, 0.361964], "max_prob": 0.463154, "correct": 1.0, "latency_ms": 197.7006, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.2, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.3845, 0.1701, 0.3348, 0.1106], "max_prob": 0.3845, "correct": 1.0, "latency_ms": 211.8108, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.093333, 0.056667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.3072, 0.2976, 0.3068, 0.0884], "max_prob": 0.3072, "correct": 1.0, "latency_ms": 211.8108, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8192, 0.1808], "max_prob": 0.8192, "correct": 1.0, "latency_ms": 211.8108, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.063333, 0.936667], "pred_argmax": 1, "pred_distribution": [0.419, 0.581], "max_prob": 0.581, "correct": 1.0, "latency_ms": 211.8108, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.45, 0.45], "pred_argmax": 2, "pred_distribution": [0.020998, 0.144686, 0.458954, 0.375362], "max_prob": 0.458954, "correct": 0.0, "latency_ms": 211.8108, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.133333, 0.48, 0.07], "pred_argmax": 0, "pred_distribution": [0.358764, 0.186781, 0.344266, 0.110189], "max_prob": 0.358764, "correct": 0.0, "latency_ms": 208.5011, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.2, 0.5, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2899, 0.3101, 0.3117, 0.0883], "max_prob": 0.3117, "correct": 1.0, "latency_ms": 208.5011, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8149, 0.1851], "max_prob": 0.8149, "correct": 1.0, "latency_ms": 208.5011, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4307, 0.5693], "max_prob": 0.5693, "correct": 1.0, "latency_ms": 208.5011, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 2, "pred_distribution": [0.02, 0.1427, 0.4608, 0.3765], "max_prob": 0.4608, "correct": 0.0, "latency_ms": 208.5011, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.083333, 0.883333], "pred_argmax": 3, "pred_distribution": [0.063794, 0.058994, 0.380662, 0.49655], "max_prob": 0.49655, "correct": 1.0, "latency_ms": 203.3599, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.533333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.1098, 0.2614, 0.4985, 0.1303], "max_prob": 0.4985, "correct": 1.0, "latency_ms": 203.3599, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8662, 0.1338], "max_prob": 0.8662, "correct": 1.0, "latency_ms": 203.3599, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8279, 0.1721], "max_prob": 0.8279, "correct": 1.0, "latency_ms": 203.3599, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.416667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.0218, 0.0984, 0.4886, 0.3912], "max_prob": 0.4886, "correct": 0.0, "latency_ms": 203.3599, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.266667, 0.666667], "pred_argmax": 3, "pred_distribution": [0.029697, 0.059194, 0.311369, 0.59974], "max_prob": 0.59974, "correct": 1.0, "latency_ms": 196.4326, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.06, 0.586667, 0.33, 0.023333], "pred_argmax": 2, "pred_distribution": [0.0733, 0.3542, 0.4591, 0.1134], "max_prob": 0.4591, "correct": 0.0, "latency_ms": 196.4326, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.867, 0.133], "max_prob": 0.867, "correct": 1.0, "latency_ms": 196.4326, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.8035, 0.1965], "max_prob": 0.8035, "correct": 1.0, "latency_ms": 196.4326, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.11, 0.506667, 0.376667], "pred_argmax": 2, "pred_distribution": [0.0393, 0.4054, 0.4596, 0.0957], "max_prob": 0.4596, "correct": 1.0, "latency_ms": 196.4326, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.85, 0.043333, 0.093333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.819582, 0.049305, 0.073707, 0.057406], "max_prob": 0.819582, "correct": 1.0, "latency_ms": 201.7185, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.15, 0.216667], "pred_argmax": 0, "pred_distribution": [0.4017, 0.1602, 0.1897, 0.2484], "max_prob": 0.4017, "correct": 1.0, "latency_ms": 201.7185, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.4956, 0.5044], "max_prob": 0.5044, "correct": 1.0, "latency_ms": 201.7185, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.1949, 0.8051], "max_prob": 0.8051, "correct": 1.0, "latency_ms": 201.7185, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.146667, 0.693333, 0.136667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0701, 0.4773, 0.3087, 0.1439], "max_prob": 0.4773, "correct": 1.0, "latency_ms": 201.7185, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.216667, 0.7], "pred_argmax": 3, "pred_distribution": [0.0375, 0.0768, 0.3227, 0.563], "max_prob": 0.563, "correct": 1.0, "latency_ms": 188.6203, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.583333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.058306, 0.287429, 0.534053, 0.120212], "max_prob": 0.534053, "correct": 1.0, "latency_ms": 188.6203, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8761, 0.1239], "max_prob": 0.8761, "correct": 1.0, "latency_ms": 188.6203, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.8687, 0.1313], "max_prob": 0.8687, "correct": 1.0, "latency_ms": 188.6203, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.383333, 0.493333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0899, 0.4496, 0.3312, 0.1293], "max_prob": 0.4496, "correct": 0.0, "latency_ms": 188.6203, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.920192, 0.024102, 0.035704, 0.020002], "max_prob": 0.920192, "correct": 1.0, "latency_ms": 192.2822, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.023333, 0.02, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7645, 0.0931, 0.0805, 0.0619], "max_prob": 0.7645, "correct": 1.0, "latency_ms": 192.2822, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8838, 0.1162], "max_prob": 0.8838, "correct": 1.0, "latency_ms": 192.2822, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.1325, 0.8675], "max_prob": 0.8675, "correct": 1.0, "latency_ms": 192.2822, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.65, 0.1], "pred_argmax": 1, "pred_distribution": [0.027997, 0.460754, 0.40236, 0.108889], "max_prob": 0.460754, "correct": 0.0, "latency_ms": 192.2822, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.166667, 0.566667, 0.1], "pred_argmax": 0, "pred_distribution": [0.3897, 0.1785, 0.329, 0.1028], "max_prob": 0.3897, "correct": 0.0, "latency_ms": 191.9566, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.613333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.3269, 0.3253, 0.2724, 0.0754], "max_prob": 0.3269, "correct": 0.0, "latency_ms": 191.9566, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8727, 0.1273], "max_prob": 0.8727, "correct": 1.0, "latency_ms": 191.9566, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4092, 0.5908], "max_prob": 0.5908, "correct": 1.0, "latency_ms": 191.9566, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.566667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0553, 0.5808, 0.2809, 0.083], "max_prob": 0.5808, "correct": 0.0, "latency_ms": 191.9566, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.826667, 0.136667, 0.03, 0.006667], "pred_argmax": 0, "pred_distribution": [0.8797, 0.0411, 0.0531, 0.0261], "max_prob": 0.8797, "correct": 1.0, "latency_ms": 183.8784, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.09, 0.076667, 0.01], "pred_argmax": 0, "pred_distribution": [0.7247, 0.1065, 0.093, 0.0758], "max_prob": 0.7247, "correct": 1.0, "latency_ms": 183.8784, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8755, 0.1245], "max_prob": 0.8755, "correct": 1.0, "latency_ms": 183.8784, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.1536, 0.8464], "max_prob": 0.8464, "correct": 1.0, "latency_ms": 183.8784, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.633333, 0.076667], "pred_argmax": 1, "pred_distribution": [0.0281, 0.4307, 0.4295, 0.1117], "max_prob": 0.4307, "correct": 0.0, "latency_ms": 183.8784, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.166667, 0.8], "pred_argmax": 3, "pred_distribution": [0.073, 0.0668, 0.3085, 0.5517], "max_prob": 0.5517, "correct": 1.0, "latency_ms": 191.5363, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.75, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0909, 0.2997, 0.4841, 0.1253], "max_prob": 0.4841, "correct": 1.0, "latency_ms": 191.5363, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8742, 0.1258], "max_prob": 0.8742, "correct": 1.0, "latency_ms": 191.5363, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8748, 0.1252], "max_prob": 0.8748, "correct": 1.0, "latency_ms": 191.5363, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.4, 0.263333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.066707, 0.410441, 0.388039, 0.134813], "max_prob": 0.410441, "correct": 1.0, "latency_ms": 191.5363, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.07, 0.183333, 0.726667], "pred_argmax": 3, "pred_distribution": [0.086209, 0.065407, 0.380838, 0.467547], "max_prob": 0.467547, "correct": 1.0, "latency_ms": 192.386, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.466667, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1289, 0.3894, 0.3543, 0.1274], "max_prob": 0.3894, "correct": 1.0, "latency_ms": 192.386, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8489, 0.1511], "max_prob": 0.8489, "correct": 1.0, "latency_ms": 192.386, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7741, 0.2259], "max_prob": 0.7741, "correct": 1.0, "latency_ms": 192.386, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.086667, 0.433333, 0.466667], "pred_argmax": 3, "pred_distribution": [0.016298, 0.087091, 0.425357, 0.471253], "max_prob": 0.471253, "correct": 1.0, "latency_ms": 192.386, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.326667, 0.006667, 0.533333, 0.133333], "pred_argmax": 0, "pred_distribution": [0.4939, 0.1316, 0.2496, 0.1249], "max_prob": 0.4939, "correct": 0.0, "latency_ms": 182.7513, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.616667, 0.0], "pred_argmax": 0, "pred_distribution": [0.453, 0.2103, 0.2088, 0.1279], "max_prob": 0.453, "correct": 0.0, "latency_ms": 182.7513, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8494, 0.1506], "max_prob": 0.8494, "correct": 1.0, "latency_ms": 182.7513, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.673333, 0.326667], "pred_argmax": 1, "pred_distribution": [0.3734, 0.6266], "max_prob": 0.6266, "correct": 0.0, "latency_ms": 182.7513, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.9, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.0479, 0.4998, 0.3282, 0.1241], "max_prob": 0.4998, "correct": 1.0, "latency_ms": 182.7513, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.033333, 0.366667, 0.583333], "pred_argmax": 2, "pred_distribution": [0.0652, 0.1258, 0.4455, 0.3635], "max_prob": 0.4455, "correct": 0.0, "latency_ms": 189.5393, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.65, 0.033333], "pred_argmax": 2, "pred_distribution": [0.086509, 0.319132, 0.481748, 0.112611], "max_prob": 0.481748, "correct": 1.0, "latency_ms": 189.5393, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8556, 0.1444], "max_prob": 0.8556, "correct": 1.0, "latency_ms": 189.5393, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.752, 0.248], "max_prob": 0.752, "correct": 1.0, "latency_ms": 189.5393, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 2, "pred_distribution": [0.033503, 0.20262, 0.480948, 0.282928], "max_prob": 0.480948, "correct": 1.0, "latency_ms": 189.5393, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.933333, 0.053333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7737, 0.0547, 0.0956, 0.076], "max_prob": 0.7737, "correct": 1.0, "latency_ms": 193.9347, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.11, 0.153333, 0.07], "pred_argmax": 0, "pred_distribution": [0.392839, 0.172617, 0.183018, 0.251525], "max_prob": 0.392839, "correct": 1.0, "latency_ms": 193.9347, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 1, "pred_distribution": [0.4616, 0.5384], "max_prob": 0.5384, "correct": 0.0, "latency_ms": 193.9347, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.2121, 0.7879], "max_prob": 0.7879, "correct": 1.0, "latency_ms": 193.9347, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.643333, 0.116667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0715, 0.4853, 0.2915, 0.1517], "max_prob": 0.4853, "correct": 1.0, "latency_ms": 193.9347, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.096667, 0.203333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.9106, 0.0291, 0.037, 0.0233], "max_prob": 0.9106, "correct": 1.0, "latency_ms": 187.7875, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.673333, 0.08, 0.226667, 0.02], "pred_argmax": 0, "pred_distribution": [0.7226, 0.104, 0.0937, 0.0797], "max_prob": 0.7226, "correct": 1.0, "latency_ms": 187.7875, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8785, 0.1215], "max_prob": 0.8785, "correct": 1.0, "latency_ms": 187.7875, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.1445, 0.8555], "max_prob": 0.8555, "correct": 1.0, "latency_ms": 187.7875, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.08, 0.793333, 0.116667, 0.01], "pred_argmax": 1, "pred_distribution": [0.0385, 0.5312, 0.3248, 0.1055], "max_prob": 0.5312, "correct": 1.0, "latency_ms": 187.7875, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.023333, 0.01, 0.0], "pred_argmax": 0, "pred_distribution": [0.8078, 0.0489, 0.0861, 0.0572], "max_prob": 0.8078, "correct": 1.0, "latency_ms": 200.0301, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.05, 0.09, 0.2], "pred_argmax": 0, "pred_distribution": [0.442744, 0.150215, 0.174217, 0.232823], "max_prob": 0.442744, "correct": 1.0, "latency_ms": 200.0301, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.5143, 0.4857], "max_prob": 0.5143, "correct": 1.0, "latency_ms": 200.0301, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.1779, 0.8221], "max_prob": 0.8221, "correct": 1.0, "latency_ms": 200.0301, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.683333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0474, 0.4412, 0.3752, 0.1362], "max_prob": 0.4412, "correct": 0.0, "latency_ms": 200.0301, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.15, 0.043333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.363336, 0.179218, 0.344434, 0.113011], "max_prob": 0.363336, "correct": 1.0, "latency_ms": 187.3841, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.86, 0.08, 0.053333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3242, 0.3063, 0.284, 0.0855], "max_prob": 0.3242, "correct": 1.0, "latency_ms": 187.3841, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8322, 0.1678], "max_prob": 0.8322, "correct": 1.0, "latency_ms": 187.3841, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.4038, 0.5962], "max_prob": 0.5962, "correct": 1.0, "latency_ms": 187.3841, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.366667, 0.533333], "pred_argmax": 2, "pred_distribution": [0.0141, 0.1081, 0.4837, 0.3941], "max_prob": 0.4837, "correct": 0.0, "latency_ms": 187.3841, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.273333, 0.326667, 0.04], "pred_argmax": 0, "pred_distribution": [0.468053, 0.162384, 0.287371, 0.082192], "max_prob": 0.468053, "correct": 1.0, "latency_ms": 198.9601, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.46, 0.146667, 0.376667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.3252, 0.3021, 0.2939, 0.0788], "max_prob": 0.3252, "correct": 1.0, "latency_ms": 198.9601, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8309, 0.1691], "max_prob": 0.8309, "correct": 1.0, "latency_ms": 198.9601, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.376667, 0.623333], "pred_argmax": 1, "pred_distribution": [0.358, 0.642], "max_prob": 0.642, "correct": 1.0, "latency_ms": 198.9601, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.113333, 0.466667, 0.4], "pred_argmax": 2, "pred_distribution": [0.0177, 0.1529, 0.4689, 0.3605], "max_prob": 0.4689, "correct": 1.0, "latency_ms": 198.9601, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.03, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.89909, 0.024102, 0.045505, 0.031303], "max_prob": 0.89909, "correct": 1.0, "latency_ms": 183.8937, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.036667, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.689931, 0.123588, 0.114189, 0.072293], "max_prob": 0.689931, "correct": 1.0, "latency_ms": 183.8937, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8649, 0.1351], "max_prob": 0.8649, "correct": 1.0, "latency_ms": 183.8937, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1469, 0.8531], "max_prob": 0.8531, "correct": 1.0, "latency_ms": 183.8937, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.466667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.018302, 0.134713, 0.454745, 0.392239], "max_prob": 0.454745, "correct": 0.0, "latency_ms": 183.8937, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.050017, 0.183417, 0.633534, 0.133033], "pred_argmax": 2, "pred_distribution": [0.1205, 0.1667, 0.4926, 0.2202], "max_prob": 0.4926, "correct": 1.0, "latency_ms": 184.6546, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.25, 0.616667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.1443, 0.3542, 0.3979, 0.1036], "max_prob": 0.3979, "correct": 1.0, "latency_ms": 184.6546, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966333, 0.033667], "pred_argmax": 0, "pred_distribution": [0.8487, 0.1513], "max_prob": 0.8487, "correct": 1.0, "latency_ms": 184.6546, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.883333, 0.116667], "pred_argmax": 0, "pred_distribution": [0.5934, 0.4066], "max_prob": 0.5934, "correct": 1.0, "latency_ms": 184.6546, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.6, 0.083333], "pred_argmax": 1, "pred_distribution": [0.060306, 0.490949, 0.350335, 0.09841], "max_prob": 0.490949, "correct": 0.0, "latency_ms": 184.6546, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.01, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9034, 0.0237, 0.0445, 0.0284], "max_prob": 0.9034, "correct": 1.0, "latency_ms": 180.0558, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.033333, 0.016667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6963, 0.1185, 0.1034, 0.0818], "max_prob": 0.6963, "correct": 1.0, "latency_ms": 180.0558, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8673, 0.1327], "max_prob": 0.8673, "correct": 1.0, "latency_ms": 180.0558, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.01, 0.99], "pred_argmax": 1, "pred_distribution": [0.1474, 0.8526], "max_prob": 0.8526, "correct": 1.0, "latency_ms": 180.0558, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.483333, 0.483333], "pred_argmax": 2, "pred_distribution": [0.018602, 0.115412, 0.487849, 0.378138], "max_prob": 0.487849, "correct": 0.0, "latency_ms": 180.0558, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0297, 0.0663, 0.2657, 0.6383], "max_prob": 0.6383, "correct": 1.0, "latency_ms": 197.5145, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.283333, 0.633333, 0.07], "pred_argmax": 2, "pred_distribution": [0.0499, 0.2783, 0.5467, 0.1251], "max_prob": 0.5467, "correct": 1.0, "latency_ms": 197.5145, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8826, 0.1174], "max_prob": 0.8826, "correct": 1.0, "latency_ms": 197.5145, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8722, 0.1278], "max_prob": 0.8722, "correct": 1.0, "latency_ms": 197.5145, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.633333, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.080892, 0.539946, 0.293671, 0.085491], "max_prob": 0.539946, "correct": 1.0, "latency_ms": 197.5145, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.25, 0.516667, 0.1], "pred_argmax": 2, "pred_distribution": [0.3068, 0.1653, 0.3783, 0.1496], "max_prob": 0.3783, "correct": 1.0, "latency_ms": 184.3267, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.45, 0.323333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.3196, 0.3263, 0.2734, 0.0807], "max_prob": 0.3263, "correct": 1.0, "latency_ms": 184.3267, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8715, 0.1285], "max_prob": 0.8715, "correct": 1.0, "latency_ms": 184.3267, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4071, 0.5929], "max_prob": 0.5929, "correct": 1.0, "latency_ms": 184.3267, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.416667, 0.5, 0.04], "pred_argmax": 1, "pred_distribution": [0.0564, 0.5625, 0.29, 0.0911], "max_prob": 0.5625, "correct": 0.0, "latency_ms": 184.3267, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.053333, 0.15, 0.766667], "pred_argmax": 3, "pred_distribution": [0.09679, 0.073693, 0.30227, 0.527247], "max_prob": 0.527247, "correct": 1.0, "latency_ms": 191.5076, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.7, 0.25, 0.026667], "pred_argmax": 1, "pred_distribution": [0.1435, 0.3904, 0.3174, 0.1487], "max_prob": 0.3904, "correct": 1.0, "latency_ms": 191.5076, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.859, 0.141], "max_prob": 0.859, "correct": 1.0, "latency_ms": 191.5076, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.7749, 0.2251], "max_prob": 0.7749, "correct": 1.0, "latency_ms": 191.5076, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0484, 0.4648, 0.384, 0.1028], "max_prob": 0.4648, "correct": 1.0, "latency_ms": 191.5076, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.1, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0352, 0.0759, 0.3609, 0.528], "max_prob": 0.528, "correct": 1.0, "latency_ms": 190.7894, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.716667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0564, 0.2953, 0.5168, 0.1315], "max_prob": 0.5168, "correct": 1.0, "latency_ms": 190.7894, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8774, 0.1226], "max_prob": 0.8774, "correct": 1.0, "latency_ms": 190.7894, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8557, 0.1443], "max_prob": 0.8557, "correct": 1.0, "latency_ms": 190.7894, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.25, 0.6, 0.133333], "pred_argmax": 1, "pred_distribution": [0.079408, 0.456446, 0.354735, 0.109411], "max_prob": 0.456446, "correct": 0.0, "latency_ms": 190.7894, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.693333, 0.003333, 0.235, 0.068333], "pred_argmax": 0, "pred_distribution": [0.675, 0.0696, 0.1723, 0.0831], "max_prob": 0.675, "correct": 1.0, "latency_ms": 176.4356, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.64, 0.053333, 0.286667, 0.02], "pred_argmax": 0, "pred_distribution": [0.5862, 0.1763, 0.14, 0.0975], "max_prob": 0.5862, "correct": 1.0, "latency_ms": 176.4356, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8561, 0.1439], "max_prob": 0.8561, "correct": 1.0, "latency_ms": 176.4356, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.2483, 0.7517], "max_prob": 0.7517, "correct": 1.0, "latency_ms": 176.4356, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.566667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.023002, 0.179518, 0.448145, 0.349335], "max_prob": 0.448145, "correct": 1.0, "latency_ms": 176.4356, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.026667, 0.006333, 0.000333], "pred_argmax": 0, "pred_distribution": [0.89801, 0.034797, 0.039696, 0.027497], "max_prob": 0.89801, "correct": 1.0, "latency_ms": 175.7433, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956865, 0.019901, 0.01495, 0.008284], "pred_argmax": 0, "pred_distribution": [0.7191, 0.1078, 0.0927, 0.0804], "max_prob": 0.7191, "correct": 1.0, "latency_ms": 175.7433, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8785, 0.1215], "max_prob": 0.8785, "correct": 1.0, "latency_ms": 175.7433, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1449, 0.8551], "max_prob": 0.8551, "correct": 1.0, "latency_ms": 175.7433, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.55, 0.416667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0448, 0.5195, 0.3295, 0.1062], "max_prob": 0.5195, "correct": 1.0, "latency_ms": 175.7433, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.383333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0245, 0.0684, 0.4022, 0.5049], "max_prob": 0.5049, "correct": 1.0, "latency_ms": 197.9186, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.616667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0536, 0.3089, 0.5231, 0.1144], "max_prob": 0.5231, "correct": 1.0, "latency_ms": 197.9186, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8753, 0.1247], "max_prob": 0.8753, "correct": 1.0, "latency_ms": 197.9186, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.8318, 0.1682], "max_prob": 0.8318, "correct": 1.0, "latency_ms": 197.9186, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.2, 0.666667, 0.126667], "pred_argmax": 2, "pred_distribution": [0.029203, 0.386239, 0.457646, 0.126913], "max_prob": 0.457646, "correct": 1.0, "latency_ms": 197.9186, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0315, 0.0826, 0.3195, 0.5664], "max_prob": 0.5664, "correct": 1.0, "latency_ms": 179.8494, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.416667, 0.466667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0585, 0.3202, 0.5152, 0.1061], "max_prob": 0.5152, "correct": 1.0, "latency_ms": 179.8494, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8673, 0.1327], "max_prob": 0.8673, "correct": 1.0, "latency_ms": 179.8494, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.8365, 0.1635], "max_prob": 0.8365, "correct": 1.0, "latency_ms": 179.8494, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.383333, 0.383333, 0.2], "pred_argmax": 1, "pred_distribution": [0.0737, 0.4369, 0.3308, 0.1586], "max_prob": 0.4369, "correct": 0.0, "latency_ms": 179.8494, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.2, 0.8], "pred_argmax": 3, "pred_distribution": [0.037096, 0.078292, 0.354065, 0.530547], "max_prob": 0.530547, "correct": 1.0, "latency_ms": 185.6175, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.716667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0608, 0.3093, 0.52, 0.1099], "max_prob": 0.52, "correct": 1.0, "latency_ms": 185.6175, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8816, 0.1184], "max_prob": 0.8816, "correct": 1.0, "latency_ms": 185.6175, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.859, 0.141], "max_prob": 0.859, "correct": 1.0, "latency_ms": 185.6175, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.5, 0.25, 0.2], "pred_argmax": 1, "pred_distribution": [0.076592, 0.476052, 0.328767, 0.118588], "max_prob": 0.476052, "correct": 1.0, "latency_ms": 185.6175, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.093333, 0.873333], "pred_argmax": 3, "pred_distribution": [0.067093, 0.060294, 0.346865, 0.525747], "max_prob": 0.525747, "correct": 1.0, "latency_ms": 195.5167, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.3, 0.61, 0.07], "pred_argmax": 2, "pred_distribution": [0.0911, 0.2778, 0.5027, 0.1284], "max_prob": 0.5027, "correct": 1.0, "latency_ms": 195.5167, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8755, 0.1245], "max_prob": 0.8755, "correct": 1.0, "latency_ms": 195.5167, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8471, 0.1529], "max_prob": 0.8471, "correct": 1.0, "latency_ms": 195.5167, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.433333, 0.45], "pred_argmax": 2, "pred_distribution": [0.0331, 0.1307, 0.4894, 0.3468], "max_prob": 0.4894, "correct": 0.0, "latency_ms": 195.5167, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.25, 0.683333], "pred_argmax": 3, "pred_distribution": [0.0527, 0.0563, 0.3068, 0.5842], "max_prob": 0.5842, "correct": 1.0, "latency_ms": 191.0449, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.47, 0.46, 0.033333], "pred_argmax": 2, "pred_distribution": [0.072807, 0.294929, 0.538154, 0.094109], "max_prob": 0.538154, "correct": 0.0, "latency_ms": 191.0449, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.879, 0.121], "max_prob": 0.879, "correct": 1.0, "latency_ms": 191.0449, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.8914, 0.1086], "max_prob": 0.8914, "correct": 1.0, "latency_ms": 191.0449, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.533333, 0.25], "pred_argmax": 1, "pred_distribution": [0.047095, 0.434657, 0.405759, 0.112489], "max_prob": 0.434657, "correct": 0.0, "latency_ms": 191.0449, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.043333, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9352, 0.0231, 0.0246, 0.0171], "max_prob": 0.9352, "correct": 1.0, "latency_ms": 183.6896, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.09, 0.066667, 0.01], "pred_argmax": 0, "pred_distribution": [0.7719, 0.091, 0.075, 0.0621], "max_prob": 0.7719, "correct": 1.0, "latency_ms": 183.6896, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.946667, 0.053333], "pred_argmax": 0, "pred_distribution": [0.8903, 0.1097], "max_prob": 0.8903, "correct": 1.0, "latency_ms": 183.6896, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.1225, 0.8775], "max_prob": 0.8775, "correct": 1.0, "latency_ms": 183.6896, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.283333, 0.633333, 0.063333], "pred_argmax": 1, "pred_distribution": [0.036, 0.5346, 0.3116, 0.1178], "max_prob": 0.5346, "correct": 0.0, "latency_ms": 183.6896, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.11, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.9241, 0.0298, 0.0281, 0.018], "max_prob": 0.9241, "correct": 1.0, "latency_ms": 193.0962, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.84, 0.09, 0.06, 0.01], "pred_argmax": 0, "pred_distribution": [0.7724, 0.0891, 0.0767, 0.0618], "max_prob": 0.7724, "correct": 1.0, "latency_ms": 193.0962, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8746, 0.1254], "max_prob": 0.8746, "correct": 1.0, "latency_ms": 193.0962, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.1383, 0.8617], "max_prob": 0.8617, "correct": 1.0, "latency_ms": 193.0962, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.766667, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0439, 0.537, 0.3094, 0.1097], "max_prob": 0.537, "correct": 1.0, "latency_ms": 193.0962, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.8], "pred_argmax": 3, "pred_distribution": [0.0349, 0.0736, 0.3112, 0.5803], "max_prob": 0.5803, "correct": 1.0, "latency_ms": 184.6196, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.26, 0.683333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.055594, 0.277872, 0.543346, 0.123188], "max_prob": 0.543346, "correct": 1.0, "latency_ms": 184.6196, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8679, 0.1321], "max_prob": 0.8679, "correct": 1.0, "latency_ms": 184.6196, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8569, 0.1431], "max_prob": 0.8569, "correct": 1.0, "latency_ms": 184.6196, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.2, 0.6, 0.156667], "pred_argmax": 1, "pred_distribution": [0.0583, 0.449, 0.4009, 0.0918], "max_prob": 0.449, "correct": 0.0, "latency_ms": 184.6196, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.03, 0.09, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0305, 0.0587, 0.2752, 0.6356], "max_prob": 0.6356, "correct": 1.0, "latency_ms": 182.6703, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.36, 0.55, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0778, 0.3649, 0.4397, 0.1176], "max_prob": 0.4397, "correct": 1.0, "latency_ms": 182.6703, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8689, 0.1311], "max_prob": 0.8689, "correct": 1.0, "latency_ms": 182.6703, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.7926, 0.2074], "max_prob": 0.7926, "correct": 1.0, "latency_ms": 182.6703, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.25, 0.25], "pred_argmax": 1, "pred_distribution": [0.0457, 0.4557, 0.405, 0.0936], "max_prob": 0.4557, "correct": 1.0, "latency_ms": 182.6703, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 3, "pred_distribution": [0.0639, 0.0832, 0.4003, 0.4526], "max_prob": 0.4526, "correct": 1.0, "latency_ms": 218.1179, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.416667, 0.45, 0.093333], "pred_argmax": 2, "pred_distribution": [0.084308, 0.278028, 0.487349, 0.150315], "max_prob": 0.487349, "correct": 1.0, "latency_ms": 218.1179, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.868, 0.132], "max_prob": 0.868, "correct": 1.0, "latency_ms": 218.1179, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.6602, 0.3398], "max_prob": 0.6602, "correct": 1.0, "latency_ms": 218.1179, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.65, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0379, 0.4065, 0.4331, 0.1225], "max_prob": 0.4331, "correct": 1.0, "latency_ms": 218.1179, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.03, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.9156, 0.0264, 0.037, 0.021], "max_prob": 0.9156, "correct": 1.0, "latency_ms": 180.8311, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.056667, 0.03, 0.0], "pred_argmax": 0, "pred_distribution": [0.736426, 0.09889, 0.089691, 0.074993], "max_prob": 0.736426, "correct": 1.0, "latency_ms": 180.8311, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8777, 0.1223], "max_prob": 0.8777, "correct": 1.0, "latency_ms": 180.8311, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.1349, 0.8651], "max_prob": 0.8651, "correct": 1.0, "latency_ms": 180.8311, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.7, 0.0], "pred_argmax": 1, "pred_distribution": [0.0286, 0.4366, 0.4327, 0.1021], "max_prob": 0.4366, "correct": 0.0, "latency_ms": 180.8311, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.053333, 0.123333, 0.816667], "pred_argmax": 3, "pred_distribution": [0.0588, 0.0632, 0.2768, 0.6012], "max_prob": 0.6012, "correct": 1.0, "latency_ms": 175.521, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.5, 0.433333, 0.043333], "pred_argmax": 2, "pred_distribution": [0.0914, 0.3052, 0.4618, 0.1416], "max_prob": 0.4618, "correct": 0.0, "latency_ms": 175.521, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8694, 0.1306], "max_prob": 0.8694, "correct": 1.0, "latency_ms": 175.521, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8592, 0.1408], "max_prob": 0.8592, "correct": 1.0, "latency_ms": 175.521, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.65, 0.116667], "pred_argmax": 1, "pred_distribution": [0.063106, 0.489749, 0.340434, 0.106711], "max_prob": 0.489749, "correct": 0.0, "latency_ms": 175.521, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.143333, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.453245, 0.155716, 0.29983, 0.091209], "max_prob": 0.453245, "correct": 0.0, "latency_ms": 186.5618, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.233333, 0.476667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3355, 0.3096, 0.2754, 0.0795], "max_prob": 0.3355, "correct": 0.0, "latency_ms": 186.5618, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8287, 0.1713], "max_prob": 0.8287, "correct": 1.0, "latency_ms": 186.5618, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.3524, 0.6476], "max_prob": 0.6476, "correct": 1.0, "latency_ms": 186.5618, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.3, 0.633333], "pred_argmax": 2, "pred_distribution": [0.0149, 0.1145, 0.4942, 0.3764], "max_prob": 0.4942, "correct": 0.0, "latency_ms": 186.5618, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.973333, 0.02, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.925507, 0.027697, 0.028197, 0.018598], "max_prob": 0.925507, "correct": 1.0, "latency_ms": 187.6503, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.04, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7587, 0.0937, 0.0811, 0.0665], "max_prob": 0.7587, "correct": 1.0, "latency_ms": 187.6503, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8874, 0.1126], "max_prob": 0.8874, "correct": 1.0, "latency_ms": 187.6503, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1385, 0.8615], "max_prob": 0.8615, "correct": 1.0, "latency_ms": 187.6503, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.166667, 0.693333, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0328, 0.485, 0.3593, 0.1229], "max_prob": 0.485, "correct": 0.0, "latency_ms": 187.6503, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.15, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0755, 0.0729, 0.3847, 0.4669], "max_prob": 0.4669, "correct": 1.0, "latency_ms": 177.8579, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.25, 0.693333, 0.05], "pred_argmax": 2, "pred_distribution": [0.121088, 0.281972, 0.461954, 0.134987], "max_prob": 0.461954, "correct": 1.0, "latency_ms": 177.8579, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8766, 0.1234], "max_prob": 0.8766, "correct": 1.0, "latency_ms": 177.8579, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8295, 0.1705], "max_prob": 0.8295, "correct": 1.0, "latency_ms": 177.8579, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.021498, 0.132387, 0.480252, 0.365863], "max_prob": 0.480252, "correct": 1.0, "latency_ms": 177.8579, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.07, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.8691, 0.0379, 0.0598, 0.0332], "max_prob": 0.8691, "correct": 1.0, "latency_ms": 194.2613, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.321667, 0.182667, 0.299333, 0.196333], "pred_argmax": 0, "pred_distribution": [0.4832, 0.1246, 0.149, 0.2432], "max_prob": 0.4832, "correct": 1.0, "latency_ms": 194.2613, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4728, 0.5272], "max_prob": 0.5272, "correct": 1.0, "latency_ms": 194.2613, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.043333, 0.956667], "pred_argmax": 1, "pred_distribution": [0.1438, 0.8562], "max_prob": 0.8562, "correct": 1.0, "latency_ms": 194.2613, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.333333, 0.316667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0625, 0.434, 0.3173, 0.1862], "max_prob": 0.434, "correct": 0.0, "latency_ms": 194.2613, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.166667, 0.496667, 0.07], "pred_argmax": 0, "pred_distribution": [0.3077, 0.1427, 0.274, 0.2756], "max_prob": 0.3077, "correct": 0.0, "latency_ms": 179.9625, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.293333, 0.593333, 0.106667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2414, 0.2701, 0.2509, 0.2376], "max_prob": 0.2701, "correct": 1.0, "latency_ms": 179.9625, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.953333, 0.046667], "pred_argmax": 1, "pred_distribution": [0.3813, 0.6187], "max_prob": 0.6187, "correct": 0.0, "latency_ms": 179.9625, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.58, 0.42], "pred_argmax": 1, "pred_distribution": [0.4138, 0.5862], "max_prob": 0.5862, "correct": 0.0, "latency_ms": 179.9625, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.516667, 0.3], "pred_argmax": 3, "pred_distribution": [0.03, 0.1602, 0.3581, 0.4517], "max_prob": 0.4517, "correct": 0.0, "latency_ms": 179.9625, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.026667, 0.006667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.819318, 0.050395, 0.076692, 0.053595], "max_prob": 0.819318, "correct": 1.0, "latency_ms": 199.2027, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.52, 0.06, 0.083333, 0.336667], "pred_argmax": 0, "pred_distribution": [0.4528, 0.1499, 0.1699, 0.2274], "max_prob": 0.4528, "correct": 1.0, "latency_ms": 199.2027, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4934, 0.5066], "max_prob": 0.5066, "correct": 1.0, "latency_ms": 199.2027, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1995, 0.8005], "max_prob": 0.8005, "correct": 1.0, "latency_ms": 199.2027, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.783333, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.066707, 0.50235, 0.293429, 0.137514], "max_prob": 0.50235, "correct": 1.0, "latency_ms": 199.2027, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.283333, 0.23, 0.036667], "pred_argmax": 2, "pred_distribution": [0.362064, 0.151185, 0.364164, 0.122588], "max_prob": 0.364164, "correct": 0.0, "latency_ms": 190.539, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.25, 0.243333, 0.04], "pred_argmax": 0, "pred_distribution": [0.3299, 0.3262, 0.2684, 0.0755], "max_prob": 0.3299, "correct": 1.0, "latency_ms": 190.539, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8752, 0.1248], "max_prob": 0.8752, "correct": 1.0, "latency_ms": 190.539, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.126667, 0.873333], "pred_argmax": 1, "pred_distribution": [0.3727, 0.6273], "max_prob": 0.6273, "correct": 1.0, "latency_ms": 190.539, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.183333, 0.693333, 0.1], "pred_argmax": 1, "pred_distribution": [0.044596, 0.49965, 0.364364, 0.091391], "max_prob": 0.49965, "correct": 0.0, "latency_ms": 190.539, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 3, "pred_distribution": [0.0496, 0.0454, 0.2678, 0.6372], "max_prob": 0.6372, "correct": 1.0, "latency_ms": 183.7534, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.816667, 0.1], "pred_argmax": 2, "pred_distribution": [0.064294, 0.332867, 0.510649, 0.092191], "max_prob": 0.510649, "correct": 1.0, "latency_ms": 183.7534, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8697, 0.1303], "max_prob": 0.8697, "correct": 1.0, "latency_ms": 183.7534, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.8851, 0.1149], "max_prob": 0.8851, "correct": 1.0, "latency_ms": 183.7534, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.029703, 0.125913, 0.469747, 0.374637], "max_prob": 0.469747, "correct": 1.0, "latency_ms": 183.7534, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.35, 0.266667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3624, 0.1759, 0.3506, 0.1111], "max_prob": 0.3624, "correct": 1.0, "latency_ms": 196.8334, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.116667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3207, 0.309, 0.2841, 0.0862], "max_prob": 0.3207, "correct": 1.0, "latency_ms": 196.8334, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8382, 0.1618], "max_prob": 0.8382, "correct": 1.0, "latency_ms": 196.8334, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.4024, 0.5976], "max_prob": 0.5976, "correct": 1.0, "latency_ms": 196.8334, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.566667, 0.25], "pred_argmax": 2, "pred_distribution": [0.019998, 0.161484, 0.479152, 0.339366], "max_prob": 0.479152, "correct": 1.0, "latency_ms": 196.8334, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.033333, 0.003333, 0.0], "pred_argmax": 0, "pred_distribution": [0.9038, 0.0326, 0.0396, 0.024], "max_prob": 0.9038, "correct": 1.0, "latency_ms": 187.2142, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.026667, 0.026667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.735674, 0.10351, 0.088009, 0.072807], "max_prob": 0.735674, "correct": 1.0, "latency_ms": 187.2142, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8769, 0.1231], "max_prob": 0.8769, "correct": 1.0, "latency_ms": 187.2142, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.02, 0.98], "pred_argmax": 1, "pred_distribution": [0.1529, 0.8471], "max_prob": 0.8471, "correct": 1.0, "latency_ms": 187.2142, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.716667, 0.226667, 0.02], "pred_argmax": 1, "pred_distribution": [0.040504, 0.560156, 0.29773, 0.10161], "max_prob": 0.560156, "correct": 1.0, "latency_ms": 187.2142, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.25, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.366137, 0.163816, 0.349035, 0.121012], "max_prob": 0.366137, "correct": 1.0, "latency_ms": 179.239, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.09, 0.053333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.345735, 0.328033, 0.249125, 0.077108], "max_prob": 0.345735, "correct": 1.0, "latency_ms": 179.239, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8735, 0.1265], "max_prob": 0.8735, "correct": 1.0, "latency_ms": 179.239, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.096667, 0.903333], "pred_argmax": 1, "pred_distribution": [0.4036, 0.5964], "max_prob": 0.5964, "correct": 1.0, "latency_ms": 179.239, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.7, 0.18, 0.02], "pred_argmax": 1, "pred_distribution": [0.056494, 0.566943, 0.292771, 0.083792], "max_prob": 0.566943, "correct": 1.0, "latency_ms": 179.239, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.3, 0.113333, 0.02], "pred_argmax": 0, "pred_distribution": [0.428243, 0.161216, 0.312831, 0.09771], "max_prob": 0.428243, "correct": 1.0, "latency_ms": 191.3285, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.1, 0.133333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3546, 0.3178, 0.2573, 0.0703], "max_prob": 0.3546, "correct": 1.0, "latency_ms": 191.3285, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8722, 0.1278], "max_prob": 0.8722, "correct": 1.0, "latency_ms": 191.3285, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.369, 0.631], "max_prob": 0.631, "correct": 1.0, "latency_ms": 191.3285, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0427, 0.5129, 0.3431, 0.1013], "max_prob": 0.5129, "correct": 0.0, "latency_ms": 191.3285, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.4084, 0.5916], "max_prob": 0.5916, "correct": 1.0, "latency_ms": 187.5875, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.516667, 0.366667, 0.1], "pred_argmax": 2, "pred_distribution": [0.1032, 0.3156, 0.4127, 0.1685], "max_prob": 0.4127, "correct": 0.0, "latency_ms": 187.5875, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.366667, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0347, 0.1808, 0.2822, 0.3687, 0.1336], "max_prob": 0.3687, "correct": 1.0, "latency_ms": 187.5875, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3062, 0.6938], "max_prob": 0.6938, "correct": 1.0, "latency_ms": 187.5875, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0535, 0.1378, 0.314, 0.4947], "max_prob": 0.4947, "correct": 1.0, "latency_ms": 187.5875, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.3693, 0.6307], "max_prob": 0.6307, "correct": 1.0, "latency_ms": 180.9025, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.7, 0.266667, 0.03], "pred_argmax": 2, "pred_distribution": [0.0797, 0.2765, 0.4944, 0.1494], "max_prob": 0.4944, "correct": 0.0, "latency_ms": 180.9025, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.266667, 0.533333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.032797, 0.140586, 0.252775, 0.477152, 0.09669], "max_prob": 0.477152, "correct": 1.0, "latency_ms": 180.9025, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.3037, 0.6963], "max_prob": 0.6963, "correct": 1.0, "latency_ms": 180.9025, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0259, 0.088, 0.2971, 0.589], "max_prob": 0.589, "correct": 1.0, "latency_ms": 180.9025, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.8, 0.2], "pred_argmax": 0, "pred_distribution": [0.5451, 0.4549], "max_prob": 0.5451, "correct": 1.0, "latency_ms": 168.0753, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.05, 0.516667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1599, 0.1849, 0.413, 0.2422], "max_prob": 0.413, "correct": 1.0, "latency_ms": 168.0753, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.466667, 0.25, 0.033333], "pred_argmax": 3, "pred_distribution": [0.0463, 0.1405, 0.2654, 0.4422, 0.1056], "max_prob": 0.4422, "correct": 0.0, "latency_ms": 168.0753, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5399, 0.4601], "max_prob": 0.5399, "correct": 1.0, "latency_ms": 168.0753, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.383333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.063894, 0.221678, 0.385261, 0.329167], "max_prob": 0.385261, "correct": 0.0, "latency_ms": 168.0753, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.4941, 0.5059], "max_prob": 0.5059, "correct": 1.0, "latency_ms": 172.6335, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.116667, 0.483333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.110211, 0.229023, 0.464246, 0.19652], "max_prob": 0.464246, "correct": 1.0, "latency_ms": 172.6335, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.533333, 0.233333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.033703, 0.134513, 0.445745, 0.284928, 0.10111], "max_prob": 0.445745, "correct": 1.0, "latency_ms": 172.6335, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.387, 0.613], "max_prob": 0.613, "correct": 1.0, "latency_ms": 172.6335, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.416667, 0.333333], "pred_argmax": 3, "pred_distribution": [0.053495, 0.175982, 0.382862, 0.387661], "max_prob": 0.387661, "correct": 0.0, "latency_ms": 172.6335, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 0, "pred_distribution": [0.5829, 0.4171], "max_prob": 0.5829, "correct": 1.0, "latency_ms": 164.8802, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.02, 0.153333, 0.21], "pred_argmax": 2, "pred_distribution": [0.221, 0.1316, 0.3585, 0.2889], "max_prob": 0.3585, "correct": 0.0, "latency_ms": 164.8802, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.35, 0.146667, 0.386667, 0.1, 0.016667], "pred_argmax": 2, "pred_distribution": [0.092991, 0.259174, 0.469653, 0.139786, 0.038396], "max_prob": 0.469653, "correct": 1.0, "latency_ms": 164.8802, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.826667, 0.173333], "pred_argmax": 0, "pred_distribution": [0.594, 0.406], "max_prob": 0.594, "correct": 1.0, "latency_ms": 164.8802, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.353333, 0.22, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1163, 0.4389, 0.3286, 0.1162], "max_prob": 0.4389, "correct": 0.0, "latency_ms": 164.8802, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 1, "pred_distribution": [0.4715, 0.5285], "max_prob": 0.5285, "correct": 1.0, "latency_ms": 167.9733, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.283333, 0.566667, 0.12], "pred_argmax": 2, "pred_distribution": [0.1114, 0.2395, 0.4601, 0.189], "max_prob": 0.4601, "correct": 1.0, "latency_ms": 167.9733, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.043333, 0.206667, 0.5, 0.25], "pred_argmax": 4, "pred_distribution": [0.0239, 0.0634, 0.1945, 0.3554, 0.3628], "max_prob": 0.3628, "correct": 0.0, "latency_ms": 167.9733, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.3727, 0.6273], "max_prob": 0.6273, "correct": 1.0, "latency_ms": 167.9733, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.103333, 0.266667, 0.6], "pred_argmax": 3, "pred_distribution": [0.0533, 0.1786, 0.3018, 0.4663], "max_prob": 0.4663, "correct": 1.0, "latency_ms": 167.9733, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3588, 0.6412], "max_prob": 0.6412, "correct": 1.0, "latency_ms": 165.6488, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.35, 0.116667], "pred_argmax": 2, "pred_distribution": [0.079208, 0.318332, 0.471647, 0.130813], "max_prob": 0.471647, "correct": 0.0, "latency_ms": 165.6488, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.016667, 0.166667, 0.51, 0.3], "pred_argmax": 3, "pred_distribution": [0.019898, 0.067093, 0.177982, 0.50285, 0.232177], "max_prob": 0.50285, "correct": 1.0, "latency_ms": 165.6488, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.2874, 0.7126], "max_prob": 0.7126, "correct": 1.0, "latency_ms": 165.6488, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.056667, 0.203333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0146, 0.0514, 0.2107, 0.7233], "max_prob": 0.7233, "correct": 1.0, "latency_ms": 165.6488, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4179, 0.5821], "max_prob": 0.5821, "correct": 1.0, "latency_ms": 167.8024, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.0854, 0.2642, 0.5082, 0.1422], "max_prob": 0.5082, "correct": 1.0, "latency_ms": 167.8024, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.133333, 0.466667, 0.333333, 0.053333], "pred_argmax": 2, "pred_distribution": [0.0328, 0.1391, 0.4491, 0.2833, 0.0957], "max_prob": 0.4491, "correct": 1.0, "latency_ms": 167.8024, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.2988, 0.7012], "max_prob": 0.7012, "correct": 1.0, "latency_ms": 167.8024, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.416667, 0.4], "pred_argmax": 3, "pred_distribution": [0.0189, 0.0676, 0.2782, 0.6353], "max_prob": 0.6353, "correct": 0.0, "latency_ms": 167.8024, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.4278, 0.5722], "max_prob": 0.5722, "correct": 0.0, "latency_ms": 155.5816, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.106667, 0.533333, 0.343333], "pred_argmax": 2, "pred_distribution": [0.0784, 0.2939, 0.4778, 0.1499], "max_prob": 0.4778, "correct": 1.0, "latency_ms": 155.5816, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.153333, 0.383333, 0.3, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0234, 0.1396, 0.2466, 0.4182, 0.1722], "max_prob": 0.4182, "correct": 0.0, "latency_ms": 155.5816, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.3073, 0.6927], "max_prob": 0.6927, "correct": 1.0, "latency_ms": 155.5816, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.213333, 0.316667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0283, 0.0721, 0.2733, 0.6263], "max_prob": 0.6263, "correct": 1.0, "latency_ms": 155.5816, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.6364, 0.3636], "max_prob": 0.6364, "correct": 1.0, "latency_ms": 147.5729, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.05, 0.333333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.439944, 0.092909, 0.186619, 0.280528], "max_prob": 0.439944, "correct": 0.0, "latency_ms": 147.5729, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.533333, 0.15, 0.0], "pred_argmax": 2, "pred_distribution": [0.1365, 0.3003, 0.4212, 0.1146, 0.0274], "max_prob": 0.4212, "correct": 1.0, "latency_ms": 147.5729, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.6559, 0.3441], "max_prob": 0.6559, "correct": 1.0, "latency_ms": 147.5729, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.516667, 0.366667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1841, 0.5137, 0.2375, 0.0647], "max_prob": 0.5137, "correct": 1.0, "latency_ms": 147.5729, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5577, 0.4423], "max_prob": 0.5577, "correct": 1.0, "latency_ms": 151.4283, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.083333, 0.533333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.1756, 0.14, 0.4057, 0.2787], "max_prob": 0.4057, "correct": 1.0, "latency_ms": 151.4283, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.03, 0.1, 0.25, 0.55, 0.07], "pred_argmax": 3, "pred_distribution": [0.045695, 0.148985, 0.262574, 0.443556, 0.09919], "max_prob": 0.443556, "correct": 1.0, "latency_ms": 151.4283, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.5285, 0.4715], "max_prob": 0.5285, "correct": 1.0, "latency_ms": 151.4283, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.4], "pred_argmax": 2, "pred_distribution": [0.0859, 0.223, 0.3672, 0.3239], "max_prob": 0.3672, "correct": 1.0, "latency_ms": 151.4283, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5791, 0.4209], "max_prob": 0.5791, "correct": 1.0, "latency_ms": 152.4258, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.157484, 0.141286, 0.430057, 0.271173], "max_prob": 0.430057, "correct": 1.0, "latency_ms": 152.4258, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.283333, 0.416667, 0.216667], "pred_argmax": 3, "pred_distribution": [0.0353, 0.0723, 0.2005, 0.3562, 0.3357], "max_prob": 0.3562, "correct": 1.0, "latency_ms": 152.4258, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.524, 0.476], "max_prob": 0.524, "correct": 1.0, "latency_ms": 152.4258, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.2, 0.366667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.0612, 0.2811, 0.351, 0.3067], "max_prob": 0.351, "correct": 0.0, "latency_ms": 152.4258, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4769, 0.5231], "max_prob": 0.5231, "correct": 0.0, "latency_ms": 161.8738, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.05, 0.533333, 0.3], "pred_argmax": 2, "pred_distribution": [0.1535, 0.116, 0.4711, 0.2594], "max_prob": 0.4711, "correct": 1.0, "latency_ms": 161.8738, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.2049, 0.3807, 0.3028, 0.0811, 0.0305], "max_prob": 0.3807, "correct": 1.0, "latency_ms": 161.8738, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4658, 0.5342], "max_prob": 0.5342, "correct": 1.0, "latency_ms": 161.8738, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.4, 0.05], "pred_argmax": 2, "pred_distribution": [0.10401, 0.285529, 0.388139, 0.222322], "max_prob": 0.388139, "correct": 0.0, "latency_ms": 161.8738, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.679, 0.321], "max_prob": 0.679, "correct": 1.0, "latency_ms": 158.8795, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.283333, 0.016667, 0.266667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.3066, 0.0929, 0.2958, 0.3047], "max_prob": 0.3066, "correct": 0.0, "latency_ms": 158.8795, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.516667, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.146415, 0.259526, 0.431743, 0.129213, 0.033103], "max_prob": 0.431743, "correct": 1.0, "latency_ms": 158.8795, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.6613, 0.3387], "max_prob": 0.6613, "correct": 1.0, "latency_ms": 158.8795, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.1234, 0.4244, 0.3383, 0.1139], "max_prob": 0.4244, "correct": 1.0, "latency_ms": 158.8795, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.266, 0.734], "max_prob": 0.734, "correct": 1.0, "latency_ms": 162.5713, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.45, 0.45, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0692, 0.4672, 0.3683, 0.0953], "max_prob": 0.4672, "correct": 0.0, "latency_ms": 162.5713, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.666667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.007501, 0.022602, 0.10031, 0.561956, 0.307631], "max_prob": 0.561956, "correct": 1.0, "latency_ms": 162.5713, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.13, 0.87], "pred_argmax": 1, "pred_distribution": [0.2245, 0.7755], "max_prob": 0.7755, "correct": 1.0, "latency_ms": 162.5713, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.216667, 0.75], "pred_argmax": 3, "pred_distribution": [0.0097, 0.0273, 0.1506, 0.8124], "max_prob": 0.8124, "correct": 1.0, "latency_ms": 162.5713, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.4847, 0.5153], "max_prob": 0.5153, "correct": 1.0, "latency_ms": 155.6424, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.063333, 0.1, 0.633333, 0.203333], "pred_argmax": 2, "pred_distribution": [0.1104, 0.1555, 0.5093, 0.2248], "max_prob": 0.5093, "correct": 1.0, "latency_ms": 155.6424, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.073333, 0.443333, 0.366667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.085709, 0.369437, 0.347535, 0.149315, 0.048005], "max_prob": 0.369437, "correct": 1.0, "latency_ms": 155.6424, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.296667, 0.703333], "pred_argmax": 1, "pred_distribution": [0.4242, 0.5758], "max_prob": 0.5758, "correct": 1.0, "latency_ms": 155.6424, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.206667, 0.566667, 0.166667], "pred_argmax": 2, "pred_distribution": [0.071307, 0.214021, 0.365637, 0.349035], "max_prob": 0.365637, "correct": 1.0, "latency_ms": 155.6424, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.5845, 0.4155], "max_prob": 0.5845, "correct": 1.0, "latency_ms": 146.5136, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 2, "pred_distribution": [0.155584, 0.165983, 0.426057, 0.252375], "max_prob": 0.426057, "correct": 1.0, "latency_ms": 146.5136, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.483333, 0.266667], "pred_argmax": 4, "pred_distribution": [0.0286, 0.0566, 0.1607, 0.3387, 0.4154], "max_prob": 0.4154, "correct": 0.0, "latency_ms": 146.5136, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5524, 0.4476], "max_prob": 0.5524, "correct": 0.0, "latency_ms": 146.5136, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 2, "pred_distribution": [0.045805, 0.211121, 0.381238, 0.361836], "max_prob": 0.381238, "correct": 0.0, "latency_ms": 146.5136, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3935, 0.6065], "max_prob": 0.6065, "correct": 1.0, "latency_ms": 142.8057, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.666667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.099, 0.2535, 0.4766, 0.1709], "max_prob": 0.4766, "correct": 1.0, "latency_ms": 142.8057, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.45, 0.11, 0.006667], "pred_argmax": 2, "pred_distribution": [0.0587, 0.3149, 0.3854, 0.174, 0.067], "max_prob": 0.3854, "correct": 1.0, "latency_ms": 142.8057, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.22, 0.78], "pred_argmax": 1, "pred_distribution": [0.3242, 0.6758], "max_prob": 0.6758, "correct": 1.0, "latency_ms": 142.8057, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.283333, 0.483333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0516, 0.1574, 0.4478, 0.3432], "max_prob": 0.4478, "correct": 1.0, "latency_ms": 142.8057, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.556667, 0.443333], "pred_argmax": 0, "pred_distribution": [0.5886, 0.4114], "max_prob": 0.5886, "correct": 1.0, "latency_ms": 155.6874, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.06, 0.713333, 0.186667], "pred_argmax": 2, "pred_distribution": [0.2566, 0.0999, 0.3713, 0.2722], "max_prob": 0.3713, "correct": 1.0, "latency_ms": 155.6874, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.096667, 0.466667, 0.39, 0.043333], "pred_argmax": 2, "pred_distribution": [0.074393, 0.158284, 0.468553, 0.242676, 0.056094], "max_prob": 0.468553, "correct": 1.0, "latency_ms": 155.6874, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 0, "pred_distribution": [0.5598, 0.4402], "max_prob": 0.5598, "correct": 0.0, "latency_ms": 155.6874, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.146667, 0.39, 0.443333], "pred_argmax": 2, "pred_distribution": [0.074593, 0.357064, 0.384762, 0.183582], "max_prob": 0.384762, "correct": 0.0, "latency_ms": 155.6874, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4595, 0.5405], "max_prob": 0.5405, "correct": 1.0, "latency_ms": 154.2645, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.09, 0.693333, 0.173333], "pred_argmax": 2, "pred_distribution": [0.130613, 0.190619, 0.440744, 0.238024], "max_prob": 0.440744, "correct": 1.0, "latency_ms": 154.2645, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.716667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.019902, 0.066607, 0.224722, 0.515952, 0.172817], "max_prob": 0.515952, "correct": 1.0, "latency_ms": 154.2645, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4319, 0.5681], "max_prob": 0.5681, "correct": 1.0, "latency_ms": 154.2645, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.333333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0344, 0.1195, 0.2995, 0.5466], "max_prob": 0.5466, "correct": 1.0, "latency_ms": 154.2645, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.573333, 0.426667], "pred_argmax": 0, "pred_distribution": [0.5222, 0.4778], "max_prob": 0.5222, "correct": 1.0, "latency_ms": 179.8095, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.066667, 0.55, 0.233333], "pred_argmax": 2, "pred_distribution": [0.128, 0.1747, 0.471, 0.2263], "max_prob": 0.471, "correct": 1.0, "latency_ms": 179.8095, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.533333, 0.233333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0544, 0.1985, 0.4503, 0.2309, 0.0659], "max_prob": 0.4503, "correct": 1.0, "latency_ms": 179.8095, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4794, 0.5206], "max_prob": 0.5206, "correct": 1.0, "latency_ms": 179.8095, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.333333, 0.466667, 0.15], "pred_argmax": 3, "pred_distribution": [0.0424, 0.1714, 0.3632, 0.423], "max_prob": 0.423, "correct": 0.0, "latency_ms": 179.8095, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4001, 0.5999], "max_prob": 0.5999, "correct": 1.0, "latency_ms": 171.023, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.119612, 0.244624, 0.449845, 0.185919], "max_prob": 0.449845, "correct": 1.0, "latency_ms": 171.023, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.266667, 0.616667, 0.066667], "pred_argmax": 3, "pred_distribution": [0.0163, 0.0624, 0.2358, 0.5571, 0.1284], "max_prob": 0.5571, "correct": 1.0, "latency_ms": 171.023, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.3485, 0.6515], "max_prob": 0.6515, "correct": 1.0, "latency_ms": 171.023, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.4, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0268, 0.1155, 0.3102, 0.5475], "max_prob": 0.5475, "correct": 1.0, "latency_ms": 171.023, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.6157, 0.3843], "max_prob": 0.6157, "correct": 1.0, "latency_ms": 158.5537, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.066667, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.199, 0.1394, 0.3584, 0.3032], "max_prob": 0.3584, "correct": 1.0, "latency_ms": 158.5537, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.4, 0.35, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0418, 0.1255, 0.3806, 0.3657, 0.0864], "max_prob": 0.3806, "correct": 1.0, "latency_ms": 158.5537, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.5669, 0.4331], "max_prob": 0.5669, "correct": 1.0, "latency_ms": 158.5537, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.5, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0507, 0.2549, 0.4071, 0.2873], "max_prob": 0.4071, "correct": 1.0, "latency_ms": 158.5537, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.634, 0.366], "max_prob": 0.634, "correct": 1.0, "latency_ms": 171.9888, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.1, 0.583333, 0.2], "pred_argmax": 2, "pred_distribution": [0.2798, 0.1305, 0.3195, 0.2702], "max_prob": 0.3195, "correct": 1.0, "latency_ms": 171.9888, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.3, 0.45, 0.166667], "pred_argmax": 3, "pred_distribution": [0.027097, 0.094591, 0.262374, 0.526847, 0.089091], "max_prob": 0.526847, "correct": 1.0, "latency_ms": 171.9888, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 0, "pred_distribution": [0.627, 0.373], "max_prob": 0.627, "correct": 1.0, "latency_ms": 171.9888, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.283333, 0.283333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0845, 0.3187, 0.3467, 0.2501], "max_prob": 0.3467, "correct": 0.0, "latency_ms": 171.9888, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.5594, 0.4406], "max_prob": 0.5594, "correct": 1.0, "latency_ms": 179.8075, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.155316, 0.148915, 0.432043, 0.263726], "max_prob": 0.432043, "correct": 1.0, "latency_ms": 179.8075, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.516667, 0.1], "pred_argmax": 3, "pred_distribution": [0.027897, 0.084792, 0.276172, 0.50205, 0.109089], "max_prob": 0.50205, "correct": 1.0, "latency_ms": 179.8075, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.5193, 0.4807], "max_prob": 0.5193, "correct": 0.0, "latency_ms": 179.8075, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.483333, 0.366667], "pred_argmax": 2, "pred_distribution": [0.076692, 0.255074, 0.387261, 0.280972], "max_prob": 0.387261, "correct": 1.0, "latency_ms": 179.8075, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4868, 0.5132], "max_prob": 0.5132, "correct": 1.0, "latency_ms": 148.6289, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.55, 0.25], "pred_argmax": 2, "pred_distribution": [0.114889, 0.188781, 0.476852, 0.219478], "max_prob": 0.476852, "correct": 1.0, "latency_ms": 148.6289, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.4, 0.35, 0.05], "pred_argmax": 3, "pred_distribution": [0.020902, 0.087909, 0.366637, 0.455446, 0.069107], "max_prob": 0.455446, "correct": 0.0, "latency_ms": 148.6289, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.3848, 0.6152], "max_prob": 0.6152, "correct": 1.0, "latency_ms": 148.6289, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.366667, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0306, 0.132, 0.397, 0.4404], "max_prob": 0.4404, "correct": 1.0, "latency_ms": 148.6289, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5615, 0.4385], "max_prob": 0.5615, "correct": 1.0, "latency_ms": 142.3479, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.083333, 0.533333, 0.3], "pred_argmax": 2, "pred_distribution": [0.1859, 0.1323, 0.4198, 0.262], "max_prob": 0.4198, "correct": 1.0, "latency_ms": 142.3479, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.333333, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0495, 0.1484, 0.348, 0.3571, 0.097], "max_prob": 0.3571, "correct": 0.0, "latency_ms": 142.3479, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5453, 0.4547], "max_prob": 0.5453, "correct": 0.0, "latency_ms": 142.3479, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.183333, 0.483333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.058894, 0.220678, 0.390061, 0.330367], "max_prob": 0.390061, "correct": 1.0, "latency_ms": 142.3479, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.426, 0.574], "max_prob": 0.574, "correct": 1.0, "latency_ms": 151.7327, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1019, 0.2229, 0.5035, 0.1717], "max_prob": 0.5035, "correct": 1.0, "latency_ms": 151.7327, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.316667, 0.45, 0.1, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0293, 0.1199, 0.4063, 0.3455, 0.099], "max_prob": 0.4063, "correct": 1.0, "latency_ms": 151.7327, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.3406, 0.6594], "max_prob": 0.6594, "correct": 1.0, "latency_ms": 151.7327, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.516667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.032403, 0.108711, 0.348235, 0.510651], "max_prob": 0.510651, "correct": 0.0, "latency_ms": 151.7327, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3193, 0.6807], "max_prob": 0.6807, "correct": 1.0, "latency_ms": 171.6086, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.7, 0.233333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0873, 0.4543, 0.3334, 0.125], "max_prob": 0.4543, "correct": 1.0, "latency_ms": 171.6086, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.013333, 0.066667, 0.25, 0.666667], "pred_argmax": 4, "pred_distribution": [0.007, 0.0262, 0.0938, 0.3357, 0.5373], "max_prob": 0.5373, "correct": 1.0, "latency_ms": 171.6086, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.2751, 0.7249], "max_prob": 0.7249, "correct": 1.0, "latency_ms": 171.6086, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.166667, 0.783333], "pred_argmax": 3, "pred_distribution": [0.010001, 0.045605, 0.152215, 0.792179], "max_prob": 0.792179, "correct": 1.0, "latency_ms": 171.6086, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4142, 0.5858], "max_prob": 0.5858, "correct": 1.0, "latency_ms": 165.3379, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.25, 0.366667, 0.3], "pred_argmax": 2, "pred_distribution": [0.1237, 0.2381, 0.4315, 0.2067], "max_prob": 0.4315, "correct": 1.0, "latency_ms": 165.3379, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.25, 0.5, 0.166667], "pred_argmax": 3, "pred_distribution": [0.014199, 0.044496, 0.157684, 0.574843, 0.208779], "max_prob": 0.574843, "correct": 1.0, "latency_ms": 165.3379, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4048, 0.5952], "max_prob": 0.5952, "correct": 1.0, "latency_ms": 165.3379, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.383333, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0209, 0.0967, 0.2739, 0.6085], "max_prob": 0.6085, "correct": 1.0, "latency_ms": 165.3379, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.406667, 0.593333], "pred_argmax": 1, "pred_distribution": [0.2824, 0.7176], "max_prob": 0.7176, "correct": 1.0, "latency_ms": 165.2775, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.56, 0.183333, 0.253333], "pred_argmax": 1, "pred_distribution": [0.0539, 0.4835, 0.3549, 0.1077], "max_prob": 0.4835, "correct": 1.0, "latency_ms": 165.2775, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.233333, 0.233333, 0.5], "pred_argmax": 3, "pred_distribution": [0.007801, 0.027203, 0.124912, 0.530353, 0.309731], "max_prob": 0.530353, "correct": 0.0, "latency_ms": 165.2775, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.253333, 0.746667], "pred_argmax": 1, "pred_distribution": [0.2385, 0.7615], "max_prob": 0.7615, "correct": 1.0, "latency_ms": 165.2775, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0305, 0.153, 0.8069], "max_prob": 0.8069, "correct": 1.0, "latency_ms": 165.2775, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.086667, 0.913333], "pred_argmax": 1, "pred_distribution": [0.4385, 0.5615], "max_prob": 0.5615, "correct": 1.0, "latency_ms": 173.8479, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.3, 0.026667], "pred_argmax": 2, "pred_distribution": [0.1122, 0.2994, 0.4502, 0.1382], "max_prob": 0.4502, "correct": 0.0, "latency_ms": 173.8479, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.066667, 0.566667, 0.313333, 0.05], "pred_argmax": 2, "pred_distribution": [0.051895, 0.160884, 0.452655, 0.226177, 0.108389], "max_prob": 0.452655, "correct": 1.0, "latency_ms": 173.8479, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.3146, 0.6854], "max_prob": 0.6854, "correct": 1.0, "latency_ms": 173.8479, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.133333, 0.833333], "pred_argmax": 3, "pred_distribution": [0.046795, 0.142786, 0.332767, 0.477652], "max_prob": 0.477652, "correct": 1.0, "latency_ms": 173.8479, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.94, 0.06], "pred_argmax": 0, "pred_distribution": [0.7265, 0.2735], "max_prob": 0.7265, "correct": 1.0, "latency_ms": 165.8078, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.0, 0.066667, 0.166667], "pred_argmax": 0, "pred_distribution": [0.386061, 0.088391, 0.218878, 0.306669], "max_prob": 0.386061, "correct": 1.0, "latency_ms": 165.8078, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.156667, 0.416667, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.186119, 0.318532, 0.392839, 0.076708, 0.025803], "max_prob": 0.392839, "correct": 1.0, "latency_ms": 165.8078, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.685, 0.315], "max_prob": 0.685, "correct": 1.0, "latency_ms": 165.8078, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.463333, 0.453333, 0.066667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1829, 0.4481, 0.2853, 0.0837], "max_prob": 0.4481, "correct": 0.0, "latency_ms": 165.8078, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 1, "pred_distribution": [0.4192, 0.5808], "max_prob": 0.5808, "correct": 0.0, "latency_ms": 174.8423, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.0839, 0.2704, 0.4904, 0.1553], "max_prob": 0.4904, "correct": 1.0, "latency_ms": 174.8423, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.366667, 0.133333, 0.0], "pred_argmax": 1, "pred_distribution": [0.10201, 0.354535, 0.333833, 0.152715, 0.056906], "max_prob": 0.354535, "correct": 0.0, "latency_ms": 174.8423, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.3302, 0.6698], "max_prob": 0.6698, "correct": 1.0, "latency_ms": 174.8423, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.4, 0.383333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.032497, 0.111089, 0.386161, 0.470253], "max_prob": 0.470253, "correct": 0.0, "latency_ms": 174.8423, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.3835, 0.6165], "max_prob": 0.6165, "correct": 1.0, "latency_ms": 166.8858, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.3, 0.583333, 0.073333], "pred_argmax": 1, "pred_distribution": [0.0825, 0.4334, 0.3544, 0.1297], "max_prob": 0.4334, "correct": 0.0, "latency_ms": 166.8858, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.116667, 0.616667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.0108, 0.0368, 0.1177, 0.5048, 0.3299], "max_prob": 0.5048, "correct": 1.0, "latency_ms": 166.8858, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.3242, 0.6758], "max_prob": 0.6758, "correct": 1.0, "latency_ms": 166.8858, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.0144, 0.0554, 0.1993, 0.7309], "max_prob": 0.7309, "correct": 1.0, "latency_ms": 166.8858, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.3264, 0.6736], "max_prob": 0.6736, "correct": 1.0, "latency_ms": 165.2949, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.25, 0.466667, 0.28], "pred_argmax": 1, "pred_distribution": [0.0731, 0.4135, 0.3881, 0.1253], "max_prob": 0.4135, "correct": 0.0, "latency_ms": 165.2949, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.046667, 0.2, 0.316667, 0.433333], "pred_argmax": 4, "pred_distribution": [0.0073, 0.0216, 0.0771, 0.3414, 0.5526], "max_prob": 0.5526, "correct": 1.0, "latency_ms": 165.2949, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 1, "pred_distribution": [0.2991, 0.7009], "max_prob": 0.7009, "correct": 1.0, "latency_ms": 165.2949, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0117, 0.0454, 0.1574, 0.7855], "max_prob": 0.7855, "correct": 1.0, "latency_ms": 165.2949, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5119, 0.4881], "max_prob": 0.5119, "correct": 0.0, "latency_ms": 164.4745, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.103, 0.1964, 0.4869, 0.2137], "max_prob": 0.4869, "correct": 1.0, "latency_ms": 164.4745, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.1, 0.366667, 0.416667, 0.096667], "pred_argmax": 3, "pred_distribution": [0.0419, 0.0918, 0.3412, 0.4074, 0.1177], "max_prob": 0.4074, "correct": 1.0, "latency_ms": 164.4745, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4546, 0.5454], "max_prob": 0.5454, "correct": 1.0, "latency_ms": 164.4745, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.45, 0.333333], "pred_argmax": 3, "pred_distribution": [0.0533, 0.1674, 0.3871, 0.3922], "max_prob": 0.3922, "correct": 0.0, "latency_ms": 164.4745, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.5054, 0.4946], "max_prob": 0.5054, "correct": 0.0, "latency_ms": 180.1545, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.105589, 0.178382, 0.519148, 0.19688], "max_prob": 0.519148, "correct": 1.0, "latency_ms": 180.1545, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.283333, 0.433333, 0.16, 0.023333], "pred_argmax": 1, "pred_distribution": [0.1164, 0.4146, 0.3676, 0.0685, 0.0329], "max_prob": 0.4146, "correct": 0.0, "latency_ms": 180.1545, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4479, 0.5521], "max_prob": 0.5521, "correct": 1.0, "latency_ms": 180.1545, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.4, 0.1], "pred_argmax": 2, "pred_distribution": [0.112389, 0.263974, 0.456254, 0.167383], "max_prob": 0.456254, "correct": 0.0, "latency_ms": 180.1545, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.523333, 0.476667], "pred_argmax": 0, "pred_distribution": [0.5027, 0.4973], "max_prob": 0.5027, "correct": 1.0, "latency_ms": 166.0174, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.6, 0.11], "pred_argmax": 2, "pred_distribution": [0.1083, 0.234, 0.4581, 0.1996], "max_prob": 0.4581, "correct": 1.0, "latency_ms": 166.0174, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.216667, 0.616667, 0.15], "pred_argmax": 3, "pred_distribution": [0.0314, 0.0883, 0.2984, 0.4679, 0.114], "max_prob": 0.4679, "correct": 1.0, "latency_ms": 166.0174, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 1, "pred_distribution": [0.3911, 0.6089], "max_prob": 0.6089, "correct": 1.0, "latency_ms": 166.0174, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0383, 0.1407, 0.3678, 0.4532], "max_prob": 0.4532, "correct": 1.0, "latency_ms": 166.0174, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4146, 0.5854], "max_prob": 0.5854, "correct": 1.0, "latency_ms": 168.4598, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.316667, 0.5, 0.163333], "pred_argmax": 2, "pred_distribution": [0.0766, 0.3509, 0.4343, 0.1382], "max_prob": 0.4343, "correct": 1.0, "latency_ms": 168.4598, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.55, 0.083333], "pred_argmax": 3, "pred_distribution": [0.013403, 0.053311, 0.216343, 0.553311, 0.163633], "max_prob": 0.553311, "correct": 1.0, "latency_ms": 168.4598, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3044, 0.6956], "max_prob": 0.6956, "correct": 1.0, "latency_ms": 168.4598, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.283333, 0.6], "pred_argmax": 3, "pred_distribution": [0.0128, 0.0498, 0.2137, 0.7237], "max_prob": 0.7237, "correct": 1.0, "latency_ms": 168.4598, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.418, 0.582], "max_prob": 0.582, "correct": 1.0, "latency_ms": 155.8002, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.55, 0.25], "pred_argmax": 2, "pred_distribution": [0.0892, 0.2626, 0.4973, 0.1509], "max_prob": 0.4973, "correct": 1.0, "latency_ms": 155.8002, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.416667, 0.156667, 0.026667], "pred_argmax": 2, "pred_distribution": [0.0521, 0.2968, 0.3854, 0.184, 0.0817], "max_prob": 0.3854, "correct": 1.0, "latency_ms": 155.8002, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.3058, 0.6942], "max_prob": 0.6942, "correct": 1.0, "latency_ms": 155.8002, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.383333, 0.416667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.0283, 0.0955, 0.3238, 0.5524], "max_prob": 0.5524, "correct": 0.0, "latency_ms": 155.8002, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5248, 0.4752], "max_prob": 0.5248, "correct": 1.0, "latency_ms": 149.1295, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.016667, 0.333333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.1469, 0.1477, 0.4471, 0.2583], "max_prob": 0.4471, "correct": 0.0, "latency_ms": 149.1295, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.1, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.09569, 0.407759, 0.352265, 0.10419, 0.040096], "max_prob": 0.407759, "correct": 0.0, "latency_ms": 149.1295, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.4661, 0.5339], "max_prob": 0.5339, "correct": 0.0, "latency_ms": 149.1295, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.356667, 0.426667, 0.2, 0.016667], "pred_argmax": 2, "pred_distribution": [0.123212, 0.328033, 0.358836, 0.189919], "max_prob": 0.358836, "correct": 0.0, "latency_ms": 149.1295, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4827, 0.5173], "max_prob": 0.5173, "correct": 1.0, "latency_ms": 158.6335, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.433333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.130413, 0.182018, 0.467347, 0.220222], "max_prob": 0.467347, "correct": 0.0, "latency_ms": 158.6335, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.4, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.015998, 0.078792, 0.276172, 0.507049, 0.121988], "max_prob": 0.507049, "correct": 1.0, "latency_ms": 158.6335, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4119, 0.5881], "max_prob": 0.5881, "correct": 1.0, "latency_ms": 158.6335, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.18, 0.416667, 0.383333], "pred_argmax": 3, "pred_distribution": [0.038996, 0.208979, 0.353465, 0.39856], "max_prob": 0.39856, "correct": 0.0, "latency_ms": 158.6335, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3956, 0.6044], "max_prob": 0.6044, "correct": 1.0, "latency_ms": 155.318, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.726667, 0.223333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0788, 0.3733, 0.4127, 0.1352], "max_prob": 0.4127, "correct": 0.0, "latency_ms": 155.318, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.05, 0.216667, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0156, 0.047, 0.155, 0.4807, 0.3017], "max_prob": 0.4807, "correct": 0.0, "latency_ms": 155.318, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 1, "pred_distribution": [0.3404, 0.6596], "max_prob": 0.6596, "correct": 1.0, "latency_ms": 155.318, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.026667, 0.14, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0156, 0.0544, 0.2188, 0.7112], "max_prob": 0.7112, "correct": 1.0, "latency_ms": 155.318, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.6361, 0.3639], "max_prob": 0.6361, "correct": 0.0, "latency_ms": 168.4281, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.1, 0.633333, 0.2], "pred_argmax": 2, "pred_distribution": [0.1622, 0.1328, 0.4061, 0.2989], "max_prob": 0.4061, "correct": 1.0, "latency_ms": 168.4281, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.183333, 0.666667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.072207, 0.214021, 0.280428, 0.373537, 0.059806], "max_prob": 0.373537, "correct": 1.0, "latency_ms": 168.4281, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.533, 0.467], "max_prob": 0.533, "correct": 0.0, "latency_ms": 168.4281, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.483333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.089, 0.335, 0.3663, 0.2097], "max_prob": 0.3663, "correct": 1.0, "latency_ms": 168.4281, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4452, 0.5548], "max_prob": 0.5548, "correct": 1.0, "latency_ms": 165.0917, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.112011, 0.177818, 0.50105, 0.209121], "max_prob": 0.50105, "correct": 1.0, "latency_ms": 165.0917, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.233333, 0.5, 0.15, 0.05], "pred_argmax": 1, "pred_distribution": [0.1304, 0.378, 0.3501, 0.0943, 0.0472], "max_prob": 0.378, "correct": 0.0, "latency_ms": 165.0917, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.3884, 0.6116], "max_prob": 0.6116, "correct": 1.0, "latency_ms": 165.0917, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.5, 0.233333], "pred_argmax": 2, "pred_distribution": [0.1136, 0.2488, 0.3929, 0.2447], "max_prob": 0.3929, "correct": 1.0, "latency_ms": 165.0917, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4039, 0.5961], "max_prob": 0.5961, "correct": 1.0, "latency_ms": 165.4188, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.25, 0.616667, 0.103333], "pred_argmax": 2, "pred_distribution": [0.0868, 0.3032, 0.4569, 0.1531], "max_prob": 0.4569, "correct": 1.0, "latency_ms": 165.4188, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.013333, 0.036667, 0.266667, 0.566667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.014099, 0.054195, 0.220878, 0.525347, 0.185481], "max_prob": 0.525347, "correct": 1.0, "latency_ms": 165.4188, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.3157, 0.6843], "max_prob": 0.6843, "correct": 1.0, "latency_ms": 165.4188, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0153, 0.0596, 0.2129, 0.7122], "max_prob": 0.7122, "correct": 1.0, "latency_ms": 165.4188, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 0, "pred_distribution": [0.5498, 0.4502], "max_prob": 0.5498, "correct": 1.0, "latency_ms": 165.2624, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.04, 0.426667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.1635, 0.1849, 0.4318, 0.2198], "max_prob": 0.4318, "correct": 1.0, "latency_ms": 165.2624, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.466667, 0.2, 0.05], "pred_argmax": 2, "pred_distribution": [0.066993, 0.172183, 0.455454, 0.242276, 0.063094], "max_prob": 0.455454, "correct": 1.0, "latency_ms": 165.2624, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.3807, 0.6193], "max_prob": 0.6193, "correct": 0.0, "latency_ms": 165.2624, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.25, 0.483333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.0684, 0.2597, 0.4309, 0.241], "max_prob": 0.4309, "correct": 1.0, "latency_ms": 165.2624, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.57, 0.43], "max_prob": 0.57, "correct": 0.0, "latency_ms": 158.0996, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.65, 0.183333], "pred_argmax": 2, "pred_distribution": [0.1356, 0.2247, 0.4038, 0.2359], "max_prob": 0.4038, "correct": 1.0, "latency_ms": 158.0996, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.04, 0.133333, 0.6, 0.216667], "pred_argmax": 3, "pred_distribution": [0.0211, 0.0566, 0.1811, 0.5728, 0.1684], "max_prob": 0.5728, "correct": 1.0, "latency_ms": 158.0996, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.5455, 0.4545], "max_prob": 0.5455, "correct": 0.0, "latency_ms": 158.0996, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.333333, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0406, 0.1538, 0.3, 0.5056], "max_prob": 0.5056, "correct": 1.0, "latency_ms": 158.0996, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5152, 0.4848], "max_prob": 0.5152, "correct": 1.0, "latency_ms": 151.9323, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.056667, 0.06, 0.533333, 0.35], "pred_argmax": 2, "pred_distribution": [0.1218, 0.2091, 0.4661, 0.203], "max_prob": 0.4661, "correct": 1.0, "latency_ms": 151.9323, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.15, 0.433333, 0.333333, 0.08, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0723, 0.2328, 0.4578, 0.177, 0.0601], "max_prob": 0.4578, "correct": 0.0, "latency_ms": 151.9323, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4637, 0.5363], "max_prob": 0.5363, "correct": 0.0, "latency_ms": 151.9323, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.45, 0.133333], "pred_argmax": 3, "pred_distribution": [0.0595, 0.1921, 0.3675, 0.3809], "max_prob": 0.3809, "correct": 0.0, "latency_ms": 151.9323, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4136, 0.5864], "max_prob": 0.5864, "correct": 1.0, "latency_ms": 156.2337, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.266667, 0.056667], "pred_argmax": 2, "pred_distribution": [0.0717, 0.3539, 0.4434, 0.131], "max_prob": 0.4434, "correct": 0.0, "latency_ms": 156.2337, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.1, 0.5, 0.366667], "pred_argmax": 3, "pred_distribution": [0.021402, 0.057606, 0.20262, 0.484548, 0.233823], "max_prob": 0.484548, "correct": 1.0, "latency_ms": 156.2337, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.3125, 0.6875], "max_prob": 0.6875, "correct": 1.0, "latency_ms": 156.2337, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.166667, 0.766667], "pred_argmax": 3, "pred_distribution": [0.0159, 0.0477, 0.2092, 0.7272], "max_prob": 0.7272, "correct": 1.0, "latency_ms": 156.2337, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4657, 0.5343], "max_prob": 0.5343, "correct": 0.0, "latency_ms": 144.9261, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.1149, 0.2252, 0.4656, 0.1943], "max_prob": 0.4656, "correct": 1.0, "latency_ms": 144.9261, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.1, 0.466667, 0.35, 0.07, 0.013333], "pred_argmax": 2, "pred_distribution": [0.0477, 0.2204, 0.3474, 0.3308, 0.0537], "max_prob": 0.3474, "correct": 0.0, "latency_ms": 144.9261, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3532, 0.6468], "max_prob": 0.6468, "correct": 1.0, "latency_ms": 144.9261, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.466667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.033803, 0.137414, 0.39964, 0.429143], "max_prob": 0.429143, "correct": 0.0, "latency_ms": 144.9261, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5164, 0.4836], "max_prob": 0.5164, "correct": 1.0, "latency_ms": 172.9177, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.073333, 0.6, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1217, 0.233, 0.4266, 0.2187], "max_prob": 0.4266, "correct": 1.0, "latency_ms": 172.9177, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.066667, 0.29, 0.516667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.019098, 0.072793, 0.240476, 0.533647, 0.133987], "max_prob": 0.533647, "correct": 1.0, "latency_ms": 172.9177, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4991, 0.5009], "max_prob": 0.5009, "correct": 0.0, "latency_ms": 172.9177, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.533333, 0.2], "pred_argmax": 3, "pred_distribution": [0.0295, 0.121, 0.3165, 0.533], "max_prob": 0.533, "correct": 0.0, "latency_ms": 172.9177, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5358, 0.4642], "max_prob": 0.5358, "correct": 0.0, "latency_ms": 159.2788, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.073333, 0.733333, 0.15], "pred_argmax": 2, "pred_distribution": [0.1275, 0.1581, 0.4618, 0.2526], "max_prob": 0.4618, "correct": 1.0, "latency_ms": 159.2788, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.166667, 0.683333, 0.1], "pred_argmax": 3, "pred_distribution": [0.064194, 0.166183, 0.243776, 0.430757, 0.09509], "max_prob": 0.430757, "correct": 1.0, "latency_ms": 159.2788, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4649, 0.5351], "max_prob": 0.5351, "correct": 1.0, "latency_ms": 159.2788, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.283333, 0.616667], "pred_argmax": 2, "pred_distribution": [0.082608, 0.251125, 0.366737, 0.29953], "max_prob": 0.366737, "correct": 0.0, "latency_ms": 159.2788, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.4876, 0.5124], "max_prob": 0.5124, "correct": 0.0, "latency_ms": 170.9412, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.65, 0.15], "pred_argmax": 2, "pred_distribution": [0.091209, 0.269927, 0.469247, 0.169617], "max_prob": 0.469247, "correct": 1.0, "latency_ms": 170.9412, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.416667, 0.45, 0.05], "pred_argmax": 3, "pred_distribution": [0.0183, 0.0697, 0.2678, 0.4779, 0.1663], "max_prob": 0.4779, "correct": 1.0, "latency_ms": 170.9412, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3485, 0.6515], "max_prob": 0.6515, "correct": 1.0, "latency_ms": 170.9412, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 3, "pred_distribution": [0.020598, 0.078392, 0.267873, 0.633137], "max_prob": 0.633137, "correct": 1.0, "latency_ms": 170.9412, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5977, 0.4023], "max_prob": 0.5977, "correct": 1.0, "latency_ms": 166.5914, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.066667, 0.433333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.1999, 0.1295, 0.4152, 0.2554], "max_prob": 0.4152, "correct": 1.0, "latency_ms": 166.5914, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.066667, 0.45, 0.283333, 0.166667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0587, 0.2142, 0.3357, 0.3229, 0.0685], "max_prob": 0.3357, "correct": 0.0, "latency_ms": 166.5914, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.5507, 0.4493], "max_prob": 0.5507, "correct": 1.0, "latency_ms": 166.5914, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.3, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0748, 0.3199, 0.3901, 0.2152], "max_prob": 0.3901, "correct": 0.0, "latency_ms": 166.5914, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5949, 0.4051], "max_prob": 0.5949, "correct": 1.0, "latency_ms": 141.9286, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.05, 0.416667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.19712, 0.146115, 0.386239, 0.270527], "max_prob": 0.386239, "correct": 1.0, "latency_ms": 141.9286, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.073333, 0.35, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.022, 0.0778, 0.289, 0.4706, 0.1406], "max_prob": 0.4706, "correct": 1.0, "latency_ms": 141.9286, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5542, 0.4458], "max_prob": 0.5542, "correct": 1.0, "latency_ms": 141.9286, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.533333, 0.2], "pred_argmax": 3, "pred_distribution": [0.0585, 0.1859, 0.3773, 0.3783], "max_prob": 0.3783, "correct": 0.0, "latency_ms": 141.9286, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5752, 0.4248], "max_prob": 0.5752, "correct": 1.0, "latency_ms": 132.0835, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.166667, 0.033333, 0.35, 0.45], "pred_argmax": 2, "pred_distribution": [0.184182, 0.137286, 0.39596, 0.282572], "max_prob": 0.39596, "correct": 0.0, "latency_ms": 132.0835, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.333333, 0.466667, 0.1, 0.016667], "pred_argmax": 2, "pred_distribution": [0.087591, 0.278172, 0.470353, 0.117688, 0.046195], "max_prob": 0.470353, "correct": 1.0, "latency_ms": 132.0835, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5257, 0.4743], "max_prob": 0.5257, "correct": 1.0, "latency_ms": 132.0835, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.35, 0.066667], "pred_argmax": 1, "pred_distribution": [0.10181, 0.387539, 0.367337, 0.143314], "max_prob": 0.387539, "correct": 1.0, "latency_ms": 132.0835, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5024, 0.4976], "max_prob": 0.5024, "correct": 0.0, "latency_ms": 140.3285, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0814, 0.2666, 0.4843, 0.1677], "max_prob": 0.4843, "correct": 1.0, "latency_ms": 140.3285, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.466667, 0.166667], "pred_argmax": 4, "pred_distribution": [0.012, 0.0435, 0.1262, 0.3129, 0.5054], "max_prob": 0.5054, "correct": 0.0, "latency_ms": 140.3285, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3925, 0.6075], "max_prob": 0.6075, "correct": 1.0, "latency_ms": 140.3285, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 3, "pred_distribution": [0.0184, 0.1007, 0.2251, 0.6558], "max_prob": 0.6558, "correct": 1.0, "latency_ms": 140.3285, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5051, 0.4949], "max_prob": 0.5051, "correct": 0.0, "latency_ms": 135.3949, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.666667, 0.266667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0969, 0.3431, 0.4064, 0.1536], "max_prob": 0.4064, "correct": 0.0, "latency_ms": 135.3949, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.183333, 0.35, 0.433333], "pred_argmax": 4, "pred_distribution": [0.012, 0.0381, 0.1209, 0.293, 0.536], "max_prob": 0.536, "correct": 1.0, "latency_ms": 135.3949, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.3427, 0.6573], "max_prob": 0.6573, "correct": 1.0, "latency_ms": 135.3949, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.183333, 0.75], "pred_argmax": 3, "pred_distribution": [0.027897, 0.10209, 0.29897, 0.571043], "max_prob": 0.571043, "correct": 1.0, "latency_ms": 135.3949, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.6908, 0.3092], "max_prob": 0.6908, "correct": 1.0, "latency_ms": 162.42, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.033333, 0.166667, 0.45], "pred_argmax": 0, "pred_distribution": [0.3671, 0.1026, 0.2482, 0.2821], "max_prob": 0.3671, "correct": 0.0, "latency_ms": 162.42, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.416667, 0.4, 0.1, 0.0], "pred_argmax": 2, "pred_distribution": [0.158816, 0.294629, 0.408641, 0.106811, 0.031103], "max_prob": 0.408641, "correct": 0.0, "latency_ms": 162.42, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.674, 0.326], "max_prob": 0.674, "correct": 1.0, "latency_ms": 162.42, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.616667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1486, 0.4492, 0.3228, 0.0794], "max_prob": 0.4492, "correct": 1.0, "latency_ms": 162.42, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.3842, 0.6158], "max_prob": 0.6158, "correct": 1.0, "latency_ms": 177.1752, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.6, 0.35, 0.046667], "pred_argmax": 2, "pred_distribution": [0.084192, 0.357564, 0.428657, 0.129587], "max_prob": 0.428657, "correct": 0.0, "latency_ms": 177.1752, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.566667, 0.316667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0275, 0.0881, 0.3709, 0.3627, 0.1508], "max_prob": 0.3709, "correct": 1.0, "latency_ms": 177.1752, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.2806, 0.7194], "max_prob": 0.7194, "correct": 1.0, "latency_ms": 177.1752, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.126667, 0.866667], "pred_argmax": 3, "pred_distribution": [0.016202, 0.064006, 0.220822, 0.69897], "max_prob": 0.69897, "correct": 1.0, "latency_ms": 177.1752, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.606667, 0.393333], "pred_argmax": 0, "pred_distribution": [0.5993, 0.4007], "max_prob": 0.5993, "correct": 1.0, "latency_ms": 163.3502, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.066667, 0.45, 0.376667], "pred_argmax": 2, "pred_distribution": [0.2565, 0.1324, 0.3542, 0.2569], "max_prob": 0.3542, "correct": 1.0, "latency_ms": 163.3502, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.053333, 0.233333, 0.533333, 0.163333], "pred_argmax": 3, "pred_distribution": [0.0365, 0.1079, 0.3161, 0.4309, 0.1086], "max_prob": 0.4309, "correct": 1.0, "latency_ms": 163.3502, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.5921, 0.4079], "max_prob": 0.5921, "correct": 1.0, "latency_ms": 163.3502, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.106667, 0.433333, 0.43], "pred_argmax": 2, "pred_distribution": [0.058506, 0.244724, 0.369237, 0.327533], "max_prob": 0.369237, "correct": 1.0, "latency_ms": 163.3502, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4558, 0.5442], "max_prob": 0.5442, "correct": 1.0, "latency_ms": 169.9978, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.126667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.114311, 0.209921, 0.474447, 0.20132], "max_prob": 0.474447, "correct": 1.0, "latency_ms": 169.9978, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.316667, 0.483333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.016598, 0.065393, 0.258674, 0.530947, 0.128387], "max_prob": 0.530947, "correct": 1.0, "latency_ms": 169.9978, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.3956, 0.6044], "max_prob": 0.6044, "correct": 1.0, "latency_ms": 169.9978, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.433333, 0.316667], "pred_argmax": 3, "pred_distribution": [0.0358, 0.1191, 0.3422, 0.5029], "max_prob": 0.5029, "correct": 0.0, "latency_ms": 169.9978, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 1, "pred_distribution": [0.4487, 0.5513], "max_prob": 0.5513, "correct": 1.0, "latency_ms": 147.9144, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.123333, 0.586667, 0.25], "pred_argmax": 2, "pred_distribution": [0.1021, 0.2671, 0.4576, 0.1732], "max_prob": 0.4576, "correct": 1.0, "latency_ms": 147.9144, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.266667, 0.616667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.016702, 0.064406, 0.232523, 0.553455, 0.132913], "max_prob": 0.553455, "correct": 1.0, "latency_ms": 147.9144, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 1, "pred_distribution": [0.4078, 0.5922], "max_prob": 0.5922, "correct": 1.0, "latency_ms": 147.9144, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.116667, 0.35, 0.483333], "pred_argmax": 3, "pred_distribution": [0.0313, 0.1145, 0.334, 0.5202], "max_prob": 0.5202, "correct": 1.0, "latency_ms": 147.9144, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.491, 0.509], "max_prob": 0.509, "correct": 1.0, "latency_ms": 145.2762, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.112, 0.2014, 0.4815, 0.2051], "max_prob": 0.4815, "correct": 1.0, "latency_ms": 145.2762, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.316667, 0.55, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0516, 0.1785, 0.4882, 0.2099, 0.0718], "max_prob": 0.4882, "correct": 1.0, "latency_ms": 145.2762, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4243, 0.5757], "max_prob": 0.5757, "correct": 1.0, "latency_ms": 145.2762, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.516667, 0.183333], "pred_argmax": 3, "pred_distribution": [0.030003, 0.129113, 0.384038, 0.456846], "max_prob": 0.456846, "correct": 0.0, "latency_ms": 145.2762, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5208, 0.4792], "max_prob": 0.5208, "correct": 1.0, "latency_ms": 142.5867, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.1402, 0.2078, 0.4181, 0.2339], "max_prob": 0.4181, "correct": 1.0, "latency_ms": 142.5867, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.15, 0.65, 0.166667], "pred_argmax": 3, "pred_distribution": [0.012501, 0.049905, 0.155616, 0.537254, 0.244724], "max_prob": 0.537254, "correct": 1.0, "latency_ms": 142.5867, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.466, 0.534], "max_prob": 0.534, "correct": 1.0, "latency_ms": 142.5867, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 3, "pred_distribution": [0.0233, 0.1013, 0.2688, 0.6066], "max_prob": 0.6066, "correct": 1.0, "latency_ms": 142.5867, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5416, 0.4584], "max_prob": 0.5416, "correct": 1.0, "latency_ms": 141.7056, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.066667, 0.4, 0.4], "pred_argmax": 2, "pred_distribution": [0.128, 0.1744, 0.4712, 0.2264], "max_prob": 0.4712, "correct": 0.0, "latency_ms": 141.7056, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.266667, 0.466667, 0.216667, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.115688, 0.424758, 0.325067, 0.10129, 0.033197], "max_prob": 0.424758, "correct": 1.0, "latency_ms": 141.7056, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 1, "pred_distribution": [0.4361, 0.5639], "max_prob": 0.5639, "correct": 0.0, "latency_ms": 141.7056, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.533333, 0.283333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.084608, 0.29633, 0.436944, 0.182118], "max_prob": 0.436944, "correct": 0.0, "latency_ms": 141.7056, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.726667, 0.273333], "pred_argmax": 0, "pred_distribution": [0.6829, 0.3171], "max_prob": 0.6829, "correct": 1.0, "latency_ms": 161.7471, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.126667, 0.04, 0.46, 0.373333], "pred_argmax": 0, "pred_distribution": [0.355636, 0.114711, 0.212221, 0.317432], "max_prob": 0.355636, "correct": 0.0, "latency_ms": 161.7471, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.026667, 0.073333, 0.293333, 0.5, 0.106667], "pred_argmax": 3, "pred_distribution": [0.064694, 0.120988, 0.339766, 0.39566, 0.078892], "max_prob": 0.39566, "correct": 1.0, "latency_ms": 161.7471, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.6829, 0.3171], "max_prob": 0.6829, "correct": 1.0, "latency_ms": 161.7471, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.4, 0.233333], "pred_argmax": 1, "pred_distribution": [0.1089, 0.3639, 0.3612, 0.166], "max_prob": 0.3639, "correct": 0.0, "latency_ms": 161.7471, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4505, 0.5495], "max_prob": 0.5495, "correct": 1.0, "latency_ms": 177.7738, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.266667, 0.06], "pred_argmax": 2, "pred_distribution": [0.1169, 0.3133, 0.4054, 0.1644], "max_prob": 0.4054, "correct": 0.0, "latency_ms": 177.7738, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.116667, 0.4, 0.45], "pred_argmax": 4, "pred_distribution": [0.0128, 0.0408, 0.117, 0.2981, 0.5313], "max_prob": 0.5313, "correct": 1.0, "latency_ms": 177.7738, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.3434, 0.6566], "max_prob": 0.6566, "correct": 1.0, "latency_ms": 177.7738, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.063333, 0.2, 0.733333], "pred_argmax": 3, "pred_distribution": [0.026497, 0.109089, 0.257974, 0.606439], "max_prob": 0.606439, "correct": 1.0, "latency_ms": 177.7738, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5104, 0.4896], "max_prob": 0.5104, "correct": 1.0, "latency_ms": 172.7442, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.6, 0.25], "pred_argmax": 2, "pred_distribution": [0.1315, 0.1957, 0.4312, 0.2416], "max_prob": 0.4312, "correct": 1.0, "latency_ms": 172.7442, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.133333, 0.4, 0.376667, 0.05], "pred_argmax": 3, "pred_distribution": [0.0501, 0.1592, 0.3179, 0.3901, 0.0827], "max_prob": 0.3901, "correct": 0.0, "latency_ms": 172.7442, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.422, 0.578], "max_prob": 0.578, "correct": 1.0, "latency_ms": 172.7442, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.55, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0945, 0.2291, 0.3991, 0.2773], "max_prob": 0.3991, "correct": 1.0, "latency_ms": 172.7442, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4006, 0.5994], "max_prob": 0.5994, "correct": 1.0, "latency_ms": 180.0905, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.383333, 0.533333, 0.08], "pred_argmax": 2, "pred_distribution": [0.0867, 0.3629, 0.4155, 0.1349], "max_prob": 0.4155, "correct": 1.0, "latency_ms": 180.0905, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.116667, 0.283333, 0.566667], "pred_argmax": 4, "pred_distribution": [0.0082, 0.0247, 0.0995, 0.3619, 0.5057], "max_prob": 0.5057, "correct": 1.0, "latency_ms": 180.0905, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.3128, 0.6872], "max_prob": 0.6872, "correct": 1.0, "latency_ms": 180.0905, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.226667, 0.7], "pred_argmax": 3, "pred_distribution": [0.014201, 0.064506, 0.178418, 0.742874], "max_prob": 0.742874, "correct": 1.0, "latency_ms": 180.0905, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.6866, 0.3134], "max_prob": 0.6866, "correct": 1.0, "latency_ms": 163.4781, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.066667, 0.466667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.342, 0.1131, 0.25, 0.2949], "max_prob": 0.342, "correct": 0.0, "latency_ms": 163.4781, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.26, 0.04, 0.183333, 0.333333, 0.183333], "pred_argmax": 3, "pred_distribution": [0.0537, 0.1011, 0.279, 0.3337, 0.2325], "max_prob": 0.3337, "correct": 1.0, "latency_ms": 163.4781, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.623, 0.377], "max_prob": 0.623, "correct": 1.0, "latency_ms": 163.4781, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.276667, 0.131667, 0.325, 0.266667], "pred_argmax": 1, "pred_distribution": [0.0807, 0.4409, 0.2926, 0.1858], "max_prob": 0.4409, "correct": 0.0, "latency_ms": 163.4781, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.6693, 0.3307], "max_prob": 0.6693, "correct": 0.0, "latency_ms": 172.2097, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.08, 0.076667, 0.603333, 0.24], "pred_argmax": 2, "pred_distribution": [0.308831, 0.09571, 0.317132, 0.278328], "max_prob": 0.317132, "correct": 1.0, "latency_ms": 172.2097, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.173333, 0.516667, 0.223333, 0.036667], "pred_argmax": 2, "pred_distribution": [0.1244, 0.2599, 0.456, 0.1199, 0.0398], "max_prob": 0.456, "correct": 1.0, "latency_ms": 172.2097, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.6645, 0.3355], "max_prob": 0.6645, "correct": 0.0, "latency_ms": 172.2097, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.046667, 0.256667, 0.51, 0.186667], "pred_argmax": 1, "pred_distribution": [0.118712, 0.453945, 0.333433, 0.093909], "max_prob": 0.453945, "correct": 0.0, "latency_ms": 172.2097, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5015, 0.4985], "max_prob": 0.5015, "correct": 1.0, "latency_ms": 171.3071, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.130987, 0.209979, 0.463354, 0.19568], "max_prob": 0.463354, "correct": 1.0, "latency_ms": 171.3071, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.566667, 0.1], "pred_argmax": 3, "pred_distribution": [0.021302, 0.071007, 0.260926, 0.526453, 0.120312], "max_prob": 0.526453, "correct": 1.0, "latency_ms": 171.3071, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.3894, 0.6106], "max_prob": 0.6106, "correct": 1.0, "latency_ms": 171.3071, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0247, 0.1114, 0.293, 0.5709], "max_prob": 0.5709, "correct": 1.0, "latency_ms": 171.3071, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.4184, 0.5816], "max_prob": 0.5816, "correct": 1.0, "latency_ms": 160.7245, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.433333, 0.5, 0.046667], "pred_argmax": 2, "pred_distribution": [0.0924, 0.2612, 0.4883, 0.1581], "max_prob": 0.4883, "correct": 1.0, "latency_ms": 160.7245, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.4, 0.216667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.080908, 0.277828, 0.367037, 0.192019, 0.082208], "max_prob": 0.367037, "correct": 1.0, "latency_ms": 160.7245, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333], "pred_argmax": 1, "pred_distribution": [0.3074, 0.6926], "max_prob": 0.6926, "correct": 1.0, "latency_ms": 160.7245, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.366667, 0.533333], "pred_argmax": 3, "pred_distribution": [0.042004, 0.121712, 0.359436, 0.476848], "max_prob": 0.476848, "correct": 1.0, "latency_ms": 160.7245, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3962, 0.6038], "max_prob": 0.6038, "correct": 1.0, "latency_ms": 156.0151, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.283333, 0.04], "pred_argmax": 2, "pred_distribution": [0.086809, 0.30403, 0.464946, 0.144214], "max_prob": 0.464946, "correct": 0.0, "latency_ms": 156.0151, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.006667, 0.056667, 0.25, 0.683333], "pred_argmax": 4, "pred_distribution": [0.0097, 0.0276, 0.0902, 0.3839, 0.4886], "max_prob": 0.4886, "correct": 1.0, "latency_ms": 156.0151, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.305, 0.695], "max_prob": 0.695, "correct": 1.0, "latency_ms": 156.0151, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.133333, 0.8], "pred_argmax": 3, "pred_distribution": [0.0159, 0.0583, 0.1877, 0.7381], "max_prob": 0.7381, "correct": 1.0, "latency_ms": 156.0151, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 0, "pred_distribution": [0.6035, 0.3965], "max_prob": 0.6035, "correct": 1.0, "latency_ms": 152.8152, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.05, 0.366667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.2209, 0.112, 0.3771, 0.29], "max_prob": 0.3771, "correct": 0.0, "latency_ms": 152.8152, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.2, 0.483333, 0.266667, 0.04, 0.01], "pred_argmax": 1, "pred_distribution": [0.212079, 0.435656, 0.255574, 0.071993, 0.024698], "max_prob": 0.435656, "correct": 1.0, "latency_ms": 152.8152, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5967, 0.4033], "max_prob": 0.5967, "correct": 1.0, "latency_ms": 152.8152, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.333333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1328, 0.441, 0.3403, 0.0859], "max_prob": 0.441, "correct": 1.0, "latency_ms": 152.8152, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3922, 0.6078], "max_prob": 0.6078, "correct": 1.0, "latency_ms": 155.8544, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.55, 0.316667, 0.096667], "pred_argmax": 2, "pred_distribution": [0.082208, 0.333033, 0.432943, 0.151815], "max_prob": 0.432943, "correct": 0.0, "latency_ms": 155.8544, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.1, 0.3, 0.566667], "pred_argmax": 4, "pred_distribution": [0.0087, 0.0344, 0.0986, 0.3997, 0.4586], "max_prob": 0.4586, "correct": 1.0, "latency_ms": 155.8544, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.334, 0.666], "max_prob": 0.666, "correct": 1.0, "latency_ms": 155.8544, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.086667, 0.233333, 0.65], "pred_argmax": 3, "pred_distribution": [0.0142, 0.0607, 0.1926, 0.7325], "max_prob": 0.7325, "correct": 1.0, "latency_ms": 155.8544, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5552, 0.4448], "max_prob": 0.5552, "correct": 1.0, "latency_ms": 148.4296, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.05, 0.533333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.1869, 0.1553, 0.3882, 0.2696], "max_prob": 0.3882, "correct": 1.0, "latency_ms": 148.4296, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.05, 0.166667, 0.366667, 0.383333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.049495, 0.146185, 0.268573, 0.430457, 0.105289], "max_prob": 0.430457, "correct": 1.0, "latency_ms": 148.4296, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5278, 0.4722], "max_prob": 0.5278, "correct": 1.0, "latency_ms": 148.4296, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.35, 0.433333, 0.133333], "pred_argmax": 2, "pred_distribution": [0.071293, 0.211679, 0.431057, 0.285971], "max_prob": 0.431057, "correct": 1.0, "latency_ms": 148.4296, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5181, 0.4819], "max_prob": 0.5181, "correct": 1.0, "latency_ms": 161.7578, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.7, 0.166667], "pred_argmax": 2, "pred_distribution": [0.156684, 0.139586, 0.457854, 0.245875], "max_prob": 0.457854, "correct": 1.0, "latency_ms": 161.7578, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.25, 0.516667, 0.15], "pred_argmax": 3, "pred_distribution": [0.027897, 0.070393, 0.20068, 0.351865, 0.349165], "max_prob": 0.351865, "correct": 1.0, "latency_ms": 161.7578, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4884, 0.5116], "max_prob": 0.5116, "correct": 0.0, "latency_ms": 161.7578, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.35, 0.483333], "pred_argmax": 2, "pred_distribution": [0.0484, 0.2509, 0.3602, 0.3405], "max_prob": 0.3602, "correct": 0.0, "latency_ms": 161.7578, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 0, "pred_distribution": [0.6722, 0.3278], "max_prob": 0.6722, "correct": 1.0, "latency_ms": 162.4479, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.19, 0.043333, 0.483333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.237124, 0.126413, 0.351235, 0.285229], "max_prob": 0.351235, "correct": 1.0, "latency_ms": 162.4479, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.023333, 0.06, 0.133333, 0.35, 0.433333], "pred_argmax": 3, "pred_distribution": [0.024598, 0.049995, 0.146085, 0.432657, 0.346665], "max_prob": 0.432657, "correct": 0.0, "latency_ms": 162.4479, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.6213, 0.3787], "max_prob": 0.6213, "correct": 1.0, "latency_ms": 162.4479, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.16, 0.366667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.1051, 0.3733, 0.2927, 0.2289], "max_prob": 0.3733, "correct": 0.0, "latency_ms": 162.4479, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.512, 0.488], "max_prob": 0.512, "correct": 0.0, "latency_ms": 158.5878, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.633333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.149885, 0.155684, 0.448255, 0.246175], "max_prob": 0.448255, "correct": 1.0, "latency_ms": 158.5878, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 3, "pred_distribution": [0.031103, 0.079808, 0.225223, 0.559756, 0.10411], "max_prob": 0.559756, "correct": 1.0, "latency_ms": 158.5878, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.483, 0.517], "max_prob": 0.517, "correct": 1.0, "latency_ms": 158.5878, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.5, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0668, 0.2385, 0.3626, 0.3321], "max_prob": 0.3626, "correct": 1.0, "latency_ms": 158.5878, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.4755, 0.5245], "max_prob": 0.5245, "correct": 1.0, "latency_ms": 151.2645, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.333333, 0.583333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.1485, 0.2311, 0.4227, 0.1977], "max_prob": 0.4227, "correct": 1.0, "latency_ms": 151.2645, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.24, 0.493333, 0.233333], "pred_argmax": 1, "pred_distribution": [0.1073, 0.3491, 0.3477, 0.1239, 0.072], "max_prob": 0.3491, "correct": 0.0, "latency_ms": 151.2645, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.173333, 0.826667], "pred_argmax": 1, "pred_distribution": [0.4633, 0.5367], "max_prob": 0.5367, "correct": 1.0, "latency_ms": 151.2645, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 2, "pred_distribution": [0.0948, 0.2796, 0.4171, 0.2085], "max_prob": 0.4171, "correct": 0.0, "latency_ms": 151.2645, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.5549, 0.4451], "max_prob": 0.5549, "correct": 0.0, "latency_ms": 155.4477, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.1738, 0.1439, 0.434, 0.2483], "max_prob": 0.434, "correct": 1.0, "latency_ms": 155.4477, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.02, 0.1, 0.483333, 0.35, 0.046667], "pred_argmax": 2, "pred_distribution": [0.0979, 0.2161, 0.4803, 0.1602, 0.0455], "max_prob": 0.4803, "correct": 1.0, "latency_ms": 155.4477, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4559, 0.5441], "max_prob": 0.5441, "correct": 1.0, "latency_ms": 155.4477, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.45, 0.283333], "pred_argmax": 2, "pred_distribution": [0.062694, 0.260174, 0.416658, 0.260474], "max_prob": 0.416658, "correct": 1.0, "latency_ms": 155.4477, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.213333, 0.786667], "pred_argmax": 1, "pred_distribution": [0.3664, 0.6336], "max_prob": 0.6336, "correct": 1.0, "latency_ms": 151.3708, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.6, 0.15], "pred_argmax": 2, "pred_distribution": [0.078008, 0.359636, 0.430543, 0.131813], "max_prob": 0.430543, "correct": 1.0, "latency_ms": 151.3708, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.266667, 0.55, 0.133333], "pred_argmax": 3, "pred_distribution": [0.0093, 0.0357, 0.1706, 0.541, 0.2434], "max_prob": 0.541, "correct": 1.0, "latency_ms": 151.3708, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.2947, 0.7053], "max_prob": 0.7053, "correct": 1.0, "latency_ms": 151.3708, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.113333, 0.316667, 0.55], "pred_argmax": 3, "pred_distribution": [0.0143, 0.0484, 0.2092, 0.7281], "max_prob": 0.7281, "correct": 1.0, "latency_ms": 151.3708, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4637, 0.5363], "max_prob": 0.5363, "correct": 0.0, "latency_ms": 151.6519, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.516667, 0.333333], "pred_argmax": 2, "pred_distribution": [0.1291, 0.1572, 0.4923, 0.2214], "max_prob": 0.4923, "correct": 1.0, "latency_ms": 151.6519, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.043333, 0.166667, 0.65, 0.133333, 0.006667], "pred_argmax": 2, "pred_distribution": [0.0509, 0.1649, 0.4348, 0.2695, 0.0799], "max_prob": 0.4348, "correct": 1.0, "latency_ms": 151.6519, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.3739, 0.6261], "max_prob": 0.6261, "correct": 1.0, "latency_ms": 151.6519, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 2, "pred_distribution": [0.0474, 0.1973, 0.4665, 0.2888], "max_prob": 0.4665, "correct": 1.0, "latency_ms": 151.6519, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.4145, 0.5855], "max_prob": 0.5855, "correct": 1.0, "latency_ms": 158.4986, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.566667, 0.35, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0832, 0.2754, 0.4788, 0.1626], "max_prob": 0.4788, "correct": 0.0, "latency_ms": 158.4986, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.55, 0.266667], "pred_argmax": 3, "pred_distribution": [0.0227, 0.0711, 0.2306, 0.49, 0.1856], "max_prob": 0.49, "correct": 1.0, "latency_ms": 158.4986, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.312, 0.688], "max_prob": 0.688, "correct": 1.0, "latency_ms": 158.4986, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.183333, 0.766667], "pred_argmax": 3, "pred_distribution": [0.015298, 0.050795, 0.223478, 0.710429], "max_prob": 0.710429, "correct": 1.0, "latency_ms": 158.4986, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4822, 0.5178], "max_prob": 0.5178, "correct": 1.0, "latency_ms": 175.7101, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.166667, 0.616667, 0.166667], "pred_argmax": 2, "pred_distribution": [0.1111, 0.2089, 0.49, 0.19], "max_prob": 0.49, "correct": 1.0, "latency_ms": 175.7101, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.35, 0.45, 0.1], "pred_argmax": 2, "pred_distribution": [0.039104, 0.153215, 0.411141, 0.324332, 0.072207], "max_prob": 0.411141, "correct": 0.0, "latency_ms": 175.7101, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3808, 0.6192], "max_prob": 0.6192, "correct": 1.0, "latency_ms": 175.7101, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.383333, 0.483333], "pred_argmax": 3, "pred_distribution": [0.040204, 0.129713, 0.337134, 0.492949], "max_prob": 0.492949, "correct": 1.0, "latency_ms": 175.7101, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.465, 0.535], "max_prob": 0.535, "correct": 1.0, "latency_ms": 172.5672, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.366667, 0.533333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.1449, 0.249, 0.4223, 0.1838], "max_prob": 0.4223, "correct": 1.0, "latency_ms": 172.5672, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 3, "pred_distribution": [0.0166, 0.0706, 0.2836, 0.472, 0.1572], "max_prob": 0.472, "correct": 1.0, "latency_ms": 172.5672, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.3797, 0.6203], "max_prob": 0.6203, "correct": 1.0, "latency_ms": 172.5672, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.06, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.025097, 0.10349, 0.288471, 0.582942], "max_prob": 0.582942, "correct": 1.0, "latency_ms": 172.5672, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.487, 0.513], "max_prob": 0.513, "correct": 1.0, "latency_ms": 168.1145, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.333333, 0.5, 0.133333], "pred_argmax": 2, "pred_distribution": [0.115788, 0.194781, 0.472553, 0.216878], "max_prob": 0.472553, "correct": 1.0, "latency_ms": 168.1145, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.333333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0931, 0.3171, 0.4062, 0.1386, 0.045], "max_prob": 0.4062, "correct": 1.0, "latency_ms": 168.1145, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.3832, 0.6168], "max_prob": 0.6168, "correct": 1.0, "latency_ms": 168.1145, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 2, "pred_distribution": [0.122, 0.2361, 0.4228, 0.2191], "max_prob": 0.4228, "correct": 0.0, "latency_ms": 168.1145, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5705, 0.4295], "max_prob": 0.5705, "correct": 1.0, "latency_ms": 173.5397, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.65, 0.166667], "pred_argmax": 2, "pred_distribution": [0.129, 0.1897, 0.4503, 0.231], "max_prob": 0.4503, "correct": 1.0, "latency_ms": 173.5397, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.15, 0.466667, 0.333333], "pred_argmax": 3, "pred_distribution": [0.0245, 0.073, 0.2491, 0.3599, 0.2935], "max_prob": 0.3599, "correct": 1.0, "latency_ms": 173.5397, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4983, 0.5017], "max_prob": 0.5017, "correct": 1.0, "latency_ms": 173.5397, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.466667, 0.4], "pred_argmax": 3, "pred_distribution": [0.062006, 0.19702, 0.331433, 0.409541], "max_prob": 0.409541, "correct": 0.0, "latency_ms": 173.5397, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.4335, 0.5665], "max_prob": 0.5665, "correct": 0.0, "latency_ms": 175.3818, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.120812, 0.273627, 0.428743, 0.176818], "max_prob": 0.428743, "correct": 1.0, "latency_ms": 175.3818, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.1, 0.35, 0.466667, 0.073333], "pred_argmax": 3, "pred_distribution": [0.017502, 0.063706, 0.260926, 0.535054, 0.122812], "max_prob": 0.535054, "correct": 1.0, "latency_ms": 175.3818, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.3744, 0.6256], "max_prob": 0.6256, "correct": 1.0, "latency_ms": 175.3818, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.483333, 0.316667], "pred_argmax": 3, "pred_distribution": [0.023402, 0.086409, 0.236224, 0.653965], "max_prob": 0.653965, "correct": 0.0, "latency_ms": 175.3818, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.5902, 0.4098], "max_prob": 0.5902, "correct": 1.0, "latency_ms": 170.7546, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.066667, 0.55, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1364, 0.1391, 0.4459, 0.2786], "max_prob": 0.4459, "correct": 1.0, "latency_ms": 170.7546, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.166667, 0.566667, 0.233333, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.2538, 0.4531, 0.2294, 0.0413, 0.0224], "max_prob": 0.4531, "correct": 1.0, "latency_ms": 170.7546, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5118, 0.4882], "max_prob": 0.5118, "correct": 1.0, "latency_ms": 170.7546, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.216667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1615, 0.3697, 0.3596, 0.1092], "max_prob": 0.3697, "correct": 1.0, "latency_ms": 170.7546, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4393, 0.5607], "max_prob": 0.5607, "correct": 1.0, "latency_ms": 169.724, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.633333, 0.283333, 0.063333], "pred_argmax": 1, "pred_distribution": [0.0919, 0.3914, 0.3836, 0.1331], "max_prob": 0.3914, "correct": 1.0, "latency_ms": 169.724, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.25, 0.6, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0165, 0.0555, 0.2286, 0.4697, 0.2297], "max_prob": 0.4697, "correct": 1.0, "latency_ms": 169.724, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 1, "pred_distribution": [0.3221, 0.6779], "max_prob": 0.6779, "correct": 1.0, "latency_ms": 169.724, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.06, 0.216667, 0.71], "pred_argmax": 3, "pred_distribution": [0.026297, 0.09769, 0.279572, 0.59644], "max_prob": 0.59644, "correct": 1.0, "latency_ms": 169.724, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.83, 0.17], "pred_argmax": 0, "pred_distribution": [0.6182, 0.3818], "max_prob": 0.6182, "correct": 1.0, "latency_ms": 179.5587, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.19, 0.03, 0.36, 0.42], "pred_argmax": 2, "pred_distribution": [0.2183, 0.1254, 0.3863, 0.27], "max_prob": 0.3863, "correct": 0.0, "latency_ms": 179.5587, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.063333, 0.31, 0.52, 0.086667], "pred_argmax": 3, "pred_distribution": [0.028, 0.094, 0.2932, 0.4994, 0.0854], "max_prob": 0.4994, "correct": 1.0, "latency_ms": 179.5587, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 0, "pred_distribution": [0.5737, 0.4263], "max_prob": 0.5737, "correct": 1.0, "latency_ms": 179.5587, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.283333, 0.426667, 0.25], "pred_argmax": 2, "pred_distribution": [0.106, 0.3585, 0.3784, 0.1571], "max_prob": 0.3784, "correct": 1.0, "latency_ms": 179.5587, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4482, 0.5518], "max_prob": 0.5518, "correct": 1.0, "latency_ms": 188.3505, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.25, 0.633333, 0.08], "pred_argmax": 2, "pred_distribution": [0.0976, 0.281, 0.4479, 0.1735], "max_prob": 0.4479, "correct": 1.0, "latency_ms": 188.3505, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.056667, 0.176667, 0.6, 0.15], "pred_argmax": 3, "pred_distribution": [0.0156, 0.0632, 0.2263, 0.5086, 0.1863], "max_prob": 0.5086, "correct": 1.0, "latency_ms": 188.3505, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.3479, 0.6521], "max_prob": 0.6521, "correct": 1.0, "latency_ms": 188.3505, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.283333, 0.616667], "pred_argmax": 3, "pred_distribution": [0.019002, 0.078008, 0.242324, 0.660666], "max_prob": 0.660666, "correct": 1.0, "latency_ms": 188.3505, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5318, 0.4682], "max_prob": 0.5318, "correct": 0.0, "latency_ms": 173.0637, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.633333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.149515, 0.192919, 0.417742, 0.239824], "max_prob": 0.417742, "correct": 1.0, "latency_ms": 173.0637, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.466667, 0.333333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.09899, 0.147785, 0.308769, 0.341766, 0.10269], "max_prob": 0.341766, "correct": 0.0, "latency_ms": 173.0637, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.491, 0.509], "max_prob": 0.509, "correct": 1.0, "latency_ms": 173.0637, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0614, 0.2467, 0.4219, 0.27], "max_prob": 0.4219, "correct": 1.0, "latency_ms": 173.0637, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 1, "pred_distribution": [0.4504, 0.5496], "max_prob": 0.5496, "correct": 0.0, "latency_ms": 175.303, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.076667, 0.09, 0.59, 0.243333], "pred_argmax": 2, "pred_distribution": [0.1169, 0.2648, 0.4452, 0.1731], "max_prob": 0.4452, "correct": 1.0, "latency_ms": 175.303, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.13, 0.373333, 0.423333, 0.03], "pred_argmax": 3, "pred_distribution": [0.022902, 0.09701, 0.208821, 0.450645, 0.220622], "max_prob": 0.450645, "correct": 1.0, "latency_ms": 175.303, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.423333, 0.576667], "pred_argmax": 1, "pred_distribution": [0.3447, 0.6553], "max_prob": 0.6553, "correct": 1.0, "latency_ms": 175.303, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.216667, 0.35, 0.366667], "pred_argmax": 3, "pred_distribution": [0.0407, 0.1357, 0.3027, 0.5209], "max_prob": 0.5209, "correct": 1.0, "latency_ms": 175.303, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3976, 0.6024], "max_prob": 0.6024, "correct": 1.0, "latency_ms": 188.4941, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.0986, 0.2997, 0.4428, 0.1589], "max_prob": 0.4428, "correct": 1.0, "latency_ms": 188.4941, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.2, 0.533333, 0.166667], "pred_argmax": 3, "pred_distribution": [0.030497, 0.165883, 0.247575, 0.410159, 0.145885], "max_prob": 0.410159, "correct": 1.0, "latency_ms": 188.4941, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3049, 0.6951], "max_prob": 0.6951, "correct": 1.0, "latency_ms": 188.4941, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.333333, 0.55], "pred_argmax": 3, "pred_distribution": [0.045595, 0.119088, 0.30027, 0.535046], "max_prob": 0.535046, "correct": 1.0, "latency_ms": 188.4941, "provenance": "measured"}


==> anc/predictions/e1_version_probe_0_3_20.jsonl <==
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.583333, 0.29, 0.09, 0.036667], "pred_argmax": 0, "pred_distribution": [0.4327, 0.198, 0.3336, 0.0357], "max_prob": 0.4327, "correct": 1.0, "latency_ms": 6.6985, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.643333, 0.356667], "pred_argmax": 0, "pred_distribution": [0.7266, 0.2734], "max_prob": 0.7266, "correct": 1.0, "latency_ms": 6.6985, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.073333, 0.003333, 0.316667, 0.606667], "pred_argmax": 3, "pred_distribution": [0.1202, 0.0433, 0.2864, 0.5501], "max_prob": 0.5501, "correct": 1.0, "latency_ms": 6.6985, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.4482, 0.4556, 0.0778, 0.0184], "max_prob": 0.4556, "correct": 1.0, "latency_ms": 6.6985, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.076667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.563244, 0.331867, 0.092791, 0.012099], "max_prob": 0.563244, "correct": 1.0, "latency_ms": 6.6985, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.186667, 0.433333, 0.046667], "pred_argmax": 2, "pred_distribution": [0.2496, 0.3043, 0.3926, 0.0535], "max_prob": 0.3926, "correct": 1.0, "latency_ms": 8.7557, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5549, 0.4451], "max_prob": 0.5549, "correct": 1.0, "latency_ms": 8.7557, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.123333, 0.01, 0.233333, 0.633333], "pred_argmax": 2, "pred_distribution": [0.274573, 0.057094, 0.391561, 0.276772], "max_prob": 0.391561, "correct": 0.0, "latency_ms": 8.7557, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.45, 0.043333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.342, 0.4813, 0.1502, 0.0265], "max_prob": 0.4813, "correct": 0.0, "latency_ms": 8.7557, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.433333, 0.113333, 0.02], "pred_argmax": 1, "pred_distribution": [0.3234, 0.445, 0.1914, 0.0402], "max_prob": 0.445, "correct": 1.0, "latency_ms": 8.7557, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.27, 0.313333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2147, 0.3634, 0.3525, 0.0694], "max_prob": 0.3634, "correct": 0.0, "latency_ms": 7.9011, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 1, "pred_distribution": [0.498, 0.502], "max_prob": 0.502, "correct": 0.0, "latency_ms": 7.9011, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.42, 0.396667], "pred_argmax": 2, "pred_distribution": [0.2657, 0.0694, 0.4271, 0.2378], "max_prob": 0.4271, "correct": 1.0, "latency_ms": 7.9011, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.533333, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.285871, 0.510449, 0.164584, 0.039096], "max_prob": 0.510449, "correct": 1.0, "latency_ms": 7.9011, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.6, 0.283333, 0.05], "pred_argmax": 1, "pred_distribution": [0.277628, 0.445845, 0.227523, 0.049005], "max_prob": 0.445845, "correct": 1.0, "latency_ms": 7.9011, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.333333, 0.283333, 0.05], "pred_argmax": 2, "pred_distribution": [0.262, 0.2638, 0.4264, 0.0478], "max_prob": 0.4264, "correct": 0.0, "latency_ms": 7.0862, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.6106, 0.3894], "max_prob": 0.6106, "correct": 1.0, "latency_ms": 7.0862, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.0, 0.466667, 0.35], "pred_argmax": 2, "pred_distribution": [0.2325, 0.0488, 0.4101, 0.3086], "max_prob": 0.4101, "correct": 1.0, "latency_ms": 7.0862, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.333267, 0.533547, 0.108389, 0.024798], "max_prob": 0.533547, "correct": 1.0, "latency_ms": 7.0862, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.633333, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3526, 0.4781, 0.1445, 0.0248], "max_prob": 0.4781, "correct": 1.0, "latency_ms": 7.0862, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.216667, 0.366667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.268927, 0.278128, 0.40414, 0.048805], "max_prob": 0.40414, "correct": 0.0, "latency_ms": 8.0514, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 0, "pred_distribution": [0.6048, 0.3952], "max_prob": 0.6048, "correct": 1.0, "latency_ms": 8.0514, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.016667, 0.266667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.246875, 0.051695, 0.372763, 0.328667], "max_prob": 0.372763, "correct": 0.0, "latency_ms": 8.0514, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.716667, 0.266667, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3334, 0.5173, 0.1258, 0.0235], "max_prob": 0.5173, "correct": 0.0, "latency_ms": 8.0514, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.3373, 0.4759, 0.1636, 0.0232], "max_prob": 0.4759, "correct": 0.0, "latency_ms": 8.0514, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.083333, 0.316667, 0.0], "pred_argmax": 2, "pred_distribution": [0.2642, 0.2794, 0.4067, 0.0497], "max_prob": 0.4067, "correct": 0.0, "latency_ms": 8.0758, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.5969, 0.4031], "max_prob": 0.5969, "correct": 1.0, "latency_ms": 8.0758, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.15, 0.8], "pred_argmax": 2, "pred_distribution": [0.2088, 0.0476, 0.3811, 0.3625], "max_prob": 0.3811, "correct": 0.0, "latency_ms": 8.0758, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.716667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.29747, 0.541246, 0.136586, 0.024698], "max_prob": 0.541246, "correct": 1.0, "latency_ms": 8.0758, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.316667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3176, 0.4605, 0.1922, 0.0297], "max_prob": 0.4605, "correct": 0.0, "latency_ms": 8.0758, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.533333, 0.14, 0.316667], "pred_argmax": 1, "pred_distribution": [0.077692, 0.460554, 0.126887, 0.334867], "max_prob": 0.460554, "correct": 1.0, "latency_ms": 7.3895, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.2107, 0.7893], "max_prob": 0.7893, "correct": 1.0, "latency_ms": 7.3895, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.333333, 0.383333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1878, 0.5192, 0.2335, 0.0595], "max_prob": 0.5192, "correct": 0.0, "latency_ms": 7.3895, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.516667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0112, 0.0765, 0.2704, 0.6419], "max_prob": 0.6419, "correct": 0.0, "latency_ms": 7.3895, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.4, 0.433333], "pred_argmax": 3, "pred_distribution": [0.022398, 0.122888, 0.337166, 0.517548], "max_prob": 0.517548, "correct": 1.0, "latency_ms": 7.3895, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.45, 0.05], "pred_argmax": 1, "pred_distribution": [0.218278, 0.362964, 0.358764, 0.059994], "max_prob": 0.362964, "correct": 0.0, "latency_ms": 7.9101, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.5087, 0.4913], "max_prob": 0.5087, "correct": 0.0, "latency_ms": 7.9101, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.156667, 0.01, 0.55, 0.283333], "pred_argmax": 2, "pred_distribution": [0.263474, 0.056294, 0.421858, 0.258374], "max_prob": 0.421858, "correct": 1.0, "latency_ms": 7.9101, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.1, 0.033333], "pred_argmax": 1, "pred_distribution": [0.268, 0.5501, 0.1526, 0.0293], "max_prob": 0.5501, "correct": 1.0, "latency_ms": 7.9101, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.333333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.265027, 0.455846, 0.240924, 0.038204], "max_prob": 0.455846, "correct": 1.0, "latency_ms": 7.9101, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.533333, 0.183333, 0.233333], "pred_argmax": 1, "pred_distribution": [0.0805, 0.4869, 0.1307, 0.3019], "max_prob": 0.4869, "correct": 1.0, "latency_ms": 7.465, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.2245, 0.7755], "max_prob": 0.7755, "correct": 1.0, "latency_ms": 7.465, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.466667, 0.233333, 0.05], "pred_argmax": 1, "pred_distribution": [0.211, 0.506, 0.2271, 0.0559], "max_prob": 0.506, "correct": 1.0, "latency_ms": 7.465, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.35, 0.55], "pred_argmax": 3, "pred_distribution": [0.0124, 0.0685, 0.2613, 0.6578], "max_prob": 0.6578, "correct": 1.0, "latency_ms": 7.465, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0206, 0.1246, 0.3299, 0.5249], "max_prob": 0.5249, "correct": 1.0, "latency_ms": 7.465, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.083333, 0.316667], "pred_argmax": 1, "pred_distribution": [0.0841, 0.4739, 0.1492, 0.2928], "max_prob": 0.4739, "correct": 1.0, "latency_ms": 7.2124, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.221, 0.779], "max_prob": 0.779, "correct": 1.0, "latency_ms": 7.2124, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.666667, 0.15, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1919, 0.5197, 0.2294, 0.059], "max_prob": 0.5197, "correct": 1.0, "latency_ms": 7.2124, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0114, 0.0648, 0.2656, 0.6582], "max_prob": 0.6582, "correct": 1.0, "latency_ms": 7.2124, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.416667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0171, 0.0967, 0.3002, 0.586], "max_prob": 0.586, "correct": 1.0, "latency_ms": 7.2124, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833, 0.033333, 0.133667, 0.0], "pred_argmax": 2, "pred_distribution": [0.2767, 0.2745, 0.402, 0.0468], "max_prob": 0.402, "correct": 0.0, "latency_ms": 7.1304, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.6049, 0.3951], "max_prob": 0.6049, "correct": 1.0, "latency_ms": 7.1304, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.0, 0.067, 0.899667], "pred_argmax": 2, "pred_distribution": [0.2415, 0.0479, 0.3719, 0.3387], "max_prob": 0.3719, "correct": 0.0, "latency_ms": 7.1304, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.583, 0.050333, 0.0], "pred_argmax": 1, "pred_distribution": [0.317568, 0.537746, 0.123488, 0.021198], "max_prob": 0.537746, "correct": 1.0, "latency_ms": 7.1304, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.566333, 0.033667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3656, 0.4525, 0.1566, 0.0253], "max_prob": 0.4525, "correct": 1.0, "latency_ms": 7.1304, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.78, 0.033333, 0.18, 0.006667], "pred_argmax": 0, "pred_distribution": [0.4481, 0.1857, 0.3295, 0.0367], "max_prob": 0.4481, "correct": 1.0, "latency_ms": 7.0181, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.936667, 0.063333], "pred_argmax": 0, "pred_distribution": [0.7376, 0.2624], "max_prob": 0.7376, "correct": 1.0, "latency_ms": 7.0181, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.006667, 0.116667, 0.856667], "pred_argmax": 3, "pred_distribution": [0.127587, 0.043196, 0.312369, 0.516848], "max_prob": 0.516848, "correct": 1.0, "latency_ms": 7.0181, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.643333, 0.3, 0.053333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.660234, 0.273173, 0.051395, 0.015198], "max_prob": 0.660234, "correct": 1.0, "latency_ms": 7.0181, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.61, 0.33, 0.053333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6157, 0.2968, 0.0743, 0.0132], "max_prob": 0.6157, "correct": 1.0, "latency_ms": 7.0181, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.283333, 0.35, 0.05], "pred_argmax": 2, "pred_distribution": [0.228123, 0.334833, 0.358036, 0.079008], "max_prob": 0.358036, "correct": 1.0, "latency_ms": 7.847, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5764, 0.4236], "max_prob": 0.5764, "correct": 1.0, "latency_ms": 7.847, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.033333, 0.333333, 0.5], "pred_argmax": 3, "pred_distribution": [0.1347, 0.0499, 0.3215, 0.4939], "max_prob": 0.4939, "correct": 1.0, "latency_ms": 7.847, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.333333, 0.533333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.1788, 0.324, 0.4351, 0.0621], "max_prob": 0.4351, "correct": 1.0, "latency_ms": 7.847, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.233333, 0.35, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2631, 0.4694, 0.2272, 0.0403], "max_prob": 0.4694, "correct": 0.0, "latency_ms": 7.847, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.166667, 0.383333, 0.05], "pred_argmax": 2, "pred_distribution": [0.2568, 0.2733, 0.4187, 0.0512], "max_prob": 0.4187, "correct": 0.0, "latency_ms": 6.9735, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5919, 0.4081], "max_prob": 0.5919, "correct": 1.0, "latency_ms": 6.9735, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.4, 0.366667], "pred_argmax": 2, "pred_distribution": [0.224178, 0.047995, 0.416958, 0.310869], "max_prob": 0.416958, "correct": 1.0, "latency_ms": 6.9735, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.063333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.293929, 0.552155, 0.125513, 0.028403], "max_prob": 0.552155, "correct": 0.0, "latency_ms": 6.9735, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.3, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.3012, 0.4711, 0.1958, 0.0319], "max_prob": 0.4711, "correct": 0.0, "latency_ms": 6.9735, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.113333, 0.383333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.2323, 0.3254, 0.3792, 0.0631], "max_prob": 0.3792, "correct": 0.0, "latency_ms": 8.2371, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.823333, 0.176667], "pred_argmax": 0, "pred_distribution": [0.5315, 0.4685], "max_prob": 0.5315, "correct": 1.0, "latency_ms": 8.2371, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.266667, 0.666667], "pred_argmax": 2, "pred_distribution": [0.2242, 0.0569, 0.4161, 0.3028], "max_prob": 0.4161, "correct": 0.0, "latency_ms": 8.2371, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.193333, 0.61, 0.18, 0.016667], "pred_argmax": 1, "pred_distribution": [0.265527, 0.517852, 0.178618, 0.038004], "max_prob": 0.517852, "correct": 1.0, "latency_ms": 8.2371, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.313333, 0.543333, 0.12, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2708, 0.4727, 0.2098, 0.0467], "max_prob": 0.4727, "correct": 1.0, "latency_ms": 8.2371, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.433333, 0.133333, 0.3], "pred_argmax": 1, "pred_distribution": [0.0728, 0.4407, 0.1287, 0.3578], "max_prob": 0.4407, "correct": 1.0, "latency_ms": 6.5189, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.2246, 0.7754], "max_prob": 0.7754, "correct": 1.0, "latency_ms": 6.5189, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.216667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1885, 0.542, 0.2145, 0.055], "max_prob": 0.542, "correct": 1.0, "latency_ms": 6.5189, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.343333, 0.533333], "pred_argmax": 3, "pred_distribution": [0.0111, 0.0691, 0.2579, 0.6619], "max_prob": 0.6619, "correct": 1.0, "latency_ms": 6.5189, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.433333, 0.4], "pred_argmax": 3, "pred_distribution": [0.0203, 0.1136, 0.3114, 0.5547], "max_prob": 0.5547, "correct": 0.0, "latency_ms": 6.5189, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.083333, 0.2], "pred_argmax": 1, "pred_distribution": [0.088709, 0.489149, 0.155616, 0.266527], "max_prob": 0.489149, "correct": 1.0, "latency_ms": 8.3437, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.2321, 0.7679], "max_prob": 0.7679, "correct": 1.0, "latency_ms": 8.3437, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1974, 0.5209, 0.2261, 0.0556], "max_prob": 0.5209, "correct": 1.0, "latency_ms": 8.3437, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.283333, 0.633333], "pred_argmax": 3, "pred_distribution": [0.0129, 0.0662, 0.2686, 0.6523], "max_prob": 0.6523, "correct": 1.0, "latency_ms": 8.3437, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.283333, 0.55], "pred_argmax": 3, "pred_distribution": [0.0253, 0.1423, 0.3619, 0.4705], "max_prob": 0.4705, "correct": 1.0, "latency_ms": 8.3437, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.316667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1774, 0.3965, 0.3175, 0.1086], "max_prob": 0.3965, "correct": 1.0, "latency_ms": 7.2637, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 1, "pred_distribution": [0.4382, 0.5618], "max_prob": 0.5618, "correct": 1.0, "latency_ms": 7.2637, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.096667, 0.036667, 0.35, 0.516667], "pred_argmax": 2, "pred_distribution": [0.231, 0.0731, 0.3738, 0.3221], "max_prob": 0.3738, "correct": 0.0, "latency_ms": 7.2637, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.583333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0597, 0.2703, 0.5436, 0.1264], "max_prob": 0.5436, "correct": 1.0, "latency_ms": 7.2637, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.5, 0.25], "pred_argmax": 1, "pred_distribution": [0.1628, 0.3849, 0.3448, 0.1075], "max_prob": 0.3849, "correct": 0.0, "latency_ms": 7.2637, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.063333, 0.183333, 0.01], "pred_argmax": 0, "pred_distribution": [0.391161, 0.211079, 0.358564, 0.039196], "max_prob": 0.391161, "correct": 1.0, "latency_ms": 6.7674, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 0, "pred_distribution": [0.6835, 0.3165], "max_prob": 0.6835, "correct": 1.0, "latency_ms": 6.7674, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.14, 0.793333], "pred_argmax": 3, "pred_distribution": [0.136214, 0.043704, 0.349935, 0.470147], "max_prob": 0.470147, "correct": 1.0, "latency_ms": 6.7674, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.713333, 0.273333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.665967, 0.263926, 0.051405, 0.018702], "max_prob": 0.665967, "correct": 1.0, "latency_ms": 6.7674, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.326667, 0.063333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.5325, 0.3437, 0.1067, 0.0171], "max_prob": 0.5325, "correct": 1.0, "latency_ms": 6.7674, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.1, 0.4, 0.0], "pred_argmax": 2, "pred_distribution": [0.2301, 0.3259, 0.3424, 0.1016], "max_prob": 0.3424, "correct": 0.0, "latency_ms": 7.9593, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5803, 0.4197], "max_prob": 0.5803, "correct": 1.0, "latency_ms": 7.9593, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.016667, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.1573, 0.0601, 0.3296, 0.453], "max_prob": 0.453, "correct": 1.0, "latency_ms": 7.9593, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.483333, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.1802, 0.3081, 0.4415, 0.0702], "max_prob": 0.4415, "correct": 0.0, "latency_ms": 7.9593, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.275, 0.41, 0.2591, 0.0559], "max_prob": 0.41, "correct": 0.0, "latency_ms": 7.9593, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.196667, 0.466667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.210079, 0.355164, 0.353765, 0.080992], "max_prob": 0.355164, "correct": 0.0, "latency_ms": 6.7723, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.535, 0.465], "max_prob": 0.535, "correct": 1.0, "latency_ms": 6.7723, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.003333, 0.1, 0.85], "pred_argmax": 3, "pred_distribution": [0.156216, 0.060906, 0.324732, 0.458146], "max_prob": 0.458146, "correct": 1.0, "latency_ms": 6.7723, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.583333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0771, 0.2907, 0.5288, 0.1034], "max_prob": 0.5288, "correct": 1.0, "latency_ms": 6.7723, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.13, 0.003333], "pred_argmax": 1, "pred_distribution": [0.1961, 0.3978, 0.314, 0.0921], "max_prob": 0.3978, "correct": 1.0, "latency_ms": 6.7723, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.68, 0.053333, 0.253333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.4721, 0.193, 0.2991, 0.0358], "max_prob": 0.4721, "correct": 1.0, "latency_ms": 6.4279, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.913333, 0.086667], "pred_argmax": 0, "pred_distribution": [0.7346, 0.2654], "max_prob": 0.7346, "correct": 1.0, "latency_ms": 6.4279, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.023333, 0.173333, 0.776667], "pred_argmax": 3, "pred_distribution": [0.170017, 0.045205, 0.328933, 0.455846], "max_prob": 0.455846, "correct": 1.0, "latency_ms": 6.4279, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.728873, 0.208321, 0.046505, 0.016302], "max_prob": 0.728873, "correct": 1.0, "latency_ms": 6.4279, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.41, 0.13, 0.02], "pred_argmax": 0, "pred_distribution": [0.6011, 0.2913, 0.0909, 0.0167], "max_prob": 0.6011, "correct": 1.0, "latency_ms": 6.4279, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.173333, 0.46, 0.06], "pred_argmax": 2, "pred_distribution": [0.271, 0.2914, 0.3865, 0.0511], "max_prob": 0.3865, "correct": 1.0, "latency_ms": 6.5355, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.605, 0.395], "max_prob": 0.605, "correct": 1.0, "latency_ms": 6.5355, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.05, 0.566667, 0.133333], "pred_argmax": 2, "pred_distribution": [0.2737, 0.0545, 0.4152, 0.2566], "max_prob": 0.4152, "correct": 1.0, "latency_ms": 6.5355, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.273333, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.578558, 0.321932, 0.078908, 0.020602], "max_prob": 0.578558, "correct": 1.0, "latency_ms": 6.5355, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.3873, 0.445, 0.1402, 0.0275], "max_prob": 0.445, "correct": 0.0, "latency_ms": 6.5355, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.08, 0.246667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.4204, 0.2039, 0.3365, 0.0392], "max_prob": 0.4204, "correct": 1.0, "latency_ms": 6.7337, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7132, 0.2868], "max_prob": 0.7132, "correct": 1.0, "latency_ms": 6.7337, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.06, 0.023333, 0.203333, 0.713333], "pred_argmax": 3, "pred_distribution": [0.132313, 0.046205, 0.318232, 0.50325], "max_prob": 0.50325, "correct": 1.0, "latency_ms": 6.7337, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.416667, 0.083333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4633, 0.4373, 0.0772, 0.0222], "max_prob": 0.4633, "correct": 1.0, "latency_ms": 6.7337, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.466667, 0.146667, 0.036667], "pred_argmax": 0, "pred_distribution": [0.527, 0.3663, 0.0901, 0.0166], "max_prob": 0.527, "correct": 0.0, "latency_ms": 6.7337, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.366667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1642, 0.4049, 0.3192, 0.1117], "max_prob": 0.4049, "correct": 1.0, "latency_ms": 6.9376, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4318, 0.5682], "max_prob": 0.5682, "correct": 1.0, "latency_ms": 6.9376, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.033333, 0.3, 0.55], "pred_argmax": 2, "pred_distribution": [0.2348, 0.0823, 0.3967, 0.2862], "max_prob": 0.3967, "correct": 0.0, "latency_ms": 6.9376, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.5, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0769, 0.2731, 0.5297, 0.1203], "max_prob": 0.5297, "correct": 1.0, "latency_ms": 6.9376, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.316667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.161016, 0.358536, 0.359336, 0.121112], "max_prob": 0.359336, "correct": 0.0, "latency_ms": 6.9376, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.046667, 0.59, 0.14, 0.223333], "pred_argmax": 1, "pred_distribution": [0.091209, 0.476448, 0.168917, 0.263426], "max_prob": 0.476448, "correct": 1.0, "latency_ms": 8.0597, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 1, "pred_distribution": [0.2404, 0.7596], "max_prob": 0.7596, "correct": 1.0, "latency_ms": 8.0597, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.483333, 0.243333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.192519, 0.532353, 0.218122, 0.057006], "max_prob": 0.532353, "correct": 1.0, "latency_ms": 8.0597, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.35, 0.533333], "pred_argmax": 3, "pred_distribution": [0.012101, 0.063006, 0.251525, 0.673367], "max_prob": 0.673367, "correct": 1.0, "latency_ms": 8.0597, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.12, 0.333333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0221, 0.1194, 0.3342, 0.5243], "max_prob": 0.5243, "correct": 1.0, "latency_ms": 8.0597, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.683333, 0.2, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0979, 0.4861, 0.1714, 0.2446], "max_prob": 0.4861, "correct": 1.0, "latency_ms": 6.7167, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.2325, 0.7675], "max_prob": 0.7675, "correct": 1.0, "latency_ms": 6.7167, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.266667, 0.5, 0.196667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.2226, 0.5014, 0.2206, 0.0554], "max_prob": 0.5014, "correct": 1.0, "latency_ms": 6.7167, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.13, 0.433333, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0112, 0.0686, 0.2619, 0.6583], "max_prob": 0.6583, "correct": 0.0, "latency_ms": 6.7167, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.143333, 0.4, 0.416667], "pred_argmax": 3, "pred_distribution": [0.021798, 0.120588, 0.360964, 0.49665], "max_prob": 0.49665, "correct": 1.0, "latency_ms": 6.7167, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.216667, 0.633333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.252625, 0.276228, 0.417042, 0.054105], "max_prob": 0.417042, "correct": 1.0, "latency_ms": 6.9734, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5837, 0.4163], "max_prob": 0.5837, "correct": 1.0, "latency_ms": 6.9734, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.0, 0.233333, 0.7], "pred_argmax": 2, "pred_distribution": [0.2203, 0.0498, 0.3904, 0.3395], "max_prob": 0.3904, "correct": 0.0, "latency_ms": 6.9734, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.3007, 0.5344, 0.1357, 0.0292], "max_prob": 0.5344, "correct": 1.0, "latency_ms": 6.9734, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.566667, 0.2, 0.0], "pred_argmax": 1, "pred_distribution": [0.3502, 0.4432, 0.1754, 0.0312], "max_prob": 0.4432, "correct": 1.0, "latency_ms": 6.9734, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.083333, 0.283333, 0.0], "pred_argmax": 0, "pred_distribution": [0.466947, 0.186919, 0.309531, 0.036604], "max_prob": 0.466947, "correct": 1.0, "latency_ms": 6.4354, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.7375, 0.2625], "max_prob": 0.7375, "correct": 1.0, "latency_ms": 6.4354, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.13, 0.045, 0.2929, 0.5321], "max_prob": 0.5321, "correct": 1.0, "latency_ms": 6.4354, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.2, 0.063333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7256, 0.2059, 0.0528, 0.0157], "max_prob": 0.7256, "correct": 1.0, "latency_ms": 6.4354, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.08, 0.003333], "pred_argmax": 0, "pred_distribution": [0.646565, 0.268327, 0.073207, 0.011901], "max_prob": 0.646565, "correct": 1.0, "latency_ms": 6.4354, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.466667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2122, 0.3632, 0.3522, 0.0724], "max_prob": 0.3632, "correct": 0.0, "latency_ms": 7.6511, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4811, 0.5189], "max_prob": 0.5189, "correct": 1.0, "latency_ms": 7.6511, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.633333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.2702, 0.08, 0.4044, 0.2454], "max_prob": 0.4044, "correct": 1.0, "latency_ms": 7.6511, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.5, 0.083333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2474, 0.5013, 0.2089, 0.0424], "max_prob": 0.5013, "correct": 1.0, "latency_ms": 7.6511, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.5, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.2454, 0.4464, 0.2425, 0.0657], "max_prob": 0.4464, "correct": 1.0, "latency_ms": 7.6511, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1755, 0.409, 0.307, 0.1085], "max_prob": 0.409, "correct": 1.0, "latency_ms": 7.0171, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4405, 0.5595], "max_prob": 0.5595, "correct": 1.0, "latency_ms": 7.0171, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.006667, 0.583333, 0.21], "pred_argmax": 2, "pred_distribution": [0.246025, 0.089009, 0.409241, 0.255726], "max_prob": 0.409241, "correct": 1.0, "latency_ms": 7.0171, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.091, 0.2811, 0.5163, 0.1116], "max_prob": 0.5163, "correct": 0.0, "latency_ms": 7.0171, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1865, 0.3879, 0.3254, 0.1002], "max_prob": 0.3879, "correct": 1.0, "latency_ms": 7.0171, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.516667, 0.333333, 0.05], "pred_argmax": 1, "pred_distribution": [0.208621, 0.383538, 0.343734, 0.064106], "max_prob": 0.383538, "correct": 1.0, "latency_ms": 7.0582, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4953, 0.5047], "max_prob": 0.5047, "correct": 1.0, "latency_ms": 7.0582, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.473333, 0.02, 0.443333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.268973, 0.062194, 0.426857, 0.241976], "max_prob": 0.426857, "correct": 0.0, "latency_ms": 7.0582, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.633333, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.274473, 0.518448, 0.175582, 0.031497], "max_prob": 0.518448, "correct": 1.0, "latency_ms": 7.0582, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.294029, 0.455946, 0.212121, 0.037904], "max_prob": 0.455946, "correct": 1.0, "latency_ms": 7.0582, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.566667, 0.266667, 0.1], "pred_argmax": 1, "pred_distribution": [0.092791, 0.509949, 0.169383, 0.227877], "max_prob": 0.509949, "correct": 1.0, "latency_ms": 6.7299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.2443, 0.7557], "max_prob": 0.7557, "correct": 1.0, "latency_ms": 6.7299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.383333, 0.316667, 0.05], "pred_argmax": 1, "pred_distribution": [0.226077, 0.461954, 0.249775, 0.062194], "max_prob": 0.461954, "correct": 1.0, "latency_ms": 6.7299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0389, 0.1226, 0.389, 0.4495], "max_prob": 0.4495, "correct": 1.0, "latency_ms": 6.7299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.183333, 0.383333, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0413, 0.2227, 0.4264, 0.3096], "max_prob": 0.4264, "correct": 1.0, "latency_ms": 6.7299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.583333, 0.05, 0.366667], "pred_argmax": 1, "pred_distribution": [0.0869, 0.485, 0.1596, 0.2685], "max_prob": 0.485, "correct": 1.0, "latency_ms": 6.8962, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.066667, 0.933333], "pred_argmax": 1, "pred_distribution": [0.2438, 0.7562], "max_prob": 0.7562, "correct": 1.0, "latency_ms": 6.8962, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.766667, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.18, 0.5237, 0.2285, 0.0678], "max_prob": 0.5237, "correct": 1.0, "latency_ms": 6.8962, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0112, 0.0767, 0.2778, 0.6343], "max_prob": 0.6343, "correct": 1.0, "latency_ms": 6.8962, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 3, "pred_distribution": [0.0186, 0.1169, 0.3252, 0.5393], "max_prob": 0.5393, "correct": 1.0, "latency_ms": 6.8962, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.183333, 0.466667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.172783, 0.386461, 0.324968, 0.115788], "max_prob": 0.386461, "correct": 0.0, "latency_ms": 6.9349, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.4518, 0.5482], "max_prob": 0.5482, "correct": 0.0, "latency_ms": 6.9349, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.033333, 0.283333, 0.6], "pred_argmax": 2, "pred_distribution": [0.2161, 0.0828, 0.3586, 0.3425], "max_prob": 0.3586, "correct": 0.0, "latency_ms": 6.9349, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.226667, 0.633333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.084308, 0.281728, 0.516652, 0.117312], "max_prob": 0.516652, "correct": 1.0, "latency_ms": 6.9349, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.466667, 0.25, 0.083333], "pred_argmax": 1, "pred_distribution": [0.171, 0.358, 0.3398, 0.1312], "max_prob": 0.358, "correct": 1.0, "latency_ms": 6.9349, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.133333, 0.333333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2517, 0.3025, 0.3928, 0.053], "max_prob": 0.3928, "correct": 0.0, "latency_ms": 6.9695, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5867, 0.4133], "max_prob": 0.5867, "correct": 1.0, "latency_ms": 6.9695, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.35, 0.566667], "pred_argmax": 2, "pred_distribution": [0.243124, 0.049805, 0.427743, 0.279328], "max_prob": 0.427743, "correct": 0.0, "latency_ms": 6.9695, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.4, 0.096667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.479752, 0.40156, 0.09919, 0.019498], "max_prob": 0.479752, "correct": 1.0, "latency_ms": 6.9695, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.366667, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.3537, 0.4728, 0.15, 0.0235], "max_prob": 0.4728, "correct": 0.0, "latency_ms": 6.9695, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.316667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2446, 0.353, 0.3476, 0.0548], "max_prob": 0.353, "correct": 1.0, "latency_ms": 6.728, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.5478, 0.4522], "max_prob": 0.5478, "correct": 0.0, "latency_ms": 6.728, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.0, 0.45, 0.2], "pred_argmax": 2, "pred_distribution": [0.2609, 0.0555, 0.4315, 0.2521], "max_prob": 0.4315, "correct": 1.0, "latency_ms": 6.728, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 0, "pred_distribution": [0.468953, 0.412659, 0.09729, 0.021098], "max_prob": 0.468953, "correct": 1.0, "latency_ms": 6.728, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.45, 0.233333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.337534, 0.476948, 0.161316, 0.024202], "max_prob": 0.476948, "correct": 1.0, "latency_ms": 6.728, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.593333, 0.216667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.0892, 0.4658, 0.1492, 0.2958], "max_prob": 0.4658, "correct": 1.0, "latency_ms": 7.5838, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.2397, 0.7603], "max_prob": 0.7603, "correct": 1.0, "latency_ms": 7.5838, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.566667, 0.266667, 0.043333], "pred_argmax": 1, "pred_distribution": [0.168, 0.5527, 0.219, 0.0603], "max_prob": 0.5527, "correct": 1.0, "latency_ms": 7.5838, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.106667, 0.366667, 0.51], "pred_argmax": 3, "pred_distribution": [0.0124, 0.068, 0.2712, 0.6484], "max_prob": 0.6484, "correct": 1.0, "latency_ms": 7.5838, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.35, 0.5], "pred_argmax": 3, "pred_distribution": [0.0235, 0.1234, 0.3463, 0.5068], "max_prob": 0.5068, "correct": 1.0, "latency_ms": 7.5838, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.233333, 0.516667, 0.05], "pred_argmax": 2, "pred_distribution": [0.2348, 0.3315, 0.3809, 0.0528], "max_prob": 0.3809, "correct": 1.0, "latency_ms": 6.7252, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 0, "pred_distribution": [0.5515, 0.4485], "max_prob": 0.5515, "correct": 1.0, "latency_ms": 6.7252, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.11, 0.006667, 0.366667, 0.516667], "pred_argmax": 2, "pred_distribution": [0.2449, 0.0514, 0.4156, 0.2881], "max_prob": 0.4156, "correct": 0.0, "latency_ms": 6.7252, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.3, 0.09, 0.01], "pred_argmax": 0, "pred_distribution": [0.4478, 0.4267, 0.1067, 0.0188], "max_prob": 0.4478, "correct": 1.0, "latency_ms": 6.7252, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.366667, 0.196667, 0.02], "pred_argmax": 1, "pred_distribution": [0.3127, 0.494, 0.1712, 0.0221], "max_prob": 0.494, "correct": 0.0, "latency_ms": 6.7252, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.733333, 0.133333, 0.1], "pred_argmax": 1, "pred_distribution": [0.086691, 0.481652, 0.186781, 0.244876], "max_prob": 0.481652, "correct": 1.0, "latency_ms": 6.489, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.2392, 0.7608], "max_prob": 0.7608, "correct": 1.0, "latency_ms": 6.489, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.233333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1917, 0.5136, 0.226, 0.0687], "max_prob": 0.5136, "correct": 1.0, "latency_ms": 6.489, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.433333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0119, 0.0843, 0.3534, 0.5504], "max_prob": 0.5504, "correct": 1.0, "latency_ms": 6.489, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.2, 0.433333, 0.333333], "pred_argmax": 3, "pred_distribution": [0.0306, 0.1278, 0.3967, 0.4449], "max_prob": 0.4449, "correct": 0.0, "latency_ms": 6.489, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.366667, 0.283333, 0.25], "pred_argmax": 1, "pred_distribution": [0.213779, 0.386261, 0.334567, 0.065393], "max_prob": 0.386261, "correct": 1.0, "latency_ms": 8.1654, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.4892, 0.5108], "max_prob": 0.5108, "correct": 1.0, "latency_ms": 8.1654, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.696667, 0.003333, 0.256667, 0.043333], "pred_argmax": 2, "pred_distribution": [0.2786, 0.0672, 0.416, 0.2382], "max_prob": 0.416, "correct": 0.0, "latency_ms": 8.1654, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.283333, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2888, 0.5041, 0.175, 0.0321], "max_prob": 0.5041, "correct": 0.0, "latency_ms": 8.1654, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 1, "pred_distribution": [0.285, 0.4606, 0.2165, 0.0379], "max_prob": 0.4606, "correct": 1.0, "latency_ms": 8.1654, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.1, 0.333333, 0.0], "pred_argmax": 2, "pred_distribution": [0.258174, 0.277872, 0.412559, 0.051395], "max_prob": 0.412559, "correct": 0.0, "latency_ms": 6.9366, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.6, 0.4], "max_prob": 0.6, "correct": 1.0, "latency_ms": 6.9366, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.3, 0.616667], "pred_argmax": 2, "pred_distribution": [0.2429, 0.0505, 0.4295, 0.2771], "max_prob": 0.4295, "correct": 0.0, "latency_ms": 6.9366, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.033333, 0.0], "pred_argmax": 0, "pred_distribution": [0.6084, 0.3045, 0.0663, 0.0208], "max_prob": 0.6084, "correct": 1.0, "latency_ms": 6.9366, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.366667, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.4195, 0.4284, 0.1282, 0.0239], "max_prob": 0.4284, "correct": 0.0, "latency_ms": 6.9366, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.316667, 0.283333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.223222, 0.366337, 0.351435, 0.059006], "max_prob": 0.366337, "correct": 0.0, "latency_ms": 6.6342, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.53, 0.47], "max_prob": 0.53, "correct": 1.0, "latency_ms": 6.6342, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.3, 0.0, 0.283333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.258174, 0.055894, 0.427857, 0.258074], "max_prob": 0.427857, "correct": 0.0, "latency_ms": 6.6342, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.306667, 0.04, 0.003333], "pred_argmax": 1, "pred_distribution": [0.4178, 0.4455, 0.113, 0.0237], "max_prob": 0.4455, "correct": 0.0, "latency_ms": 6.6342, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.333333, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3317, 0.4727, 0.1685, 0.0271], "max_prob": 0.4727, "correct": 0.0, "latency_ms": 6.6342, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.583333, 0.216667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1639, 0.4148, 0.294, 0.1273], "max_prob": 0.4148, "correct": 1.0, "latency_ms": 7.3051, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.3947, 0.6053], "max_prob": 0.6053, "correct": 1.0, "latency_ms": 7.3051, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.083333, 0.416667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.2382, 0.0784, 0.3958, 0.2876], "max_prob": 0.3958, "correct": 1.0, "latency_ms": 7.3051, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.2, 0.6, 0.1], "pred_argmax": 2, "pred_distribution": [0.0494, 0.2537, 0.5611, 0.1358], "max_prob": 0.5611, "correct": 1.0, "latency_ms": 7.3051, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 2, "pred_distribution": [0.140586, 0.347065, 0.362064, 0.150285], "max_prob": 0.362064, "correct": 1.0, "latency_ms": 7.3051, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.616667, 0.233333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1734, 0.3933, 0.3138, 0.1195], "max_prob": 0.3933, "correct": 1.0, "latency_ms": 6.6829, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.43, 0.57], "max_prob": 0.57, "correct": 1.0, "latency_ms": 6.6829, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.033333, 0.433333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.256826, 0.081208, 0.40274, 0.259226], "max_prob": 0.40274, "correct": 1.0, "latency_ms": 6.6829, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.516667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.1415, 0.2768, 0.4814, 0.1003], "max_prob": 0.4814, "correct": 1.0, "latency_ms": 6.6829, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2246, 0.4116, 0.2808, 0.083], "max_prob": 0.4116, "correct": 1.0, "latency_ms": 6.6829, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.133333, 0.633333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2638, 0.2853, 0.4026, 0.0483], "max_prob": 0.4026, "correct": 1.0, "latency_ms": 6.5103, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5704, 0.4296], "max_prob": 0.5704, "correct": 1.0, "latency_ms": 6.5103, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.0, 0.216667, 0.65], "pred_argmax": 2, "pred_distribution": [0.2248, 0.0492, 0.376, 0.35], "max_prob": 0.376, "correct": 0.0, "latency_ms": 6.5103, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.6, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.336334, 0.525953, 0.114411, 0.023302], "max_prob": 0.525953, "correct": 1.0, "latency_ms": 6.5103, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.15, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.355264, 0.466453, 0.153885, 0.024398], "max_prob": 0.466453, "correct": 0.0, "latency_ms": 6.5103, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.036667, 0.166667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4738, 0.1782, 0.3107, 0.0373], "max_prob": 0.4738, "correct": 1.0, "latency_ms": 6.6867, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.7314, 0.2686], "max_prob": 0.7314, "correct": 1.0, "latency_ms": 6.6867, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.006667, 0.07, 0.913333], "pred_argmax": 3, "pred_distribution": [0.1418, 0.0468, 0.3136, 0.4978], "max_prob": 0.4978, "correct": 1.0, "latency_ms": 6.6867, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.08, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.7581, 0.1851, 0.0418, 0.015], "max_prob": 0.7581, "correct": 1.0, "latency_ms": 6.6867, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.133333, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6736, 0.2489, 0.064, 0.0135], "max_prob": 0.6736, "correct": 1.0, "latency_ms": 6.6867, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.2, 0.583333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2335, 0.3224, 0.3858, 0.0583], "max_prob": 0.3858, "correct": 1.0, "latency_ms": 8.278, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5477, 0.4523], "max_prob": 0.5477, "correct": 1.0, "latency_ms": 8.278, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.09, 0.006667, 0.226667, 0.676667], "pred_argmax": 2, "pred_distribution": [0.2314, 0.0533, 0.4081, 0.3072], "max_prob": 0.4081, "correct": 0.0, "latency_ms": 8.278, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2769, 0.538, 0.154, 0.0311], "max_prob": 0.538, "correct": 0.0, "latency_ms": 8.278, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.4, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.29833, 0.461046, 0.20252, 0.038104], "max_prob": 0.461046, "correct": 0.0, "latency_ms": 8.278, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.416667, 0.133333, 0.416667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2598, 0.2841, 0.404, 0.0521], "max_prob": 0.404, "correct": 1.0, "latency_ms": 6.5504, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5889, 0.4111], "max_prob": 0.5889, "correct": 1.0, "latency_ms": 6.5504, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.4, 0.5], "pred_argmax": 2, "pred_distribution": [0.238124, 0.051805, 0.382938, 0.327133], "max_prob": 0.382938, "correct": 0.0, "latency_ms": 6.5504, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.616667, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2978, 0.5377, 0.1364, 0.0281], "max_prob": 0.5377, "correct": 1.0, "latency_ms": 6.5504, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.283333, 0.466667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.337466, 0.455354, 0.177982, 0.029197], "max_prob": 0.455354, "correct": 1.0, "latency_ms": 6.5504, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.15, 0.483333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.235024, 0.315232, 0.383038, 0.066707], "max_prob": 0.383038, "correct": 1.0, "latency_ms": 6.94, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 0, "pred_distribution": [0.5747, 0.4253], "max_prob": 0.5747, "correct": 1.0, "latency_ms": 6.94, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.026667, 0.19, 0.74], "pred_argmax": 3, "pred_distribution": [0.1379, 0.0505, 0.307, 0.5046], "max_prob": 0.5046, "correct": 1.0, "latency_ms": 6.94, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.09, 0.293333, 0.55, 0.066667], "pred_argmax": 2, "pred_distribution": [0.1043, 0.3384, 0.4903, 0.067], "max_prob": 0.4903, "correct": 1.0, "latency_ms": 6.94, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.35, 0.113333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.259226, 0.459646, 0.238624, 0.042504], "max_prob": 0.459646, "correct": 0.0, "latency_ms": 6.94, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.45, 0.4, 0.05], "pred_argmax": 1, "pred_distribution": [0.173, 0.4129, 0.2976, 0.1165], "max_prob": 0.4129, "correct": 1.0, "latency_ms": 7.0508, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4182, 0.5818], "max_prob": 0.5818, "correct": 1.0, "latency_ms": 7.0508, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.0, 0.566667, 0.2], "pred_argmax": 2, "pred_distribution": [0.238924, 0.085309, 0.405141, 0.270627], "max_prob": 0.405141, "correct": 1.0, "latency_ms": 7.0508, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.433333, 0.433333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0669, 0.2761, 0.5338, 0.1232], "max_prob": 0.5338, "correct": 1.0, "latency_ms": 7.0508, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.583333, 0.183333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1458, 0.3919, 0.3392, 0.1231], "max_prob": 0.3919, "correct": 1.0, "latency_ms": 7.0508, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.25, 0.533333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.245, 0.3126, 0.3853, 0.0571], "max_prob": 0.3853, "correct": 1.0, "latency_ms": 7.6435, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5745, 0.4255], "max_prob": 0.5745, "correct": 1.0, "latency_ms": 7.6435, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.443333, 0.016667, 0.46, 0.08], "pred_argmax": 2, "pred_distribution": [0.2623, 0.0557, 0.4276, 0.2544], "max_prob": 0.4276, "correct": 1.0, "latency_ms": 7.6435, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.14, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.59754, 0.309469, 0.073093, 0.019898], "max_prob": 0.59754, "correct": 1.0, "latency_ms": 7.6435, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.233333, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3889, 0.4368, 0.1432, 0.0311], "max_prob": 0.4368, "correct": 0.0, "latency_ms": 7.6435, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.133333, 0.583333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2397, 0.3546, 0.3213, 0.0844], "max_prob": 0.3546, "correct": 0.0, "latency_ms": 6.4213, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.81, 0.19], "pred_argmax": 0, "pred_distribution": [0.5468, 0.4532], "max_prob": 0.5468, "correct": 1.0, "latency_ms": 6.4213, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.366667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.1405, 0.0559, 0.3176, 0.486], "max_prob": 0.486, "correct": 1.0, "latency_ms": 6.4213, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.316667, 0.333333, 0.313333, 0.036667], "pred_argmax": 2, "pred_distribution": [0.1566, 0.3033, 0.4623, 0.0778], "max_prob": 0.4623, "correct": 0.0, "latency_ms": 6.4213, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.45, 0.183333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.224378, 0.456054, 0.265673, 0.053895], "max_prob": 0.456054, "correct": 1.0, "latency_ms": 6.4213, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.266667, 0.483333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2196, 0.3796, 0.3414, 0.0594], "max_prob": 0.3796, "correct": 0.0, "latency_ms": 7.878, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5047, 0.4953], "max_prob": 0.5047, "correct": 1.0, "latency_ms": 7.878, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.016667, 0.383333, 0.483333], "pred_argmax": 2, "pred_distribution": [0.270373, 0.056994, 0.425457, 0.247175], "max_prob": 0.425457, "correct": 0.0, "latency_ms": 7.878, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3022, 0.5182, 0.1523, 0.0273], "max_prob": 0.5182, "correct": 1.0, "latency_ms": 7.878, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.466667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3097, 0.4668, 0.1921, 0.0314], "max_prob": 0.4668, "correct": 1.0, "latency_ms": 7.878, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.4, 0.2, 0.4, 0.0], "pred_argmax": 2, "pred_distribution": [0.230623, 0.314731, 0.39704, 0.057606], "max_prob": 0.39704, "correct": 1.0, "latency_ms": 6.3954, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5347, 0.4653], "max_prob": 0.5347, "correct": 1.0, "latency_ms": 6.3954, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.0, 0.333333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.255274, 0.065293, 0.40446, 0.274973], "max_prob": 0.40446, "correct": 0.0, "latency_ms": 6.3954, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.2, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.306169, 0.513649, 0.148885, 0.031297], "max_prob": 0.513649, "correct": 0.0, "latency_ms": 6.3954, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.3183, 0.4614, 0.1855, 0.0348], "max_prob": 0.4614, "correct": 0.0, "latency_ms": 6.3954, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.296667, 0.216667, 0.02], "pred_argmax": 0, "pred_distribution": [0.4323, 0.1976, 0.3307, 0.0394], "max_prob": 0.4323, "correct": 1.0, "latency_ms": 6.7399, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.66, 0.34], "pred_argmax": 0, "pred_distribution": [0.6985, 0.3015], "max_prob": 0.6985, "correct": 1.0, "latency_ms": 6.7399, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.006667, 0.376667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.128387, 0.045595, 0.319668, 0.506349], "max_prob": 0.506349, "correct": 1.0, "latency_ms": 6.7399, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.4511, 0.4564, 0.0719, 0.0206], "max_prob": 0.4564, "correct": 0.0, "latency_ms": 6.7399, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.066667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.501, 0.3554, 0.1239, 0.0197], "max_prob": 0.501, "correct": 1.0, "latency_ms": 6.7399, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.06, 0.3, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3941, 0.2219, 0.3453, 0.0387], "max_prob": 0.3941, "correct": 1.0, "latency_ms": 7.8254, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.6812, 0.3188], "max_prob": 0.6812, "correct": 1.0, "latency_ms": 7.8254, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.003333, 0.25, 0.716667], "pred_argmax": 3, "pred_distribution": [0.1308, 0.0454, 0.2995, 0.5243], "max_prob": 0.5243, "correct": 1.0, "latency_ms": 7.8254, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.073333, 0.01], "pred_argmax": 1, "pred_distribution": [0.3617, 0.5059, 0.1096, 0.0228], "max_prob": 0.5059, "correct": 1.0, "latency_ms": 7.8254, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.526667, 0.333333, 0.133333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.454445, 0.39674, 0.129213, 0.019602], "max_prob": 0.454445, "correct": 1.0, "latency_ms": 7.8254, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.116667, 0.55, 0.016667], "pred_argmax": 2, "pred_distribution": [0.23, 0.3087, 0.4029, 0.0584], "max_prob": 0.4029, "correct": 1.0, "latency_ms": 6.9855, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5494, 0.4506], "max_prob": 0.5494, "correct": 1.0, "latency_ms": 6.9855, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.15, 0.016667, 0.416667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.244124, 0.055306, 0.420842, 0.279728], "max_prob": 0.420842, "correct": 0.0, "latency_ms": 6.9855, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.6, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.317732, 0.520352, 0.130613, 0.031303], "max_prob": 0.520352, "correct": 1.0, "latency_ms": 6.9855, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.3126, 0.4643, 0.1856, 0.0375], "max_prob": 0.4643, "correct": 1.0, "latency_ms": 6.9855, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.39, 0.41, 0.05], "pred_argmax": 2, "pred_distribution": [0.2434, 0.3132, 0.3886, 0.0548], "max_prob": 0.3886, "correct": 1.0, "latency_ms": 7.2435, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.537, 0.463], "max_prob": 0.537, "correct": 0.0, "latency_ms": 7.2435, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.46, 0.156667], "pred_argmax": 2, "pred_distribution": [0.2406, 0.071, 0.3987, 0.2897], "max_prob": 0.3987, "correct": 1.0, "latency_ms": 7.2435, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2945, 0.523, 0.1513, 0.0312], "max_prob": 0.523, "correct": 1.0, "latency_ms": 7.2435, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.283333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3004, 0.4507, 0.21, 0.0389], "max_prob": 0.4507, "correct": 1.0, "latency_ms": 7.2435, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.166667, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0814, 0.4892, 0.1396, 0.2898], "max_prob": 0.4892, "correct": 1.0, "latency_ms": 6.3984, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.196667, 0.803333], "pred_argmax": 1, "pred_distribution": [0.2117, 0.7883], "max_prob": 0.7883, "correct": 1.0, "latency_ms": 6.3984, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1764, 0.537, 0.2271, 0.0595], "max_prob": 0.537, "correct": 1.0, "latency_ms": 6.3984, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.266667, 0.6], "pred_argmax": 3, "pred_distribution": [0.0112, 0.07, 0.2683, 0.6505], "max_prob": 0.6505, "correct": 1.0, "latency_ms": 6.3984, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.3, 0.533333], "pred_argmax": 3, "pred_distribution": [0.019898, 0.108089, 0.315568, 0.556444], "max_prob": 0.556444, "correct": 1.0, "latency_ms": 6.3984, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.736667, 0.043333, 0.213333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.388239, 0.214421, 0.355236, 0.042104], "max_prob": 0.388239, "correct": 1.0, "latency_ms": 6.7139, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.675, 0.325], "max_prob": 0.675, "correct": 1.0, "latency_ms": 6.7139, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.01, 0.186667, 0.75], "pred_argmax": 3, "pred_distribution": [0.139414, 0.046105, 0.330333, 0.484148], "max_prob": 0.484148, "correct": 1.0, "latency_ms": 6.7139, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.443333, 0.496667, 0.05, 0.01], "pred_argmax": 1, "pred_distribution": [0.3883, 0.4827, 0.0993, 0.0297], "max_prob": 0.4827, "correct": 1.0, "latency_ms": 6.7139, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.54, 0.346667, 0.103333, 0.01], "pred_argmax": 0, "pred_distribution": [0.430357, 0.389461, 0.154085, 0.026097], "max_prob": 0.430357, "correct": 1.0, "latency_ms": 6.7139, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.433333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1601, 0.4058, 0.3, 0.1341], "max_prob": 0.4058, "correct": 1.0, "latency_ms": 6.632, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.53, 0.47], "pred_argmax": 1, "pred_distribution": [0.4265, 0.5735], "max_prob": 0.5735, "correct": 0.0, "latency_ms": 6.632, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.25, 0.683333], "pred_argmax": 2, "pred_distribution": [0.2399, 0.0795, 0.3834, 0.2972], "max_prob": 0.3834, "correct": 0.0, "latency_ms": 6.632, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.383333, 0.433333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.061594, 0.261674, 0.537346, 0.139386], "max_prob": 0.537346, "correct": 1.0, "latency_ms": 6.632, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.383333, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1775, 0.3665, 0.3278, 0.1282], "max_prob": 0.3665, "correct": 1.0, "latency_ms": 6.632, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.1, 0.366667, 0.0], "pred_argmax": 2, "pred_distribution": [0.248075, 0.281072, 0.420558, 0.050295], "max_prob": 0.420558, "correct": 0.0, "latency_ms": 8.4577, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.6043, 0.3957], "max_prob": 0.6043, "correct": 1.0, "latency_ms": 8.4577, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.283333, 0.633333], "pred_argmax": 2, "pred_distribution": [0.235, 0.0494, 0.4118, 0.3038], "max_prob": 0.4118, "correct": 0.0, "latency_ms": 8.4577, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.3465, 0.513, 0.1138, 0.0267], "max_prob": 0.513, "correct": 1.0, "latency_ms": 8.4577, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.05, 0.016667], "pred_argmax": 1, "pred_distribution": [0.332567, 0.475052, 0.162784, 0.029597], "max_prob": 0.475052, "correct": 0.0, "latency_ms": 8.4577, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.573333, 0.1, 0.293333], "pred_argmax": 1, "pred_distribution": [0.080892, 0.477852, 0.143986, 0.29727], "max_prob": 0.477852, "correct": 1.0, "latency_ms": 7.2448, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.2267, 0.7733], "max_prob": 0.7733, "correct": 1.0, "latency_ms": 7.2448, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.743333, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1808, 0.5025, 0.2495, 0.0672], "max_prob": 0.5025, "correct": 1.0, "latency_ms": 7.2448, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.366667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0123, 0.0833, 0.3031, 0.6013], "max_prob": 0.6013, "correct": 1.0, "latency_ms": 7.2448, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.366667, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0219, 0.1368, 0.3699, 0.4714], "max_prob": 0.4714, "correct": 1.0, "latency_ms": 7.2448, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.216667, 0.416667, 0.05], "pred_argmax": 2, "pred_distribution": [0.254275, 0.319568, 0.373263, 0.052895], "max_prob": 0.373263, "correct": 1.0, "latency_ms": 6.8081, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.546, 0.454], "max_prob": 0.546, "correct": 1.0, "latency_ms": 6.8081, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.016667, 0.493333, 0.206667], "pred_argmax": 2, "pred_distribution": [0.2545, 0.054, 0.4148, 0.2767], "max_prob": 0.4148, "correct": 1.0, "latency_ms": 6.8081, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.266667, 0.046667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.5728, 0.3261, 0.0829, 0.0182], "max_prob": 0.5728, "correct": 1.0, "latency_ms": 6.8081, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.366667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3517, 0.4417, 0.1769, 0.0297], "max_prob": 0.4417, "correct": 0.0, "latency_ms": 6.8081, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.066667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0788, 0.4792, 0.1551, 0.2869], "max_prob": 0.4792, "correct": 1.0, "latency_ms": 6.2941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 1, "pred_distribution": [0.2129, 0.7871], "max_prob": 0.7871, "correct": 1.0, "latency_ms": 6.2941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.177382, 0.564844, 0.205179, 0.052595], "max_prob": 0.564844, "correct": 1.0, "latency_ms": 6.2941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.25, 0.7], "pred_argmax": 3, "pred_distribution": [0.0116, 0.0765, 0.2858, 0.6261], "max_prob": 0.6261, "correct": 1.0, "latency_ms": 6.2941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.366667, 0.5], "pred_argmax": 3, "pred_distribution": [0.016, 0.0953, 0.2946, 0.5941], "max_prob": 0.5941, "correct": 1.0, "latency_ms": 6.2941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.2284, 0.325, 0.39, 0.0566], "max_prob": 0.39, "correct": 1.0, "latency_ms": 6.6974, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.5377, 0.4623], "max_prob": 0.5377, "correct": 0.0, "latency_ms": 6.6974, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.45, 0.183333], "pred_argmax": 2, "pred_distribution": [0.2535, 0.0559, 0.4229, 0.2677], "max_prob": 0.4229, "correct": 1.0, "latency_ms": 6.6974, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.516667, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.339266, 0.50035, 0.130687, 0.029697], "max_prob": 0.50035, "correct": 1.0, "latency_ms": 6.6974, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.566667, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.3205, 0.4571, 0.1862, 0.0362], "max_prob": 0.4571, "correct": 1.0, "latency_ms": 6.6974, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.07, 0.423333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.4874, 0.1837, 0.2912, 0.0377], "max_prob": 0.4874, "correct": 1.0, "latency_ms": 7.4033, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7352, 0.2648], "max_prob": 0.7352, "correct": 1.0, "latency_ms": 7.4033, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.01, 0.1, 0.85], "pred_argmax": 3, "pred_distribution": [0.1599, 0.0471, 0.3204, 0.4726], "max_prob": 0.4726, "correct": 1.0, "latency_ms": 7.4033, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.92, 0.066667, 0.011667, 0.001667], "pred_argmax": 0, "pred_distribution": [0.7192, 0.214, 0.0486, 0.0182], "max_prob": 0.7192, "correct": 1.0, "latency_ms": 7.4033, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.166667, 0.026667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6414, 0.2678, 0.0741, 0.0167], "max_prob": 0.6414, "correct": 1.0, "latency_ms": 7.4033, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.416667, 0.433333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.231, 0.3474, 0.366, 0.0556], "max_prob": 0.366, "correct": 1.0, "latency_ms": 6.7647, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.393333, 0.606667], "pred_argmax": 0, "pred_distribution": [0.5148, 0.4852], "max_prob": 0.5148, "correct": 0.0, "latency_ms": 6.7647, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.016667, 0.55, 0.126667], "pred_argmax": 2, "pred_distribution": [0.2713, 0.059, 0.4043, 0.2654], "max_prob": 0.4043, "correct": 1.0, "latency_ms": 6.7647, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.273333, 0.073333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.3253, 0.5098, 0.1404, 0.0245], "max_prob": 0.5098, "correct": 0.0, "latency_ms": 6.7647, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.3, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2894, 0.4784, 0.1978, 0.0344], "max_prob": 0.4784, "correct": 1.0, "latency_ms": 6.7647, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.45, 0.063333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.093609, 0.505351, 0.147015, 0.254025], "max_prob": 0.505351, "correct": 0.0, "latency_ms": 7.0036, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.056667, 0.943333], "pred_argmax": 1, "pred_distribution": [0.2426, 0.7574], "max_prob": 0.7574, "correct": 1.0, "latency_ms": 7.0036, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.816667, 0.076667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2107, 0.4804, 0.2316, 0.0773], "max_prob": 0.4804, "correct": 1.0, "latency_ms": 7.0036, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.316667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0169, 0.1059, 0.3358, 0.5414], "max_prob": 0.5414, "correct": 1.0, "latency_ms": 7.0036, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0287, 0.1552, 0.3791, 0.437], "max_prob": 0.437, "correct": 1.0, "latency_ms": 7.0036, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.193333, 0.45, 0.04], "pred_argmax": 1, "pred_distribution": [0.2188, 0.3618, 0.3332, 0.0862], "max_prob": 0.3618, "correct": 0.0, "latency_ms": 6.3795, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.676667, 0.323333], "pred_argmax": 0, "pred_distribution": [0.5615, 0.4385], "max_prob": 0.5615, "correct": 1.0, "latency_ms": 6.3795, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 3, "pred_distribution": [0.142314, 0.057406, 0.334133, 0.466147], "max_prob": 0.466147, "correct": 1.0, "latency_ms": 6.3795, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.236667, 0.616667, 0.073333], "pred_argmax": 2, "pred_distribution": [0.082392, 0.29637, 0.524248, 0.09699], "max_prob": 0.524248, "correct": 1.0, "latency_ms": 6.3795, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.416667, 0.383333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.239, 0.435, 0.2702, 0.0558], "max_prob": 0.435, "correct": 1.0, "latency_ms": 6.3795, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.116667, 0.333333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.268673, 0.286471, 0.39566, 0.049195], "max_prob": 0.39566, "correct": 0.0, "latency_ms": 7.5873, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5885, 0.4115], "max_prob": 0.5885, "correct": 1.0, "latency_ms": 7.5873, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.316667, 0.583333], "pred_argmax": 2, "pred_distribution": [0.2461, 0.0517, 0.3753, 0.3269], "max_prob": 0.3753, "correct": 0.0, "latency_ms": 7.5873, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.383333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.321232, 0.524852, 0.130313, 0.023602], "max_prob": 0.524852, "correct": 0.0, "latency_ms": 7.5873, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.323568, 0.466153, 0.177282, 0.032997], "max_prob": 0.466153, "correct": 0.0, "latency_ms": 7.5873, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.35, 0.4, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1607, 0.4217, 0.3018, 0.1158], "max_prob": 0.4217, "correct": 0.0, "latency_ms": 6.6961, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4474, 0.5526], "max_prob": 0.5526, "correct": 1.0, "latency_ms": 6.6961, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.123333, 0.026667, 0.533333, 0.316667], "pred_argmax": 2, "pred_distribution": [0.242224, 0.084408, 0.408341, 0.265027], "max_prob": 0.408341, "correct": 1.0, "latency_ms": 6.6961, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.3, 0.55, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0647, 0.2724, 0.5186, 0.1443], "max_prob": 0.5186, "correct": 1.0, "latency_ms": 6.6961, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.333333, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.157516, 0.386139, 0.320932, 0.135414], "max_prob": 0.386139, "correct": 0.0, "latency_ms": 6.6961, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.09, 0.533333, 0.326667, 0.05], "pred_argmax": 1, "pred_distribution": [0.178682, 0.406259, 0.29877, 0.116288], "max_prob": 0.406259, "correct": 1.0, "latency_ms": 6.4261, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4374, 0.5626], "max_prob": 0.5626, "correct": 1.0, "latency_ms": 6.4261, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 2, "pred_distribution": [0.2401, 0.0781, 0.3921, 0.2897], "max_prob": 0.3921, "correct": 0.0, "latency_ms": 6.4261, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.21, 0.583333, 0.1], "pred_argmax": 2, "pred_distribution": [0.0618, 0.2701, 0.549, 0.1191], "max_prob": 0.549, "correct": 1.0, "latency_ms": 6.4261, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.093333, 0.306667, 0.476667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.1734, 0.3874, 0.3278, 0.1114], "max_prob": 0.3874, "correct": 0.0, "latency_ms": 6.4261, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.05, 0.35, 0.0], "pred_argmax": 0, "pred_distribution": [0.440044, 0.20062, 0.322532, 0.036804], "max_prob": 0.440044, "correct": 1.0, "latency_ms": 7.5149, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7268, 0.2732], "max_prob": 0.7268, "correct": 1.0, "latency_ms": 7.5149, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.183333, 0.0, 0.166667, 0.65], "pred_argmax": 3, "pred_distribution": [0.1241, 0.0449, 0.2889, 0.5421], "max_prob": 0.5421, "correct": 1.0, "latency_ms": 7.5149, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.4603, 0.4416, 0.0781, 0.02], "max_prob": 0.4603, "correct": 1.0, "latency_ms": 7.5149, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5214, 0.3599, 0.103, 0.0157], "max_prob": 0.5214, "correct": 1.0, "latency_ms": 7.5149, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.15, 0.45, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2657, 0.2709, 0.4141, 0.0493], "max_prob": 0.4141, "correct": 1.0, "latency_ms": 6.896, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.6061, 0.3939], "max_prob": 0.6061, "correct": 1.0, "latency_ms": 6.896, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.433333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.2215, 0.0497, 0.4079, 0.3209], "max_prob": 0.4079, "correct": 0.0, "latency_ms": 6.896, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.55, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3108, 0.5413, 0.1222, 0.0257], "max_prob": 0.5413, "correct": 1.0, "latency_ms": 6.896, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.4, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.3463, 0.4681, 0.1582, 0.0274], "max_prob": 0.4681, "correct": 0.0, "latency_ms": 6.896, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.433333, 0.333333, 0.05], "pred_argmax": 1, "pred_distribution": [0.212021, 0.358636, 0.329433, 0.09991], "max_prob": 0.358636, "correct": 1.0, "latency_ms": 8.1915, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.5052, 0.4948], "max_prob": 0.5052, "correct": 0.0, "latency_ms": 8.1915, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.193333, 0.056667, 0.583333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.215978, 0.068293, 0.380262, 0.335466], "max_prob": 0.380262, "correct": 1.0, "latency_ms": 8.1915, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.233333, 0.55, 0.1], "pred_argmax": 2, "pred_distribution": [0.250225, 0.277828, 0.405341, 0.066607], "max_prob": 0.405341, "correct": 1.0, "latency_ms": 8.1915, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.483333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.2665, 0.431, 0.2475, 0.055], "max_prob": 0.431, "correct": 0.0, "latency_ms": 8.1915, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.116667, 0.1], "pred_argmax": 1, "pred_distribution": [0.11, 0.4584, 0.1794, 0.2522], "max_prob": 0.4584, "correct": 1.0, "latency_ms": 7.5287, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.2594, 0.7406], "max_prob": 0.7406, "correct": 1.0, "latency_ms": 7.5287, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.633333, 0.193333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.205, 0.5149, 0.2164, 0.0637], "max_prob": 0.5149, "correct": 1.0, "latency_ms": 7.5287, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.426667, 0.5], "pred_argmax": 3, "pred_distribution": [0.0392, 0.0961, 0.2871, 0.5776], "max_prob": 0.5776, "correct": 1.0, "latency_ms": 7.5287, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0355, 0.1754, 0.3801, 0.409], "max_prob": 0.409, "correct": 1.0, "latency_ms": 7.5287, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.383333, 0.383333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1686, 0.3893, 0.3173, 0.1248], "max_prob": 0.3893, "correct": 0.0, "latency_ms": 7.4569, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4521, 0.5479], "max_prob": 0.5479, "correct": 1.0, "latency_ms": 7.4569, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.086667, 0.02, 0.326667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.234123, 0.077408, 0.386239, 0.30223], "max_prob": 0.386239, "correct": 0.0, "latency_ms": 7.4569, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.233333, 0.5, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0821, 0.2771, 0.5061, 0.1347], "max_prob": 0.5061, "correct": 1.0, "latency_ms": 7.4569, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.433333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.176982, 0.374863, 0.332167, 0.115988], "max_prob": 0.374863, "correct": 0.0, "latency_ms": 7.4569, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.74, 0.036667, 0.223333, 0.0], "pred_argmax": 0, "pred_distribution": [0.4514, 0.1867, 0.3213, 0.0406], "max_prob": 0.4514, "correct": 1.0, "latency_ms": 6.9895, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7192, 0.2808], "max_prob": 0.7192, "correct": 1.0, "latency_ms": 6.9895, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.0, 0.183333, 0.79], "pred_argmax": 3, "pred_distribution": [0.138114, 0.045605, 0.320732, 0.49555], "max_prob": 0.49555, "correct": 1.0, "latency_ms": 6.9895, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.45, 0.063333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.480648, 0.422242, 0.073407, 0.023702], "max_prob": 0.480648, "correct": 1.0, "latency_ms": 6.9895, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.126667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.587041, 0.30477, 0.089591, 0.018598], "max_prob": 0.587041, "correct": 0.0, "latency_ms": 6.9895, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.6, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.212421, 0.364036, 0.313431, 0.110111], "max_prob": 0.364036, "correct": 1.0, "latency_ms": 7.8553, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 0, "pred_distribution": [0.5044, 0.4956], "max_prob": 0.5044, "correct": 0.0, "latency_ms": 7.8553, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.033333, 0.41, 0.056667], "pred_argmax": 2, "pred_distribution": [0.237, 0.079, 0.4068, 0.2772], "max_prob": 0.4068, "correct": 0.0, "latency_ms": 7.8553, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.316667, 0.5, 0.066667], "pred_argmax": 2, "pred_distribution": [0.241724, 0.29793, 0.389939, 0.070407], "max_prob": 0.389939, "correct": 1.0, "latency_ms": 7.8553, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.333333, 0.216667, 0.05], "pred_argmax": 1, "pred_distribution": [0.266673, 0.420258, 0.241876, 0.071193], "max_prob": 0.420258, "correct": 0.0, "latency_ms": 7.8553, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.316667, 0.433333, 0.05], "pred_argmax": 2, "pred_distribution": [0.2422, 0.3078, 0.3944, 0.0556], "max_prob": 0.3944, "correct": 1.0, "latency_ms": 7.085, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5608, 0.4392], "max_prob": 0.5608, "correct": 0.0, "latency_ms": 7.085, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.033333, 0.526667, 0.24], "pred_argmax": 2, "pred_distribution": [0.239076, 0.052395, 0.419358, 0.289171], "max_prob": 0.419358, "correct": 1.0, "latency_ms": 7.085, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.466667, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.328, 0.5177, 0.1286, 0.0257], "max_prob": 0.5177, "correct": 1.0, "latency_ms": 7.085, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.3314, 0.461, 0.1782, 0.0294], "max_prob": 0.461, "correct": 1.0, "latency_ms": 7.085, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.5, 0.316667, 0.1], "pred_argmax": 2, "pred_distribution": [0.238076, 0.336066, 0.365863, 0.059994], "max_prob": 0.365863, "correct": 0.0, "latency_ms": 7.3779, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.541, 0.459], "max_prob": 0.541, "correct": 0.0, "latency_ms": 7.3779, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.71, 0.006667, 0.246667, 0.036667], "pred_argmax": 2, "pred_distribution": [0.2719, 0.0637, 0.4258, 0.2386], "max_prob": 0.4258, "correct": 0.0, "latency_ms": 7.3779, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.19, 0.056667, 0.01], "pred_argmax": 0, "pred_distribution": [0.5958, 0.3091, 0.0737, 0.0214], "max_prob": 0.5958, "correct": 1.0, "latency_ms": 7.3779, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.416667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3769, 0.4398, 0.1528, 0.0305], "max_prob": 0.4398, "correct": 1.0, "latency_ms": 7.3779, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.126667, 0.516667, 0.006667], "pred_argmax": 2, "pred_distribution": [0.2358, 0.3253, 0.3844, 0.0545], "max_prob": 0.3844, "correct": 1.0, "latency_ms": 6.9628, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5288, 0.4712], "max_prob": 0.5288, "correct": 1.0, "latency_ms": 6.9628, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.366667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.2511, 0.0563, 0.3998, 0.2928], "max_prob": 0.3998, "correct": 0.0, "latency_ms": 6.9628, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.7, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2853, 0.5285, 0.1577, 0.0285], "max_prob": 0.5285, "correct": 1.0, "latency_ms": 6.9628, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.566667, 0.15, 0.033333], "pred_argmax": 1, "pred_distribution": [0.316132, 0.454445, 0.194419, 0.035004], "max_prob": 0.454445, "correct": 1.0, "latency_ms": 6.9628, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.493333, 0.086667, 0.416667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4497, 0.1897, 0.3233, 0.0373], "max_prob": 0.4497, "correct": 1.0, "latency_ms": 6.4146, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.7413, 0.2587], "max_prob": 0.7413, "correct": 1.0, "latency_ms": 6.4146, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.616667, 0.31], "pred_argmax": 3, "pred_distribution": [0.1262, 0.0459, 0.3001, 0.5278], "max_prob": 0.5278, "correct": 0.0, "latency_ms": 6.4146, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.066667, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6841, 0.2475, 0.0526, 0.0158], "max_prob": 0.6841, "correct": 1.0, "latency_ms": 6.4146, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.143333, 0.03, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6344, 0.2792, 0.0741, 0.0123], "max_prob": 0.6344, "correct": 1.0, "latency_ms": 6.4146, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.106667, 0.433333, 0.01], "pred_argmax": 2, "pred_distribution": [0.232323, 0.29983, 0.413641, 0.054205], "max_prob": 0.413641, "correct": 0.0, "latency_ms": 7.3643, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5756, 0.4244], "max_prob": 0.5756, "correct": 1.0, "latency_ms": 7.3643, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.086667, 0.013333, 0.466667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.2405, 0.0516, 0.426, 0.2819], "max_prob": 0.426, "correct": 1.0, "latency_ms": 7.3643, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.266667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.340234, 0.508951, 0.121212, 0.029603], "max_prob": 0.508951, "correct": 0.0, "latency_ms": 7.3643, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.383333, 0.143333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.338634, 0.476548, 0.157616, 0.027203], "max_prob": 0.476548, "correct": 0.0, "latency_ms": 7.3643, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.433333, 0.1, 0.45], "pred_argmax": 1, "pred_distribution": [0.0812, 0.4322, 0.1529, 0.3337], "max_prob": 0.4322, "correct": 0.0, "latency_ms": 6.9929, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.2532, 0.7468], "max_prob": 0.7468, "correct": 1.0, "latency_ms": 6.9929, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.766667, 0.14, 0.02], "pred_argmax": 1, "pred_distribution": [0.1545, 0.552, 0.2295, 0.064], "max_prob": 0.552, "correct": 1.0, "latency_ms": 6.9929, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.3, 0.633333], "pred_argmax": 3, "pred_distribution": [0.0119, 0.0681, 0.2523, 0.6677], "max_prob": 0.6677, "correct": 1.0, "latency_ms": 6.9929, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.383333, 0.5], "pred_argmax": 3, "pred_distribution": [0.0191, 0.1103, 0.3542, 0.5164], "max_prob": 0.5164, "correct": 1.0, "latency_ms": 6.9929, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.183333, 0.416667, 0.05], "pred_argmax": 2, "pred_distribution": [0.2587, 0.3143, 0.3747, 0.0523], "max_prob": 0.3747, "correct": 1.0, "latency_ms": 7.2539, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5819, 0.4181], "max_prob": 0.5819, "correct": 1.0, "latency_ms": 7.2539, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.256667, 0.033333, 0.6, 0.11], "pred_argmax": 2, "pred_distribution": [0.271273, 0.052695, 0.413559, 0.262474], "max_prob": 0.413559, "correct": 1.0, "latency_ms": 7.2539, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.2, 0.033333, 0.0], "pred_argmax": 0, "pred_distribution": [0.6057, 0.3001, 0.0771, 0.0171], "max_prob": 0.6057, "correct": 1.0, "latency_ms": 7.2539, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3617, 0.4386, 0.1717, 0.028], "max_prob": 0.4386, "correct": 0.0, "latency_ms": 7.2539, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.466667, 0.066667, 0.45], "pred_argmax": 1, "pred_distribution": [0.1124, 0.4434, 0.1886, 0.2556], "max_prob": 0.4434, "correct": 1.0, "latency_ms": 6.941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 1, "pred_distribution": [0.2604, 0.7396], "max_prob": 0.7396, "correct": 1.0, "latency_ms": 6.941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.683333, 0.066667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2194, 0.4766, 0.2444, 0.0596], "max_prob": 0.4766, "correct": 1.0, "latency_ms": 6.941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.283333, 0.666667], "pred_argmax": 3, "pred_distribution": [0.026297, 0.082992, 0.286671, 0.60404], "max_prob": 0.60404, "correct": 1.0, "latency_ms": 6.941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0448, 0.1685, 0.363, 0.4237], "max_prob": 0.4237, "correct": 1.0, "latency_ms": 6.941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.416667, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2249, 0.3558, 0.3519, 0.0674], "max_prob": 0.3558, "correct": 1.0, "latency_ms": 6.6785, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5039, 0.4961], "max_prob": 0.5039, "correct": 0.0, "latency_ms": 6.6785, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.033333, 0.5, 0.2], "pred_argmax": 2, "pred_distribution": [0.2773, 0.0692, 0.4192, 0.2343], "max_prob": 0.4192, "correct": 1.0, "latency_ms": 6.6785, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.233333, 0.066667, 0.0], "pred_argmax": 0, "pred_distribution": [0.5007, 0.3572, 0.1155, 0.0266], "max_prob": 0.5007, "correct": 1.0, "latency_ms": 6.6785, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.283333, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3314, 0.4291, 0.1985, 0.041], "max_prob": 0.4291, "correct": 0.0, "latency_ms": 6.6785, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.786667, 0.073333, 0.14, 0.0], "pred_argmax": 0, "pred_distribution": [0.4811, 0.1976, 0.2837, 0.0376], "max_prob": 0.4811, "correct": 1.0, "latency_ms": 7.3615, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 0, "pred_distribution": [0.73, 0.27], "max_prob": 0.73, "correct": 1.0, "latency_ms": 7.3615, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.193333, 0.756667], "pred_argmax": 3, "pred_distribution": [0.1617, 0.0485, 0.2886, 0.5012], "max_prob": 0.5012, "correct": 1.0, "latency_ms": 7.3615, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.19, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.4721, 0.422, 0.0826, 0.0233], "max_prob": 0.4721, "correct": 1.0, "latency_ms": 7.3615, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.816667, 0.166667, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.5739, 0.3179, 0.0927, 0.0155], "max_prob": 0.5739, "correct": 1.0, "latency_ms": 7.3615, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.716667, 0.083333, 0.183333], "pred_argmax": 1, "pred_distribution": [0.0879, 0.4757, 0.2021, 0.2343], "max_prob": 0.4757, "correct": 1.0, "latency_ms": 6.3988, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 1, "pred_distribution": [0.255, 0.745], "max_prob": 0.745, "correct": 1.0, "latency_ms": 6.3988, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.75, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1844, 0.5383, 0.2107, 0.0666], "max_prob": 0.5383, "correct": 1.0, "latency_ms": 6.3988, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.04, 0.276667, 0.683333], "pred_argmax": 3, "pred_distribution": [0.011401, 0.088909, 0.349735, 0.549955], "max_prob": 0.549955, "correct": 1.0, "latency_ms": 6.3988, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.16, 0.4, 0.433333], "pred_argmax": 3, "pred_distribution": [0.028903, 0.123412, 0.384238, 0.463446], "max_prob": 0.463446, "correct": 1.0, "latency_ms": 6.3988, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.08, 0.416667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.205421, 0.367537, 0.325533, 0.10151], "max_prob": 0.367537, "correct": 0.0, "latency_ms": 7.7599, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 0, "pred_distribution": [0.5119, 0.4881], "max_prob": 0.5119, "correct": 1.0, "latency_ms": 7.7599, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.02, 0.466667, 0.466667], "pred_argmax": 3, "pred_distribution": [0.156784, 0.058894, 0.338866, 0.445455], "max_prob": 0.445455, "correct": 1.0, "latency_ms": 7.7599, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.383333, 0.383333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.1262, 0.299, 0.492, 0.0828], "max_prob": 0.492, "correct": 1.0, "latency_ms": 7.7599, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2003, 0.4449, 0.282, 0.0728], "max_prob": 0.4449, "correct": 0.0, "latency_ms": 7.7599, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.216667, 0.566667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2405, 0.2868, 0.418, 0.0547], "max_prob": 0.418, "correct": 1.0, "latency_ms": 6.9264, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5802, 0.4198], "max_prob": 0.5802, "correct": 1.0, "latency_ms": 6.9264, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.366667, 0.55], "pred_argmax": 2, "pred_distribution": [0.2316, 0.0511, 0.4247, 0.2926], "max_prob": 0.4247, "correct": 0.0, "latency_ms": 6.9264, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.466667, 0.083333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.343034, 0.518352, 0.114411, 0.024202], "max_prob": 0.518352, "correct": 1.0, "latency_ms": 6.9264, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3534, 0.4652, 0.1527, 0.0287], "max_prob": 0.4652, "correct": 1.0, "latency_ms": 6.9264, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.266667, 0.183333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1875, 0.417, 0.3192, 0.0763], "max_prob": 0.417, "correct": 0.0, "latency_ms": 6.7326, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.457, 0.543], "max_prob": 0.543, "correct": 0.0, "latency_ms": 6.7326, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.383333, 0.0, 0.216667, 0.4], "pred_argmax": 2, "pred_distribution": [0.2836, 0.0734, 0.4112, 0.2318], "max_prob": 0.4112, "correct": 0.0, "latency_ms": 6.7326, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1586, 0.4122, 0.3647, 0.0645], "max_prob": 0.4122, "correct": 0.0, "latency_ms": 6.7326, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.223478, 0.451555, 0.262974, 0.061994], "max_prob": 0.451555, "correct": 0.0, "latency_ms": 6.7326, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.063333, 0.416667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.3884, 0.207, 0.3648, 0.0398], "max_prob": 0.3884, "correct": 1.0, "latency_ms": 6.959, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.6998, 0.3002], "max_prob": 0.6998, "correct": 1.0, "latency_ms": 6.959, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.003333, 0.11, 0.85], "pred_argmax": 3, "pred_distribution": [0.122788, 0.043196, 0.281672, 0.552345], "max_prob": 0.552345, "correct": 1.0, "latency_ms": 6.959, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.08, 0.003333], "pred_argmax": 1, "pred_distribution": [0.383938, 0.506851, 0.087509, 0.021702], "max_prob": 0.506851, "correct": 1.0, "latency_ms": 6.959, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.533333, 0.216667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.480752, 0.380362, 0.119688, 0.019198], "max_prob": 0.480752, "correct": 0.0, "latency_ms": 6.959, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.483333, 0.116667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.084008, 0.49875, 0.141314, 0.275928], "max_prob": 0.49875, "correct": 1.0, "latency_ms": 6.5791, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.2192, 0.7808], "max_prob": 0.7808, "correct": 1.0, "latency_ms": 6.5791, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.583333, 0.216667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.212, 0.4971, 0.2328, 0.0581], "max_prob": 0.4971, "correct": 1.0, "latency_ms": 6.5791, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 3, "pred_distribution": [0.012101, 0.080408, 0.314931, 0.592559], "max_prob": 0.592559, "correct": 1.0, "latency_ms": 6.5791, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.020202, 0.129113, 0.347235, 0.50345], "max_prob": 0.50345, "correct": 1.0, "latency_ms": 6.5791, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.483333, 0.283333, 0.15], "pred_argmax": 2, "pred_distribution": [0.233077, 0.336166, 0.373963, 0.056794], "max_prob": 0.373963, "correct": 0.0, "latency_ms": 6.3611, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 0, "pred_distribution": [0.5218, 0.4782], "max_prob": 0.5218, "correct": 0.0, "latency_ms": 6.3611, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.006667, 0.276667, 0.09], "pred_argmax": 2, "pred_distribution": [0.2777, 0.0608, 0.4046, 0.2569], "max_prob": 0.4046, "correct": 0.0, "latency_ms": 6.3611, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.366667, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.334467, 0.487651, 0.152785, 0.025097], "max_prob": 0.487651, "correct": 0.0, "latency_ms": 6.3611, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.416667, 0.216667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3477, 0.4537, 0.1654, 0.0332], "max_prob": 0.4537, "correct": 1.0, "latency_ms": 6.3611, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.4, 0.4, 0.066667], "pred_argmax": 1, "pred_distribution": [0.209521, 0.375038, 0.352435, 0.063006], "max_prob": 0.375038, "correct": 0.0, "latency_ms": 7.9419, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.41, 0.59], "pred_argmax": 0, "pred_distribution": [0.5067, 0.4933], "max_prob": 0.5067, "correct": 0.0, "latency_ms": 7.9419, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.36, 0.023333, 0.533333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.2595, 0.067, 0.4265, 0.247], "max_prob": 0.4265, "correct": 1.0, "latency_ms": 7.9419, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.212479, 0.49925, 0.241176, 0.047095], "max_prob": 0.49925, "correct": 1.0, "latency_ms": 7.9419, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.266667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.246375, 0.459754, 0.242576, 0.051295], "max_prob": 0.459754, "correct": 1.0, "latency_ms": 7.9419, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.3, 0.1], "pred_argmax": 1, "pred_distribution": [0.160616, 0.410941, 0.291829, 0.136614], "max_prob": 0.410941, "correct": 1.0, "latency_ms": 6.5927, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.4306, 0.5694], "max_prob": 0.5694, "correct": 1.0, "latency_ms": 6.5927, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.03, 0.4, 0.266667], "pred_argmax": 2, "pred_distribution": [0.258174, 0.084192, 0.40416, 0.253475], "max_prob": 0.40416, "correct": 1.0, "latency_ms": 6.5927, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.583333, 0.1], "pred_argmax": 2, "pred_distribution": [0.062894, 0.264274, 0.542146, 0.130687], "max_prob": 0.542146, "correct": 1.0, "latency_ms": 6.5927, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.35, 0.133333], "pred_argmax": 1, "pred_distribution": [0.1762, 0.3833, 0.3261, 0.1144], "max_prob": 0.3833, "correct": 1.0, "latency_ms": 6.5927, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.5, 0.023333, 0.336667, 0.04, 0.1], "pred_argmax": 0, "pred_distribution": [0.3847, 0.0535, 0.217, 0.0447, 0.3001], "max_prob": 0.3847, "correct": 1.0, "latency_ms": 10.4898, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.01, 0.923333, 0.046667, 0.013333], "pred_argmax": 2, "pred_distribution": [0.0588, 0.0568, 0.7679, 0.0563, 0.0602], "max_prob": 0.7679, "correct": 1.0, "latency_ms": 10.4898, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.733333, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.180782, 0.539746, 0.222678, 0.056794], "max_prob": 0.539746, "correct": 1.0, "latency_ms": 10.4898, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5553, 0.4447], "max_prob": 0.5553, "correct": 1.0, "latency_ms": 10.4898, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.2, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0504, 0.5778, 0.294, 0.0778], "max_prob": 0.5778, "correct": 1.0, "latency_ms": 10.4898, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.293333, 0.036667, 0.266667, 0.296667, 0.106667], "pred_argmax": 0, "pred_distribution": [0.4388, 0.0608, 0.1548, 0.0581, 0.2875], "max_prob": 0.4388, "correct": 0.0, "latency_ms": 13.252, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.88, 0.006667, 0.086667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1001, 0.7334, 0.0361, 0.0707, 0.0597], "max_prob": 0.7334, "correct": 1.0, "latency_ms": 13.252, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.5, 0.416667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.29717, 0.427157, 0.217878, 0.057794], "max_prob": 0.427157, "correct": 1.0, "latency_ms": 13.252, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 0, "pred_distribution": [0.6621, 0.3379], "max_prob": 0.6621, "correct": 0.0, "latency_ms": 13.252, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.433333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0938, 0.5745, 0.2789, 0.0528], "max_prob": 0.5745, "correct": 0.0, "latency_ms": 13.252, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.283333, 0.01, 0.273333, 0.016667, 0.416667], "pred_argmax": 4, "pred_distribution": [0.324268, 0.047595, 0.216378, 0.044496, 0.367263], "max_prob": 0.367263, "correct": 1.0, "latency_ms": 10.2198, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.966667, 0.001667, 0.001667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0829, 0.7775, 0.0347, 0.0414, 0.0635], "max_prob": 0.7775, "correct": 1.0, "latency_ms": 10.2198, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.65, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1337, 0.4648, 0.3256, 0.0759], "max_prob": 0.4648, "correct": 1.0, "latency_ms": 10.2198, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5318, 0.4682], "max_prob": 0.5318, "correct": 0.0, "latency_ms": 10.2198, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0539, 0.5197, 0.3435, 0.0829], "max_prob": 0.5197, "correct": 1.0, "latency_ms": 10.2198, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.3, 0.016667, 0.21, 0.006667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.2165, 0.0643, 0.395, 0.0369, 0.2873], "max_prob": 0.395, "correct": 0.0, "latency_ms": 13.9096, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.966667, 0.0, 0.0, 0.023333], "pred_argmax": 1, "pred_distribution": [0.1482, 0.5556, 0.0301, 0.0452, 0.2209], "max_prob": 0.5556, "correct": 1.0, "latency_ms": 13.9096, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0331, 0.2108, 0.4482, 0.3079], "max_prob": 0.4482, "correct": 1.0, "latency_ms": 13.9096, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4941, 0.5059], "max_prob": 0.5059, "correct": 1.0, "latency_ms": 13.9096, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 2, "pred_distribution": [0.0295, 0.2611, 0.481, 0.2284], "max_prob": 0.481, "correct": 0.0, "latency_ms": 13.9096, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.853333, 0.0, 0.1, 0.0, 0.046667], "pred_argmax": 0, "pred_distribution": [0.4241, 0.0485, 0.2779, 0.042, 0.2075], "max_prob": 0.4241, "correct": 1.0, "latency_ms": 12.8892, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.035, 0.96, 0.001667, 0.001667, 0.001667], "pred_argmax": 1, "pred_distribution": [0.09979, 0.745125, 0.036396, 0.047695, 0.070993], "max_prob": 0.745125, "correct": 1.0, "latency_ms": 12.8892, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.616667, 0.2], "pred_argmax": 2, "pred_distribution": [0.0338, 0.2476, 0.5269, 0.1917], "max_prob": 0.5269, "correct": 1.0, "latency_ms": 12.8892, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.5593, 0.4407], "max_prob": 0.5593, "correct": 1.0, "latency_ms": 12.8892, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.35, 0.15], "pred_argmax": 2, "pred_distribution": [0.040404, 0.29723, 0.472147, 0.190219], "max_prob": 0.472147, "correct": 0.0, "latency_ms": 12.8892, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.583333, 0.0, 0.35], "pred_argmax": 2, "pred_distribution": [0.2677, 0.0415, 0.3314, 0.1517, 0.2077], "max_prob": 0.3314, "correct": 1.0, "latency_ms": 13.5336, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.93, 0.0, 0.066667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.1362, 0.6101, 0.0346, 0.1459, 0.0732], "max_prob": 0.6101, "correct": 1.0, "latency_ms": 13.5336, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.02, 0.1624, 0.4169, 0.4007], "max_prob": 0.4169, "correct": 1.0, "latency_ms": 13.5336, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4257, 0.5743], "max_prob": 0.5743, "correct": 1.0, "latency_ms": 13.5336, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.283333, 0.683333], "pred_argmax": 3, "pred_distribution": [0.0117, 0.064, 0.2054, 0.7189], "max_prob": 0.7189, "correct": 1.0, "latency_ms": 13.5336, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.106667, 0.02, 0.483333, 0.006667, 0.383333], "pred_argmax": 4, "pred_distribution": [0.224022, 0.053705, 0.341334, 0.032403, 0.348535], "max_prob": 0.348535, "correct": 0.0, "latency_ms": 12.065, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.013333, 0.01, 0.01, 0.953333], "pred_argmax": 4, "pred_distribution": [0.056194, 0.036296, 0.029997, 0.030897, 0.846615], "max_prob": 0.846615, "correct": 1.0, "latency_ms": 12.065, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.566667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0597, 0.4099, 0.4319, 0.0985], "max_prob": 0.4319, "correct": 1.0, "latency_ms": 12.065, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4248, 0.5752], "max_prob": 0.5752, "correct": 1.0, "latency_ms": 12.065, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0227, 0.2823, 0.5477, 0.1473], "max_prob": 0.5477, "correct": 1.0, "latency_ms": 12.065, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.06, 0.006667, 0.533333, 0.35, 0.05], "pred_argmax": 3, "pred_distribution": [0.2353, 0.0449, 0.2814, 0.3062, 0.1322], "max_prob": 0.3062, "correct": 0.0, "latency_ms": 9.9285, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.0, 0.866667, 0.0], "pred_argmax": 3, "pred_distribution": [0.0591, 0.1355, 0.1608, 0.6107, 0.0339], "max_prob": 0.6107, "correct": 1.0, "latency_ms": 9.9285, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.007899, 0.033397, 0.154285, 0.80442], "max_prob": 0.80442, "correct": 1.0, "latency_ms": 9.9285, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3863, 0.6137], "max_prob": 0.6137, "correct": 1.0, "latency_ms": 9.9285, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.4, 0.533333], "pred_argmax": 2, "pred_distribution": [0.0095, 0.0569, 0.5632, 0.3704], "max_prob": 0.5632, "correct": 0.0, "latency_ms": 9.9285, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.023333, 0.426667, 0.0, 0.433333], "pred_argmax": 2, "pred_distribution": [0.2337, 0.0453, 0.4257, 0.0353, 0.26], "max_prob": 0.4257, "correct": 0.0, "latency_ms": 11.846, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.8, 0.143333, 0.005, 0.008333, 0.043333], "pred_argmax": 0, "pred_distribution": [0.4291, 0.3315, 0.0361, 0.0369, 0.1664], "max_prob": 0.4291, "correct": 1.0, "latency_ms": 11.846, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.45, 0.4, 0.066667], "pred_argmax": 2, "pred_distribution": [0.03, 0.3704, 0.4689, 0.1307], "max_prob": 0.4689, "correct": 0.0, "latency_ms": 11.846, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4134, 0.5866], "max_prob": 0.5866, "correct": 1.0, "latency_ms": 11.846, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.743333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.012001, 0.160116, 0.682268, 0.145615], "max_prob": 0.682268, "correct": 1.0, "latency_ms": 11.846, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.55, 0.026667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.21, 0.0495, 0.4298, 0.0396, 0.2711], "max_prob": 0.4298, "correct": 1.0, "latency_ms": 11.7139, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.003333, 0.013333, 0.433333], "pred_argmax": 4, "pred_distribution": [0.2051, 0.2359, 0.029, 0.0494, 0.4806], "max_prob": 0.4806, "correct": 0.0, "latency_ms": 11.7139, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.093333, 0.516667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0232, 0.1883, 0.5363, 0.2522], "max_prob": 0.5363, "correct": 1.0, "latency_ms": 11.7139, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.4112, 0.5888], "max_prob": 0.5888, "correct": 1.0, "latency_ms": 11.7139, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.021398, 0.220778, 0.49955, 0.258274], "max_prob": 0.49955, "correct": 1.0, "latency_ms": 11.7139, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.033333, 0.616667, 0.0, 0.266667], "pred_argmax": 2, "pred_distribution": [0.232877, 0.054995, 0.352665, 0.034997, 0.324468], "max_prob": 0.352665, "correct": 1.0, "latency_ms": 12.0046, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.0, 0.01, 0.0, 0.98], "pred_argmax": 4, "pred_distribution": [0.0613, 0.0367, 0.0336, 0.0345, 0.8339], "max_prob": 0.8339, "correct": 1.0, "latency_ms": 12.0046, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.633333, 0.2], "pred_argmax": 2, "pred_distribution": [0.0444, 0.3796, 0.5035, 0.0725], "max_prob": 0.5035, "correct": 1.0, "latency_ms": 12.0046, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.48, 0.52], "max_prob": 0.52, "correct": 1.0, "latency_ms": 12.0046, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.3, 0.466667, 0.216667], "pred_argmax": 1, "pred_distribution": [0.0483, 0.4653, 0.4069, 0.0795], "max_prob": 0.4653, "correct": 0.0, "latency_ms": 12.0046, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.0, 0.4, 0.0, 0.483333], "pred_argmax": 2, "pred_distribution": [0.211621, 0.050405, 0.340834, 0.111211, 0.285929], "max_prob": 0.340834, "correct": 0.0, "latency_ms": 12.8213, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333, 0.0, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.2109, 0.5974, 0.0456, 0.0562, 0.0899], "max_prob": 0.5974, "correct": 1.0, "latency_ms": 12.8213, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.55, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0563, 0.282, 0.4178, 0.2439], "max_prob": 0.4178, "correct": 1.0, "latency_ms": 12.8213, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4047, 0.5953], "max_prob": 0.5953, "correct": 1.0, "latency_ms": 12.8213, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0105, 0.0634, 0.2068, 0.7193], "max_prob": 0.7193, "correct": 1.0, "latency_ms": 12.8213, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.233333, 0.016667, 0.383333, 0.016667, 0.35], "pred_argmax": 2, "pred_distribution": [0.1886, 0.0632, 0.3716, 0.0475, 0.3291], "max_prob": 0.3716, "correct": 1.0, "latency_ms": 16.1702, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.963, 0.0, 0.006667, 0.007], "pred_argmax": 1, "pred_distribution": [0.10219, 0.712829, 0.031497, 0.046495, 0.106989], "max_prob": 0.712829, "correct": 1.0, "latency_ms": 16.1702, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.616667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0791, 0.3743, 0.4261, 0.1205], "max_prob": 0.4261, "correct": 1.0, "latency_ms": 16.1702, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.4875, 0.5125], "max_prob": 0.5125, "correct": 1.0, "latency_ms": 16.1702, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.053, 0.4258, 0.3886, 0.1326], "max_prob": 0.4258, "correct": 0.0, "latency_ms": 16.1702, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.383333, 0.016667, 0.3, 0.0, 0.3], "pred_argmax": 0, "pred_distribution": [0.365963, 0.09849, 0.205879, 0.036496, 0.293171], "max_prob": 0.365963, "correct": 1.0, "latency_ms": 9.6613, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.88, 0.106667, 0.003333, 0.003333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.652365, 0.090009, 0.053405, 0.052705, 0.151515], "max_prob": 0.652365, "correct": 1.0, "latency_ms": 9.6613, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.3, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.20108, 0.488751, 0.214579, 0.09559], "max_prob": 0.488751, "correct": 0.0, "latency_ms": 9.6613, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.5419, 0.4581], "max_prob": 0.5419, "correct": 1.0, "latency_ms": 9.6613, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.233333, 0.4, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0865, 0.5043, 0.325, 0.0842], "max_prob": 0.5043, "correct": 0.0, "latency_ms": 9.6613, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.75, 0.006667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2592, 0.0519, 0.3984, 0.0316, 0.2589], "max_prob": 0.3984, "correct": 1.0, "latency_ms": 11.625, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.55, 0.075, 0.003333, 0.005, 0.366667], "pred_argmax": 0, "pred_distribution": [0.487351, 0.109489, 0.050095, 0.049895, 0.30317], "max_prob": 0.487351, "correct": 1.0, "latency_ms": 11.625, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.3, 0.066667], "pred_argmax": 2, "pred_distribution": [0.029103, 0.230123, 0.454745, 0.286029], "max_prob": 0.454745, "correct": 0.0, "latency_ms": 11.625, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.412, 0.588], "max_prob": 0.588, "correct": 1.0, "latency_ms": 11.625, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.233333, 0.716667], "pred_argmax": 3, "pred_distribution": [0.0133, 0.1, 0.3416, 0.5451], "max_prob": 0.5451, "correct": 1.0, "latency_ms": 11.625, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.016667, 0.783333, 0.0, 0.166667], "pred_argmax": 4, "pred_distribution": [0.2272, 0.066, 0.3249, 0.0314, 0.3505], "max_prob": 0.3505, "correct": 0.0, "latency_ms": 11.2119, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.005, 0.005, 0.004167, 0.004167, 0.981667], "pred_argmax": 4, "pred_distribution": [0.0465, 0.0332, 0.0326, 0.0308, 0.8569], "max_prob": 0.8569, "correct": 1.0, "latency_ms": 11.2119, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.583333, 0.23, 0.053333], "pred_argmax": 2, "pred_distribution": [0.0697, 0.41, 0.4187, 0.1016], "max_prob": 0.4187, "correct": 0.0, "latency_ms": 11.2119, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.4288, 0.5712], "max_prob": 0.5712, "correct": 1.0, "latency_ms": 11.2119, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.333333, 0.566667], "pred_argmax": 2, "pred_distribution": [0.0103, 0.0776, 0.4765, 0.4356], "max_prob": 0.4765, "correct": 0.0, "latency_ms": 11.2119, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.01, 0.053333, 0.003333, 0.333333], "pred_argmax": 0, "pred_distribution": [0.359264, 0.050595, 0.248975, 0.038396, 0.30277], "max_prob": 0.359264, "correct": 1.0, "latency_ms": 10.7059, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.008333, 0.97, 0.003333, 0.005], "pred_argmax": 2, "pred_distribution": [0.0611, 0.0472, 0.7926, 0.0378, 0.0613], "max_prob": 0.7926, "correct": 1.0, "latency_ms": 10.7059, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.35, 0.056667, 0.0], "pred_argmax": 1, "pred_distribution": [0.1739, 0.6062, 0.184, 0.0359], "max_prob": 0.6062, "correct": 0.0, "latency_ms": 10.7059, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.6422, 0.3578], "max_prob": 0.6422, "correct": 1.0, "latency_ms": 10.7059, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.693333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.013699, 0.183582, 0.509349, 0.293371], "max_prob": 0.509349, "correct": 1.0, "latency_ms": 10.7059, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.03, 0.043333, 0.853333, 0.01, 0.063333], "pred_argmax": 2, "pred_distribution": [0.1917, 0.0481, 0.4673, 0.0352, 0.2577], "max_prob": 0.4673, "correct": 1.0, "latency_ms": 11.6883, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.016667, 0.013333, 0.013333, 0.943333], "pred_argmax": 4, "pred_distribution": [0.1109, 0.0587, 0.0423, 0.0432, 0.7449], "max_prob": 0.7449, "correct": 1.0, "latency_ms": 11.6883, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.04, 0.153333, 0.8], "pred_argmax": 3, "pred_distribution": [0.0095, 0.0775, 0.249, 0.664], "max_prob": 0.664, "correct": 1.0, "latency_ms": 11.6883, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.113333, 0.886667], "pred_argmax": 1, "pred_distribution": [0.3784, 0.6216], "max_prob": 0.6216, "correct": 1.0, "latency_ms": 11.6883, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.07, 0.22, 0.7], "pred_argmax": 3, "pred_distribution": [0.013701, 0.136714, 0.367137, 0.482448], "max_prob": 0.482448, "correct": 1.0, "latency_ms": 11.6883, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.08, 0.01, 0.466667, 0.383333, 0.06], "pred_argmax": 2, "pred_distribution": [0.143486, 0.046295, 0.50095, 0.140786, 0.168483], "max_prob": 0.50095, "correct": 1.0, "latency_ms": 12.6517, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.018333, 0.883333, 0.001667, 0.093333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0813, 0.7132, 0.0299, 0.1069, 0.0687], "max_prob": 0.7132, "correct": 1.0, "latency_ms": 12.6517, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.026667, 0.1, 0.87], "pred_argmax": 3, "pred_distribution": [0.0075, 0.0307, 0.159, 0.8028], "max_prob": 0.8028, "correct": 1.0, "latency_ms": 12.6517, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.3011, 0.6989], "max_prob": 0.6989, "correct": 1.0, "latency_ms": 12.6517, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.036667, 0.15, 0.81], "pred_argmax": 3, "pred_distribution": [0.0083, 0.0302, 0.1527, 0.8088], "max_prob": 0.8088, "correct": 1.0, "latency_ms": 12.6517, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.033333, 0.6, 0.05, 0.166667], "pred_argmax": 2, "pred_distribution": [0.2237, 0.0533, 0.4352, 0.0444, 0.2434], "max_prob": 0.4352, "correct": 1.0, "latency_ms": 19.0475, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.933333, 0.003333, 0.026667, 0.01], "pred_argmax": 1, "pred_distribution": [0.1243, 0.6857, 0.0301, 0.0547, 0.1052], "max_prob": 0.6857, "correct": 1.0, "latency_ms": 19.0475, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.133333, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0302, 0.1772, 0.509, 0.2836], "max_prob": 0.509, "correct": 1.0, "latency_ms": 19.0475, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.376, 0.624], "max_prob": 0.624, "correct": 1.0, "latency_ms": 19.0475, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.55, 0.15], "pred_argmax": 2, "pred_distribution": [0.031103, 0.279728, 0.493549, 0.19562], "max_prob": 0.493549, "correct": 1.0, "latency_ms": 19.0475, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.11, 0.053333, 0.7, 0.02, 0.116667], "pred_argmax": 2, "pred_distribution": [0.2145, 0.0495, 0.4938, 0.0622, 0.18], "max_prob": 0.4938, "correct": 1.0, "latency_ms": 17.6849, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.021667, 0.025, 0.013333, 0.013333, 0.926667], "pred_argmax": 4, "pred_distribution": [0.133, 0.1103, 0.0283, 0.0783, 0.6501], "max_prob": 0.6501, "correct": 1.0, "latency_ms": 17.6849, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.076667, 0.223333, 0.676667], "pred_argmax": 3, "pred_distribution": [0.0086, 0.0728, 0.2548, 0.6638], "max_prob": 0.6638, "correct": 1.0, "latency_ms": 17.6849, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.18, 0.82], "pred_argmax": 1, "pred_distribution": [0.4347, 0.5653], "max_prob": 0.5653, "correct": 1.0, "latency_ms": 17.6849, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.08, 0.676667, 0.21], "pred_argmax": 2, "pred_distribution": [0.0115, 0.129, 0.5986, 0.2609], "max_prob": 0.5986, "correct": 1.0, "latency_ms": 17.6849, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.2, 0.033333, 0.25, 0.0, 0.516667], "pred_argmax": 4, "pred_distribution": [0.2429, 0.069, 0.2801, 0.0391, 0.3689], "max_prob": 0.3689, "correct": 1.0, "latency_ms": 10.5708, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.006667, 0.013333, 0.01, 0.956667], "pred_argmax": 4, "pred_distribution": [0.0522, 0.0363, 0.033, 0.0336, 0.8449], "max_prob": 0.8449, "correct": 1.0, "latency_ms": 10.5708, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.55, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0893, 0.5085, 0.3226, 0.0796], "max_prob": 0.5085, "correct": 0.0, "latency_ms": 10.5708, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5387, 0.4613], "max_prob": 0.5387, "correct": 1.0, "latency_ms": 10.5708, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.0226, 0.3876, 0.5486, 0.0412], "max_prob": 0.5486, "correct": 1.0, "latency_ms": 10.5708, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.383333, 0.016667, 0.133333, 0.0, 0.466667], "pred_argmax": 2, "pred_distribution": [0.186381, 0.051195, 0.446155, 0.036596, 0.279672], "max_prob": 0.446155, "correct": 0.0, "latency_ms": 11.4156, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.886667, 0.006667, 0.006667, 0.003333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.7168, 0.0801, 0.0398, 0.04, 0.1233], "max_prob": 0.7168, "correct": 1.0, "latency_ms": 11.4156, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.583333, 0.333333, 0.05], "pred_argmax": 2, "pred_distribution": [0.022498, 0.215678, 0.515348, 0.246475], "max_prob": 0.515348, "correct": 0.0, "latency_ms": 11.4156, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.4188, 0.5812], "max_prob": 0.5812, "correct": 0.0, "latency_ms": 11.4156, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0107, 0.0525, 0.2004, 0.7364], "max_prob": 0.7364, "correct": 1.0, "latency_ms": 11.4156, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.216667, 0.0, 0.016667, 0.5, 0.266667], "pred_argmax": 4, "pred_distribution": [0.2575, 0.0475, 0.2242, 0.1881, 0.2827], "max_prob": 0.2827, "correct": 0.0, "latency_ms": 10.1471, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.816667, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1004, 0.7212, 0.0313, 0.1044, 0.0427], "max_prob": 0.7212, "correct": 1.0, "latency_ms": 10.1471, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.533333, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.088909, 0.439344, 0.358936, 0.112811], "max_prob": 0.439344, "correct": 1.0, "latency_ms": 10.1471, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.601, 0.399], "max_prob": 0.601, "correct": 1.0, "latency_ms": 10.1471, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.383333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.038504, 0.354435, 0.481048, 0.126013], "max_prob": 0.481048, "correct": 0.0, "latency_ms": 10.1471, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.516667, 0.0, 0.106667], "pred_argmax": 2, "pred_distribution": [0.2094, 0.0463, 0.4697, 0.0607, 0.2139], "max_prob": 0.4697, "correct": 1.0, "latency_ms": 15.1219, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.973333, 0.006667, 0.003333, 0.01], "pred_argmax": 1, "pred_distribution": [0.086691, 0.749825, 0.034297, 0.059894, 0.069293], "max_prob": 0.749825, "correct": 1.0, "latency_ms": 15.1219, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0208, 0.1377, 0.4244, 0.4171], "max_prob": 0.4244, "correct": 1.0, "latency_ms": 15.1219, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.417, 0.583], "max_prob": 0.583, "correct": 1.0, "latency_ms": 15.1219, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0388, 0.1178, 0.8338], "max_prob": 0.8338, "correct": 1.0, "latency_ms": 15.1219, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.533333, 0.0, 0.09], "pred_argmax": 2, "pred_distribution": [0.2804, 0.0525, 0.3816, 0.0356, 0.2499], "max_prob": 0.3816, "correct": 1.0, "latency_ms": 15.4893, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.78, 0.2, 0.006667, 0.006667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3539, 0.298, 0.0354, 0.0548, 0.2579], "max_prob": 0.3539, "correct": 1.0, "latency_ms": 15.4893, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.193333, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.0676, 0.3218, 0.4338, 0.1768], "max_prob": 0.4338, "correct": 1.0, "latency_ms": 15.4893, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 0, "pred_distribution": [0.5187, 0.4813], "max_prob": 0.5187, "correct": 0.0, "latency_ms": 15.4893, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.383333, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0481, 0.4486, 0.3935, 0.1098], "max_prob": 0.4486, "correct": 0.0, "latency_ms": 15.4893, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.333333, 0.416667, 0.15], "pred_argmax": 2, "pred_distribution": [0.233923, 0.046405, 0.347735, 0.131813, 0.240124], "max_prob": 0.347735, "correct": 0.0, "latency_ms": 15.8528, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.88, 0.0, 0.116667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.09909, 0.650035, 0.034997, 0.122888, 0.092991], "max_prob": 0.650035, "correct": 1.0, "latency_ms": 15.8528, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.616667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0379, 0.2866, 0.5558, 0.1197], "max_prob": 0.5558, "correct": 1.0, "latency_ms": 15.8528, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4431, 0.5569], "max_prob": 0.5569, "correct": 0.0, "latency_ms": 15.8528, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.6, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0307, 0.3249, 0.4648, 0.1796], "max_prob": 0.4648, "correct": 1.0, "latency_ms": 15.8528, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.16, 0.016667, 0.633333, 0.016667, 0.173333], "pred_argmax": 2, "pred_distribution": [0.1934, 0.0504, 0.4687, 0.049, 0.2385], "max_prob": 0.4687, "correct": 1.0, "latency_ms": 18.2671, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.493333, 0.34, 0.006667, 0.013333, 0.146667], "pred_argmax": 1, "pred_distribution": [0.2456, 0.4668, 0.0301, 0.0711, 0.1864], "max_prob": 0.4668, "correct": 0.0, "latency_ms": 18.2671, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.6, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0234, 0.2059, 0.5731, 0.1976], "max_prob": 0.5731, "correct": 1.0, "latency_ms": 18.2671, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.26, 0.74], "pred_argmax": 1, "pred_distribution": [0.3984, 0.6016], "max_prob": 0.6016, "correct": 1.0, "latency_ms": 18.2671, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.028497, 0.269773, 0.513849, 0.187881], "max_prob": 0.513849, "correct": 1.0, "latency_ms": 18.2671, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.09, 0.02, 0.743333], "pred_argmax": 4, "pred_distribution": [0.250725, 0.062306, 0.184818, 0.041504, 0.460646], "max_prob": 0.460646, "correct": 1.0, "latency_ms": 9.2505, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.019869, 0.009935, 0.933856, 0.026471, 0.009869], "pred_argmax": 2, "pred_distribution": [0.0624, 0.0508, 0.7653, 0.0473, 0.0742], "max_prob": 0.7653, "correct": 1.0, "latency_ms": 9.2505, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.683333, 0.176667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1878, 0.4791, 0.2661, 0.067], "max_prob": 0.4791, "correct": 1.0, "latency_ms": 9.2505, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 0, "pred_distribution": [0.5953, 0.4047], "max_prob": 0.5953, "correct": 1.0, "latency_ms": 9.2505, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.03, 0.67, 0.26, 0.04], "pred_argmax": 1, "pred_distribution": [0.0554, 0.477, 0.3611, 0.1065], "max_prob": 0.477, "correct": 1.0, "latency_ms": 9.2505, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.643333, 0.03, 0.133333, 0.0, 0.193333], "pred_argmax": 2, "pred_distribution": [0.277272, 0.090491, 0.443856, 0.045195, 0.143186], "max_prob": 0.443856, "correct": 0.0, "latency_ms": 7.947, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.706667, 0.273333, 0.006667, 0.006667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1917, 0.6927, 0.0327, 0.0359, 0.047], "max_prob": 0.6927, "correct": 0.0, "latency_ms": 7.947, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.083333, 0.876667], "pred_argmax": 3, "pred_distribution": [0.008, 0.0372, 0.1759, 0.7789], "max_prob": 0.7789, "correct": 1.0, "latency_ms": 7.947, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.746667, 0.253333], "pred_argmax": 0, "pred_distribution": [0.5082, 0.4918], "max_prob": 0.5082, "correct": 1.0, "latency_ms": 7.947, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0183, 0.1027, 0.5562, 0.3228], "max_prob": 0.5562, "correct": 1.0, "latency_ms": 7.947, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.15, 0.0, 0.1, 0.033333, 0.716667], "pred_argmax": 4, "pred_distribution": [0.282728, 0.049305, 0.292729, 0.041504, 0.333733], "max_prob": 0.333733, "correct": 1.0, "latency_ms": 8.9606, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.833333, 0.1, 0.05], "pred_argmax": 2, "pred_distribution": [0.059806, 0.126513, 0.666167, 0.057906, 0.089609], "max_prob": 0.666167, "correct": 1.0, "latency_ms": 8.9606, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.15, 0.0], "pred_argmax": 1, "pred_distribution": [0.1425, 0.4408, 0.3461, 0.0706], "max_prob": 0.4408, "correct": 1.0, "latency_ms": 8.9606, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5076, 0.4924], "max_prob": 0.5076, "correct": 1.0, "latency_ms": 8.9606, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.55, 0.3, 0.1], "pred_argmax": 2, "pred_distribution": [0.0338, 0.3381, 0.3924, 0.2357], "max_prob": 0.3924, "correct": 0.0, "latency_ms": 8.9606, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.016667, 0.266667, 0.0, 0.383333], "pred_argmax": 2, "pred_distribution": [0.2428, 0.0446, 0.3688, 0.0319, 0.3119], "max_prob": 0.3688, "correct": 0.0, "latency_ms": 11.409, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.003333, 0.013333, 0.003333, 0.97], "pred_argmax": 4, "pred_distribution": [0.0523, 0.0373, 0.035, 0.0352, 0.8402], "max_prob": 0.8402, "correct": 1.0, "latency_ms": 11.409, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.433333, 0.433333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0205, 0.2274, 0.5402, 0.2119], "max_prob": 0.5402, "correct": 0.0, "latency_ms": 11.409, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.4113, 0.5887], "max_prob": 0.5887, "correct": 0.0, "latency_ms": 11.409, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.466667, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0252, 0.2827, 0.4405, 0.2516], "max_prob": 0.4405, "correct": 0.0, "latency_ms": 11.409, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.133333, 0.016667, 0.216667, 0.35, 0.283333], "pred_argmax": 2, "pred_distribution": [0.2343, 0.0363, 0.323, 0.2029, 0.2035], "max_prob": 0.323, "correct": 0.0, "latency_ms": 11.9718, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.03, 0.0, 0.97, 0.0], "pred_argmax": 3, "pred_distribution": [0.057, 0.2467, 0.0262, 0.6217, 0.0484], "max_prob": 0.6217, "correct": 1.0, "latency_ms": 11.9718, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.6, 0.133333], "pred_argmax": 2, "pred_distribution": [0.046305, 0.383738, 0.415842, 0.154115], "max_prob": 0.415842, "correct": 1.0, "latency_ms": 11.9718, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.3951, 0.6049], "max_prob": 0.6049, "correct": 1.0, "latency_ms": 11.9718, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.7, 0.183333], "pred_argmax": 2, "pred_distribution": [0.013301, 0.120612, 0.608061, 0.258026], "max_prob": 0.608061, "correct": 1.0, "latency_ms": 11.9718, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.01, 0.12, 0.036667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.244776, 0.040896, 0.426957, 0.050495, 0.236876], "max_prob": 0.426957, "correct": 0.0, "latency_ms": 11.3705, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.013333, 0.866667, 0.086667, 0.01], "pred_argmax": 2, "pred_distribution": [0.073907, 0.135914, 0.557456, 0.158916, 0.073807], "max_prob": 0.557456, "correct": 1.0, "latency_ms": 11.3705, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.266667, 0.0], "pred_argmax": 2, "pred_distribution": [0.051005, 0.309831, 0.484948, 0.154215], "max_prob": 0.484948, "correct": 0.0, "latency_ms": 11.3705, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.4291, 0.5709], "max_prob": 0.5709, "correct": 0.0, "latency_ms": 11.3705, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.583333, 0.216667], "pred_argmax": 3, "pred_distribution": [0.0188, 0.2107, 0.31, 0.4605], "max_prob": 0.4605, "correct": 0.0, "latency_ms": 11.3705, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.116667, 0.006667, 0.616667, 0.043333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.257726, 0.048305, 0.344134, 0.035104, 0.314731], "max_prob": 0.344134, "correct": 1.0, "latency_ms": 14.949, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.01, 0.733333, 0.073333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0539, 0.0613, 0.6009, 0.0625, 0.2214], "max_prob": 0.6009, "correct": 1.0, "latency_ms": 14.949, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.5, 0.4], "pred_argmax": 3, "pred_distribution": [0.041896, 0.216878, 0.29697, 0.444256], "max_prob": 0.444256, "correct": 0.0, "latency_ms": 14.949, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.424, 0.576], "max_prob": 0.576, "correct": 1.0, "latency_ms": 14.949, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 2, "pred_distribution": [0.013501, 0.176318, 0.440244, 0.369937], "max_prob": 0.440244, "correct": 0.0, "latency_ms": 14.949, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.066667, 0.026667, 0.406667, 0.04, 0.46], "pred_argmax": 2, "pred_distribution": [0.22, 0.0415, 0.4326, 0.0759, 0.23], "max_prob": 0.4326, "correct": 0.0, "latency_ms": 11.4355, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.846667, 0.01, 0.11, 0.016667], "pred_argmax": 1, "pred_distribution": [0.057306, 0.741774, 0.029503, 0.105011, 0.066407], "max_prob": 0.741774, "correct": 1.0, "latency_ms": 11.4355, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.35, 0.533333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0205, 0.1923, 0.5653, 0.2219], "max_prob": 0.5653, "correct": 1.0, "latency_ms": 11.4355, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.366, 0.634], "max_prob": 0.634, "correct": 1.0, "latency_ms": 11.4355, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.45, 0.383333], "pred_argmax": 3, "pred_distribution": [0.0209, 0.1978, 0.3818, 0.3995], "max_prob": 0.3995, "correct": 0.0, "latency_ms": 11.4355, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.033333, 0.066667, 0.0, 0.116667], "pred_argmax": 2, "pred_distribution": [0.375162, 0.061294, 0.394561, 0.041796, 0.127187], "max_prob": 0.394561, "correct": 0.0, "latency_ms": 10.5909, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.006667, 0.003333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.680668, 0.148915, 0.038204, 0.054705, 0.077508], "max_prob": 0.680668, "correct": 1.0, "latency_ms": 10.5909, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.009201, 0.038404, 0.091609, 0.860786], "max_prob": 0.860786, "correct": 1.0, "latency_ms": 10.5909, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.856667, 0.143333], "pred_argmax": 1, "pred_distribution": [0.4456, 0.5544], "max_prob": 0.5544, "correct": 0.0, "latency_ms": 10.5909, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.466667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.034, 0.3073, 0.4271, 0.2316], "max_prob": 0.4271, "correct": 1.0, "latency_ms": 10.5909, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.1, 0.566667, 0.133333, 0.1], "pred_argmax": 2, "pred_distribution": [0.20442, 0.056706, 0.359536, 0.036904, 0.342434], "max_prob": 0.359536, "correct": 1.0, "latency_ms": 13.6447, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 1.0, 0.0, 0.0], "pred_argmax": 2, "pred_distribution": [0.076192, 0.078092, 0.69853, 0.048295, 0.09889], "max_prob": 0.69853, "correct": 1.0, "latency_ms": 13.6447, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.666667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1287, 0.5397, 0.2475, 0.0841], "max_prob": 0.5397, "correct": 0.0, "latency_ms": 13.6447, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4877, 0.5123], "max_prob": 0.5123, "correct": 1.0, "latency_ms": 13.6447, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.032603, 0.410941, 0.457346, 0.09911], "max_prob": 0.457346, "correct": 0.0, "latency_ms": 13.6447, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.183333, 0.016667, 0.133333, 0.0, 0.666667], "pred_argmax": 2, "pred_distribution": [0.247425, 0.056406, 0.350635, 0.031703, 0.313831], "max_prob": 0.350635, "correct": 0.0, "latency_ms": 13.4455, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.91633, 0.003333, 0.003333, 0.003333, 0.07367], "pred_argmax": 0, "pred_distribution": [0.5588, 0.0435, 0.0289, 0.0326, 0.3362], "max_prob": 0.5588, "correct": 1.0, "latency_ms": 13.4455, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.5, 0.166667, 0.0], "pred_argmax": 2, "pred_distribution": [0.1218, 0.3542, 0.4144, 0.1096], "max_prob": 0.4144, "correct": 0.0, "latency_ms": 13.4455, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5228, 0.4772], "max_prob": 0.5228, "correct": 1.0, "latency_ms": 13.4455, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.063094, 0.457354, 0.328267, 0.151285], "max_prob": 0.457354, "correct": 1.0, "latency_ms": 13.4455, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.02, 0.04, 0.013333, 0.71], "pred_argmax": 4, "pred_distribution": [0.2793, 0.0646, 0.2334, 0.0406, 0.3821], "max_prob": 0.3821, "correct": 1.0, "latency_ms": 9.159, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.005, 0.008333, 0.003333, 0.98], "pred_argmax": 4, "pred_distribution": [0.0632, 0.0388, 0.0344, 0.0344, 0.8292], "max_prob": 0.8292, "correct": 1.0, "latency_ms": 9.159, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1805, 0.629, 0.163, 0.0275], "max_prob": 0.629, "correct": 1.0, "latency_ms": 9.159, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.639, 0.361], "max_prob": 0.639, "correct": 1.0, "latency_ms": 9.159, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.0845, 0.596, 0.2794, 0.0401], "max_prob": 0.596, "correct": 1.0, "latency_ms": 9.159, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.476667, 0.0, 0.476667, 0.0, 0.046667], "pred_argmax": 2, "pred_distribution": [0.2267, 0.0465, 0.4166, 0.0344, 0.2758], "max_prob": 0.4166, "correct": 1.0, "latency_ms": 14.3053, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.943333, 0.001667, 0.001667, 0.05], "pred_argmax": 1, "pred_distribution": [0.0561, 0.7988, 0.0287, 0.0365, 0.0799], "max_prob": 0.7988, "correct": 1.0, "latency_ms": 14.3053, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.566667, 0.3], "pred_argmax": 2, "pred_distribution": [0.0348, 0.2655, 0.5461, 0.1536], "max_prob": 0.5461, "correct": 1.0, "latency_ms": 14.3053, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.4324, 0.5676], "max_prob": 0.5676, "correct": 1.0, "latency_ms": 14.3053, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.066667, 0.9], "pred_argmax": 3, "pred_distribution": [0.0167, 0.128, 0.3152, 0.5401], "max_prob": 0.5401, "correct": 1.0, "latency_ms": 14.3053, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.0, 0.716667, 0.0, 0.16], "pred_argmax": 2, "pred_distribution": [0.226077, 0.052595, 0.60104, 0.038896, 0.081392], "max_prob": 0.60104, "correct": 1.0, "latency_ms": 8.7721, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.04, 0.033333, 0.0, 0.01, 0.916667], "pred_argmax": 4, "pred_distribution": [0.1273, 0.257, 0.0348, 0.0643, 0.5166], "max_prob": 0.5166, "correct": 1.0, "latency_ms": 8.7721, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.006201, 0.020902, 0.112911, 0.859986], "max_prob": 0.859986, "correct": 1.0, "latency_ms": 8.7721, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3049, 0.6951], "max_prob": 0.6951, "correct": 1.0, "latency_ms": 8.7721, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.31, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0107, 0.0643, 0.2438, 0.6812], "max_prob": 0.6812, "correct": 1.0, "latency_ms": 8.7721, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.683333, 0.116667, 0.133333], "pred_argmax": 2, "pred_distribution": [0.2203, 0.0402, 0.4533, 0.0536, 0.2326], "max_prob": 0.4533, "correct": 1.0, "latency_ms": 10.3571, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.81, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.190981, 0.553945, 0.032797, 0.124888, 0.09739], "max_prob": 0.553945, "correct": 1.0, "latency_ms": 10.3571, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.4, 0.483333], "pred_argmax": 2, "pred_distribution": [0.0284, 0.184, 0.5357, 0.2519], "max_prob": 0.5357, "correct": 0.0, "latency_ms": 10.3571, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.3043, 0.6957], "max_prob": 0.6957, "correct": 1.0, "latency_ms": 10.3571, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.416667, 0.5], "pred_argmax": 3, "pred_distribution": [0.021702, 0.166417, 0.40184, 0.410041], "max_prob": 0.410041, "correct": 1.0, "latency_ms": 10.3571, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.016667, 0.233333, 0.266667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.1881, 0.0456, 0.4562, 0.0848, 0.2253], "max_prob": 0.4562, "correct": 0.0, "latency_ms": 14.1374, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.766667, 0.0, 0.0, 0.016667], "pred_argmax": 1, "pred_distribution": [0.179882, 0.59644, 0.028897, 0.069093, 0.125687], "max_prob": 0.59644, "correct": 1.0, "latency_ms": 14.1374, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.6, 0.25], "pred_argmax": 2, "pred_distribution": [0.0239, 0.1731, 0.518, 0.285], "max_prob": 0.518, "correct": 1.0, "latency_ms": 14.1374, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.3795, 0.6205], "max_prob": 0.6205, "correct": 1.0, "latency_ms": 14.1374, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.6, 0.2], "pred_argmax": 2, "pred_distribution": [0.029, 0.2716, 0.4419, 0.2575], "max_prob": 0.4419, "correct": 1.0, "latency_ms": 14.1374, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.0, 0.566667, 0.0, 0.35], "pred_argmax": 2, "pred_distribution": [0.1906, 0.0506, 0.4429, 0.0605, 0.2554], "max_prob": 0.4429, "correct": 1.0, "latency_ms": 17.9606, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.083333, 0.016667, 0.9], "pred_argmax": 4, "pred_distribution": [0.1095, 0.0913, 0.0413, 0.0467, 0.7112], "max_prob": 0.7112, "correct": 1.0, "latency_ms": 17.9606, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.366667, 0.433333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.028703, 0.19502, 0.515452, 0.260826], "max_prob": 0.515452, "correct": 1.0, "latency_ms": 17.9606, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4119, 0.5881], "max_prob": 0.5881, "correct": 1.0, "latency_ms": 17.9606, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.633333, 0.3], "pred_argmax": 2, "pred_distribution": [0.0107, 0.1069, 0.5691, 0.3133], "max_prob": 0.5691, "correct": 1.0, "latency_ms": 17.9606, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.013333, 0.016667, 0.003333, 0.07], "pred_argmax": 0, "pred_distribution": [0.5796, 0.083, 0.1044, 0.0362, 0.1968], "max_prob": 0.5796, "correct": 1.0, "latency_ms": 9.696, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.005, 0.973333, 0.01, 0.006667, 0.005], "pred_argmax": 1, "pred_distribution": [0.077, 0.7932, 0.0369, 0.0367, 0.0562], "max_prob": 0.7932, "correct": 1.0, "latency_ms": 9.696, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.896667, 0.09, 0.013333, 0.0], "pred_argmax": 0, "pred_distribution": [0.5669, 0.3329, 0.0721, 0.0281], "max_prob": 0.5669, "correct": 1.0, "latency_ms": 9.696, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.92, 0.08], "pred_argmax": 0, "pred_distribution": [0.7599, 0.2401], "max_prob": 0.7599, "correct": 1.0, "latency_ms": 9.696, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.116667, 0.85], "pred_argmax": 3, "pred_distribution": [0.018602, 0.10131, 0.232423, 0.647665], "max_prob": 0.647665, "correct": 1.0, "latency_ms": 9.696, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.0, 0.6, 0.3, 0.083333], "pred_argmax": 4, "pred_distribution": [0.2396, 0.0766, 0.3083, 0.0668, 0.3087], "max_prob": 0.3087, "correct": 0.0, "latency_ms": 14.4088, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.916667, 0.0, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.079408, 0.750975, 0.036504, 0.062406, 0.070707], "max_prob": 0.750975, "correct": 1.0, "latency_ms": 14.4088, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.266667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0764, 0.3743, 0.4386, 0.1107], "max_prob": 0.4386, "correct": 0.0, "latency_ms": 14.4088, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 0, "pred_distribution": [0.5126, 0.4874], "max_prob": 0.5126, "correct": 0.0, "latency_ms": 14.4088, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0286, 0.218, 0.4863, 0.2671], "max_prob": 0.4863, "correct": 1.0, "latency_ms": 14.4088, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.016667, 0.133333, 0.0, 0.633333], "pred_argmax": 2, "pred_distribution": [0.1709, 0.0489, 0.3842, 0.0987, 0.2973], "max_prob": 0.3842, "correct": 0.0, "latency_ms": 8.2526, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.333333, 0.583333, 0.0, 0.0, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0862, 0.7198, 0.0359, 0.1007, 0.0574], "max_prob": 0.7198, "correct": 1.0, "latency_ms": 8.2526, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.4, 0.383333, 0.133333], "pred_argmax": 2, "pred_distribution": [0.026, 0.2394, 0.5064, 0.2282], "max_prob": 0.5064, "correct": 0.0, "latency_ms": 8.2526, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.4542, 0.5458], "max_prob": 0.5458, "correct": 0.0, "latency_ms": 8.2526, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.166667, 0.266667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.018302, 0.154615, 0.352835, 0.474247], "max_prob": 0.474247, "correct": 1.0, "latency_ms": 8.2526, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.016667, 0.766667, 0.0, 0.083333], "pred_argmax": 2, "pred_distribution": [0.2413, 0.0505, 0.3992, 0.035, 0.274], "max_prob": 0.3992, "correct": 1.0, "latency_ms": 11.3838, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0459, 0.0399, 0.8319, 0.0386, 0.0437], "max_prob": 0.8319, "correct": 1.0, "latency_ms": 11.3838, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.666667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0352, 0.3417, 0.5068, 0.1163], "max_prob": 0.5068, "correct": 1.0, "latency_ms": 11.3838, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4358, 0.5642], "max_prob": 0.5642, "correct": 1.0, "latency_ms": 11.3838, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 2, "pred_distribution": [0.017, 0.2429, 0.6529, 0.0872], "max_prob": 0.6529, "correct": 1.0, "latency_ms": 11.3838, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.0, 0.266667, 0.0, 0.5], "pred_argmax": 2, "pred_distribution": [0.19878, 0.038896, 0.39716, 0.039196, 0.325967], "max_prob": 0.39716, "correct": 0.0, "latency_ms": 13.2069, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.883333, 0.0, 0.0, 0.116667], "pred_argmax": 1, "pred_distribution": [0.1509, 0.6299, 0.0383, 0.0396, 0.1413], "max_prob": 0.6299, "correct": 1.0, "latency_ms": 13.2069, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.583333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.024, 0.1864, 0.6003, 0.1893], "max_prob": 0.6003, "correct": 1.0, "latency_ms": 13.2069, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.3602, 0.6398], "max_prob": 0.6398, "correct": 0.0, "latency_ms": 13.2069, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.01, 0.0335, 0.1256, 0.8309], "max_prob": 0.8309, "correct": 1.0, "latency_ms": 13.2069, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.716667, 0.01, 0.216667], "pred_argmax": 2, "pred_distribution": [0.223478, 0.043196, 0.429557, 0.041496, 0.262274], "max_prob": 0.429557, "correct": 1.0, "latency_ms": 17.6573, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.0, 0.0, 0.0, 0.266667], "pred_argmax": 0, "pred_distribution": [0.446755, 0.118788, 0.025697, 0.039896, 0.368863], "max_prob": 0.446755, "correct": 1.0, "latency_ms": 17.6573, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.533333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.018498, 0.167483, 0.582242, 0.231777], "max_prob": 0.582242, "correct": 1.0, "latency_ms": 17.6573, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4235, 0.5765], "max_prob": 0.5765, "correct": 1.0, "latency_ms": 17.6573, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.366667, 0.516667], "pred_argmax": 3, "pred_distribution": [0.019098, 0.187781, 0.388361, 0.40476], "max_prob": 0.40476, "correct": 1.0, "latency_ms": 17.6573, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.025, 0.8, 0.008333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.175718, 0.042504, 0.49875, 0.085109, 0.19792], "max_prob": 0.49875, "correct": 1.0, "latency_ms": 18.7931, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.008333, 0.008333, 0.75, 0.033333, 0.2], "pred_argmax": 2, "pred_distribution": [0.0875, 0.0632, 0.5135, 0.1053, 0.2305], "max_prob": 0.5135, "correct": 1.0, "latency_ms": 18.7931, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 3, "pred_distribution": [0.0072, 0.0482, 0.2298, 0.7148], "max_prob": 0.7148, "correct": 1.0, "latency_ms": 18.7931, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.3137, 0.6863], "max_prob": 0.6863, "correct": 1.0, "latency_ms": 18.7931, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.183333, 0.783333], "pred_argmax": 3, "pred_distribution": [0.0087, 0.0405, 0.277, 0.6738], "max_prob": 0.6738, "correct": 1.0, "latency_ms": 18.7931, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.016667, 0.5, 0.35, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2493, 0.0697, 0.4542, 0.0719, 0.1549], "max_prob": 0.4542, "correct": 1.0, "latency_ms": 15.5946, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.383333, 0.58, 0.003333, 0.023333, 0.01], "pred_argmax": 0, "pred_distribution": [0.483, 0.361, 0.0298, 0.0568, 0.0694], "max_prob": 0.483, "correct": 0.0, "latency_ms": 15.5946, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 3, "pred_distribution": [0.0077, 0.0353, 0.1176, 0.8394], "max_prob": 0.8394, "correct": 1.0, "latency_ms": 15.5946, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4405, 0.5595], "max_prob": 0.5595, "correct": 1.0, "latency_ms": 15.5946, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 3, "pred_distribution": [0.013899, 0.083992, 0.185381, 0.716728], "max_prob": 0.716728, "correct": 1.0, "latency_ms": 15.5946, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.266667, 0.02, 0.566667], "pred_argmax": 2, "pred_distribution": [0.1759, 0.0474, 0.4001, 0.1162, 0.2604], "max_prob": 0.4001, "correct": 0.0, "latency_ms": 7.5551, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.02, 0.953333, 0.001667, 0.005, 0.02], "pred_argmax": 1, "pred_distribution": [0.052295, 0.793121, 0.031897, 0.077292, 0.045395], "max_prob": 0.793121, "correct": 1.0, "latency_ms": 7.5551, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.583333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0191, 0.1767, 0.5381, 0.2661], "max_prob": 0.5381, "correct": 1.0, "latency_ms": 7.5551, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4453, 0.5547], "max_prob": 0.5547, "correct": 1.0, "latency_ms": 7.5551, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.133333, 0.366667, 0.483333], "pred_argmax": 2, "pred_distribution": [0.0171, 0.2032, 0.4712, 0.3085], "max_prob": 0.4712, "correct": 0.0, "latency_ms": 7.5551, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.0, 0.9, 0.0, 0.06], "pred_argmax": 2, "pred_distribution": [0.279, 0.0575, 0.394, 0.0393, 0.2302], "max_prob": 0.394, "correct": 1.0, "latency_ms": 14.8586, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.833333, 0.016667, 0.016667, 0.0, 0.133333], "pred_argmax": 0, "pred_distribution": [0.3918, 0.1294, 0.054, 0.0645, 0.3603], "max_prob": 0.3918, "correct": 1.0, "latency_ms": 14.8586, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 3, "pred_distribution": [0.016702, 0.119912, 0.29613, 0.567257], "max_prob": 0.567257, "correct": 1.0, "latency_ms": 14.8586, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.4818, 0.5182], "max_prob": 0.5182, "correct": 1.0, "latency_ms": 14.8586, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 3, "pred_distribution": [0.009, 0.0397, 0.1425, 0.8088], "max_prob": 0.8088, "correct": 1.0, "latency_ms": 14.8586, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.15, 0.0, 0.133333, 0.65, 0.066667], "pred_argmax": 2, "pred_distribution": [0.238124, 0.056306, 0.39504, 0.107011, 0.20352], "max_prob": 0.39504, "correct": 0.0, "latency_ms": 10.1981, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.533333, 0.0, 0.466667, 0.0], "pred_argmax": 1, "pred_distribution": [0.063406, 0.750875, 0.031303, 0.094209, 0.060206], "max_prob": 0.750875, "correct": 1.0, "latency_ms": 10.1981, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0337, 0.2301, 0.5588, 0.1774], "max_prob": 0.5588, "correct": 1.0, "latency_ms": 10.1981, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.408, 0.592], "max_prob": 0.592, "correct": 1.0, "latency_ms": 10.1981, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.816667, 0.05], "pred_argmax": 2, "pred_distribution": [0.014599, 0.174983, 0.69913, 0.111289], "max_prob": 0.69913, "correct": 1.0, "latency_ms": 10.1981, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.573333, 0.043333, 0.043333, 0.016667, 0.323333], "pred_argmax": 2, "pred_distribution": [0.259426, 0.093609, 0.439644, 0.072807, 0.134513], "max_prob": 0.439644, "correct": 0.0, "latency_ms": 11.1492, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.93, 0.023333, 0.003333, 0.036667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.658166, 0.171617, 0.036604, 0.057806, 0.075808], "max_prob": 0.658166, "correct": 1.0, "latency_ms": 11.1492, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.316667, 0.66], "pred_argmax": 3, "pred_distribution": [0.0083, 0.0346, 0.1132, 0.8439], "max_prob": 0.8439, "correct": 1.0, "latency_ms": 11.1492, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.59, 0.41], "pred_argmax": 1, "pred_distribution": [0.359, 0.641], "max_prob": 0.641, "correct": 0.0, "latency_ms": 11.1492, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.073333, 0.39, 0.516667], "pred_argmax": 3, "pred_distribution": [0.015602, 0.092009, 0.251925, 0.640464], "max_prob": 0.640464, "correct": 1.0, "latency_ms": 11.1492, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.003333, 0.213333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.411, 0.0962, 0.2048, 0.036, 0.252], "max_prob": 0.411, "correct": 1.0, "latency_ms": 11.5065, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.001667, 0.996667, 0.0, 0.0, 0.001667], "pred_argmax": 1, "pred_distribution": [0.0649, 0.7484, 0.0559, 0.0376, 0.0932], "max_prob": 0.7484, "correct": 1.0, "latency_ms": 11.5065, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.116667, 0.866667], "pred_argmax": 3, "pred_distribution": [0.057606, 0.215322, 0.307931, 0.419142], "max_prob": 0.419142, "correct": 1.0, "latency_ms": 11.5065, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.6669, 0.3331], "max_prob": 0.6669, "correct": 1.0, "latency_ms": 11.5065, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.116667, 0.883333], "pred_argmax": 3, "pred_distribution": [0.012499, 0.072793, 0.171683, 0.743026], "max_prob": 0.743026, "correct": 1.0, "latency_ms": 11.5065, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.006667, 0.65, 0.003333, 0.3], "pred_argmax": 2, "pred_distribution": [0.2487, 0.0531, 0.3973, 0.0352, 0.2657], "max_prob": 0.3973, "correct": 1.0, "latency_ms": 11.8342, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.001667, 0.001667, 0.001667, 0.001667, 0.993333], "pred_argmax": 4, "pred_distribution": [0.0444, 0.0314, 0.0291, 0.0303, 0.8648], "max_prob": 0.8648, "correct": 1.0, "latency_ms": 11.8342, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 3, "pred_distribution": [0.009901, 0.089509, 0.215122, 0.685469], "max_prob": 0.685469, "correct": 1.0, "latency_ms": 11.8342, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.4412, 0.5588], "max_prob": 0.5588, "correct": 1.0, "latency_ms": 11.8342, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.75, 0.2], "pred_argmax": 2, "pred_distribution": [0.0115, 0.0919, 0.6183, 0.2783], "max_prob": 0.6183, "correct": 1.0, "latency_ms": 11.8342, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.34, 0.2, 0.283333], "pred_argmax": 2, "pred_distribution": [0.255, 0.0493, 0.2836, 0.2538, 0.1583], "max_prob": 0.2836, "correct": 1.0, "latency_ms": 13.3019, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.033333, 0.566667, 0.366667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.053195, 0.137786, 0.49775, 0.254275, 0.056994], "max_prob": 0.49775, "correct": 1.0, "latency_ms": 13.3019, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.466667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0213, 0.1597, 0.4425, 0.3765], "max_prob": 0.4425, "correct": 1.0, "latency_ms": 13.3019, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4469, 0.5531], "max_prob": 0.5531, "correct": 1.0, "latency_ms": 13.3019, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.35, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0135, 0.1117, 0.2654, 0.6094], "max_prob": 0.6094, "correct": 1.0, "latency_ms": 13.3019, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.016667, 0.333333, 0.0, 0.416667], "pred_argmax": 2, "pred_distribution": [0.279472, 0.045795, 0.312969, 0.122288, 0.239476], "max_prob": 0.312969, "correct": 0.0, "latency_ms": 13.3861, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.98, 0.001667, 0.001667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.077, 0.6975, 0.033, 0.1118, 0.0807], "max_prob": 0.6975, "correct": 1.0, "latency_ms": 13.3861, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.026, 0.2245, 0.477, 0.2725], "max_prob": 0.477, "correct": 1.0, "latency_ms": 13.3861, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4435, 0.5565], "max_prob": 0.5565, "correct": 1.0, "latency_ms": 13.3861, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.066667, 0.916667], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0457, 0.152, 0.7927], "max_prob": 0.7927, "correct": 1.0, "latency_ms": 13.3861, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.61, 0.01, 0.296667, 0.0, 0.083333], "pred_argmax": 2, "pred_distribution": [0.234777, 0.057894, 0.488751, 0.052295, 0.166283], "max_prob": 0.488751, "correct": 0.0, "latency_ms": 15.32, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.956667, 0.006667, 0.003333, 0.01], "pred_argmax": 1, "pred_distribution": [0.125087, 0.731627, 0.030597, 0.038296, 0.074393], "max_prob": 0.731627, "correct": 1.0, "latency_ms": 15.32, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.0107, 0.095, 0.2194, 0.6749], "max_prob": 0.6749, "correct": 1.0, "latency_ms": 15.32, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4423, 0.5577], "max_prob": 0.5577, "correct": 0.0, "latency_ms": 15.32, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.7, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0102, 0.0901, 0.6636, 0.2361], "max_prob": 0.6636, "correct": 1.0, "latency_ms": 15.32, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.533333, 0.0, 0.1], "pred_argmax": 0, "pred_distribution": [0.3097, 0.0524, 0.3013, 0.0407, 0.2959], "max_prob": 0.3097, "correct": 0.0, "latency_ms": 10.7621, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.976667, 0.023333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0602, 0.0522, 0.7698, 0.049, 0.0688], "max_prob": 0.7698, "correct": 1.0, "latency_ms": 10.7621, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.7, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.1074, 0.4756, 0.3395, 0.0775], "max_prob": 0.4756, "correct": 1.0, "latency_ms": 10.7621, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4438, 0.5562], "max_prob": 0.5562, "correct": 1.0, "latency_ms": 10.7621, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.616667, 0.366667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0358, 0.4384, 0.3863, 0.1395], "max_prob": 0.4384, "correct": 1.0, "latency_ms": 10.7621, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.02, 0.023333, 0.03, 0.326667], "pred_argmax": 0, "pred_distribution": [0.339434, 0.092609, 0.220822, 0.053005, 0.294129], "max_prob": 0.339434, "correct": 1.0, "latency_ms": 11.7633, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.923333, 0.01, 0.026667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.109, 0.7592, 0.0345, 0.0468, 0.0505], "max_prob": 0.7592, "correct": 1.0, "latency_ms": 11.7633, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.156667, 0.51, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.2214, 0.4858, 0.2244, 0.0684], "max_prob": 0.4858, "correct": 1.0, "latency_ms": 11.7633, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.5611, 0.4389], "max_prob": 0.5611, "correct": 1.0, "latency_ms": 11.7633, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.653333, 0.186667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.0896, 0.5433, 0.3103, 0.0568], "max_prob": 0.5433, "correct": 1.0, "latency_ms": 11.7633, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.866667, 0.0, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2158, 0.0521, 0.4035, 0.0349, 0.2937], "max_prob": 0.4035, "correct": 1.0, "latency_ms": 15.0777, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.016667, 0.0, 0.0, 0.0, 0.983333], "pred_argmax": 4, "pred_distribution": [0.146785, 0.039096, 0.031897, 0.032897, 0.749325], "max_prob": 0.749325, "correct": 1.0, "latency_ms": 15.0777, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.633333, 0.3, 0.0], "pred_argmax": 1, "pred_distribution": [0.1218, 0.4571, 0.3416, 0.0795], "max_prob": 0.4571, "correct": 1.0, "latency_ms": 15.0777, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.4485, 0.5515], "max_prob": 0.5515, "correct": 1.0, "latency_ms": 15.0777, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.666667, 0.25], "pred_argmax": 2, "pred_distribution": [0.014699, 0.20098, 0.59974, 0.184582], "max_prob": 0.59974, "correct": 1.0, "latency_ms": 15.0777, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.0, 0.6, 0.0, 0.3], "pred_argmax": 2, "pred_distribution": [0.262, 0.0519, 0.4001, 0.0337, 0.2523], "max_prob": 0.4001, "correct": 1.0, "latency_ms": 12.5192, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.033333, 0.0, 0.0, 0.533333], "pred_argmax": 0, "pred_distribution": [0.460854, 0.106089, 0.037896, 0.039496, 0.355664], "max_prob": 0.460854, "correct": 0.0, "latency_ms": 12.5192, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.133333, 0.816667], "pred_argmax": 3, "pred_distribution": [0.008801, 0.040104, 0.158016, 0.793079], "max_prob": 0.793079, "correct": 1.0, "latency_ms": 12.5192, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3423, 0.6577], "max_prob": 0.6577, "correct": 1.0, "latency_ms": 12.5192, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.466667, 0.466667], "pred_argmax": 3, "pred_distribution": [0.008999, 0.049095, 0.406859, 0.535046], "max_prob": 0.535046, "correct": 1.0, "latency_ms": 12.5192, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.316667, 0.05, 0.4, 0.016667, 0.216667], "pred_argmax": 2, "pred_distribution": [0.2439, 0.0453, 0.3679, 0.0745, 0.2684], "max_prob": 0.3679, "correct": 1.0, "latency_ms": 13.9894, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.65, 0.006667, 0.01, 0.116667], "pred_argmax": 1, "pred_distribution": [0.10101, 0.615162, 0.031303, 0.075208, 0.177318], "max_prob": 0.615162, "correct": 1.0, "latency_ms": 13.9894, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.516667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0183, 0.1765, 0.5382, 0.267], "max_prob": 0.5382, "correct": 1.0, "latency_ms": 13.9894, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.3823, 0.6177], "max_prob": 0.6177, "correct": 0.0, "latency_ms": 13.9894, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.366667, 0.5], "pred_argmax": 3, "pred_distribution": [0.018898, 0.209579, 0.382162, 0.389361], "max_prob": 0.389361, "correct": 1.0, "latency_ms": 13.9894, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.35, 0.02, 0.15, 0.03, 0.45], "pred_argmax": 2, "pred_distribution": [0.2398, 0.0541, 0.3587, 0.0359, 0.3115], "max_prob": 0.3587, "correct": 0.0, "latency_ms": 14.4868, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.026667, 0.023333, 0.906667, 0.03, 0.013333], "pred_argmax": 2, "pred_distribution": [0.10161, 0.067007, 0.668167, 0.050205, 0.113011], "max_prob": 0.668167, "correct": 1.0, "latency_ms": 14.4868, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.616667, 0.266667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1065, 0.511, 0.2941, 0.0884], "max_prob": 0.511, "correct": 1.0, "latency_ms": 14.4868, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5227, 0.4773], "max_prob": 0.5227, "correct": 0.0, "latency_ms": 14.4868, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.4, 0.516667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.033597, 0.479252, 0.379162, 0.107989], "max_prob": 0.479252, "correct": 0.0, "latency_ms": 14.4868, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.766667, 0.006667, 0.16, 0.0, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2968, 0.0506, 0.3218, 0.0305, 0.3003], "max_prob": 0.3218, "correct": 0.0, "latency_ms": 12.9428, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.01, 0.006667, 0.97, 0.003333, 0.01], "pred_argmax": 2, "pred_distribution": [0.0654, 0.0409, 0.8084, 0.0366, 0.0487], "max_prob": 0.8084, "correct": 1.0, "latency_ms": 12.9428, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.35, 0.55, 0.066667], "pred_argmax": 1, "pred_distribution": [0.10009, 0.50475, 0.347665, 0.047495], "max_prob": 0.50475, "correct": 0.0, "latency_ms": 12.9428, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5205, 0.4795], "max_prob": 0.5205, "correct": 1.0, "latency_ms": 12.9428, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.45, 0.51, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0312, 0.3961, 0.4551, 0.1176], "max_prob": 0.4551, "correct": 1.0, "latency_ms": 12.9428, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.626667, 0.09, 0.1], "pred_argmax": 2, "pred_distribution": [0.1712, 0.0468, 0.4245, 0.1294, 0.2281], "max_prob": 0.4245, "correct": 1.0, "latency_ms": 10.4793, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.883333, 0.003333, 0.106667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0845, 0.7531, 0.0333, 0.0702, 0.0589], "max_prob": 0.7531, "correct": 1.0, "latency_ms": 10.4793, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.633333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0172, 0.2229, 0.6056, 0.1543], "max_prob": 0.6056, "correct": 1.0, "latency_ms": 10.4793, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.4122, 0.5878], "max_prob": 0.5878, "correct": 1.0, "latency_ms": 10.4793, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0234, 0.2814, 0.4586, 0.2366], "max_prob": 0.4586, "correct": 1.0, "latency_ms": 10.4793, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.003333, 0.08, 0.0, 0.583333], "pred_argmax": 4, "pred_distribution": [0.2539, 0.049, 0.2633, 0.0351, 0.3987], "max_prob": 0.3987, "correct": 1.0, "latency_ms": 9.9602, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.003333, 0.003333, 0.003333, 0.986667], "pred_argmax": 4, "pred_distribution": [0.0637, 0.0367, 0.0334, 0.0345, 0.8317], "max_prob": 0.8317, "correct": 1.0, "latency_ms": 9.9602, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.087409, 0.494249, 0.370337, 0.048005], "max_prob": 0.494249, "correct": 1.0, "latency_ms": 9.9602, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5093, 0.4907], "max_prob": 0.5093, "correct": 1.0, "latency_ms": 9.9602, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0376, 0.4307, 0.3491, 0.1826], "max_prob": 0.4307, "correct": 1.0, "latency_ms": 9.9602, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.273333, 0.013333, 0.083333, 0.003333, 0.626667], "pred_argmax": 4, "pred_distribution": [0.213879, 0.054895, 0.341766, 0.035596, 0.353865], "max_prob": 0.353865, "correct": 1.0, "latency_ms": 12.7923, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.01, 0.006667, 0.01, 0.076667], "pred_argmax": 0, "pred_distribution": [0.672567, 0.070207, 0.038204, 0.039504, 0.179518], "max_prob": 0.672567, "correct": 1.0, "latency_ms": 12.7923, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.052495, 0.355464, 0.49685, 0.09519], "max_prob": 0.49685, "correct": 0.0, "latency_ms": 12.7923, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.4788, 0.5212], "max_prob": 0.5212, "correct": 0.0, "latency_ms": 12.7923, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.256667, 0.4, 0.316667], "pred_argmax": 2, "pred_distribution": [0.041796, 0.39546, 0.426557, 0.136186], "max_prob": 0.426557, "correct": 1.0, "latency_ms": 12.7923, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.466667, 0.0, 0.283333], "pred_argmax": 2, "pred_distribution": [0.29833, 0.057706, 0.418742, 0.049205, 0.176018], "max_prob": 0.418742, "correct": 1.0, "latency_ms": 12.2182, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.976667, 0.003333, 0.003333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.0778, 0.7804, 0.0362, 0.061, 0.0446], "max_prob": 0.7804, "correct": 1.0, "latency_ms": 12.2182, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.056667, 0.343333, 0.6], "pred_argmax": 3, "pred_distribution": [0.0084, 0.0433, 0.1543, 0.794], "max_prob": 0.794, "correct": 1.0, "latency_ms": 12.2182, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.4027, 0.5973], "max_prob": 0.5973, "correct": 1.0, "latency_ms": 12.2182, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.616667], "pred_argmax": 3, "pred_distribution": [0.0122, 0.0555, 0.2082, 0.7241], "max_prob": 0.7241, "correct": 1.0, "latency_ms": 12.2182, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.026667, 0.106667, 0.0, 0.4], "pred_argmax": 2, "pred_distribution": [0.19762, 0.064006, 0.423642, 0.033303, 0.281428], "max_prob": 0.423642, "correct": 0.0, "latency_ms": 14.1267, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.008333, 0.008333, 0.015, 0.008333, 0.96], "pred_argmax": 4, "pred_distribution": [0.117, 0.0775, 0.0297, 0.0303, 0.7455], "max_prob": 0.7455, "correct": 1.0, "latency_ms": 14.1267, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 2, "pred_distribution": [0.0667, 0.3106, 0.4198, 0.2029], "max_prob": 0.4198, "correct": 1.0, "latency_ms": 14.1267, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4845, 0.5155], "max_prob": 0.5155, "correct": 0.0, "latency_ms": 14.1267, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0151, 0.1433, 0.5455, 0.2961], "max_prob": 0.5455, "correct": 1.0, "latency_ms": 14.1267, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.02, 0.726667, 0.006667, 0.03], "pred_argmax": 2, "pred_distribution": [0.193181, 0.048495, 0.374563, 0.093391, 0.290371], "max_prob": 0.374563, "correct": 1.0, "latency_ms": 14.7208, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.96, 0.013333, 0.02], "pred_argmax": 2, "pred_distribution": [0.068393, 0.052595, 0.60354, 0.114089, 0.161384], "max_prob": 0.60354, "correct": 1.0, "latency_ms": 14.7208, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.516667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.058706, 0.334233, 0.474547, 0.132513], "max_prob": 0.474547, "correct": 1.0, "latency_ms": 14.7208, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.203333, 0.796667], "pred_argmax": 1, "pred_distribution": [0.4277, 0.5723], "max_prob": 0.5723, "correct": 1.0, "latency_ms": 14.7208, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.066667, 0.533333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0103, 0.1005, 0.5354, 0.3538], "max_prob": 0.5354, "correct": 1.0, "latency_ms": 14.7208, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.016667, 0.816667, 0.01, 0.11], "pred_argmax": 2, "pred_distribution": [0.2631, 0.0669, 0.4119, 0.0673, 0.1908], "max_prob": 0.4119, "correct": 1.0, "latency_ms": 8.1909, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.006667, 0.9, 0.023333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0674, 0.0589, 0.657, 0.1017, 0.115], "max_prob": 0.657, "correct": 1.0, "latency_ms": 8.1909, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0066, 0.0227, 0.0995, 0.8712], "max_prob": 0.8712, "correct": 1.0, "latency_ms": 8.1909, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.08, 0.92], "pred_argmax": 1, "pred_distribution": [0.3884, 0.6116], "max_prob": 0.6116, "correct": 1.0, "latency_ms": 8.1909, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.11, 0.85], "pred_argmax": 3, "pred_distribution": [0.007699, 0.029697, 0.120088, 0.842516], "max_prob": 0.842516, "correct": 1.0, "latency_ms": 8.1909, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.433333, 0.033333, 0.466667, 0.033333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2079, 0.052, 0.4137, 0.0338, 0.2926], "max_prob": 0.4137, "correct": 1.0, "latency_ms": 13.0872, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0498, 0.0418, 0.7494, 0.0364, 0.1226], "max_prob": 0.7494, "correct": 1.0, "latency_ms": 13.0872, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.066667, 0.586667, 0.333333], "pred_argmax": 2, "pred_distribution": [0.018298, 0.176082, 0.593241, 0.212379], "max_prob": 0.593241, "correct": 1.0, "latency_ms": 13.0872, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.36, 0.64], "pred_argmax": 1, "pred_distribution": [0.4126, 0.5874], "max_prob": 0.5874, "correct": 1.0, "latency_ms": 13.0872, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.45, 0.466667], "pred_argmax": 2, "pred_distribution": [0.0167, 0.2007, 0.5531, 0.2295], "max_prob": 0.5531, "correct": 0.0, "latency_ms": 13.0872, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.03, 0.743333, 0.016667, 0.143333], "pred_argmax": 2, "pred_distribution": [0.2136, 0.0545, 0.4672, 0.0482, 0.2165], "max_prob": 0.4672, "correct": 1.0, "latency_ms": 13.4437, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.726667, 0.24, 0.003333, 0.01, 0.02], "pred_argmax": 0, "pred_distribution": [0.3219, 0.3178, 0.0273, 0.0607, 0.2723], "max_prob": 0.3219, "correct": 1.0, "latency_ms": 13.4437, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.05, 0.206667, 0.74], "pred_argmax": 3, "pred_distribution": [0.008701, 0.052805, 0.248725, 0.689769], "max_prob": 0.689769, "correct": 1.0, "latency_ms": 13.4437, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.3638, 0.6362], "max_prob": 0.6362, "correct": 1.0, "latency_ms": 13.4437, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.223333, 0.693333], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0705, 0.284, 0.6359], "max_prob": 0.6359, "correct": 1.0, "latency_ms": 13.4437, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.096667, 0.03, 0.8, 0.013333, 0.06], "pred_argmax": 2, "pred_distribution": [0.190181, 0.046995, 0.473053, 0.043796, 0.245975], "max_prob": 0.473053, "correct": 1.0, "latency_ms": 10.773, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.033333, 0.036667, 0.01, 0.043333, 0.876667], "pred_argmax": 4, "pred_distribution": [0.0882, 0.0663, 0.0326, 0.0527, 0.7602], "max_prob": 0.7602, "correct": 1.0, "latency_ms": 10.773, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.15, 0.516667, 0.326667], "pred_argmax": 2, "pred_distribution": [0.017998, 0.211379, 0.546945, 0.223678], "max_prob": 0.546945, "correct": 1.0, "latency_ms": 10.773, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.16, 0.84], "pred_argmax": 1, "pred_distribution": [0.4007, 0.5993], "max_prob": 0.5993, "correct": 1.0, "latency_ms": 10.773, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.223333, 0.703333], "pred_argmax": 3, "pred_distribution": [0.013399, 0.09639, 0.272173, 0.618038], "max_prob": 0.618038, "correct": 1.0, "latency_ms": 10.773, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.1605, 0.0472, 0.4685, 0.0414, 0.2824], "max_prob": 0.4685, "correct": 1.0, "latency_ms": 9.7385, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.946667, 0.003333, 0.003333, 0.04], "pred_argmax": 1, "pred_distribution": [0.0425, 0.8046, 0.0307, 0.0555, 0.0667], "max_prob": 0.8046, "correct": 1.0, "latency_ms": 9.7385, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.683333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0222, 0.1635, 0.6064, 0.2079], "max_prob": 0.6064, "correct": 1.0, "latency_ms": 9.7385, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.3471, 0.6529], "max_prob": 0.6529, "correct": 1.0, "latency_ms": 9.7385, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.466667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0276, 0.2599, 0.4195, 0.293], "max_prob": 0.4195, "correct": 1.0, "latency_ms": 9.7385, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.016667, 0.453846, 0.135897, 0.326923], "pred_argmax": 2, "pred_distribution": [0.19532, 0.045905, 0.430843, 0.042304, 0.285629], "max_prob": 0.430843, "correct": 1.0, "latency_ms": 13.5887, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.633333, 0.033333, 0.316667], "pred_argmax": 2, "pred_distribution": [0.0504, 0.0505, 0.6588, 0.0487, 0.1916], "max_prob": 0.6588, "correct": 1.0, "latency_ms": 13.5887, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 2, "pred_distribution": [0.0453, 0.2475, 0.4719, 0.2353], "max_prob": 0.4719, "correct": 1.0, "latency_ms": 13.5887, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.3977, 0.6023], "max_prob": 0.6023, "correct": 1.0, "latency_ms": 13.5887, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.083333, 0.233333, 0.65], "pred_argmax": 3, "pred_distribution": [0.0103, 0.0549, 0.1512, 0.7836], "max_prob": 0.7836, "correct": 1.0, "latency_ms": 13.5887, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.4, 0.003333, 0.18, 0.0, 0.416667], "pred_argmax": 2, "pred_distribution": [0.2234, 0.0451, 0.3993, 0.0349, 0.2973], "max_prob": 0.3993, "correct": 0.0, "latency_ms": 15.543, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.316667, 0.016667, 0.0, 0.0, 0.666667], "pred_argmax": 4, "pred_distribution": [0.273373, 0.085091, 0.035296, 0.035096, 0.571143], "max_prob": 0.571143, "correct": 1.0, "latency_ms": 15.543, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.6, 0.23, 0.036667], "pred_argmax": 1, "pred_distribution": [0.117012, 0.450745, 0.343234, 0.089009], "max_prob": 0.450745, "correct": 1.0, "latency_ms": 15.543, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.445, 0.555], "max_prob": 0.555, "correct": 0.0, "latency_ms": 15.543, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.733333, 0.146667, 0.003333], "pred_argmax": 2, "pred_distribution": [0.018102, 0.358136, 0.535654, 0.088109], "max_prob": 0.535654, "correct": 0.0, "latency_ms": 15.543, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.533333, 0.15, 0.083333], "pred_argmax": 0, "pred_distribution": [0.367137, 0.050305, 0.291629, 0.042004, 0.248925], "max_prob": 0.367137, "correct": 0.0, "latency_ms": 12.1568, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.466667, 0.466667, 0.0, 0.033333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1502, 0.6808, 0.0294, 0.0412, 0.0984], "max_prob": 0.6808, "correct": 1.0, "latency_ms": 12.1568, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.516667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.028497, 0.278872, 0.530647, 0.161984], "max_prob": 0.530647, "correct": 1.0, "latency_ms": 12.1568, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.4296, 0.5704], "max_prob": 0.5704, "correct": 1.0, "latency_ms": 12.1568, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.45, 0.266667], "pred_argmax": 2, "pred_distribution": [0.026, 0.3684, 0.4888, 0.1168], "max_prob": 0.4888, "correct": 1.0, "latency_ms": 12.1568, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.25, 0.006667, 0.29, 0.003333, 0.45], "pred_argmax": 2, "pred_distribution": [0.20168, 0.039996, 0.466453, 0.032797, 0.259074], "max_prob": 0.466453, "correct": 0.0, "latency_ms": 18.407, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.883333, 0.006667, 0.006667, 0.003333, 0.1], "pred_argmax": 0, "pred_distribution": [0.570157, 0.057906, 0.030503, 0.033303, 0.308131], "max_prob": 0.570157, "correct": 1.0, "latency_ms": 18.407, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.25, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0277, 0.2424, 0.4885, 0.2414], "max_prob": 0.4885, "correct": 0.0, "latency_ms": 18.407, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.3298, 0.6702], "max_prob": 0.6702, "correct": 0.0, "latency_ms": 18.407, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.0217, 0.2476, 0.445, 0.2857], "max_prob": 0.445, "correct": 1.0, "latency_ms": 18.407, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.12, 0.003333, 0.46, 0.25, 0.166667], "pred_argmax": 2, "pred_distribution": [0.1621, 0.0484, 0.3686, 0.2381, 0.1828], "max_prob": 0.3686, "correct": 1.0, "latency_ms": 14.1406, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.003333, 0.946667, 0.0], "pred_argmax": 3, "pred_distribution": [0.0413, 0.1155, 0.0276, 0.7619, 0.0537], "max_prob": 0.7619, "correct": 1.0, "latency_ms": 14.1406, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.173333, 0.516667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0287, 0.2268, 0.5145, 0.23], "max_prob": 0.5145, "correct": 1.0, "latency_ms": 14.1406, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.39, 0.61], "pred_argmax": 1, "pred_distribution": [0.397, 0.603], "max_prob": 0.603, "correct": 1.0, "latency_ms": 14.1406, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.113333, 0.416667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.0158, 0.156, 0.5316, 0.2966], "max_prob": 0.5316, "correct": 0.0, "latency_ms": 14.1406, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.02, 0.776667, 0.006667, 0.073333], "pred_argmax": 2, "pred_distribution": [0.2599, 0.0718, 0.4152, 0.0341, 0.219], "max_prob": 0.4152, "correct": 1.0, "latency_ms": 13.9873, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.933333, 0.003333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.0649, 0.0522, 0.7345, 0.0418, 0.1066], "max_prob": 0.7345, "correct": 1.0, "latency_ms": 13.9873, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.033333, 0.173333, 0.79], "pred_argmax": 3, "pred_distribution": [0.012501, 0.075108, 0.194519, 0.717872], "max_prob": 0.717872, "correct": 1.0, "latency_ms": 13.9873, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 0, "pred_distribution": [0.5096, 0.4904], "max_prob": 0.5096, "correct": 0.0, "latency_ms": 13.9873, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.3, 0.626667], "pred_argmax": 2, "pred_distribution": [0.0216, 0.1567, 0.4481, 0.3736], "max_prob": 0.4481, "correct": 0.0, "latency_ms": 13.9873, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.05, 0.6, 0.233333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.3119, 0.0605, 0.3045, 0.0471, 0.276], "max_prob": 0.3119, "correct": 0.0, "latency_ms": 13.8916, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.86, 0.0, 0.123333, 0.0], "pred_argmax": 1, "pred_distribution": [0.063906, 0.722372, 0.030703, 0.063306, 0.119712], "max_prob": 0.722372, "correct": 1.0, "latency_ms": 13.8916, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.183333, 0.6, 0.216667], "pred_argmax": 2, "pred_distribution": [0.0794, 0.3019, 0.4744, 0.1443], "max_prob": 0.4744, "correct": 1.0, "latency_ms": 13.8916, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.243333, 0.756667], "pred_argmax": 0, "pred_distribution": [0.5426, 0.4574], "max_prob": 0.5426, "correct": 0.0, "latency_ms": 13.8916, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.616667, 0.233333], "pred_argmax": 1, "pred_distribution": [0.063, 0.4558, 0.3604, 0.1208], "max_prob": 0.4558, "correct": 0.0, "latency_ms": 13.8916, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.076667, 0.066667, 0.85, 0.0, 0.006667], "pred_argmax": 2, "pred_distribution": [0.1617, 0.0485, 0.4594, 0.0359, 0.2945], "max_prob": 0.4594, "correct": 1.0, "latency_ms": 16.5377, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.0, 0.0, 0.0, 0.566667], "pred_argmax": 4, "pred_distribution": [0.342066, 0.049895, 0.032497, 0.033497, 0.542046], "max_prob": 0.542046, "correct": 1.0, "latency_ms": 16.5377, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.6, 0.166667], "pred_argmax": 2, "pred_distribution": [0.03, 0.4157, 0.4376, 0.1167], "max_prob": 0.4376, "correct": 1.0, "latency_ms": 16.5377, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.4375, 0.5625], "max_prob": 0.5625, "correct": 1.0, "latency_ms": 16.5377, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.023502, 0.272127, 0.456746, 0.247625], "max_prob": 0.456746, "correct": 1.0, "latency_ms": 16.5377, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.483333, 0.016667, 0.316667, 0.0, 0.183333], "pred_argmax": 2, "pred_distribution": [0.2171, 0.0482, 0.3622, 0.0399, 0.3326], "max_prob": 0.3622, "correct": 0.0, "latency_ms": 8.8985, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.05, 0.95, 0.0, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.129487, 0.711429, 0.039596, 0.040896, 0.078592], "max_prob": 0.711429, "correct": 1.0, "latency_ms": 8.8985, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.583333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0251, 0.3379, 0.5026, 0.1344], "max_prob": 0.5026, "correct": 1.0, "latency_ms": 8.8985, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4974, 0.5026], "max_prob": 0.5026, "correct": 0.0, "latency_ms": 8.8985, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.666667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0268, 0.3842, 0.4667, 0.1223], "max_prob": 0.4667, "correct": 1.0, "latency_ms": 8.8985, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.94, 0.006667, 0.025, 0.001667, 0.026667], "pred_argmax": 0, "pred_distribution": [0.419542, 0.086909, 0.248925, 0.037904, 0.206721], "max_prob": 0.419542, "correct": 1.0, "latency_ms": 7.6995, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.943333, 0.041667, 0.005, 0.005, 0.005], "pred_argmax": 0, "pred_distribution": [0.7513, 0.0845, 0.0465, 0.0467, 0.071], "max_prob": 0.7513, "correct": 1.0, "latency_ms": 7.6995, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.01, 0.05, 0.933333], "pred_argmax": 3, "pred_distribution": [0.019698, 0.069693, 0.146585, 0.764024], "max_prob": 0.764024, "correct": 1.0, "latency_ms": 7.6995, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.6291, 0.3709], "max_prob": 0.6291, "correct": 1.0, "latency_ms": 7.6995, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.76, 0.08, 0.01], "pred_argmax": 2, "pred_distribution": [0.0463, 0.4047, 0.4305, 0.1185], "max_prob": 0.4305, "correct": 0.0, "latency_ms": 7.6995, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.023333, 0.733333, 0.013333, 0.206667], "pred_argmax": 2, "pred_distribution": [0.254025, 0.053805, 0.415942, 0.035004, 0.241224], "max_prob": 0.415942, "correct": 1.0, "latency_ms": 11.8511, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.096667, 0.02, 0.023333, 0.126667], "pred_argmax": 4, "pred_distribution": [0.257, 0.1468, 0.0454, 0.1011, 0.4497], "max_prob": 0.4497, "correct": 0.0, "latency_ms": 11.8511, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.11, 0.866667], "pred_argmax": 3, "pred_distribution": [0.006901, 0.026203, 0.136114, 0.830783], "max_prob": 0.830783, "correct": 1.0, "latency_ms": 11.8511, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.3781, 0.6219], "max_prob": 0.6219, "correct": 1.0, "latency_ms": 11.8511, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.233333, 0.7], "pred_argmax": 3, "pred_distribution": [0.0168, 0.1325, 0.2844, 0.5663], "max_prob": 0.5663, "correct": 1.0, "latency_ms": 11.8511, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 4, "pred_distribution": [0.236676, 0.068093, 0.325767, 0.040196, 0.329267], "max_prob": 0.329267, "correct": 0.0, "latency_ms": 10.5669, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.015, 0.97, 0.001667, 0.001667, 0.011667], "pred_argmax": 1, "pred_distribution": [0.0464, 0.8091, 0.0325, 0.0559, 0.0561], "max_prob": 0.8091, "correct": 1.0, "latency_ms": 10.5669, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.028597, 0.216578, 0.491951, 0.262874], "max_prob": 0.491951, "correct": 1.0, "latency_ms": 10.5669, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 0, "pred_distribution": [0.5544, 0.4456], "max_prob": 0.5544, "correct": 0.0, "latency_ms": 10.5669, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.533333, 0.266667], "pred_argmax": 3, "pred_distribution": [0.039196, 0.241776, 0.318168, 0.40086], "max_prob": 0.40086, "correct": 0.0, "latency_ms": 10.5669, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.073333, 0.023333, 0.483333, 0.02, 0.4], "pred_argmax": 4, "pred_distribution": [0.227223, 0.047105, 0.326433, 0.039504, 0.359736], "max_prob": 0.359736, "correct": 0.0, "latency_ms": 10.3407, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.006667, 0.886667, 0.056667, 0.043333], "pred_argmax": 2, "pred_distribution": [0.0986, 0.0966, 0.6148, 0.0734, 0.1166], "max_prob": 0.6148, "correct": 1.0, "latency_ms": 10.3407, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.55, 0.2], "pred_argmax": 2, "pred_distribution": [0.0367, 0.3799, 0.4631, 0.1203], "max_prob": 0.4631, "correct": 1.0, "latency_ms": 10.3407, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4255, 0.5745], "max_prob": 0.5745, "correct": 1.0, "latency_ms": 10.3407, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.116667, 0.516667, 0.353333], "pred_argmax": 2, "pred_distribution": [0.028403, 0.384338, 0.445645, 0.141614], "max_prob": 0.445645, "correct": 1.0, "latency_ms": 10.3407, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.783333, 0.01, 0.133333], "pred_argmax": 2, "pred_distribution": [0.1775, 0.0475, 0.5722, 0.0398, 0.163], "max_prob": 0.5722, "correct": 1.0, "latency_ms": 11.3892, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.05, 0.073333, 0.013333, 0.046667, 0.816667], "pred_argmax": 4, "pred_distribution": [0.2217, 0.0787, 0.0368, 0.0605, 0.6023], "max_prob": 0.6023, "correct": 1.0, "latency_ms": 11.3892, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 3, "pred_distribution": [0.0067, 0.0225, 0.1468, 0.824], "max_prob": 0.824, "correct": 1.0, "latency_ms": 11.3892, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.3116, 0.6884], "max_prob": 0.6884, "correct": 1.0, "latency_ms": 11.3892, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.15, 0.8], "pred_argmax": 3, "pred_distribution": [0.0081, 0.0313, 0.1275, 0.8331], "max_prob": 0.8331, "correct": 1.0, "latency_ms": 11.3892, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.11, 0.006667, 0.106667, 0.056667, 0.72], "pred_argmax": 2, "pred_distribution": [0.2383, 0.0416, 0.398, 0.0409, 0.2812], "max_prob": 0.398, "correct": 0.0, "latency_ms": 14.0214, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.883333, 0.003333, 0.08, 0.016667], "pred_argmax": 1, "pred_distribution": [0.067793, 0.705129, 0.030897, 0.076392, 0.119788], "max_prob": 0.705129, "correct": 1.0, "latency_ms": 14.0214, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.203333, 0.65, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0268, 0.256, 0.56, 0.1572], "max_prob": 0.56, "correct": 1.0, "latency_ms": 14.0214, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.3935, 0.6065], "max_prob": 0.6065, "correct": 1.0, "latency_ms": 14.0214, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.126667, 0.85], "pred_argmax": 3, "pred_distribution": [0.0098, 0.0736, 0.1921, 0.7245], "max_prob": 0.7245, "correct": 1.0, "latency_ms": 14.0214, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.026667, 0.14, 0.116667, 0.6], "pred_argmax": 2, "pred_distribution": [0.2636, 0.0441, 0.3327, 0.0367, 0.3229], "max_prob": 0.3327, "correct": 0.0, "latency_ms": 15.1478, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.036667, 0.84, 0.076667, 0.03], "pred_argmax": 2, "pred_distribution": [0.083492, 0.075892, 0.674033, 0.048495, 0.118088], "max_prob": 0.674033, "correct": 1.0, "latency_ms": 15.1478, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.5, 0.333333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.130387, 0.532047, 0.275072, 0.062494], "max_prob": 0.532047, "correct": 1.0, "latency_ms": 15.1478, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 1, "pred_distribution": [0.4552, 0.5448], "max_prob": 0.5448, "correct": 1.0, "latency_ms": 15.1478, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.283333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0424, 0.511, 0.3814, 0.0652], "max_prob": 0.511, "correct": 1.0, "latency_ms": 15.1478, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.046667, 0.0, 0.416667, 0.45, 0.086667], "pred_argmax": 2, "pred_distribution": [0.175, 0.0489, 0.3712, 0.2858, 0.1191], "max_prob": 0.3712, "correct": 0.0, "latency_ms": 13.5124, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.06, 0.003333, 0.926667, 0.0], "pred_argmax": 3, "pred_distribution": [0.0689, 0.17, 0.025, 0.6917, 0.0444], "max_prob": 0.6917, "correct": 1.0, "latency_ms": 13.5124, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0065, 0.0257, 0.1524, 0.8154], "max_prob": 0.8154, "correct": 1.0, "latency_ms": 13.5124, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.3553, 0.6447], "max_prob": 0.6447, "correct": 1.0, "latency_ms": 13.5124, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.45, 0.533333], "pred_argmax": 3, "pred_distribution": [0.008299, 0.050195, 0.238676, 0.70283], "max_prob": 0.70283, "correct": 1.0, "latency_ms": 13.5124, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.01, 0.866667, 0.0, 0.1], "pred_argmax": 2, "pred_distribution": [0.1682, 0.0448, 0.4954, 0.0405, 0.2511], "max_prob": 0.4954, "correct": 1.0, "latency_ms": 15.867, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.026667, 0.03, 0.01, 0.0, 0.933333], "pred_argmax": 4, "pred_distribution": [0.1297, 0.0886, 0.0347, 0.052, 0.695], "max_prob": 0.695, "correct": 1.0, "latency_ms": 15.867, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.183333, 0.766667], "pred_argmax": 3, "pred_distribution": [0.010499, 0.10319, 0.285271, 0.60104], "max_prob": 0.60104, "correct": 1.0, "latency_ms": 15.867, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3877, 0.6123], "max_prob": 0.6123, "correct": 1.0, "latency_ms": 15.867, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.533333, 0.4], "pred_argmax": 3, "pred_distribution": [0.009601, 0.063806, 0.376138, 0.550455], "max_prob": 0.550455, "correct": 0.0, "latency_ms": 15.867, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.116667, 0.0, 0.316667, 0.466667, 0.1], "pred_argmax": 2, "pred_distribution": [0.260074, 0.043096, 0.345865, 0.149685, 0.20128], "max_prob": 0.345865, "correct": 0.0, "latency_ms": 10.2286, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.033333, 0.866667, 0.0, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.063694, 0.747025, 0.031197, 0.105489, 0.052595], "max_prob": 0.747025, "correct": 1.0, "latency_ms": 10.2286, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.616667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.030397, 0.262474, 0.512849, 0.194281], "max_prob": 0.512849, "correct": 1.0, "latency_ms": 10.2286, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4665, 0.5335], "max_prob": 0.5335, "correct": 1.0, "latency_ms": 10.2286, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.15, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0147, 0.0574, 0.1825, 0.7454], "max_prob": 0.7454, "correct": 1.0, "latency_ms": 10.2286, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.586667, 0.04, 0.083333, 0.0, 0.29], "pred_argmax": 2, "pred_distribution": [0.3092, 0.0548, 0.3429, 0.0473, 0.2458], "max_prob": 0.3429, "correct": 0.0, "latency_ms": 13.3439, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.92, 0.046667, 0.01, 0.01, 0.013333], "pred_argmax": 0, "pred_distribution": [0.578, 0.1046, 0.0433, 0.0524, 0.2217], "max_prob": 0.578, "correct": 1.0, "latency_ms": 13.3439, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0728, 0.3317, 0.3708, 0.2247], "max_prob": 0.3708, "correct": 0.0, "latency_ms": 13.3439, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4969, 0.5031], "max_prob": 0.5031, "correct": 0.0, "latency_ms": 13.3439, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.116667, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0174, 0.1365, 0.2656, 0.5805], "max_prob": 0.5805, "correct": 1.0, "latency_ms": 13.3439, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.38, 0.053333, 0.45, 0.116667], "pred_argmax": 0, "pred_distribution": [0.406241, 0.106811, 0.306831, 0.180118], "max_prob": 0.406241, "correct": 0.0, "latency_ms": 12.358, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.186667, 0.353333, 0.02], "pred_argmax": 0, "pred_distribution": [0.3829, 0.2365, 0.2679, 0.1127], "max_prob": 0.3829, "correct": 1.0, "latency_ms": 12.358, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8478, 0.1522], "max_prob": 0.8478, "correct": 1.0, "latency_ms": 12.358, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.52, 0.48], "pred_argmax": 1, "pred_distribution": [0.4561, 0.5439], "max_prob": 0.5439, "correct": 0.0, "latency_ms": 12.358, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.566667, 0.216667], "pred_argmax": 2, "pred_distribution": [0.024098, 0.176182, 0.485251, 0.314469], "max_prob": 0.485251, "correct": 1.0, "latency_ms": 12.358, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.026667, 0.106667, 0.85], "pred_argmax": 3, "pred_distribution": [0.048905, 0.050905, 0.264326, 0.635864], "max_prob": 0.635864, "correct": 1.0, "latency_ms": 12.4966, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.416667, 0.483333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0657, 0.3101, 0.5135, 0.1107], "max_prob": 0.5135, "correct": 1.0, "latency_ms": 12.4966, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8835, 0.1165], "max_prob": 0.8835, "correct": 1.0, "latency_ms": 12.4966, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8846, 0.1154], "max_prob": 0.8846, "correct": 1.0, "latency_ms": 12.4966, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.056394, 0.453055, 0.394661, 0.09589], "max_prob": 0.453055, "correct": 0.0, "latency_ms": 12.4966, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.976667, 0.02, 0.003333, 0.0], "pred_argmax": 0, "pred_distribution": [0.9221, 0.0276, 0.03, 0.0203], "max_prob": 0.9221, "correct": 1.0, "latency_ms": 12.3216, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.016667, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7581, 0.0923, 0.0832, 0.0664], "max_prob": 0.7581, "correct": 1.0, "latency_ms": 12.3216, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8805, 0.1195], "max_prob": 0.8805, "correct": 1.0, "latency_ms": 12.3216, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.1406, 0.8594], "max_prob": 0.8594, "correct": 1.0, "latency_ms": 12.3216, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.733333, 0.133333], "pred_argmax": 1, "pred_distribution": [0.0342, 0.4734, 0.3849, 0.1075], "max_prob": 0.4734, "correct": 0.0, "latency_ms": 12.3216, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.6, 0.2], "pred_argmax": 2, "pred_distribution": [0.0319, 0.0844, 0.4484, 0.4353], "max_prob": 0.4484, "correct": 1.0, "latency_ms": 13.0841, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.566667, 0.333333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.057106, 0.316432, 0.511251, 0.115212], "max_prob": 0.511251, "correct": 0.0, "latency_ms": 13.0841, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8856, 0.1144], "max_prob": 0.8856, "correct": 1.0, "latency_ms": 13.0841, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7851, 0.2149], "max_prob": 0.7851, "correct": 1.0, "latency_ms": 13.0841, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.6, 0.316667], "pred_argmax": 2, "pred_distribution": [0.0199, 0.1565, 0.4593, 0.3643], "max_prob": 0.4593, "correct": 1.0, "latency_ms": 13.0841, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 3, "pred_distribution": [0.0498, 0.0645, 0.3287, 0.557], "max_prob": 0.557, "correct": 1.0, "latency_ms": 12.1567, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.476667, 0.483333, 0.02], "pred_argmax": 2, "pred_distribution": [0.075, 0.2765, 0.5268, 0.1217], "max_prob": 0.5268, "correct": 1.0, "latency_ms": 12.1567, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8623, 0.1377], "max_prob": 0.8623, "correct": 1.0, "latency_ms": 12.1567, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.8803, 0.1197], "max_prob": 0.8803, "correct": 1.0, "latency_ms": 12.1567, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.583333, 0.2], "pred_argmax": 1, "pred_distribution": [0.051295, 0.436756, 0.391861, 0.120088], "max_prob": 0.436756, "correct": 0.0, "latency_ms": 12.1567, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.1, 0.566667, 0.2], "pred_argmax": 2, "pred_distribution": [0.262126, 0.175318, 0.366337, 0.19622], "max_prob": 0.366337, "correct": 1.0, "latency_ms": 12.8693, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.166667, 0.6, 0.016667], "pred_argmax": 0, "pred_distribution": [0.3127, 0.2453, 0.3083, 0.1337], "max_prob": 0.3127, "correct": 0.0, "latency_ms": 12.8693, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8645, 0.1355], "max_prob": 0.8645, "correct": 1.0, "latency_ms": 12.8693, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.3952, 0.6048], "max_prob": 0.6048, "correct": 0.0, "latency_ms": 12.8693, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.666667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0365, 0.4203, 0.4233, 0.1199], "max_prob": 0.4233, "correct": 1.0, "latency_ms": 12.8693, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.1, 0.45, 0.15], "pred_argmax": 2, "pred_distribution": [0.0879, 0.1364, 0.47, 0.3057], "max_prob": 0.47, "correct": 1.0, "latency_ms": 12.8104, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.166667, 0.433333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.1225, 0.3497, 0.4132, 0.1146], "max_prob": 0.4132, "correct": 1.0, "latency_ms": 12.8104, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8555, 0.1445], "max_prob": 0.8555, "correct": 1.0, "latency_ms": 12.8104, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.6486, 0.3514], "max_prob": 0.6486, "correct": 1.0, "latency_ms": 12.8104, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.483333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.074307, 0.50245, 0.323532, 0.09971], "max_prob": 0.50245, "correct": 1.0, "latency_ms": 12.8104, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.013333, 0.07, 0.916667], "pred_argmax": 2, "pred_distribution": [0.0882, 0.0753, 0.4228, 0.4137], "max_prob": 0.4228, "correct": 0.0, "latency_ms": 12.8857, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.176667, 0.756667, 0.053333], "pred_argmax": 2, "pred_distribution": [0.141386, 0.250675, 0.492951, 0.114989], "max_prob": 0.492951, "correct": 1.0, "latency_ms": 12.8857, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8821, 0.1179], "max_prob": 0.8821, "correct": 1.0, "latency_ms": 12.8857, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8389, 0.1611], "max_prob": 0.8389, "correct": 1.0, "latency_ms": 12.8857, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.126667, 0.59, 0.266667], "pred_argmax": 2, "pred_distribution": [0.022702, 0.124812, 0.473247, 0.379238], "max_prob": 0.473247, "correct": 1.0, "latency_ms": 12.8857, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0387, 0.07, 0.328, 0.5633], "max_prob": 0.5633, "correct": 1.0, "latency_ms": 11.2326, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.343333, 0.566667, 0.073333], "pred_argmax": 1, "pred_distribution": [0.090809, 0.416642, 0.371437, 0.121112], "max_prob": 0.416642, "correct": 0.0, "latency_ms": 11.2326, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8595, 0.1405], "max_prob": 0.8595, "correct": 1.0, "latency_ms": 11.2326, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7788, 0.2212], "max_prob": 0.7788, "correct": 1.0, "latency_ms": 11.2326, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 1, "pred_distribution": [0.052, 0.4778, 0.3834, 0.0868], "max_prob": 0.4778, "correct": 0.0, "latency_ms": 11.2326, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.166667, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.409959, 0.166783, 0.310769, 0.112489], "max_prob": 0.409959, "correct": 0.0, "latency_ms": 11.4739, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.256667, 0.376667, 0.366667, 0.0], "pred_argmax": 0, "pred_distribution": [0.36, 0.3192, 0.2439, 0.0769], "max_prob": 0.36, "correct": 0.0, "latency_ms": 11.4739, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8688, 0.1312], "max_prob": 0.8688, "correct": 1.0, "latency_ms": 11.4739, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4002, 0.5998], "max_prob": 0.5998, "correct": 1.0, "latency_ms": 11.4739, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.75, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0734, 0.6091, 0.2383, 0.0792], "max_prob": 0.6091, "correct": 1.0, "latency_ms": 11.4739, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.006333, 0.002], "pred_argmax": 0, "pred_distribution": [0.8967, 0.0325, 0.0441, 0.0267], "max_prob": 0.8967, "correct": 1.0, "latency_ms": 11.3174, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.043333, 0.046667, 0.01], "pred_argmax": 0, "pred_distribution": [0.7233, 0.1036, 0.0904, 0.0827], "max_prob": 0.7233, "correct": 1.0, "latency_ms": 11.3174, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8605, 0.1395], "max_prob": 0.8605, "correct": 1.0, "latency_ms": 11.3174, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1567, 0.8433], "max_prob": 0.8433, "correct": 1.0, "latency_ms": 11.3174, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.2, 0.666667, 0.113333], "pred_argmax": 1, "pred_distribution": [0.031597, 0.439056, 0.425257, 0.10409], "max_prob": 0.439056, "correct": 0.0, "latency_ms": 11.3174, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.993333, 0.005, 0.001333, 0.000333], "pred_argmax": 0, "pred_distribution": [0.905091, 0.031803, 0.037104, 0.026003], "max_prob": 0.905091, "correct": 1.0, "latency_ms": 11.9275, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.008, 0.008, 0.000667], "pred_argmax": 0, "pred_distribution": [0.7426, 0.0963, 0.0892, 0.0719], "max_prob": 0.7426, "correct": 1.0, "latency_ms": 11.9275, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.8846, 0.1154], "max_prob": 0.8846, "correct": 1.0, "latency_ms": 11.9275, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.1543, 0.8457], "max_prob": 0.8457, "correct": 1.0, "latency_ms": 11.9275, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.8, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.040004, 0.437544, 0.324032, 0.19842], "max_prob": 0.437544, "correct": 1.0, "latency_ms": 11.9275, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.606667, 0.056667, 0.016667, 0.32], "pred_argmax": 0, "pred_distribution": [0.8001, 0.0319, 0.0885, 0.0795], "max_prob": 0.8001, "correct": 1.0, "latency_ms": 12.7058, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.256667, 0.15, 0.093333, 0.5], "pred_argmax": 0, "pred_distribution": [0.40394, 0.170117, 0.181418, 0.244524], "max_prob": 0.40394, "correct": 0.0, "latency_ms": 12.7058, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.27, 0.73], "pred_argmax": 1, "pred_distribution": [0.4684, 0.5316], "max_prob": 0.5316, "correct": 1.0, "latency_ms": 12.7058, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1918, 0.8082], "max_prob": 0.8082, "correct": 1.0, "latency_ms": 12.7058, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.533333, 0.333333], "pred_argmax": 3, "pred_distribution": [0.0207, 0.1238, 0.4194, 0.4361], "max_prob": 0.4361, "correct": 0.0, "latency_ms": 12.7058, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.057806, 0.062106, 0.229723, 0.650365], "max_prob": 0.650365, "correct": 1.0, "latency_ms": 11.5807, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.85, 0.033333], "pred_argmax": 2, "pred_distribution": [0.068393, 0.274373, 0.507349, 0.149885], "max_prob": 0.507349, "correct": 1.0, "latency_ms": 11.5807, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.87, 0.13], "max_prob": 0.87, "correct": 1.0, "latency_ms": 11.5807, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8882, 0.1118], "max_prob": 0.8882, "correct": 1.0, "latency_ms": 11.5807, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.183333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.081092, 0.50445, 0.305769, 0.108689], "max_prob": 0.50445, "correct": 1.0, "latency_ms": 11.5807, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.4, 0.333333, 0.05], "pred_argmax": 0, "pred_distribution": [0.880188, 0.033703, 0.055006, 0.031103], "max_prob": 0.880188, "correct": 0.0, "latency_ms": 11.7694, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.4, 0.116667, 0.0], "pred_argmax": 0, "pred_distribution": [0.738, 0.0973, 0.0885, 0.0762], "max_prob": 0.738, "correct": 1.0, "latency_ms": 11.7694, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8789, 0.1211], "max_prob": 0.8789, "correct": 1.0, "latency_ms": 11.7694, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.1378, 0.8622], "max_prob": 0.8622, "correct": 1.0, "latency_ms": 11.7694, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.6, 0.266667], "pred_argmax": 1, "pred_distribution": [0.0312, 0.4675, 0.3807, 0.1206], "max_prob": 0.4675, "correct": 0.0, "latency_ms": 11.7694, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.006667, 0.003333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.9029, 0.0292, 0.0478, 0.0201], "max_prob": 0.9029, "correct": 1.0, "latency_ms": 11.1153, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.946667, 0.026667, 0.023333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7071, 0.1031, 0.091, 0.0988], "max_prob": 0.7071, "correct": 1.0, "latency_ms": 11.1153, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8542, 0.1458], "max_prob": 0.8542, "correct": 1.0, "latency_ms": 11.1153, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.1264, 0.8736], "max_prob": 0.8736, "correct": 1.0, "latency_ms": 11.1153, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.25, 0.666667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.026, 0.445, 0.4174, 0.1116], "max_prob": 0.445, "correct": 0.0, "latency_ms": 11.1153, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.093333, 0.9], "pred_argmax": 3, "pred_distribution": [0.0755, 0.0567, 0.2561, 0.6117], "max_prob": 0.6117, "correct": 1.0, "latency_ms": 11.4939, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.733333, 0.05], "pred_argmax": 2, "pred_distribution": [0.081608, 0.314331, 0.480648, 0.123412], "max_prob": 0.480648, "correct": 1.0, "latency_ms": 11.4939, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8894, 0.1106], "max_prob": 0.8894, "correct": 1.0, "latency_ms": 11.4939, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.893, 0.107], "max_prob": 0.893, "correct": 1.0, "latency_ms": 11.4939, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.366667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0704, 0.4031, 0.3267, 0.1998], "max_prob": 0.4031, "correct": 0.0, "latency_ms": 11.4939, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.063333, 0.683333, 0.233333], "pred_argmax": 3, "pred_distribution": [0.083092, 0.085591, 0.341166, 0.490151], "max_prob": 0.490151, "correct": 0.0, "latency_ms": 12.5536, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0896, 0.2912, 0.4339, 0.1853], "max_prob": 0.4339, "correct": 1.0, "latency_ms": 12.5536, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8259, 0.1741], "max_prob": 0.8259, "correct": 1.0, "latency_ms": 12.5536, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.8584, 0.1416], "max_prob": 0.8584, "correct": 1.0, "latency_ms": 12.5536, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.75, 0.146667, 0.02], "pred_argmax": 1, "pred_distribution": [0.0706, 0.5047, 0.3226, 0.1021], "max_prob": 0.5047, "correct": 1.0, "latency_ms": 12.5536, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.036667, 0.09, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0368, 0.0731, 0.3175, 0.5726], "max_prob": 0.5726, "correct": 1.0, "latency_ms": 11.1134, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.433333, 0.483333, 0.043333], "pred_argmax": 2, "pred_distribution": [0.09551, 0.375738, 0.416342, 0.112411], "max_prob": 0.416342, "correct": 1.0, "latency_ms": 11.1134, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8643, 0.1357], "max_prob": 0.8643, "correct": 1.0, "latency_ms": 11.1134, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.7821, 0.2179], "max_prob": 0.7821, "correct": 1.0, "latency_ms": 11.1134, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.416667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.0262, 0.1568, 0.4547, 0.3623], "max_prob": 0.4547, "correct": 0.0, "latency_ms": 11.1134, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0349, 0.0691, 0.3555, 0.5405], "max_prob": 0.5405, "correct": 1.0, "latency_ms": 12.6115, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.216667, 0.733333, 0.02], "pred_argmax": 2, "pred_distribution": [0.054005, 0.314631, 0.529753, 0.10161], "max_prob": 0.529753, "correct": 1.0, "latency_ms": 12.6115, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8602, 0.1398], "max_prob": 0.8602, "correct": 1.0, "latency_ms": 12.6115, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8465, 0.1535], "max_prob": 0.8465, "correct": 1.0, "latency_ms": 12.6115, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.133333, 0.633333, 0.213333], "pred_argmax": 2, "pred_distribution": [0.044496, 0.407159, 0.452055, 0.09629], "max_prob": 0.452055, "correct": 1.0, "latency_ms": 12.6115, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.912191, 0.036104, 0.032303, 0.019402], "max_prob": 0.912191, "correct": 1.0, "latency_ms": 13.2104, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.015, 0.015, 0.0], "pred_argmax": 0, "pred_distribution": [0.7704, 0.0916, 0.0745, 0.0635], "max_prob": 0.7704, "correct": 1.0, "latency_ms": 13.2104, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.993333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.8807, 0.1193], "max_prob": 0.8807, "correct": 1.0, "latency_ms": 13.2104, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.1289, 0.8711], "max_prob": 0.8711, "correct": 1.0, "latency_ms": 13.2104, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.406667, 0.576667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0365, 0.5361, 0.3146, 0.1128], "max_prob": 0.5361, "correct": 0.0, "latency_ms": 13.2104, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.859667, 0.063667, 0.06, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8526, 0.0396, 0.0629, 0.0449], "max_prob": 0.8526, "correct": 1.0, "latency_ms": 13.0156, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766333, 0.100333, 0.1, 0.033333], "pred_argmax": 0, "pred_distribution": [0.449555, 0.151485, 0.163784, 0.235176], "max_prob": 0.449555, "correct": 1.0, "latency_ms": 13.0156, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.773333, 0.226667], "pred_argmax": 1, "pred_distribution": [0.4792, 0.5208], "max_prob": 0.5208, "correct": 0.0, "latency_ms": 13.0156, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033667, 0.966333], "pred_argmax": 1, "pred_distribution": [0.1415, 0.8585], "max_prob": 0.8585, "correct": 1.0, "latency_ms": 13.0156, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.399667, 0.433667, 0.133333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0767, 0.5059, 0.2779, 0.1395], "max_prob": 0.5059, "correct": 1.0, "latency_ms": 13.0156, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.316667, 0.06, 0.006667], "pred_argmax": 2, "pred_distribution": [0.3493, 0.1689, 0.3667, 0.1151], "max_prob": 0.3667, "correct": 0.0, "latency_ms": 12.7758, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.776667, 0.123333, 0.096667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.322832, 0.326633, 0.272427, 0.078108], "max_prob": 0.326633, "correct": 0.0, "latency_ms": 12.7758, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8747, 0.1253], "max_prob": 0.8747, "correct": 1.0, "latency_ms": 12.7758, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.103333, 0.896667], "pred_argmax": 1, "pred_distribution": [0.3891, 0.6109], "max_prob": 0.6109, "correct": 1.0, "latency_ms": 12.7758, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.26, 0.583333, 0.15], "pred_argmax": 1, "pred_distribution": [0.043004, 0.490949, 0.380638, 0.085409], "max_prob": 0.490949, "correct": 0.0, "latency_ms": 12.7758, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.903333, 0.053333, 0.04, 0.003333], "pred_argmax": 0, "pred_distribution": [0.868087, 0.039304, 0.055706, 0.036904], "max_prob": 0.868087, "correct": 1.0, "latency_ms": 11.5467, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.196667, 0.183333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.4457, 0.1491, 0.1731, 0.2321], "max_prob": 0.4457, "correct": 1.0, "latency_ms": 11.5467, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4994, 0.5006], "max_prob": 0.5006, "correct": 1.0, "latency_ms": 11.5467, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.1454, 0.8546], "max_prob": 0.8546, "correct": 1.0, "latency_ms": 11.5467, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.073333, 0.01], "pred_argmax": 1, "pred_distribution": [0.061394, 0.518048, 0.294671, 0.125887], "max_prob": 0.518048, "correct": 1.0, "latency_ms": 11.5467, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.023333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.89761, 0.029197, 0.052995, 0.020198], "max_prob": 0.89761, "correct": 1.0, "latency_ms": 11.3963, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.023333, 0.013333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7444, 0.1009, 0.0872, 0.0675], "max_prob": 0.7444, "correct": 1.0, "latency_ms": 11.3963, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8822, 0.1178], "max_prob": 0.8822, "correct": 1.0, "latency_ms": 11.3963, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.017, 0.983], "pred_argmax": 1, "pred_distribution": [0.1318, 0.8682], "max_prob": 0.8682, "correct": 1.0, "latency_ms": 11.3963, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.433333, 0.466667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.026103, 0.438344, 0.429243, 0.106311], "max_prob": 0.438344, "correct": 0.0, "latency_ms": 11.3963, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.216667, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0272, 0.0644, 0.3394, 0.569], "max_prob": 0.569, "correct": 1.0, "latency_ms": 12.309, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.263333, 0.676667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.053105, 0.316932, 0.534253, 0.09571], "max_prob": 0.534253, "correct": 1.0, "latency_ms": 12.309, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8544, 0.1456], "max_prob": 0.8544, "correct": 1.0, "latency_ms": 12.309, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8293, 0.1707], "max_prob": 0.8293, "correct": 1.0, "latency_ms": 12.309, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.6, 0.15], "pred_argmax": 1, "pred_distribution": [0.044696, 0.432057, 0.422658, 0.10059], "max_prob": 0.432057, "correct": 0.0, "latency_ms": 12.309, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.023333, 0.023333, 0.303333], "pred_argmax": 0, "pred_distribution": [0.8231, 0.0568, 0.0712, 0.0489], "max_prob": 0.8231, "correct": 1.0, "latency_ms": 11.7123, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.143333, 0.14, 0.3], "pred_argmax": 0, "pred_distribution": [0.429, 0.1471, 0.1692, 0.2547], "max_prob": 0.429, "correct": 1.0, "latency_ms": 11.7123, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.456667, 0.543333], "pred_argmax": 1, "pred_distribution": [0.4645, 0.5355], "max_prob": 0.5355, "correct": 1.0, "latency_ms": 11.7123, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.1804, 0.8196], "max_prob": 0.8196, "correct": 1.0, "latency_ms": 11.7123, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.45, 0.016667], "pred_argmax": 1, "pred_distribution": [0.066, 0.4938, 0.2923, 0.1479], "max_prob": 0.4938, "correct": 1.0, "latency_ms": 11.7123, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2456, 0.1768, 0.3617, 0.2159], "max_prob": 0.3617, "correct": 0.0, "latency_ms": 13.3502, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.233333, 0.15, 0.05], "pred_argmax": 2, "pred_distribution": [0.2147, 0.2782, 0.2791, 0.228], "max_prob": 0.2791, "correct": 0.0, "latency_ms": 13.3502, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4795, 0.5205], "max_prob": 0.5205, "correct": 0.0, "latency_ms": 13.3502, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4276, 0.5724], "max_prob": 0.5724, "correct": 1.0, "latency_ms": 13.3502, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.0734, 0.5301, 0.2869, 0.1096], "max_prob": 0.5301, "correct": 1.0, "latency_ms": 13.3502, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.75], "pred_argmax": 3, "pred_distribution": [0.0771, 0.0665, 0.3465, 0.5099], "max_prob": 0.5099, "correct": 1.0, "latency_ms": 12.2364, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.64, 0.293333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1133, 0.3756, 0.3679, 0.1432], "max_prob": 0.3756, "correct": 1.0, "latency_ms": 12.2364, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8531, 0.1469], "max_prob": 0.8531, "correct": 1.0, "latency_ms": 12.2364, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.7948, 0.2052], "max_prob": 0.7948, "correct": 1.0, "latency_ms": 12.2364, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.666667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.035504, 0.391339, 0.461046, 0.112111], "max_prob": 0.461046, "correct": 1.0, "latency_ms": 12.2364, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.233333, 0.7], "pred_argmax": 3, "pred_distribution": [0.060794, 0.062294, 0.288571, 0.588341], "max_prob": 0.588341, "correct": 1.0, "latency_ms": 12.0206, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.226667, 0.736667, 0.023333], "pred_argmax": 2, "pred_distribution": [0.0697, 0.2872, 0.4969, 0.1462], "max_prob": 0.4969, "correct": 1.0, "latency_ms": 12.0206, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8667, 0.1333], "max_prob": 0.8667, "correct": 1.0, "latency_ms": 12.0206, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.879, 0.121], "max_prob": 0.879, "correct": 1.0, "latency_ms": 12.0206, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.4, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.073193, 0.526847, 0.29647, 0.10349], "max_prob": 0.526847, "correct": 0.0, "latency_ms": 12.0206, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.923333, 0.05, 0.023333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6104, 0.0864, 0.1175, 0.1857], "max_prob": 0.6104, "correct": 1.0, "latency_ms": 11.3208, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.216667, 0.15, 0.05, 0.583333], "pred_argmax": 3, "pred_distribution": [0.2845, 0.1768, 0.2048, 0.3339], "max_prob": 0.3339, "correct": 1.0, "latency_ms": 11.3208, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3657, 0.6343], "max_prob": 0.6343, "correct": 1.0, "latency_ms": 11.3208, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.3049, 0.6951], "max_prob": 0.6951, "correct": 1.0, "latency_ms": 11.3208, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.65, 0.226667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0916, 0.459, 0.2688, 0.1806], "max_prob": 0.459, "correct": 1.0, "latency_ms": 11.3208, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.925807, 0.020898, 0.030897, 0.022398], "max_prob": 0.925807, "correct": 1.0, "latency_ms": 11.579, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.023333, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.7501, 0.0978, 0.0859, 0.0662], "max_prob": 0.7501, "correct": 1.0, "latency_ms": 11.579, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8578, 0.1422], "max_prob": 0.8578, "correct": 1.0, "latency_ms": 11.579, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.1449, 0.8551], "max_prob": 0.8551, "correct": 1.0, "latency_ms": 11.579, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.316667, 0.633333], "pred_argmax": 2, "pred_distribution": [0.0199, 0.1303, 0.4593, 0.3905], "max_prob": 0.4593, "correct": 0.0, "latency_ms": 11.579, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.216667, 0.38, 0.07], "pred_argmax": 2, "pred_distribution": [0.328, 0.1801, 0.3708, 0.1211], "max_prob": 0.3708, "correct": 1.0, "latency_ms": 10.826, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.283333, 0.346667, 0.02], "pred_argmax": 1, "pred_distribution": [0.3159, 0.3351, 0.2709, 0.0781], "max_prob": 0.3351, "correct": 0.0, "latency_ms": 10.826, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8753, 0.1247], "max_prob": 0.8753, "correct": 1.0, "latency_ms": 10.826, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4, 0.6], "max_prob": 0.6, "correct": 1.0, "latency_ms": 10.826, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.766667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.062794, 0.579742, 0.277772, 0.079692], "max_prob": 0.579742, "correct": 1.0, "latency_ms": 10.826, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.416667, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5086, 0.1368, 0.2367, 0.1179], "max_prob": 0.5086, "correct": 0.0, "latency_ms": 10.8765, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.7, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4618, 0.2265, 0.2005, 0.1112], "max_prob": 0.4618, "correct": 0.0, "latency_ms": 10.8765, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8567, 0.1433], "max_prob": 0.8567, "correct": 1.0, "latency_ms": 10.8765, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.3819, 0.6181], "max_prob": 0.6181, "correct": 0.0, "latency_ms": 10.8765, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.55, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.057894, 0.546745, 0.285971, 0.109389], "max_prob": 0.546745, "correct": 1.0, "latency_ms": 10.8765, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.008333, 0.0], "pred_argmax": 0, "pred_distribution": [0.9238, 0.0216, 0.031, 0.0236], "max_prob": 0.9238, "correct": 1.0, "latency_ms": 11.0522, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.05, 0.026667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7007, 0.1144, 0.102, 0.0829], "max_prob": 0.7007, "correct": 1.0, "latency_ms": 11.0522, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.861, 0.139], "max_prob": 0.861, "correct": 1.0, "latency_ms": 11.0522, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1316, 0.8684], "max_prob": 0.8684, "correct": 1.0, "latency_ms": 11.0522, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.233333, 0.683333], "pred_argmax": 2, "pred_distribution": [0.0219, 0.149, 0.4724, 0.3567], "max_prob": 0.4724, "correct": 0.0, "latency_ms": 11.0522, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 3, "pred_distribution": [0.040096, 0.082792, 0.343766, 0.533347], "max_prob": 0.533347, "correct": 1.0, "latency_ms": 12.2975, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.75, 0.05], "pred_argmax": 2, "pred_distribution": [0.0551, 0.2588, 0.5481, 0.138], "max_prob": 0.5481, "correct": 1.0, "latency_ms": 12.2975, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8813, 0.1187], "max_prob": 0.8813, "correct": 1.0, "latency_ms": 12.2975, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8618, 0.1382], "max_prob": 0.8618, "correct": 1.0, "latency_ms": 12.2975, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.045495, 0.159584, 0.467453, 0.327467], "max_prob": 0.467453, "correct": 1.0, "latency_ms": 12.2975, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.9119, 0.0247, 0.0396, 0.0238], "max_prob": 0.9119, "correct": 1.0, "latency_ms": 11.4742, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.936667, 0.023333, 0.033333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7142, 0.1152, 0.0979, 0.0727], "max_prob": 0.7142, "correct": 1.0, "latency_ms": 11.4742, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8593, 0.1407], "max_prob": 0.8593, "correct": 1.0, "latency_ms": 11.4742, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1375, 0.8625], "max_prob": 0.8625, "correct": 1.0, "latency_ms": 11.4742, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.103333, 0.433333, 0.45], "pred_argmax": 2, "pred_distribution": [0.0212, 0.1421, 0.4558, 0.3809], "max_prob": 0.4558, "correct": 0.0, "latency_ms": 11.4742, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.028333, 0.011667, 0.0], "pred_argmax": 0, "pred_distribution": [0.915408, 0.022998, 0.036396, 0.025197], "max_prob": 0.915408, "correct": 1.0, "latency_ms": 12.5026, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.886667, 0.056667, 0.043333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.694869, 0.114211, 0.105111, 0.085809], "max_prob": 0.694869, "correct": 1.0, "latency_ms": 12.5026, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 0, "pred_distribution": [0.8621, 0.1379], "max_prob": 0.8621, "correct": 1.0, "latency_ms": 12.5026, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1338, 0.8662], "max_prob": 0.8662, "correct": 1.0, "latency_ms": 12.5026, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.483333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.021002, 0.150115, 0.458746, 0.370137], "max_prob": 0.458746, "correct": 1.0, "latency_ms": 12.5026, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.043333, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.8075, 0.0553, 0.0809, 0.0563], "max_prob": 0.8075, "correct": 1.0, "latency_ms": 11.374, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.143333, 0.156667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.415, 0.1709, 0.1818, 0.2323], "max_prob": 0.415, "correct": 1.0, "latency_ms": 11.374, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.46, 0.54], "pred_argmax": 0, "pred_distribution": [0.5189, 0.4811], "max_prob": 0.5189, "correct": 0.0, "latency_ms": 11.374, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.026667, 0.973333], "pred_argmax": 1, "pred_distribution": [0.1747, 0.8253], "max_prob": 0.8253, "correct": 1.0, "latency_ms": 11.374, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.316667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0784, 0.4875, 0.2875, 0.1466], "max_prob": 0.4875, "correct": 1.0, "latency_ms": 11.374, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.043333, 0.5, 0.45], "pred_argmax": 3, "pred_distribution": [0.0454, 0.0539, 0.253, 0.6477], "max_prob": 0.6477, "correct": 0.0, "latency_ms": 11.4164, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.65, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0731, 0.2819, 0.5115, 0.1335], "max_prob": 0.5115, "correct": 1.0, "latency_ms": 11.4164, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8635, 0.1365], "max_prob": 0.8635, "correct": 1.0, "latency_ms": 11.4164, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8808, 0.1192], "max_prob": 0.8808, "correct": 1.0, "latency_ms": 11.4164, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.3, 0.05], "pred_argmax": 1, "pred_distribution": [0.066893, 0.488451, 0.332467, 0.112189], "max_prob": 0.488451, "correct": 1.0, "latency_ms": 11.4164, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.663333, 0.016667, 0.02, 0.3], "pred_argmax": 0, "pred_distribution": [0.811581, 0.050805, 0.080508, 0.057106], "max_prob": 0.811581, "correct": 1.0, "latency_ms": 11.51, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.373333, 0.053333, 0.136667, 0.436667], "pred_argmax": 0, "pred_distribution": [0.382538, 0.178518, 0.186119, 0.252825], "max_prob": 0.382538, "correct": 0.0, "latency_ms": 11.51, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4365, 0.5635], "max_prob": 0.5635, "correct": 1.0, "latency_ms": 11.51, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.31, 0.69], "pred_argmax": 1, "pred_distribution": [0.1619, 0.8381], "max_prob": 0.8381, "correct": 1.0, "latency_ms": 11.51, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0626, 0.4975, 0.2873, 0.1526], "max_prob": 0.4975, "correct": 1.0, "latency_ms": 11.51, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.03, 0.023333, 0.32], "pred_argmax": 0, "pred_distribution": [0.767623, 0.035596, 0.10009, 0.09669], "max_prob": 0.767623, "correct": 1.0, "latency_ms": 11.9642, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.276667, 0.106667, 0.1, 0.516667], "pred_argmax": 0, "pred_distribution": [0.351265, 0.186181, 0.20358, 0.258974], "max_prob": 0.351265, "correct": 0.0, "latency_ms": 11.9642, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.353333, 0.646667], "pred_argmax": 1, "pred_distribution": [0.4457, 0.5543], "max_prob": 0.5543, "correct": 1.0, "latency_ms": 11.9642, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.208, 0.792], "max_prob": 0.792, "correct": 1.0, "latency_ms": 11.9642, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.45, 0.466667], "pred_argmax": 3, "pred_distribution": [0.0213, 0.1298, 0.4021, 0.4468], "max_prob": 0.4468, "correct": 1.0, "latency_ms": 11.9642, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.066667, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7898, 0.0418, 0.0892, 0.0792], "max_prob": 0.7898, "correct": 1.0, "latency_ms": 11.4435, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.206667, 0.123333, 0.103333], "pred_argmax": 0, "pred_distribution": [0.362964, 0.187181, 0.20198, 0.247875], "max_prob": 0.362964, "correct": 1.0, "latency_ms": 11.4435, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.546667, 0.453333], "pred_argmax": 1, "pred_distribution": [0.4745, 0.5255], "max_prob": 0.5255, "correct": 0.0, "latency_ms": 11.4435, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.2031, 0.7969], "max_prob": 0.7969, "correct": 1.0, "latency_ms": 11.4435, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.033, 0.1733, 0.4051, 0.3886], "max_prob": 0.4051, "correct": 0.0, "latency_ms": 11.4435, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.166667, 0.063333, 0.336667], "pred_argmax": 0, "pred_distribution": [0.761076, 0.047905, 0.105511, 0.085509], "max_prob": 0.761076, "correct": 1.0, "latency_ms": 11.3212, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.273333, 0.126667, 0.25, 0.35], "pred_argmax": 0, "pred_distribution": [0.3848, 0.1792, 0.1902, 0.2458], "max_prob": 0.3848, "correct": 0.0, "latency_ms": 11.3212, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.386667, 0.613333], "pred_argmax": 0, "pred_distribution": [0.5165, 0.4835], "max_prob": 0.5165, "correct": 0.0, "latency_ms": 11.3212, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.04, 0.96], "pred_argmax": 1, "pred_distribution": [0.1944, 0.8056], "max_prob": 0.8056, "correct": 1.0, "latency_ms": 11.3212, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 2, "pred_distribution": [0.0305, 0.1741, 0.4042, 0.3912], "max_prob": 0.4042, "correct": 0.0, "latency_ms": 11.3212, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.023333, 0.143333, 0.826667], "pred_argmax": 3, "pred_distribution": [0.022598, 0.055494, 0.324168, 0.59774], "max_prob": 0.59774, "correct": 1.0, "latency_ms": 11.3131, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.483333, 0.45, 0.046667], "pred_argmax": 2, "pred_distribution": [0.046, 0.2944, 0.5593, 0.1003], "max_prob": 0.5593, "correct": 0.0, "latency_ms": 11.3131, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8713, 0.1287], "max_prob": 0.8713, "correct": 1.0, "latency_ms": 11.3131, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8513, 0.1487], "max_prob": 0.8513, "correct": 1.0, "latency_ms": 11.3131, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.366667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.050105, 0.474747, 0.373037, 0.10211], "max_prob": 0.474747, "correct": 1.0, "latency_ms": 11.3131, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.656667, 0.026667, 0.25, 0.066667], "pred_argmax": 0, "pred_distribution": [0.3488, 0.1475, 0.3283, 0.1754], "max_prob": 0.3488, "correct": 1.0, "latency_ms": 11.7453, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.053333, 0.28, 0.0], "pred_argmax": 0, "pred_distribution": [0.3701, 0.2414, 0.258, 0.1305], "max_prob": 0.3701, "correct": 1.0, "latency_ms": 11.7453, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.982667, 0.017333], "pred_argmax": 0, "pred_distribution": [0.8521, 0.1479], "max_prob": 0.8521, "correct": 1.0, "latency_ms": 11.7453, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 1, "pred_distribution": [0.4341, 0.5659], "max_prob": 0.5659, "correct": 1.0, "latency_ms": 11.7453, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.049105, 0.451945, 0.385439, 0.113511], "max_prob": 0.451945, "correct": 0.0, "latency_ms": 11.7453, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.023333, 0.316667, 0.616667], "pred_argmax": 3, "pred_distribution": [0.0903, 0.075, 0.3156, 0.5191], "max_prob": 0.5191, "correct": 1.0, "latency_ms": 12.0508, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.683333, 0.25, 0.03], "pred_argmax": 1, "pred_distribution": [0.1331, 0.4438, 0.2735, 0.1496], "max_prob": 0.4438, "correct": 1.0, "latency_ms": 12.0508, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8655, 0.1345], "max_prob": 0.8655, "correct": 1.0, "latency_ms": 12.0508, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7693, 0.2307], "max_prob": 0.7693, "correct": 1.0, "latency_ms": 12.0508, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.383333, 0.333333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.0492, 0.4132, 0.3858, 0.1518], "max_prob": 0.4132, "correct": 1.0, "latency_ms": 12.0508, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.2, 0.75], "pred_argmax": 3, "pred_distribution": [0.0518, 0.0633, 0.3087, 0.5762], "max_prob": 0.5762, "correct": 1.0, "latency_ms": 10.8821, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.4, 0.51, 0.066667], "pred_argmax": 2, "pred_distribution": [0.080592, 0.310769, 0.475052, 0.133587], "max_prob": 0.475052, "correct": 1.0, "latency_ms": 10.8821, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8774, 0.1226], "max_prob": 0.8774, "correct": 1.0, "latency_ms": 10.8821, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.8442, 0.1558], "max_prob": 0.8442, "correct": 1.0, "latency_ms": 10.8821, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.233333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0655, 0.4636, 0.3578, 0.1131], "max_prob": 0.4636, "correct": 1.0, "latency_ms": 10.8821, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.106667, 0.39, 0.2], "pred_argmax": 2, "pred_distribution": [0.3328, 0.1874, 0.3556, 0.1242], "max_prob": 0.3556, "correct": 1.0, "latency_ms": 11.5257, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.283333, 0.393333, 0.04], "pred_argmax": 1, "pred_distribution": [0.2899, 0.3094, 0.3032, 0.0975], "max_prob": 0.3094, "correct": 0.0, "latency_ms": 11.5257, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8296, 0.1704], "max_prob": 0.8296, "correct": 1.0, "latency_ms": 11.5257, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.526667, 0.473333], "pred_argmax": 1, "pred_distribution": [0.4286, 0.5714], "max_prob": 0.5714, "correct": 0.0, "latency_ms": 11.5257, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0198, 0.1556, 0.4629, 0.3617], "max_prob": 0.4629, "correct": 1.0, "latency_ms": 11.5257, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.2, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.383638, 0.170117, 0.335434, 0.110811], "max_prob": 0.383638, "correct": 1.0, "latency_ms": 12.1475, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.093333, 0.056667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.3076, 0.2976, 0.3066, 0.0882], "max_prob": 0.3076, "correct": 1.0, "latency_ms": 12.1475, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8188, 0.1812], "max_prob": 0.8188, "correct": 1.0, "latency_ms": 12.1475, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.063333, 0.936667], "pred_argmax": 1, "pred_distribution": [0.4193, 0.5807], "max_prob": 0.5807, "correct": 1.0, "latency_ms": 12.1475, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.45, 0.45], "pred_argmax": 2, "pred_distribution": [0.021002, 0.145015, 0.459146, 0.374837], "max_prob": 0.459146, "correct": 0.0, "latency_ms": 12.1475, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.133333, 0.48, 0.07], "pred_argmax": 0, "pred_distribution": [0.3581, 0.1868, 0.3446, 0.1105], "max_prob": 0.3581, "correct": 0.0, "latency_ms": 12.4459, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.2, 0.5, 0.016667], "pred_argmax": 2, "pred_distribution": [0.291, 0.3099, 0.3111, 0.088], "max_prob": 0.3111, "correct": 1.0, "latency_ms": 12.4459, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8153, 0.1847], "max_prob": 0.8153, "correct": 1.0, "latency_ms": 12.4459, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4307, 0.5693], "max_prob": 0.5693, "correct": 1.0, "latency_ms": 12.4459, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 2, "pred_distribution": [0.0197, 0.1406, 0.4608, 0.3789], "max_prob": 0.4608, "correct": 0.0, "latency_ms": 12.4459, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.083333, 0.883333], "pred_argmax": 3, "pred_distribution": [0.064894, 0.059194, 0.379362, 0.49655], "max_prob": 0.49655, "correct": 1.0, "latency_ms": 11.9088, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.533333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.1105, 0.2614, 0.4976, 0.1305], "max_prob": 0.4976, "correct": 1.0, "latency_ms": 11.9088, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8663, 0.1337], "max_prob": 0.8663, "correct": 1.0, "latency_ms": 11.9088, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8276, 0.1724], "max_prob": 0.8276, "correct": 1.0, "latency_ms": 11.9088, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.416667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.0219, 0.099, 0.4874, 0.3917], "max_prob": 0.4874, "correct": 0.0, "latency_ms": 11.9088, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.266667, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0297, 0.0593, 0.311, 0.6], "max_prob": 0.6, "correct": 1.0, "latency_ms": 11.82, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.06, 0.586667, 0.33, 0.023333], "pred_argmax": 2, "pred_distribution": [0.0734, 0.3548, 0.4585, 0.1133], "max_prob": 0.4585, "correct": 0.0, "latency_ms": 11.82, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8671, 0.1329], "max_prob": 0.8671, "correct": 1.0, "latency_ms": 11.82, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.8028, 0.1972], "max_prob": 0.8028, "correct": 1.0, "latency_ms": 11.82, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.11, 0.506667, 0.376667], "pred_argmax": 2, "pred_distribution": [0.0394, 0.4059, 0.4592, 0.0955], "max_prob": 0.4592, "correct": 1.0, "latency_ms": 11.82, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.85, 0.043333, 0.093333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8207, 0.0491, 0.0735, 0.0567], "max_prob": 0.8207, "correct": 1.0, "latency_ms": 11.5871, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.15, 0.216667], "pred_argmax": 0, "pred_distribution": [0.4008, 0.1602, 0.1903, 0.2487], "max_prob": 0.4008, "correct": 1.0, "latency_ms": 11.5871, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.496, 0.504], "max_prob": 0.504, "correct": 1.0, "latency_ms": 11.5871, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.1939, 0.8061], "max_prob": 0.8061, "correct": 1.0, "latency_ms": 11.5871, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.146667, 0.693333, 0.136667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.070293, 0.477552, 0.308869, 0.143286], "max_prob": 0.477552, "correct": 1.0, "latency_ms": 11.5871, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.216667, 0.7], "pred_argmax": 3, "pred_distribution": [0.037704, 0.077208, 0.321532, 0.563556], "max_prob": 0.563556, "correct": 1.0, "latency_ms": 12.4493, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.583333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0583, 0.2867, 0.5349, 0.1201], "max_prob": 0.5349, "correct": 1.0, "latency_ms": 12.4493, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8759, 0.1241], "max_prob": 0.8759, "correct": 1.0, "latency_ms": 12.4493, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.8693, 0.1307], "max_prob": 0.8693, "correct": 1.0, "latency_ms": 12.4493, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.383333, 0.493333, 0.1], "pred_argmax": 1, "pred_distribution": [0.090109, 0.448945, 0.332133, 0.128813], "max_prob": 0.448945, "correct": 0.0, "latency_ms": 12.4493, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.9204, 0.0241, 0.0355, 0.02], "max_prob": 0.9204, "correct": 1.0, "latency_ms": 11.4571, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.023333, 0.02, 0.006667], "pred_argmax": 0, "pred_distribution": [0.764276, 0.093109, 0.080808, 0.061806], "max_prob": 0.764276, "correct": 1.0, "latency_ms": 11.4571, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.884, 0.116], "max_prob": 0.884, "correct": 1.0, "latency_ms": 11.4571, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.1325, 0.8675], "max_prob": 0.8675, "correct": 1.0, "latency_ms": 11.4571, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.65, 0.1], "pred_argmax": 1, "pred_distribution": [0.028003, 0.461046, 0.40214, 0.108811], "max_prob": 0.461046, "correct": 0.0, "latency_ms": 11.4571, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.166667, 0.566667, 0.1], "pred_argmax": 0, "pred_distribution": [0.3897, 0.1786, 0.3287, 0.103], "max_prob": 0.3897, "correct": 0.0, "latency_ms": 11.9472, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.613333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.3273, 0.3252, 0.272, 0.0755], "max_prob": 0.3273, "correct": 0.0, "latency_ms": 11.9472, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8726, 0.1274], "max_prob": 0.8726, "correct": 1.0, "latency_ms": 11.9472, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4096, 0.5904], "max_prob": 0.5904, "correct": 1.0, "latency_ms": 11.9472, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.566667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.055406, 0.581058, 0.280728, 0.082808], "max_prob": 0.581058, "correct": 0.0, "latency_ms": 11.9472, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.826667, 0.136667, 0.03, 0.006667], "pred_argmax": 0, "pred_distribution": [0.8806, 0.0408, 0.0526, 0.026], "max_prob": 0.8806, "correct": 1.0, "latency_ms": 11.2388, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.09, 0.076667, 0.01], "pred_argmax": 0, "pred_distribution": [0.7241, 0.1067, 0.0932, 0.076], "max_prob": 0.7241, "correct": 1.0, "latency_ms": 11.2388, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8754, 0.1246], "max_prob": 0.8754, "correct": 1.0, "latency_ms": 11.2388, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.1541, 0.8459], "max_prob": 0.8459, "correct": 1.0, "latency_ms": 11.2388, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.633333, 0.076667], "pred_argmax": 1, "pred_distribution": [0.028303, 0.430943, 0.429243, 0.111511], "max_prob": 0.430943, "correct": 0.0, "latency_ms": 11.2388, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.166667, 0.8], "pred_argmax": 3, "pred_distribution": [0.0728, 0.0668, 0.3093, 0.5511], "max_prob": 0.5511, "correct": 1.0, "latency_ms": 12.3218, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.75, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0904, 0.2993, 0.4852, 0.1251], "max_prob": 0.4852, "correct": 1.0, "latency_ms": 12.3218, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8738, 0.1262], "max_prob": 0.8738, "correct": 1.0, "latency_ms": 12.3218, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.875, 0.125], "max_prob": 0.875, "correct": 1.0, "latency_ms": 12.3218, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.4, 0.263333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.066, 0.4106, 0.3894, 0.134], "max_prob": 0.4106, "correct": 1.0, "latency_ms": 12.3218, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.07, 0.183333, 0.726667], "pred_argmax": 3, "pred_distribution": [0.086409, 0.065407, 0.381738, 0.466447], "max_prob": 0.466447, "correct": 1.0, "latency_ms": 11.5019, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.466667, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.129613, 0.390539, 0.352635, 0.127213], "max_prob": 0.390539, "correct": 1.0, "latency_ms": 11.5019, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8486, 0.1514], "max_prob": 0.8486, "correct": 1.0, "latency_ms": 11.5019, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7738, 0.2262], "max_prob": 0.7738, "correct": 1.0, "latency_ms": 11.5019, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.086667, 0.433333, 0.466667], "pred_argmax": 3, "pred_distribution": [0.0162, 0.0868, 0.4263, 0.4707], "max_prob": 0.4707, "correct": 1.0, "latency_ms": 11.5019, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.326667, 0.006667, 0.533333, 0.133333], "pred_argmax": 0, "pred_distribution": [0.4953, 0.1324, 0.2479, 0.1244], "max_prob": 0.4953, "correct": 0.0, "latency_ms": 11.5525, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.616667, 0.0], "pred_argmax": 0, "pred_distribution": [0.453355, 0.210379, 0.208479, 0.127787], "max_prob": 0.453355, "correct": 0.0, "latency_ms": 11.5525, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8503, 0.1497], "max_prob": 0.8503, "correct": 1.0, "latency_ms": 11.5525, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.673333, 0.326667], "pred_argmax": 1, "pred_distribution": [0.3731, 0.6269], "max_prob": 0.6269, "correct": 0.0, "latency_ms": 11.5525, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.9, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.0478, 0.5005, 0.3276, 0.1241], "max_prob": 0.5005, "correct": 1.0, "latency_ms": 11.5525, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.033333, 0.366667, 0.583333], "pred_argmax": 2, "pred_distribution": [0.0647, 0.125, 0.4442, 0.3661], "max_prob": 0.4442, "correct": 0.0, "latency_ms": 11.4936, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.65, 0.033333], "pred_argmax": 2, "pred_distribution": [0.087, 0.3202, 0.4798, 0.113], "max_prob": 0.4798, "correct": 1.0, "latency_ms": 11.4936, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8559, 0.1441], "max_prob": 0.8559, "correct": 1.0, "latency_ms": 11.4936, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.7526, 0.2474], "max_prob": 0.7526, "correct": 1.0, "latency_ms": 11.4936, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0336, 0.2035, 0.4808, 0.2821], "max_prob": 0.4808, "correct": 1.0, "latency_ms": 11.4936, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.933333, 0.053333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7747, 0.0541, 0.0953, 0.0759], "max_prob": 0.7747, "correct": 1.0, "latency_ms": 12.2296, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.11, 0.153333, 0.07], "pred_argmax": 0, "pred_distribution": [0.3934, 0.1727, 0.1829, 0.251], "max_prob": 0.3934, "correct": 1.0, "latency_ms": 12.2296, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 1, "pred_distribution": [0.4623, 0.5377], "max_prob": 0.5377, "correct": 0.0, "latency_ms": 12.2296, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.2139, 0.7861], "max_prob": 0.7861, "correct": 1.0, "latency_ms": 12.2296, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.643333, 0.116667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0715, 0.4848, 0.2916, 0.1521], "max_prob": 0.4848, "correct": 1.0, "latency_ms": 12.2296, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.096667, 0.203333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.9108, 0.029, 0.0369, 0.0233], "max_prob": 0.9108, "correct": 1.0, "latency_ms": 11.2873, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.673333, 0.08, 0.226667, 0.02], "pred_argmax": 0, "pred_distribution": [0.7224, 0.104, 0.0938, 0.0798], "max_prob": 0.7224, "correct": 1.0, "latency_ms": 11.2873, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8785, 0.1215], "max_prob": 0.8785, "correct": 1.0, "latency_ms": 11.2873, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.1445, 0.8555], "max_prob": 0.8555, "correct": 1.0, "latency_ms": 11.2873, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.08, 0.793333, 0.116667, 0.01], "pred_argmax": 1, "pred_distribution": [0.0387, 0.5317, 0.3241, 0.1055], "max_prob": 0.5317, "correct": 1.0, "latency_ms": 11.2873, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.023333, 0.01, 0.0], "pred_argmax": 0, "pred_distribution": [0.8083, 0.0488, 0.086, 0.0569], "max_prob": 0.8083, "correct": 1.0, "latency_ms": 12.3988, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.05, 0.09, 0.2], "pred_argmax": 0, "pred_distribution": [0.4435, 0.1504, 0.1738, 0.2323], "max_prob": 0.4435, "correct": 1.0, "latency_ms": 12.3988, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.5146, 0.4854], "max_prob": 0.5146, "correct": 1.0, "latency_ms": 12.3988, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.178, 0.822], "max_prob": 0.822, "correct": 1.0, "latency_ms": 12.3988, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.683333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.047305, 0.441244, 0.376038, 0.135414], "max_prob": 0.441244, "correct": 0.0, "latency_ms": 12.3988, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.15, 0.043333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.363336, 0.179118, 0.344534, 0.113011], "max_prob": 0.363336, "correct": 1.0, "latency_ms": 11.3102, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.86, 0.08, 0.053333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3246, 0.3059, 0.2839, 0.0856], "max_prob": 0.3246, "correct": 1.0, "latency_ms": 11.3102, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8328, 0.1672], "max_prob": 0.8328, "correct": 1.0, "latency_ms": 11.3102, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.4035, 0.5965], "max_prob": 0.5965, "correct": 1.0, "latency_ms": 11.3102, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.366667, 0.533333], "pred_argmax": 2, "pred_distribution": [0.014101, 0.107211, 0.483948, 0.394739], "max_prob": 0.483948, "correct": 0.0, "latency_ms": 11.3102, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.273333, 0.326667, 0.04], "pred_argmax": 0, "pred_distribution": [0.4693, 0.1617, 0.2868, 0.0822], "max_prob": 0.4693, "correct": 1.0, "latency_ms": 11.4228, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.46, 0.146667, 0.376667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.325267, 0.30197, 0.293871, 0.078892], "max_prob": 0.325267, "correct": 1.0, "latency_ms": 11.4228, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8313, 0.1687], "max_prob": 0.8313, "correct": 1.0, "latency_ms": 11.4228, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.376667, 0.623333], "pred_argmax": 1, "pred_distribution": [0.3579, 0.6421], "max_prob": 0.6421, "correct": 1.0, "latency_ms": 11.4228, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.113333, 0.466667, 0.4], "pred_argmax": 2, "pred_distribution": [0.0176, 0.1515, 0.4693, 0.3616], "max_prob": 0.4693, "correct": 1.0, "latency_ms": 11.4228, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.03, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.899, 0.0242, 0.0455, 0.0313], "max_prob": 0.899, "correct": 1.0, "latency_ms": 11.2531, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.036667, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.69, 0.124, 0.1137, 0.0723], "max_prob": 0.69, "correct": 1.0, "latency_ms": 11.2531, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8649, 0.1351], "max_prob": 0.8649, "correct": 1.0, "latency_ms": 11.2531, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1465, 0.8535], "max_prob": 0.8535, "correct": 1.0, "latency_ms": 11.2531, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.466667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.018498, 0.135686, 0.456354, 0.389461], "max_prob": 0.456354, "correct": 0.0, "latency_ms": 11.2531, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.050017, 0.183417, 0.633534, 0.133033], "pred_argmax": 2, "pred_distribution": [0.1198, 0.1667, 0.4921, 0.2214], "max_prob": 0.4921, "correct": 1.0, "latency_ms": 13.1794, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.25, 0.616667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.1435, 0.3548, 0.3981, 0.1036], "max_prob": 0.3981, "correct": 1.0, "latency_ms": 13.1794, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966333, 0.033667], "pred_argmax": 0, "pred_distribution": [0.8487, 0.1513], "max_prob": 0.8487, "correct": 1.0, "latency_ms": 13.1794, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.883333, 0.116667], "pred_argmax": 0, "pred_distribution": [0.5931, 0.4069], "max_prob": 0.5931, "correct": 1.0, "latency_ms": 13.1794, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.6, 0.083333], "pred_argmax": 1, "pred_distribution": [0.060294, 0.490551, 0.350465, 0.09869], "max_prob": 0.490551, "correct": 0.0, "latency_ms": 13.1794, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.01, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.90249, 0.023902, 0.045005, 0.028603], "max_prob": 0.90249, "correct": 1.0, "latency_ms": 11.4826, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.033333, 0.016667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.69527, 0.119012, 0.10381, 0.081908], "max_prob": 0.69527, "correct": 1.0, "latency_ms": 11.4826, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8677, 0.1323], "max_prob": 0.8677, "correct": 1.0, "latency_ms": 11.4826, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.01, 0.99], "pred_argmax": 1, "pred_distribution": [0.1473, 0.8527], "max_prob": 0.8527, "correct": 1.0, "latency_ms": 11.4826, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.483333, 0.483333], "pred_argmax": 2, "pred_distribution": [0.0187, 0.1158, 0.4885, 0.377], "max_prob": 0.4885, "correct": 0.0, "latency_ms": 11.4826, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.029497, 0.065893, 0.264574, 0.640036], "max_prob": 0.640036, "correct": 1.0, "latency_ms": 12.0034, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.283333, 0.633333, 0.07], "pred_argmax": 2, "pred_distribution": [0.0499, 0.2783, 0.5466, 0.1252], "max_prob": 0.5466, "correct": 1.0, "latency_ms": 12.0034, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8827, 0.1173], "max_prob": 0.8827, "correct": 1.0, "latency_ms": 12.0034, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8716, 0.1284], "max_prob": 0.8716, "correct": 1.0, "latency_ms": 12.0034, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.633333, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.080492, 0.539046, 0.294871, 0.085591], "max_prob": 0.539046, "correct": 1.0, "latency_ms": 12.0034, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.25, 0.516667, 0.1], "pred_argmax": 2, "pred_distribution": [0.3059, 0.1653, 0.377, 0.1518], "max_prob": 0.377, "correct": 1.0, "latency_ms": 11.159, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.45, 0.323333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.3199, 0.3268, 0.273, 0.0803], "max_prob": 0.3268, "correct": 1.0, "latency_ms": 11.159, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8713, 0.1287], "max_prob": 0.8713, "correct": 1.0, "latency_ms": 11.159, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4073, 0.5927], "max_prob": 0.5927, "correct": 1.0, "latency_ms": 11.159, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.416667, 0.5, 0.04], "pred_argmax": 1, "pred_distribution": [0.056306, 0.562656, 0.290329, 0.090709], "max_prob": 0.562656, "correct": 0.0, "latency_ms": 11.159, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.053333, 0.15, 0.766667], "pred_argmax": 3, "pred_distribution": [0.0965, 0.0739, 0.3029, 0.5267], "max_prob": 0.5267, "correct": 1.0, "latency_ms": 11.4202, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.7, 0.25, 0.026667], "pred_argmax": 1, "pred_distribution": [0.144086, 0.390861, 0.316068, 0.148985], "max_prob": 0.390861, "correct": 1.0, "latency_ms": 11.4202, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8591, 0.1409], "max_prob": 0.8591, "correct": 1.0, "latency_ms": 11.4202, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.7743, 0.2257], "max_prob": 0.7743, "correct": 1.0, "latency_ms": 11.4202, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.048495, 0.463754, 0.384562, 0.10319], "max_prob": 0.463754, "correct": 1.0, "latency_ms": 11.4202, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.1, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0352, 0.0759, 0.3593, 0.5296], "max_prob": 0.5296, "correct": 1.0, "latency_ms": 12.3121, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.716667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0563, 0.295, 0.5178, 0.1309], "max_prob": 0.5178, "correct": 1.0, "latency_ms": 12.3121, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8771, 0.1229], "max_prob": 0.8771, "correct": 1.0, "latency_ms": 12.3121, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.856, 0.144], "max_prob": 0.856, "correct": 1.0, "latency_ms": 12.3121, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.25, 0.6, 0.133333], "pred_argmax": 1, "pred_distribution": [0.0796, 0.4561, 0.3548, 0.1095], "max_prob": 0.4561, "correct": 0.0, "latency_ms": 12.3121, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.693333, 0.003333, 0.235, 0.068333], "pred_argmax": 0, "pred_distribution": [0.675568, 0.069607, 0.171417, 0.083408], "max_prob": 0.675568, "correct": 1.0, "latency_ms": 11.1725, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.64, 0.053333, 0.286667, 0.02], "pred_argmax": 0, "pred_distribution": [0.5856, 0.1763, 0.1405, 0.0976], "max_prob": 0.5856, "correct": 1.0, "latency_ms": 11.1725, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8569, 0.1431], "max_prob": 0.8569, "correct": 1.0, "latency_ms": 11.1725, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.2486, 0.7514], "max_prob": 0.7514, "correct": 1.0, "latency_ms": 11.1725, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.566667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.022902, 0.178818, 0.447945, 0.350335], "max_prob": 0.447945, "correct": 1.0, "latency_ms": 11.1725, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.026667, 0.006333, 0.000333], "pred_argmax": 0, "pred_distribution": [0.89809, 0.034903, 0.039604, 0.027403], "max_prob": 0.89809, "correct": 1.0, "latency_ms": 10.7901, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956865, 0.019901, 0.01495, 0.008284], "pred_argmax": 0, "pred_distribution": [0.7181, 0.1083, 0.093, 0.0806], "max_prob": 0.7181, "correct": 1.0, "latency_ms": 10.7901, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8791, 0.1209], "max_prob": 0.8791, "correct": 1.0, "latency_ms": 10.7901, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1444, 0.8556], "max_prob": 0.8556, "correct": 1.0, "latency_ms": 10.7901, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.55, 0.416667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0446, 0.5193, 0.3295, 0.1066], "max_prob": 0.5193, "correct": 1.0, "latency_ms": 10.7901, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.383333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.024602, 0.068707, 0.40104, 0.505651], "max_prob": 0.505651, "correct": 1.0, "latency_ms": 12.7272, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.616667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.053805, 0.309431, 0.522452, 0.114311], "max_prob": 0.522452, "correct": 1.0, "latency_ms": 12.7272, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8752, 0.1248], "max_prob": 0.8752, "correct": 1.0, "latency_ms": 12.7272, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.8317, 0.1683], "max_prob": 0.8317, "correct": 1.0, "latency_ms": 12.7272, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.2, 0.666667, 0.126667], "pred_argmax": 2, "pred_distribution": [0.029297, 0.386661, 0.456954, 0.127087], "max_prob": 0.456954, "correct": 1.0, "latency_ms": 12.7272, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0315, 0.0827, 0.3196, 0.5662], "max_prob": 0.5662, "correct": 1.0, "latency_ms": 11.0914, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.416667, 0.466667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0586, 0.3212, 0.5139, 0.1063], "max_prob": 0.5139, "correct": 1.0, "latency_ms": 11.0914, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8675, 0.1325], "max_prob": 0.8675, "correct": 1.0, "latency_ms": 11.0914, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.8353, 0.1647], "max_prob": 0.8353, "correct": 1.0, "latency_ms": 11.0914, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.383333, 0.383333, 0.2], "pred_argmax": 1, "pred_distribution": [0.073093, 0.436356, 0.332267, 0.158284], "max_prob": 0.436356, "correct": 0.0, "latency_ms": 11.0914, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.2, 0.8], "pred_argmax": 3, "pred_distribution": [0.0371, 0.0783, 0.3538, 0.5308], "max_prob": 0.5308, "correct": 1.0, "latency_ms": 11.3061, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.716667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0607, 0.309, 0.5203, 0.11], "max_prob": 0.5203, "correct": 1.0, "latency_ms": 11.3061, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8813, 0.1187], "max_prob": 0.8813, "correct": 1.0, "latency_ms": 11.3061, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8586, 0.1414], "max_prob": 0.8586, "correct": 1.0, "latency_ms": 11.3061, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.5, 0.25, 0.2], "pred_argmax": 1, "pred_distribution": [0.0765, 0.4765, 0.3287, 0.1183], "max_prob": 0.4765, "correct": 1.0, "latency_ms": 11.3061, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.093333, 0.873333], "pred_argmax": 3, "pred_distribution": [0.066907, 0.060206, 0.346635, 0.526253], "max_prob": 0.526253, "correct": 1.0, "latency_ms": 12.0607, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.3, 0.61, 0.07], "pred_argmax": 2, "pred_distribution": [0.091609, 0.277628, 0.50245, 0.128313], "max_prob": 0.50245, "correct": 1.0, "latency_ms": 12.0607, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8759, 0.1241], "max_prob": 0.8759, "correct": 1.0, "latency_ms": 12.0607, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8459, 0.1541], "max_prob": 0.8459, "correct": 1.0, "latency_ms": 12.0607, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.433333, 0.45], "pred_argmax": 2, "pred_distribution": [0.033197, 0.131087, 0.489851, 0.345865], "max_prob": 0.489851, "correct": 0.0, "latency_ms": 12.0607, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.25, 0.683333], "pred_argmax": 3, "pred_distribution": [0.0531, 0.0567, 0.3045, 0.5857], "max_prob": 0.5857, "correct": 1.0, "latency_ms": 11.6179, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.47, 0.46, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0727, 0.2946, 0.5381, 0.0946], "max_prob": 0.5381, "correct": 0.0, "latency_ms": 11.6179, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8791, 0.1209], "max_prob": 0.8791, "correct": 1.0, "latency_ms": 11.6179, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.8907, 0.1093], "max_prob": 0.8907, "correct": 1.0, "latency_ms": 11.6179, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.533333, 0.25], "pred_argmax": 1, "pred_distribution": [0.0472, 0.4351, 0.4056, 0.1121], "max_prob": 0.4351, "correct": 0.0, "latency_ms": 11.6179, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.043333, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9352, 0.0231, 0.0246, 0.0171], "max_prob": 0.9352, "correct": 1.0, "latency_ms": 11.9015, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.09, 0.066667, 0.01], "pred_argmax": 0, "pred_distribution": [0.771923, 0.090991, 0.075092, 0.061994], "max_prob": 0.771923, "correct": 1.0, "latency_ms": 11.9015, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.946667, 0.053333], "pred_argmax": 0, "pred_distribution": [0.8905, 0.1095], "max_prob": 0.8905, "correct": 1.0, "latency_ms": 11.9015, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.1226, 0.8774], "max_prob": 0.8774, "correct": 1.0, "latency_ms": 11.9015, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.283333, 0.633333, 0.063333], "pred_argmax": 1, "pred_distribution": [0.036196, 0.535846, 0.310669, 0.117288], "max_prob": 0.535846, "correct": 0.0, "latency_ms": 11.9015, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.11, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.924308, 0.029697, 0.027997, 0.017998], "max_prob": 0.924308, "correct": 1.0, "latency_ms": 12.495, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.84, 0.09, 0.06, 0.01], "pred_argmax": 0, "pred_distribution": [0.7718, 0.0893, 0.0771, 0.0618], "max_prob": 0.7718, "correct": 1.0, "latency_ms": 12.495, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8743, 0.1257], "max_prob": 0.8743, "correct": 1.0, "latency_ms": 12.495, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.1383, 0.8617], "max_prob": 0.8617, "correct": 1.0, "latency_ms": 12.495, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.766667, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0438, 0.5363, 0.3099, 0.11], "max_prob": 0.5363, "correct": 1.0, "latency_ms": 12.495, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.8], "pred_argmax": 3, "pred_distribution": [0.034797, 0.073793, 0.311269, 0.580142], "max_prob": 0.580142, "correct": 1.0, "latency_ms": 12.0117, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.26, 0.683333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0555, 0.2777, 0.5429, 0.1239], "max_prob": 0.5429, "correct": 1.0, "latency_ms": 12.0117, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8678, 0.1322], "max_prob": 0.8678, "correct": 1.0, "latency_ms": 12.0117, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8571, 0.1429], "max_prob": 0.8571, "correct": 1.0, "latency_ms": 12.0117, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.2, 0.6, 0.156667], "pred_argmax": 1, "pred_distribution": [0.0586, 0.4495, 0.4002, 0.0917], "max_prob": 0.4495, "correct": 0.0, "latency_ms": 12.0117, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.03, 0.09, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0305, 0.059, 0.2754, 0.6351], "max_prob": 0.6351, "correct": 1.0, "latency_ms": 11.1732, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.36, 0.55, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0779, 0.3647, 0.4402, 0.1172], "max_prob": 0.4402, "correct": 1.0, "latency_ms": 11.1732, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8688, 0.1312], "max_prob": 0.8688, "correct": 1.0, "latency_ms": 11.1732, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.7933, 0.2067], "max_prob": 0.7933, "correct": 1.0, "latency_ms": 11.1732, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.25, 0.25], "pred_argmax": 1, "pred_distribution": [0.0459, 0.4551, 0.4051, 0.0939], "max_prob": 0.4551, "correct": 1.0, "latency_ms": 11.1732, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 3, "pred_distribution": [0.0634, 0.0827, 0.3995, 0.4544], "max_prob": 0.4544, "correct": 1.0, "latency_ms": 13.2006, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.416667, 0.45, 0.093333], "pred_argmax": 2, "pred_distribution": [0.0844, 0.2774, 0.4881, 0.1501], "max_prob": 0.4881, "correct": 1.0, "latency_ms": 13.2006, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8679, 0.1321], "max_prob": 0.8679, "correct": 1.0, "latency_ms": 13.2006, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.655, 0.345], "max_prob": 0.655, "correct": 1.0, "latency_ms": 13.2006, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.65, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0375, 0.4053, 0.4338, 0.1234], "max_prob": 0.4338, "correct": 1.0, "latency_ms": 13.2006, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.03, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.915, 0.0265, 0.0373, 0.0212], "max_prob": 0.915, "correct": 1.0, "latency_ms": 11.0091, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.056667, 0.03, 0.0], "pred_argmax": 0, "pred_distribution": [0.736074, 0.09901, 0.089909, 0.075008], "max_prob": 0.736074, "correct": 1.0, "latency_ms": 11.0091, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8779, 0.1221], "max_prob": 0.8779, "correct": 1.0, "latency_ms": 11.0091, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.1345, 0.8655], "max_prob": 0.8655, "correct": 1.0, "latency_ms": 11.0091, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.7, 0.0], "pred_argmax": 1, "pred_distribution": [0.0286, 0.4371, 0.4327, 0.1016], "max_prob": 0.4371, "correct": 0.0, "latency_ms": 11.0091, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.053333, 0.123333, 0.816667], "pred_argmax": 3, "pred_distribution": [0.059094, 0.063294, 0.276772, 0.60084], "max_prob": 0.60084, "correct": 1.0, "latency_ms": 10.9668, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.5, 0.433333, 0.043333], "pred_argmax": 2, "pred_distribution": [0.091791, 0.30487, 0.461354, 0.141986], "max_prob": 0.461354, "correct": 0.0, "latency_ms": 10.9668, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8695, 0.1305], "max_prob": 0.8695, "correct": 1.0, "latency_ms": 10.9668, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8585, 0.1415], "max_prob": 0.8585, "correct": 1.0, "latency_ms": 10.9668, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.65, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0632, 0.49, 0.3403, 0.1065], "max_prob": 0.49, "correct": 0.0, "latency_ms": 10.9668, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.143333, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.452545, 0.155816, 0.29993, 0.091709], "max_prob": 0.452545, "correct": 0.0, "latency_ms": 12.268, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.233333, 0.476667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.335466, 0.309969, 0.275172, 0.079392], "max_prob": 0.335466, "correct": 0.0, "latency_ms": 12.268, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8296, 0.1704], "max_prob": 0.8296, "correct": 1.0, "latency_ms": 12.268, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.3536, 0.6464], "max_prob": 0.6464, "correct": 1.0, "latency_ms": 12.268, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.3, 0.633333], "pred_argmax": 2, "pred_distribution": [0.0148, 0.115, 0.4943, 0.3759], "max_prob": 0.4943, "correct": 0.0, "latency_ms": 12.268, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.973333, 0.02, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9258, 0.0276, 0.028, 0.0186], "max_prob": 0.9258, "correct": 1.0, "latency_ms": 11.979, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.04, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7589, 0.0936, 0.081, 0.0665], "max_prob": 0.7589, "correct": 1.0, "latency_ms": 11.979, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8872, 0.1128], "max_prob": 0.8872, "correct": 1.0, "latency_ms": 11.979, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.138, 0.862], "max_prob": 0.862, "correct": 1.0, "latency_ms": 11.979, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.166667, 0.693333, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0328, 0.4852, 0.3596, 0.1224], "max_prob": 0.4852, "correct": 0.0, "latency_ms": 11.979, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.15, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0756, 0.0731, 0.3841, 0.4672], "max_prob": 0.4672, "correct": 1.0, "latency_ms": 10.9666, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.25, 0.693333, 0.05], "pred_argmax": 2, "pred_distribution": [0.1222, 0.2815, 0.4612, 0.1351], "max_prob": 0.4612, "correct": 1.0, "latency_ms": 10.9666, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8771, 0.1229], "max_prob": 0.8771, "correct": 1.0, "latency_ms": 10.9666, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8288, 0.1712], "max_prob": 0.8288, "correct": 1.0, "latency_ms": 10.9666, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.0215, 0.1329, 0.4797, 0.3659], "max_prob": 0.4797, "correct": 1.0, "latency_ms": 10.9666, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.07, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.869887, 0.037704, 0.059406, 0.033003], "max_prob": 0.869887, "correct": 1.0, "latency_ms": 12.2018, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.321667, 0.182667, 0.299333, 0.196333], "pred_argmax": 0, "pred_distribution": [0.4846, 0.1243, 0.1484, 0.2427], "max_prob": 0.4846, "correct": 1.0, "latency_ms": 12.2018, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4733, 0.5267], "max_prob": 0.5267, "correct": 1.0, "latency_ms": 12.2018, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.043333, 0.956667], "pred_argmax": 1, "pred_distribution": [0.1438, 0.8562], "max_prob": 0.8562, "correct": 1.0, "latency_ms": 12.2018, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.333333, 0.316667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.062, 0.4345, 0.317, 0.1865], "max_prob": 0.4345, "correct": 0.0, "latency_ms": 12.2018, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.166667, 0.496667, 0.07], "pred_argmax": 0, "pred_distribution": [0.3072, 0.1424, 0.2746, 0.2758], "max_prob": 0.3072, "correct": 0.0, "latency_ms": 12.1875, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.293333, 0.593333, 0.106667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.243776, 0.268573, 0.250675, 0.236976], "max_prob": 0.268573, "correct": 1.0, "latency_ms": 12.1875, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.953333, 0.046667], "pred_argmax": 1, "pred_distribution": [0.3827, 0.6173], "max_prob": 0.6173, "correct": 0.0, "latency_ms": 12.1875, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.58, 0.42], "pred_argmax": 1, "pred_distribution": [0.4137, 0.5863], "max_prob": 0.5863, "correct": 0.0, "latency_ms": 12.1875, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.516667, 0.3], "pred_argmax": 3, "pred_distribution": [0.0299, 0.16, 0.3583, 0.4518], "max_prob": 0.4518, "correct": 0.0, "latency_ms": 12.1875, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.026667, 0.006667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.822118, 0.049895, 0.075592, 0.052395], "max_prob": 0.822118, "correct": 1.0, "latency_ms": 12.9101, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.52, 0.06, 0.083333, 0.336667], "pred_argmax": 0, "pred_distribution": [0.454, 0.1502, 0.1698, 0.226], "max_prob": 0.454, "correct": 1.0, "latency_ms": 12.9101, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4922, 0.5078], "max_prob": 0.5078, "correct": 1.0, "latency_ms": 12.9101, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.2002, 0.7998], "max_prob": 0.7998, "correct": 1.0, "latency_ms": 12.9101, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.783333, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.0664, 0.5023, 0.2943, 0.137], "max_prob": 0.5023, "correct": 1.0, "latency_ms": 12.9101, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.283333, 0.23, 0.036667], "pred_argmax": 2, "pred_distribution": [0.361264, 0.150785, 0.364964, 0.122988], "max_prob": 0.364964, "correct": 0.0, "latency_ms": 12.2469, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.25, 0.243333, 0.04], "pred_argmax": 0, "pred_distribution": [0.33, 0.3262, 0.2682, 0.0756], "max_prob": 0.33, "correct": 1.0, "latency_ms": 12.2469, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8753, 0.1247], "max_prob": 0.8753, "correct": 1.0, "latency_ms": 12.2469, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.126667, 0.873333], "pred_argmax": 1, "pred_distribution": [0.373, 0.627], "max_prob": 0.627, "correct": 1.0, "latency_ms": 12.2469, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.183333, 0.693333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0447, 0.4999, 0.3641, 0.0913], "max_prob": 0.4999, "correct": 0.0, "latency_ms": 12.2469, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 3, "pred_distribution": [0.049, 0.0447, 0.2657, 0.6406], "max_prob": 0.6406, "correct": 1.0, "latency_ms": 11.5872, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.816667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0649, 0.3339, 0.5085, 0.0927], "max_prob": 0.5085, "correct": 1.0, "latency_ms": 11.5872, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8697, 0.1303], "max_prob": 0.8697, "correct": 1.0, "latency_ms": 11.5872, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.8849, 0.1151], "max_prob": 0.8849, "correct": 1.0, "latency_ms": 11.5872, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.029697, 0.126387, 0.469353, 0.374563], "max_prob": 0.469353, "correct": 1.0, "latency_ms": 11.5872, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.35, 0.266667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3625, 0.1761, 0.3503, 0.1111], "max_prob": 0.3625, "correct": 1.0, "latency_ms": 11.9055, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.116667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.320432, 0.308831, 0.284728, 0.086009], "max_prob": 0.320432, "correct": 1.0, "latency_ms": 11.9055, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8383, 0.1617], "max_prob": 0.8383, "correct": 1.0, "latency_ms": 11.9055, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.4028, 0.5972], "max_prob": 0.5972, "correct": 1.0, "latency_ms": 11.9055, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.566667, 0.25], "pred_argmax": 2, "pred_distribution": [0.0201, 0.1623, 0.4811, 0.3365], "max_prob": 0.4811, "correct": 1.0, "latency_ms": 11.9055, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.033333, 0.003333, 0.0], "pred_argmax": 0, "pred_distribution": [0.90349, 0.032803, 0.039704, 0.024002], "max_prob": 0.90349, "correct": 1.0, "latency_ms": 11.8438, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.026667, 0.026667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.735626, 0.10349, 0.087991, 0.072893], "max_prob": 0.735626, "correct": 1.0, "latency_ms": 11.8438, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.877, 0.123], "max_prob": 0.877, "correct": 1.0, "latency_ms": 11.8438, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.02, 0.98], "pred_argmax": 1, "pred_distribution": [0.1529, 0.8471], "max_prob": 0.8471, "correct": 1.0, "latency_ms": 11.8438, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.716667, 0.226667, 0.02], "pred_argmax": 1, "pred_distribution": [0.0405, 0.5601, 0.2978, 0.1016], "max_prob": 0.5601, "correct": 1.0, "latency_ms": 11.8438, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.25, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.364264, 0.164784, 0.349565, 0.121388], "max_prob": 0.364264, "correct": 1.0, "latency_ms": 12.0185, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.09, 0.053333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.3457, 0.3281, 0.2491, 0.0771], "max_prob": 0.3457, "correct": 1.0, "latency_ms": 12.0185, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8733, 0.1267], "max_prob": 0.8733, "correct": 1.0, "latency_ms": 12.0185, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.096667, 0.903333], "pred_argmax": 1, "pred_distribution": [0.4036, 0.5964], "max_prob": 0.5964, "correct": 1.0, "latency_ms": 12.0185, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.7, 0.18, 0.02], "pred_argmax": 1, "pred_distribution": [0.0562, 0.5675, 0.2929, 0.0834], "max_prob": 0.5675, "correct": 1.0, "latency_ms": 12.0185, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.3, 0.113333, 0.02], "pred_argmax": 0, "pred_distribution": [0.427943, 0.161316, 0.312931, 0.09781], "max_prob": 0.427943, "correct": 1.0, "latency_ms": 11.9141, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.1, 0.133333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3544, 0.3182, 0.2571, 0.0703], "max_prob": 0.3544, "correct": 1.0, "latency_ms": 11.9141, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8721, 0.1279], "max_prob": 0.8721, "correct": 1.0, "latency_ms": 11.9141, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.3693, 0.6307], "max_prob": 0.6307, "correct": 1.0, "latency_ms": 11.9141, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0424, 0.5126, 0.3438, 0.1012], "max_prob": 0.5126, "correct": 0.0, "latency_ms": 11.9141, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.4081, 0.5919], "max_prob": 0.5919, "correct": 1.0, "latency_ms": 11.8079, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.516667, 0.366667, 0.1], "pred_argmax": 2, "pred_distribution": [0.1032, 0.316, 0.4121, 0.1687], "max_prob": 0.4121, "correct": 0.0, "latency_ms": 11.8079, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.366667, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0348, 0.1814, 0.2824, 0.3676, 0.1338], "max_prob": 0.3676, "correct": 1.0, "latency_ms": 11.8079, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3064, 0.6936], "max_prob": 0.6936, "correct": 1.0, "latency_ms": 11.8079, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0534, 0.1372, 0.3127, 0.4967], "max_prob": 0.4967, "correct": 1.0, "latency_ms": 11.8079, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.3698, 0.6302], "max_prob": 0.6302, "correct": 1.0, "latency_ms": 11.9822, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.7, 0.266667, 0.03], "pred_argmax": 2, "pred_distribution": [0.0797, 0.2763, 0.4944, 0.1496], "max_prob": 0.4944, "correct": 0.0, "latency_ms": 11.9822, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.266667, 0.533333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0331, 0.1417, 0.254, 0.4749, 0.0963], "max_prob": 0.4749, "correct": 1.0, "latency_ms": 11.9822, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.3038, 0.6962], "max_prob": 0.6962, "correct": 1.0, "latency_ms": 11.9822, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0256, 0.0877, 0.2959, 0.5908], "max_prob": 0.5908, "correct": 1.0, "latency_ms": 11.9822, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.8, 0.2], "pred_argmax": 0, "pred_distribution": [0.5445, 0.4555], "max_prob": 0.5445, "correct": 1.0, "latency_ms": 10.8695, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.05, 0.516667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1591, 0.1856, 0.4138, 0.2415], "max_prob": 0.4138, "correct": 1.0, "latency_ms": 10.8695, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.466667, 0.25, 0.033333], "pred_argmax": 3, "pred_distribution": [0.045705, 0.139014, 0.266327, 0.443744, 0.105211], "max_prob": 0.443744, "correct": 0.0, "latency_ms": 10.8695, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5396, 0.4604], "max_prob": 0.5396, "correct": 1.0, "latency_ms": 10.8695, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.383333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0635, 0.2209, 0.384, 0.3316], "max_prob": 0.384, "correct": 0.0, "latency_ms": 10.8695, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.4942, 0.5058], "max_prob": 0.5058, "correct": 1.0, "latency_ms": 11.4236, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.116667, 0.483333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.1103, 0.2298, 0.4634, 0.1965], "max_prob": 0.4634, "correct": 1.0, "latency_ms": 11.4236, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.533333, 0.233333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0337, 0.1348, 0.446, 0.2852, 0.1003], "max_prob": 0.446, "correct": 1.0, "latency_ms": 11.4236, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.3877, 0.6123], "max_prob": 0.6123, "correct": 1.0, "latency_ms": 11.4236, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.416667, 0.333333], "pred_argmax": 3, "pred_distribution": [0.052395, 0.172783, 0.381962, 0.392861], "max_prob": 0.392861, "correct": 0.0, "latency_ms": 11.4236, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 0, "pred_distribution": [0.5831, 0.4169], "max_prob": 0.5831, "correct": 1.0, "latency_ms": 11.1319, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.02, 0.153333, 0.21], "pred_argmax": 2, "pred_distribution": [0.2207, 0.1317, 0.3592, 0.2884], "max_prob": 0.3592, "correct": 0.0, "latency_ms": 11.1319, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.35, 0.146667, 0.386667, 0.1, 0.016667], "pred_argmax": 2, "pred_distribution": [0.092791, 0.258774, 0.471153, 0.139086, 0.038196], "max_prob": 0.471153, "correct": 1.0, "latency_ms": 11.1319, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.826667, 0.173333], "pred_argmax": 0, "pred_distribution": [0.5932, 0.4068], "max_prob": 0.5932, "correct": 1.0, "latency_ms": 11.1319, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.353333, 0.22, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1155, 0.4376, 0.3304, 0.1165], "max_prob": 0.4376, "correct": 0.0, "latency_ms": 11.1319, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 1, "pred_distribution": [0.4726, 0.5274], "max_prob": 0.5274, "correct": 1.0, "latency_ms": 10.9089, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.283333, 0.566667, 0.12], "pred_argmax": 2, "pred_distribution": [0.1113, 0.2396, 0.4602, 0.1889], "max_prob": 0.4602, "correct": 1.0, "latency_ms": 10.9089, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.043333, 0.206667, 0.5, 0.25], "pred_argmax": 4, "pred_distribution": [0.024, 0.0632, 0.194, 0.3552, 0.3636], "max_prob": 0.3636, "correct": 0.0, "latency_ms": 10.9089, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.3733, 0.6267], "max_prob": 0.6267, "correct": 1.0, "latency_ms": 10.9089, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.103333, 0.266667, 0.6], "pred_argmax": 3, "pred_distribution": [0.0531, 0.1785, 0.3031, 0.4653], "max_prob": 0.4653, "correct": 1.0, "latency_ms": 10.9089, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3594, 0.6406], "max_prob": 0.6406, "correct": 1.0, "latency_ms": 11.2554, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.35, 0.116667], "pred_argmax": 2, "pred_distribution": [0.079192, 0.318268, 0.471953, 0.130587], "max_prob": 0.471953, "correct": 0.0, "latency_ms": 11.2554, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.016667, 0.166667, 0.51, 0.3], "pred_argmax": 3, "pred_distribution": [0.0198, 0.0668, 0.1768, 0.5035, 0.2331], "max_prob": 0.5035, "correct": 1.0, "latency_ms": 11.2554, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.2877, 0.7123], "max_prob": 0.7123, "correct": 1.0, "latency_ms": 11.2554, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.056667, 0.203333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0146, 0.0513, 0.2108, 0.7233], "max_prob": 0.7233, "correct": 1.0, "latency_ms": 11.2554, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4171, 0.5829], "max_prob": 0.5829, "correct": 1.0, "latency_ms": 10.6086, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.085509, 0.263726, 0.508351, 0.142414], "max_prob": 0.508351, "correct": 1.0, "latency_ms": 10.6086, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.133333, 0.466667, 0.333333, 0.053333], "pred_argmax": 2, "pred_distribution": [0.032503, 0.138514, 0.449345, 0.283528, 0.09611], "max_prob": 0.449345, "correct": 1.0, "latency_ms": 10.6086, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.2983, 0.7017], "max_prob": 0.7017, "correct": 1.0, "latency_ms": 10.6086, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.416667, 0.4], "pred_argmax": 3, "pred_distribution": [0.0191, 0.0679, 0.2787, 0.6343], "max_prob": 0.6343, "correct": 0.0, "latency_ms": 10.6086, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.4278, 0.5722], "max_prob": 0.5722, "correct": 0.0, "latency_ms": 11.1357, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.106667, 0.533333, 0.343333], "pred_argmax": 2, "pred_distribution": [0.078508, 0.293629, 0.477948, 0.149915], "max_prob": 0.477948, "correct": 1.0, "latency_ms": 11.1357, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.153333, 0.383333, 0.3, 0.116667], "pred_argmax": 3, "pred_distribution": [0.023402, 0.140314, 0.247125, 0.417142, 0.172017], "max_prob": 0.417142, "correct": 0.0, "latency_ms": 11.1357, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.3074, 0.6926], "max_prob": 0.6926, "correct": 1.0, "latency_ms": 11.1357, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.213333, 0.316667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0284, 0.0723, 0.273, 0.6263], "max_prob": 0.6263, "correct": 1.0, "latency_ms": 11.1357, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.6375, 0.3625], "max_prob": 0.6375, "correct": 1.0, "latency_ms": 10.2098, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.05, 0.333333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.4399, 0.0928, 0.1872, 0.2801], "max_prob": 0.4399, "correct": 0.0, "latency_ms": 10.2098, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.533333, 0.15, 0.0], "pred_argmax": 2, "pred_distribution": [0.137914, 0.30013, 0.419842, 0.114711, 0.027403], "max_prob": 0.419842, "correct": 1.0, "latency_ms": 10.2098, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.6554, 0.3446], "max_prob": 0.6554, "correct": 1.0, "latency_ms": 10.2098, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.516667, 0.366667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1843, 0.5129, 0.2381, 0.0647], "max_prob": 0.5129, "correct": 1.0, "latency_ms": 10.2098, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5578, 0.4422], "max_prob": 0.5578, "correct": 1.0, "latency_ms": 10.2995, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.083333, 0.533333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.1763, 0.14, 0.4052, 0.2785], "max_prob": 0.4052, "correct": 1.0, "latency_ms": 10.2995, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.03, 0.1, 0.25, 0.55, 0.07], "pred_argmax": 3, "pred_distribution": [0.0457, 0.1491, 0.2631, 0.4435, 0.0986], "max_prob": 0.4435, "correct": 1.0, "latency_ms": 10.2995, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.5277, 0.4723], "max_prob": 0.5277, "correct": 1.0, "latency_ms": 10.2995, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.4], "pred_argmax": 2, "pred_distribution": [0.085891, 0.223278, 0.366563, 0.324268], "max_prob": 0.366563, "correct": 1.0, "latency_ms": 10.2995, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5789, 0.4211], "max_prob": 0.5789, "correct": 1.0, "latency_ms": 10.7071, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.1572, 0.1417, 0.4302, 0.2709], "max_prob": 0.4302, "correct": 1.0, "latency_ms": 10.7071, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.283333, 0.416667, 0.216667], "pred_argmax": 3, "pred_distribution": [0.0354, 0.0724, 0.2003, 0.3558, 0.3361], "max_prob": 0.3558, "correct": 1.0, "latency_ms": 10.7071, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5244, 0.4756], "max_prob": 0.5244, "correct": 1.0, "latency_ms": 10.7071, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.2, 0.366667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.061106, 0.281428, 0.351135, 0.306331], "max_prob": 0.351135, "correct": 0.0, "latency_ms": 10.7071, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4768, 0.5232], "max_prob": 0.5232, "correct": 0.0, "latency_ms": 11.7954, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.05, 0.533333, 0.3], "pred_argmax": 2, "pred_distribution": [0.153615, 0.116312, 0.471047, 0.259026], "max_prob": 0.471047, "correct": 1.0, "latency_ms": 11.7954, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.206079, 0.381662, 0.30157, 0.080492, 0.030197], "max_prob": 0.381662, "correct": 1.0, "latency_ms": 11.7954, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4651, 0.5349], "max_prob": 0.5349, "correct": 1.0, "latency_ms": 11.7954, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.4, 0.05], "pred_argmax": 2, "pred_distribution": [0.1048, 0.2853, 0.3859, 0.224], "max_prob": 0.3859, "correct": 0.0, "latency_ms": 11.7954, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.6791, 0.3209], "max_prob": 0.6791, "correct": 1.0, "latency_ms": 10.9709, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.283333, 0.016667, 0.266667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.306069, 0.093091, 0.29657, 0.30427], "max_prob": 0.306069, "correct": 0.0, "latency_ms": 10.9709, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.516667, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.146015, 0.259426, 0.432243, 0.129213, 0.033103], "max_prob": 0.432243, "correct": 1.0, "latency_ms": 10.9709, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.6619, 0.3381], "max_prob": 0.6619, "correct": 1.0, "latency_ms": 10.9709, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.1237, 0.4253, 0.3371, 0.1139], "max_prob": 0.4253, "correct": 1.0, "latency_ms": 10.9709, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.2662, 0.7338], "max_prob": 0.7338, "correct": 1.0, "latency_ms": 10.8174, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.45, 0.45, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0689, 0.4677, 0.3682, 0.0952], "max_prob": 0.4677, "correct": 0.0, "latency_ms": 10.8174, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.666667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.007499, 0.022598, 0.10029, 0.561644, 0.307969], "max_prob": 0.561644, "correct": 1.0, "latency_ms": 10.8174, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.13, 0.87], "pred_argmax": 1, "pred_distribution": [0.2247, 0.7753], "max_prob": 0.7753, "correct": 1.0, "latency_ms": 10.8174, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.216667, 0.75], "pred_argmax": 3, "pred_distribution": [0.009801, 0.027603, 0.151315, 0.811281], "max_prob": 0.811281, "correct": 1.0, "latency_ms": 10.8174, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.4846, 0.5154], "max_prob": 0.5154, "correct": 1.0, "latency_ms": 9.943, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.063333, 0.1, 0.633333, 0.203333], "pred_argmax": 2, "pred_distribution": [0.110311, 0.155216, 0.509451, 0.225023], "max_prob": 0.509451, "correct": 1.0, "latency_ms": 9.943, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.073333, 0.443333, 0.366667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0855, 0.3685, 0.3475, 0.1503, 0.0482], "max_prob": 0.3685, "correct": 1.0, "latency_ms": 9.943, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.296667, 0.703333], "pred_argmax": 1, "pred_distribution": [0.4245, 0.5755], "max_prob": 0.5755, "correct": 1.0, "latency_ms": 9.943, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.206667, 0.566667, 0.166667], "pred_argmax": 2, "pred_distribution": [0.071293, 0.213979, 0.365863, 0.348865], "max_prob": 0.365863, "correct": 1.0, "latency_ms": 9.943, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.5847, 0.4153], "max_prob": 0.5847, "correct": 1.0, "latency_ms": 10.3629, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 2, "pred_distribution": [0.1553, 0.1662, 0.4264, 0.2521], "max_prob": 0.4264, "correct": 1.0, "latency_ms": 10.3629, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.483333, 0.266667], "pred_argmax": 4, "pred_distribution": [0.0286, 0.0567, 0.1609, 0.3375, 0.4163], "max_prob": 0.4163, "correct": 0.0, "latency_ms": 10.3629, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5528, 0.4472], "max_prob": 0.5528, "correct": 0.0, "latency_ms": 10.3629, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 2, "pred_distribution": [0.045705, 0.209021, 0.380938, 0.364336], "max_prob": 0.380938, "correct": 0.0, "latency_ms": 10.3629, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3929, 0.6071], "max_prob": 0.6071, "correct": 1.0, "latency_ms": 9.8924, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.666667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.09889, 0.253475, 0.476252, 0.171383], "max_prob": 0.476252, "correct": 1.0, "latency_ms": 9.8924, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.45, 0.11, 0.006667], "pred_argmax": 2, "pred_distribution": [0.0587, 0.3147, 0.3858, 0.1743, 0.0665], "max_prob": 0.3858, "correct": 1.0, "latency_ms": 9.8924, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.22, 0.78], "pred_argmax": 1, "pred_distribution": [0.3241, 0.6759], "max_prob": 0.6759, "correct": 1.0, "latency_ms": 9.8924, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.283333, 0.483333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0513, 0.1573, 0.4471, 0.3443], "max_prob": 0.4471, "correct": 1.0, "latency_ms": 9.8924, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.556667, 0.443333], "pred_argmax": 0, "pred_distribution": [0.5882, 0.4118], "max_prob": 0.5882, "correct": 1.0, "latency_ms": 11.0698, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.06, 0.713333, 0.186667], "pred_argmax": 2, "pred_distribution": [0.256074, 0.09999, 0.371963, 0.271973], "max_prob": 0.371963, "correct": 1.0, "latency_ms": 11.0698, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.096667, 0.466667, 0.39, 0.043333], "pred_argmax": 2, "pred_distribution": [0.074107, 0.158116, 0.467647, 0.243924, 0.056206], "max_prob": 0.467647, "correct": 1.0, "latency_ms": 11.0698, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 0, "pred_distribution": [0.5595, 0.4405], "max_prob": 0.5595, "correct": 0.0, "latency_ms": 11.0698, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.146667, 0.39, 0.443333], "pred_argmax": 2, "pred_distribution": [0.075, 0.3569, 0.3838, 0.1843], "max_prob": 0.3838, "correct": 0.0, "latency_ms": 11.0698, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4587, 0.5413], "max_prob": 0.5413, "correct": 1.0, "latency_ms": 10.4801, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.09, 0.693333, 0.173333], "pred_argmax": 2, "pred_distribution": [0.130487, 0.190981, 0.440756, 0.237776], "max_prob": 0.440756, "correct": 1.0, "latency_ms": 10.4801, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.716667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0199, 0.0665, 0.2241, 0.5158, 0.1737], "max_prob": 0.5158, "correct": 1.0, "latency_ms": 10.4801, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4327, 0.5673], "max_prob": 0.5673, "correct": 1.0, "latency_ms": 10.4801, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.333333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0344, 0.1194, 0.2995, 0.5467], "max_prob": 0.5467, "correct": 1.0, "latency_ms": 10.4801, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.573333, 0.426667], "pred_argmax": 0, "pred_distribution": [0.522, 0.478], "max_prob": 0.522, "correct": 1.0, "latency_ms": 11.5553, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.066667, 0.55, 0.233333], "pred_argmax": 2, "pred_distribution": [0.1281, 0.1738, 0.4711, 0.227], "max_prob": 0.4711, "correct": 1.0, "latency_ms": 11.5553, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.533333, 0.233333, 0.05], "pred_argmax": 2, "pred_distribution": [0.055, 0.1995, 0.4498, 0.2302, 0.0655], "max_prob": 0.4498, "correct": 1.0, "latency_ms": 11.5553, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4806, 0.5194], "max_prob": 0.5194, "correct": 1.0, "latency_ms": 11.5553, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.333333, 0.466667, 0.15], "pred_argmax": 3, "pred_distribution": [0.0426, 0.1729, 0.3625, 0.422], "max_prob": 0.422, "correct": 0.0, "latency_ms": 11.5553, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4, 0.6], "max_prob": 0.6, "correct": 1.0, "latency_ms": 11.6046, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.1195, 0.2441, 0.4503, 0.1861], "max_prob": 0.4503, "correct": 1.0, "latency_ms": 11.6046, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.266667, 0.616667, 0.066667], "pred_argmax": 3, "pred_distribution": [0.016202, 0.062106, 0.236024, 0.557256, 0.128413], "max_prob": 0.557256, "correct": 1.0, "latency_ms": 11.6046, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.3483, 0.6517], "max_prob": 0.6517, "correct": 1.0, "latency_ms": 11.6046, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.4, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0267, 0.115, 0.3101, 0.5482], "max_prob": 0.5482, "correct": 1.0, "latency_ms": 11.6046, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.6155, 0.3845], "max_prob": 0.6155, "correct": 1.0, "latency_ms": 10.1335, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.066667, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.1987, 0.1396, 0.3591, 0.3026], "max_prob": 0.3591, "correct": 1.0, "latency_ms": 10.1335, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.4, 0.35, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0419, 0.1259, 0.3812, 0.3649, 0.0861], "max_prob": 0.3812, "correct": 1.0, "latency_ms": 10.1335, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.5661, 0.4339], "max_prob": 0.5661, "correct": 1.0, "latency_ms": 10.1335, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.5, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0506, 0.2551, 0.4065, 0.2878], "max_prob": 0.4065, "correct": 1.0, "latency_ms": 10.1335, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.6344, 0.3656], "max_prob": 0.6344, "correct": 1.0, "latency_ms": 11.7859, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.1, 0.583333, 0.2], "pred_argmax": 2, "pred_distribution": [0.279772, 0.130487, 0.319768, 0.269973], "max_prob": 0.319768, "correct": 1.0, "latency_ms": 11.7859, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.3, 0.45, 0.166667], "pred_argmax": 3, "pred_distribution": [0.026797, 0.094291, 0.261974, 0.527547, 0.089391], "max_prob": 0.527547, "correct": 1.0, "latency_ms": 11.7859, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 0, "pred_distribution": [0.6268, 0.3732], "max_prob": 0.6268, "correct": 1.0, "latency_ms": 11.7859, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.283333, 0.283333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.084408, 0.318432, 0.346735, 0.250425], "max_prob": 0.346735, "correct": 0.0, "latency_ms": 11.7859, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.5591, 0.4409], "max_prob": 0.5591, "correct": 1.0, "latency_ms": 11.7031, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.155, 0.1494, 0.4323, 0.2633], "max_prob": 0.4323, "correct": 1.0, "latency_ms": 11.7031, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.516667, 0.1], "pred_argmax": 3, "pred_distribution": [0.0275, 0.0844, 0.2762, 0.5025, 0.1094], "max_prob": 0.5025, "correct": 1.0, "latency_ms": 11.7031, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.5198, 0.4802], "max_prob": 0.5198, "correct": 0.0, "latency_ms": 11.7031, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.483333, 0.366667], "pred_argmax": 2, "pred_distribution": [0.077, 0.2561, 0.3875, 0.2794], "max_prob": 0.3875, "correct": 1.0, "latency_ms": 11.7031, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4872, 0.5128], "max_prob": 0.5128, "correct": 1.0, "latency_ms": 10.2393, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.55, 0.25], "pred_argmax": 2, "pred_distribution": [0.1144, 0.189, 0.4774, 0.2192], "max_prob": 0.4774, "correct": 1.0, "latency_ms": 10.2393, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.4, 0.35, 0.05], "pred_argmax": 3, "pred_distribution": [0.0208, 0.0878, 0.3666, 0.4558, 0.069], "max_prob": 0.4558, "correct": 0.0, "latency_ms": 10.2393, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.3835, 0.6165], "max_prob": 0.6165, "correct": 1.0, "latency_ms": 10.2393, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.366667, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0307, 0.1325, 0.3978, 0.439], "max_prob": 0.439, "correct": 1.0, "latency_ms": 10.2393, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5616, 0.4384], "max_prob": 0.5616, "correct": 1.0, "latency_ms": 10.0062, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.083333, 0.533333, 0.3], "pred_argmax": 2, "pred_distribution": [0.185519, 0.132513, 0.420742, 0.261226], "max_prob": 0.420742, "correct": 1.0, "latency_ms": 10.0062, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.333333, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0497, 0.1486, 0.3476, 0.3572, 0.0969], "max_prob": 0.3572, "correct": 0.0, "latency_ms": 10.0062, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5453, 0.4547], "max_prob": 0.5453, "correct": 0.0, "latency_ms": 10.0062, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.183333, 0.483333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.059, 0.2214, 0.3898, 0.3298], "max_prob": 0.3898, "correct": 1.0, "latency_ms": 10.0062, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4256, 0.5744], "max_prob": 0.5744, "correct": 1.0, "latency_ms": 11.1094, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.10149, 0.223478, 0.50335, 0.171683], "max_prob": 0.50335, "correct": 1.0, "latency_ms": 11.1094, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.316667, 0.45, 0.1, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0293, 0.12, 0.4059, 0.3459, 0.0989], "max_prob": 0.4059, "correct": 1.0, "latency_ms": 11.1094, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.3407, 0.6593], "max_prob": 0.6593, "correct": 1.0, "latency_ms": 11.1094, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.516667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.0325, 0.109, 0.3485, 0.51], "max_prob": 0.51, "correct": 0.0, "latency_ms": 11.1094, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3198, 0.6802], "max_prob": 0.6802, "correct": 1.0, "latency_ms": 12.9801, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.7, 0.233333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0875, 0.4534, 0.3336, 0.1255], "max_prob": 0.4534, "correct": 1.0, "latency_ms": 12.9801, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.013333, 0.066667, 0.25, 0.666667], "pred_argmax": 4, "pred_distribution": [0.006999, 0.026097, 0.093991, 0.335166, 0.537746], "max_prob": 0.537746, "correct": 1.0, "latency_ms": 12.9801, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.2755, 0.7245], "max_prob": 0.7245, "correct": 1.0, "latency_ms": 12.9801, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.166667, 0.783333], "pred_argmax": 3, "pred_distribution": [0.010099, 0.045695, 0.151985, 0.792221], "max_prob": 0.792221, "correct": 1.0, "latency_ms": 12.9801, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4144, 0.5856], "max_prob": 0.5856, "correct": 1.0, "latency_ms": 11.5943, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.25, 0.366667, 0.3], "pred_argmax": 2, "pred_distribution": [0.123788, 0.237976, 0.431157, 0.207079], "max_prob": 0.431157, "correct": 1.0, "latency_ms": 11.5943, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.25, 0.5, 0.166667], "pred_argmax": 3, "pred_distribution": [0.0142, 0.0446, 0.1583, 0.5744, 0.2085], "max_prob": 0.5744, "correct": 1.0, "latency_ms": 11.5943, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4045, 0.5955], "max_prob": 0.5955, "correct": 1.0, "latency_ms": 11.5943, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.383333, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0209, 0.0967, 0.2746, 0.6078], "max_prob": 0.6078, "correct": 1.0, "latency_ms": 11.5943, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.406667, 0.593333], "pred_argmax": 1, "pred_distribution": [0.282, 0.718], "max_prob": 0.718, "correct": 1.0, "latency_ms": 12.066, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.56, 0.183333, 0.253333], "pred_argmax": 1, "pred_distribution": [0.053905, 0.483248, 0.355136, 0.107711], "max_prob": 0.483248, "correct": 1.0, "latency_ms": 12.066, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.233333, 0.233333, 0.5], "pred_argmax": 3, "pred_distribution": [0.0078, 0.0274, 0.1255, 0.5306, 0.3087], "max_prob": 0.5306, "correct": 0.0, "latency_ms": 12.066, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.253333, 0.746667], "pred_argmax": 1, "pred_distribution": [0.2379, 0.7621], "max_prob": 0.7621, "correct": 1.0, "latency_ms": 12.066, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0305, 0.1526, 0.8073], "max_prob": 0.8073, "correct": 1.0, "latency_ms": 12.066, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.086667, 0.913333], "pred_argmax": 1, "pred_distribution": [0.439, 0.561], "max_prob": 0.561, "correct": 1.0, "latency_ms": 11.7956, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.3, 0.026667], "pred_argmax": 2, "pred_distribution": [0.1122, 0.2977, 0.4515, 0.1386], "max_prob": 0.4515, "correct": 0.0, "latency_ms": 11.7956, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.066667, 0.566667, 0.313333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0516, 0.1606, 0.4538, 0.2267, 0.1073], "max_prob": 0.4538, "correct": 1.0, "latency_ms": 11.7956, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.3148, 0.6852], "max_prob": 0.6852, "correct": 1.0, "latency_ms": 11.7956, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.133333, 0.833333], "pred_argmax": 3, "pred_distribution": [0.046995, 0.144586, 0.331667, 0.476752], "max_prob": 0.476752, "correct": 1.0, "latency_ms": 11.7956, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.94, 0.06], "pred_argmax": 0, "pred_distribution": [0.7267, 0.2733], "max_prob": 0.7267, "correct": 1.0, "latency_ms": 11.962, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.0, 0.066667, 0.166667], "pred_argmax": 0, "pred_distribution": [0.3847, 0.0883, 0.2203, 0.3067], "max_prob": 0.3847, "correct": 1.0, "latency_ms": 11.962, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.156667, 0.416667, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.184763, 0.318036, 0.393521, 0.077584, 0.026095], "max_prob": 0.393521, "correct": 1.0, "latency_ms": 11.962, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.6848, 0.3152], "max_prob": 0.6848, "correct": 1.0, "latency_ms": 11.962, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.463333, 0.453333, 0.066667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1832, 0.4479, 0.2852, 0.0837], "max_prob": 0.4479, "correct": 0.0, "latency_ms": 11.962, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 1, "pred_distribution": [0.4189, 0.5811], "max_prob": 0.5811, "correct": 0.0, "latency_ms": 10.4815, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.084392, 0.269973, 0.489951, 0.155684], "max_prob": 0.489951, "correct": 1.0, "latency_ms": 10.4815, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.366667, 0.133333, 0.0], "pred_argmax": 1, "pred_distribution": [0.101, 0.3533, 0.3337, 0.1545, 0.0575], "max_prob": 0.3533, "correct": 0.0, "latency_ms": 10.4815, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.3301, 0.6699], "max_prob": 0.6699, "correct": 1.0, "latency_ms": 10.4815, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.4, 0.383333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0324, 0.1115, 0.3869, 0.4692], "max_prob": 0.4692, "correct": 0.0, "latency_ms": 10.4815, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.3835, 0.6165], "max_prob": 0.6165, "correct": 1.0, "latency_ms": 10.3398, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.3, 0.583333, 0.073333], "pred_argmax": 1, "pred_distribution": [0.082492, 0.432957, 0.354765, 0.129787], "max_prob": 0.432957, "correct": 0.0, "latency_ms": 10.3398, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.116667, 0.616667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.010801, 0.036704, 0.117612, 0.505051, 0.329833], "max_prob": 0.505051, "correct": 1.0, "latency_ms": 10.3398, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.3242, 0.6758], "max_prob": 0.6758, "correct": 1.0, "latency_ms": 10.3398, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.014399, 0.055594, 0.19958, 0.730427], "max_prob": 0.730427, "correct": 1.0, "latency_ms": 10.3398, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.3267, 0.6733], "max_prob": 0.6733, "correct": 1.0, "latency_ms": 10.4876, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.25, 0.466667, 0.28], "pred_argmax": 1, "pred_distribution": [0.072907, 0.413541, 0.388139, 0.125413], "max_prob": 0.413541, "correct": 0.0, "latency_ms": 10.4876, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.046667, 0.2, 0.316667, 0.433333], "pred_argmax": 4, "pred_distribution": [0.007301, 0.021504, 0.077115, 0.342268, 0.55181], "max_prob": 0.55181, "correct": 1.0, "latency_ms": 10.4876, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 1, "pred_distribution": [0.299, 0.701], "max_prob": 0.701, "correct": 1.0, "latency_ms": 10.4876, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.011601, 0.045305, 0.157016, 0.786079], "max_prob": 0.786079, "correct": 1.0, "latency_ms": 10.4876, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5133, 0.4867], "max_prob": 0.5133, "correct": 0.0, "latency_ms": 10.4518, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.103, 0.1962, 0.4873, 0.2135], "max_prob": 0.4873, "correct": 1.0, "latency_ms": 10.4518, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.1, 0.366667, 0.416667, 0.096667], "pred_argmax": 3, "pred_distribution": [0.042, 0.092, 0.3399, 0.408, 0.1181], "max_prob": 0.408, "correct": 1.0, "latency_ms": 10.4518, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4549, 0.5451], "max_prob": 0.5451, "correct": 1.0, "latency_ms": 10.4518, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.45, 0.333333], "pred_argmax": 3, "pred_distribution": [0.053205, 0.168317, 0.387439, 0.391039], "max_prob": 0.391039, "correct": 0.0, "latency_ms": 10.4518, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.5051, 0.4949], "max_prob": 0.5051, "correct": 0.0, "latency_ms": 11.5669, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.1056, 0.1781, 0.5191, 0.1972], "max_prob": 0.5191, "correct": 1.0, "latency_ms": 11.5669, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.283333, 0.433333, 0.16, 0.023333], "pred_argmax": 1, "pred_distribution": [0.116012, 0.413941, 0.368537, 0.068707, 0.032803], "max_prob": 0.413941, "correct": 0.0, "latency_ms": 11.5669, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4486, 0.5514], "max_prob": 0.5514, "correct": 1.0, "latency_ms": 11.5669, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.4, 0.1], "pred_argmax": 2, "pred_distribution": [0.1125, 0.2639, 0.4554, 0.1682], "max_prob": 0.4554, "correct": 0.0, "latency_ms": 11.5669, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.523333, 0.476667], "pred_argmax": 0, "pred_distribution": [0.5024, 0.4976], "max_prob": 0.5024, "correct": 1.0, "latency_ms": 10.9305, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.6, 0.11], "pred_argmax": 2, "pred_distribution": [0.108, 0.2339, 0.4585, 0.1996], "max_prob": 0.4585, "correct": 1.0, "latency_ms": 10.9305, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.216667, 0.616667, 0.15], "pred_argmax": 3, "pred_distribution": [0.0309, 0.0877, 0.2966, 0.4705, 0.1143], "max_prob": 0.4705, "correct": 1.0, "latency_ms": 10.9305, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 1, "pred_distribution": [0.391, 0.609], "max_prob": 0.609, "correct": 1.0, "latency_ms": 10.9305, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0383, 0.1402, 0.3672, 0.4543], "max_prob": 0.4543, "correct": 1.0, "latency_ms": 10.9305, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4137, 0.5863], "max_prob": 0.5863, "correct": 1.0, "latency_ms": 11.1232, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.316667, 0.5, 0.163333], "pred_argmax": 2, "pred_distribution": [0.076592, 0.350765, 0.434257, 0.138386], "max_prob": 0.434257, "correct": 1.0, "latency_ms": 11.1232, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.55, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0133, 0.0531, 0.217, 0.553, 0.1636], "max_prob": 0.553, "correct": 1.0, "latency_ms": 11.1232, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3044, 0.6956], "max_prob": 0.6956, "correct": 1.0, "latency_ms": 11.1232, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.283333, 0.6], "pred_argmax": 3, "pred_distribution": [0.0129, 0.0501, 0.2141, 0.7229], "max_prob": 0.7229, "correct": 1.0, "latency_ms": 11.1232, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4185, 0.5815], "max_prob": 0.5815, "correct": 1.0, "latency_ms": 10.9181, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.55, 0.25], "pred_argmax": 2, "pred_distribution": [0.089291, 0.262574, 0.49745, 0.150685], "max_prob": 0.49745, "correct": 1.0, "latency_ms": 10.9181, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.416667, 0.156667, 0.026667], "pred_argmax": 2, "pred_distribution": [0.0521, 0.2967, 0.385, 0.1842, 0.082], "max_prob": 0.385, "correct": 1.0, "latency_ms": 10.9181, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.3055, 0.6945], "max_prob": 0.6945, "correct": 1.0, "latency_ms": 10.9181, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.383333, 0.416667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.028203, 0.09561, 0.322932, 0.553255], "max_prob": 0.553255, "correct": 0.0, "latency_ms": 10.9181, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5248, 0.4752], "max_prob": 0.5248, "correct": 1.0, "latency_ms": 11.2094, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.016667, 0.333333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.146615, 0.147315, 0.447745, 0.258326], "max_prob": 0.447745, "correct": 0.0, "latency_ms": 11.2094, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.1, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.09521, 0.407641, 0.352535, 0.10451, 0.040104], "max_prob": 0.407641, "correct": 0.0, "latency_ms": 11.2094, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.4664, 0.5336], "max_prob": 0.5336, "correct": 0.0, "latency_ms": 11.2094, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.356667, 0.426667, 0.2, 0.016667], "pred_argmax": 2, "pred_distribution": [0.124012, 0.330033, 0.358436, 0.187519], "max_prob": 0.358436, "correct": 0.0, "latency_ms": 11.2094, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4824, 0.5176], "max_prob": 0.5176, "correct": 1.0, "latency_ms": 11.1589, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.433333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.1303, 0.1821, 0.4674, 0.2202], "max_prob": 0.4674, "correct": 0.0, "latency_ms": 11.1589, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.4, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0159, 0.0787, 0.2758, 0.5081, 0.1215], "max_prob": 0.5081, "correct": 1.0, "latency_ms": 11.1589, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4115, 0.5885], "max_prob": 0.5885, "correct": 1.0, "latency_ms": 11.1589, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.18, 0.416667, 0.383333], "pred_argmax": 3, "pred_distribution": [0.038996, 0.209379, 0.353965, 0.39766], "max_prob": 0.39766, "correct": 0.0, "latency_ms": 11.1589, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3959, 0.6041], "max_prob": 0.6041, "correct": 1.0, "latency_ms": 10.461, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.726667, 0.223333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0789, 0.3718, 0.4134, 0.1359], "max_prob": 0.4134, "correct": 0.0, "latency_ms": 10.461, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.05, 0.216667, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0158, 0.0488, 0.1582, 0.4834, 0.2938], "max_prob": 0.4834, "correct": 0.0, "latency_ms": 10.461, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 1, "pred_distribution": [0.3409, 0.6591], "max_prob": 0.6591, "correct": 1.0, "latency_ms": 10.461, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.026667, 0.14, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0157, 0.0546, 0.2189, 0.7108], "max_prob": 0.7108, "correct": 1.0, "latency_ms": 10.461, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.6365, 0.3635], "max_prob": 0.6365, "correct": 0.0, "latency_ms": 12.2977, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.1, 0.633333, 0.2], "pred_argmax": 2, "pred_distribution": [0.1622, 0.1324, 0.4064, 0.299], "max_prob": 0.4064, "correct": 1.0, "latency_ms": 12.2977, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.183333, 0.666667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0719, 0.2138, 0.2805, 0.3739, 0.0599], "max_prob": 0.3739, "correct": 1.0, "latency_ms": 12.2977, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.532, 0.468], "max_prob": 0.532, "correct": 0.0, "latency_ms": 12.2977, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.483333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0886, 0.3349, 0.3659, 0.2106], "max_prob": 0.3659, "correct": 1.0, "latency_ms": 12.2977, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4443, 0.5557], "max_prob": 0.5557, "correct": 1.0, "latency_ms": 10.4206, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.112011, 0.177118, 0.50155, 0.209321], "max_prob": 0.50155, "correct": 1.0, "latency_ms": 10.4206, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.233333, 0.5, 0.15, 0.05], "pred_argmax": 1, "pred_distribution": [0.1305, 0.3783, 0.3502, 0.094, 0.047], "max_prob": 0.3783, "correct": 0.0, "latency_ms": 10.4206, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.387, 0.613], "max_prob": 0.613, "correct": 1.0, "latency_ms": 10.4206, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.5, 0.233333], "pred_argmax": 2, "pred_distribution": [0.113211, 0.248725, 0.393739, 0.244324], "max_prob": 0.393739, "correct": 1.0, "latency_ms": 10.4206, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.404, 0.596], "max_prob": 0.596, "correct": 1.0, "latency_ms": 10.4958, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.25, 0.616667, 0.103333], "pred_argmax": 2, "pred_distribution": [0.0868, 0.3022, 0.458, 0.153], "max_prob": 0.458, "correct": 1.0, "latency_ms": 10.4958, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.013333, 0.036667, 0.266667, 0.566667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0141, 0.0544, 0.2216, 0.5252, 0.1847], "max_prob": 0.5252, "correct": 1.0, "latency_ms": 10.4958, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.3155, 0.6845], "max_prob": 0.6845, "correct": 1.0, "latency_ms": 10.4958, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0153, 0.0594, 0.2124, 0.7129], "max_prob": 0.7129, "correct": 1.0, "latency_ms": 10.4958, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 0, "pred_distribution": [0.5498, 0.4502], "max_prob": 0.5498, "correct": 1.0, "latency_ms": 10.785, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.04, 0.426667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.1619, 0.1857, 0.4327, 0.2197], "max_prob": 0.4327, "correct": 1.0, "latency_ms": 10.785, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.466667, 0.2, 0.05], "pred_argmax": 2, "pred_distribution": [0.067, 0.172, 0.4561, 0.2418, 0.0631], "max_prob": 0.4561, "correct": 1.0, "latency_ms": 10.785, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.3807, 0.6193], "max_prob": 0.6193, "correct": 0.0, "latency_ms": 10.785, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.25, 0.483333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.0683, 0.2584, 0.4314, 0.2419], "max_prob": 0.4314, "correct": 1.0, "latency_ms": 10.785, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5697, 0.4303], "max_prob": 0.5697, "correct": 0.0, "latency_ms": 10.1592, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.65, 0.183333], "pred_argmax": 2, "pred_distribution": [0.135386, 0.225177, 0.40356, 0.235876], "max_prob": 0.40356, "correct": 1.0, "latency_ms": 10.1592, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.04, 0.133333, 0.6, 0.216667], "pred_argmax": 3, "pred_distribution": [0.0212, 0.0565, 0.1809, 0.5727, 0.1687], "max_prob": 0.5727, "correct": 1.0, "latency_ms": 10.1592, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.5455, 0.4545], "max_prob": 0.5455, "correct": 0.0, "latency_ms": 10.1592, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.333333, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0407, 0.154, 0.3006, 0.5047], "max_prob": 0.5047, "correct": 1.0, "latency_ms": 10.1592, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5152, 0.4848], "max_prob": 0.5152, "correct": 1.0, "latency_ms": 10.3524, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.056667, 0.06, 0.533333, 0.35], "pred_argmax": 2, "pred_distribution": [0.122, 0.2095, 0.4658, 0.2027], "max_prob": 0.4658, "correct": 1.0, "latency_ms": 10.3524, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.15, 0.433333, 0.333333, 0.08, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0725, 0.2326, 0.4585, 0.1761, 0.0603], "max_prob": 0.4585, "correct": 0.0, "latency_ms": 10.3524, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4633, 0.5367], "max_prob": 0.5367, "correct": 0.0, "latency_ms": 10.3524, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.45, 0.133333], "pred_argmax": 3, "pred_distribution": [0.059306, 0.191619, 0.367237, 0.381838], "max_prob": 0.381838, "correct": 0.0, "latency_ms": 10.3524, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4137, 0.5863], "max_prob": 0.5863, "correct": 1.0, "latency_ms": 10.7513, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.266667, 0.056667], "pred_argmax": 2, "pred_distribution": [0.0716, 0.3534, 0.4434, 0.1316], "max_prob": 0.4434, "correct": 0.0, "latency_ms": 10.7513, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.1, 0.5, 0.366667], "pred_argmax": 3, "pred_distribution": [0.0217, 0.0578, 0.2032, 0.4851, 0.2322], "max_prob": 0.4851, "correct": 1.0, "latency_ms": 10.7513, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.3121, 0.6879], "max_prob": 0.6879, "correct": 1.0, "latency_ms": 10.7513, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.166667, 0.766667], "pred_argmax": 3, "pred_distribution": [0.015802, 0.047505, 0.209321, 0.727373], "max_prob": 0.727373, "correct": 1.0, "latency_ms": 10.7513, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4663, 0.5337], "max_prob": 0.5337, "correct": 0.0, "latency_ms": 10.6213, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.115088, 0.224278, 0.466053, 0.194581], "max_prob": 0.466053, "correct": 1.0, "latency_ms": 10.6213, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.1, 0.466667, 0.35, 0.07, 0.013333], "pred_argmax": 2, "pred_distribution": [0.0475, 0.2193, 0.347, 0.3324, 0.0538], "max_prob": 0.347, "correct": 0.0, "latency_ms": 10.6213, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.353, 0.647], "max_prob": 0.647, "correct": 1.0, "latency_ms": 10.6213, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.466667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.0339, 0.1382, 0.3994, 0.4285], "max_prob": 0.4285, "correct": 0.0, "latency_ms": 10.6213, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5167, 0.4833], "max_prob": 0.5167, "correct": 1.0, "latency_ms": 12.1743, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.073333, 0.6, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1219, 0.233, 0.4263, 0.2188], "max_prob": 0.4263, "correct": 1.0, "latency_ms": 12.1743, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.066667, 0.29, 0.516667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.019, 0.0728, 0.2411, 0.534, 0.1331], "max_prob": 0.534, "correct": 1.0, "latency_ms": 12.1743, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4993, 0.5007], "max_prob": 0.5007, "correct": 0.0, "latency_ms": 12.1743, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.533333, 0.2], "pred_argmax": 3, "pred_distribution": [0.0296, 0.1212, 0.3173, 0.5319], "max_prob": 0.5319, "correct": 0.0, "latency_ms": 12.1743, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5361, 0.4639], "max_prob": 0.5361, "correct": 0.0, "latency_ms": 11.6342, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.073333, 0.733333, 0.15], "pred_argmax": 2, "pred_distribution": [0.127713, 0.158316, 0.461246, 0.252725], "max_prob": 0.461246, "correct": 1.0, "latency_ms": 11.6342, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.166667, 0.683333, 0.1], "pred_argmax": 3, "pred_distribution": [0.064, 0.1648, 0.2434, 0.4326, 0.0952], "max_prob": 0.4326, "correct": 1.0, "latency_ms": 11.6342, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4641, 0.5359], "max_prob": 0.5359, "correct": 1.0, "latency_ms": 11.6342, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.283333, 0.616667], "pred_argmax": 2, "pred_distribution": [0.0826, 0.2507, 0.3673, 0.2994], "max_prob": 0.3673, "correct": 0.0, "latency_ms": 11.6342, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.4877, 0.5123], "max_prob": 0.5123, "correct": 0.0, "latency_ms": 11.2877, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.65, 0.15], "pred_argmax": 2, "pred_distribution": [0.0912, 0.2698, 0.4693, 0.1697], "max_prob": 0.4693, "correct": 1.0, "latency_ms": 11.2877, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.416667, 0.45, 0.05], "pred_argmax": 3, "pred_distribution": [0.0184, 0.0699, 0.2688, 0.4771, 0.1658], "max_prob": 0.4771, "correct": 1.0, "latency_ms": 11.2877, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3481, 0.6519], "max_prob": 0.6519, "correct": 1.0, "latency_ms": 11.2877, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 3, "pred_distribution": [0.0205, 0.0786, 0.2682, 0.6327], "max_prob": 0.6327, "correct": 1.0, "latency_ms": 11.2877, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5982, 0.4018], "max_prob": 0.5982, "correct": 1.0, "latency_ms": 11.2499, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.066667, 0.433333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.1986, 0.1304, 0.4164, 0.2546], "max_prob": 0.4164, "correct": 1.0, "latency_ms": 11.2499, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.066667, 0.45, 0.283333, 0.166667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0589, 0.2151, 0.3361, 0.3215, 0.0684], "max_prob": 0.3361, "correct": 0.0, "latency_ms": 11.2499, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.5505, 0.4495], "max_prob": 0.5505, "correct": 1.0, "latency_ms": 11.2499, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.3, 0.083333], "pred_argmax": 2, "pred_distribution": [0.075, 0.3191, 0.3905, 0.2154], "max_prob": 0.3905, "correct": 0.0, "latency_ms": 11.2499, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5955, 0.4045], "max_prob": 0.5955, "correct": 1.0, "latency_ms": 10.2835, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.05, 0.416667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.1967, 0.1464, 0.3866, 0.2703], "max_prob": 0.3866, "correct": 1.0, "latency_ms": 10.2835, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.073333, 0.35, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.022, 0.0778, 0.2887, 0.4709, 0.1406], "max_prob": 0.4709, "correct": 1.0, "latency_ms": 10.2835, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5532, 0.4468], "max_prob": 0.5532, "correct": 1.0, "latency_ms": 10.2835, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.533333, 0.2], "pred_argmax": 2, "pred_distribution": [0.058606, 0.186119, 0.377638, 0.377638], "max_prob": 0.377638, "correct": 1.0, "latency_ms": 10.2835, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5746, 0.4254], "max_prob": 0.5746, "correct": 1.0, "latency_ms": 9.7026, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.166667, 0.033333, 0.35, 0.45], "pred_argmax": 2, "pred_distribution": [0.184018, 0.137114, 0.39624, 0.282628], "max_prob": 0.39624, "correct": 0.0, "latency_ms": 9.7026, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.333333, 0.466667, 0.1, 0.016667], "pred_argmax": 2, "pred_distribution": [0.088191, 0.278672, 0.469653, 0.117388, 0.046095], "max_prob": 0.469653, "correct": 1.0, "latency_ms": 9.7026, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5257, 0.4743], "max_prob": 0.5257, "correct": 1.0, "latency_ms": 9.7026, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.35, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1017, 0.388, 0.3671, 0.1432], "max_prob": 0.388, "correct": 1.0, "latency_ms": 9.7026, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5026, 0.4974], "max_prob": 0.5026, "correct": 0.0, "latency_ms": 9.6884, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0816, 0.2664, 0.4843, 0.1677], "max_prob": 0.4843, "correct": 1.0, "latency_ms": 9.6884, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.466667, 0.166667], "pred_argmax": 4, "pred_distribution": [0.0119, 0.0435, 0.1258, 0.3112, 0.5076], "max_prob": 0.5076, "correct": 0.0, "latency_ms": 9.6884, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3922, 0.6078], "max_prob": 0.6078, "correct": 1.0, "latency_ms": 9.6884, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 3, "pred_distribution": [0.018402, 0.10081, 0.224922, 0.655866], "max_prob": 0.655866, "correct": 1.0, "latency_ms": 9.6884, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5049, 0.4951], "max_prob": 0.5049, "correct": 0.0, "latency_ms": 10.3194, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.666667, 0.266667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.097, 0.3432, 0.4061, 0.1537], "max_prob": 0.4061, "correct": 0.0, "latency_ms": 10.3194, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.183333, 0.35, 0.433333], "pred_argmax": 4, "pred_distribution": [0.012, 0.0383, 0.1212, 0.2931, 0.5354], "max_prob": 0.5354, "correct": 1.0, "latency_ms": 10.3194, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.343, 0.657], "max_prob": 0.657, "correct": 1.0, "latency_ms": 10.3194, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.183333, 0.75], "pred_argmax": 3, "pred_distribution": [0.0279, 0.1019, 0.2986, 0.5716], "max_prob": 0.5716, "correct": 1.0, "latency_ms": 10.3194, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.6906, 0.3094], "max_prob": 0.6906, "correct": 1.0, "latency_ms": 11.876, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.033333, 0.166667, 0.45], "pred_argmax": 0, "pred_distribution": [0.364936, 0.10271, 0.250325, 0.282028], "max_prob": 0.364936, "correct": 0.0, "latency_ms": 11.876, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.416667, 0.4, 0.1, 0.0], "pred_argmax": 2, "pred_distribution": [0.1592, 0.2941, 0.4085, 0.1071, 0.0311], "max_prob": 0.4085, "correct": 0.0, "latency_ms": 11.876, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.6743, 0.3257], "max_prob": 0.6743, "correct": 1.0, "latency_ms": 11.876, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.616667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1475, 0.4488, 0.3242, 0.0795], "max_prob": 0.4488, "correct": 1.0, "latency_ms": 11.876, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.3837, 0.6163], "max_prob": 0.6163, "correct": 1.0, "latency_ms": 10.7462, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.6, 0.35, 0.046667], "pred_argmax": 2, "pred_distribution": [0.0837, 0.3587, 0.4281, 0.1295], "max_prob": 0.4281, "correct": 0.0, "latency_ms": 10.7462, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.566667, 0.316667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.027103, 0.087609, 0.371537, 0.363536, 0.150215], "max_prob": 0.371537, "correct": 1.0, "latency_ms": 10.7462, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.2808, 0.7192], "max_prob": 0.7192, "correct": 1.0, "latency_ms": 10.7462, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.126667, 0.866667], "pred_argmax": 3, "pred_distribution": [0.016202, 0.063906, 0.221022, 0.69887], "max_prob": 0.69887, "correct": 1.0, "latency_ms": 10.7462, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.606667, 0.393333], "pred_argmax": 0, "pred_distribution": [0.599, 0.401], "max_prob": 0.599, "correct": 1.0, "latency_ms": 11.2724, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.066667, 0.45, 0.376667], "pred_argmax": 2, "pred_distribution": [0.2566, 0.132, 0.3543, 0.2571], "max_prob": 0.3543, "correct": 1.0, "latency_ms": 11.2724, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.053333, 0.233333, 0.533333, 0.163333], "pred_argmax": 3, "pred_distribution": [0.0364, 0.1074, 0.3162, 0.4313, 0.1087], "max_prob": 0.4313, "correct": 1.0, "latency_ms": 11.2724, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.5916, 0.4084], "max_prob": 0.5916, "correct": 1.0, "latency_ms": 11.2724, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.106667, 0.433333, 0.43], "pred_argmax": 2, "pred_distribution": [0.058306, 0.244124, 0.369437, 0.328133], "max_prob": 0.369437, "correct": 1.0, "latency_ms": 11.2724, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4557, 0.5443], "max_prob": 0.5443, "correct": 1.0, "latency_ms": 11.071, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.126667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1149, 0.2092, 0.4743, 0.2016], "max_prob": 0.4743, "correct": 1.0, "latency_ms": 11.071, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.316667, 0.483333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.016798, 0.065493, 0.258074, 0.530647, 0.128987], "max_prob": 0.530647, "correct": 1.0, "latency_ms": 11.071, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.3958, 0.6042], "max_prob": 0.6042, "correct": 1.0, "latency_ms": 11.071, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.433333, 0.316667], "pred_argmax": 3, "pred_distribution": [0.0358, 0.119, 0.3412, 0.504], "max_prob": 0.504, "correct": 0.0, "latency_ms": 11.071, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 1, "pred_distribution": [0.4487, 0.5513], "max_prob": 0.5513, "correct": 1.0, "latency_ms": 11.2058, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.123333, 0.586667, 0.25], "pred_argmax": 2, "pred_distribution": [0.1021, 0.2685, 0.4559, 0.1735], "max_prob": 0.4559, "correct": 1.0, "latency_ms": 11.2058, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.266667, 0.616667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.016702, 0.064406, 0.233023, 0.553255, 0.132613], "max_prob": 0.553255, "correct": 1.0, "latency_ms": 11.2058, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 1, "pred_distribution": [0.408, 0.592], "max_prob": 0.592, "correct": 1.0, "latency_ms": 11.2058, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.116667, 0.35, 0.483333], "pred_argmax": 3, "pred_distribution": [0.0314, 0.1148, 0.3349, 0.5189], "max_prob": 0.5189, "correct": 1.0, "latency_ms": 11.2058, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4913, 0.5087], "max_prob": 0.5087, "correct": 1.0, "latency_ms": 10.3829, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.111689, 0.20158, 0.481852, 0.20488], "max_prob": 0.481852, "correct": 1.0, "latency_ms": 10.3829, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.316667, 0.55, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0514, 0.1785, 0.4889, 0.2092, 0.072], "max_prob": 0.4889, "correct": 1.0, "latency_ms": 10.3829, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4249, 0.5751], "max_prob": 0.5751, "correct": 1.0, "latency_ms": 10.3829, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.516667, 0.183333], "pred_argmax": 3, "pred_distribution": [0.0302, 0.1298, 0.385, 0.455], "max_prob": 0.455, "correct": 0.0, "latency_ms": 10.3829, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5204, 0.4796], "max_prob": 0.5204, "correct": 1.0, "latency_ms": 10.715, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.14, 0.208, 0.4183, 0.2337], "max_prob": 0.4183, "correct": 1.0, "latency_ms": 10.715, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.15, 0.65, 0.166667], "pred_argmax": 3, "pred_distribution": [0.0125, 0.0499, 0.156, 0.5377, 0.2439], "max_prob": 0.5377, "correct": 1.0, "latency_ms": 10.715, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4656, 0.5344], "max_prob": 0.5344, "correct": 1.0, "latency_ms": 10.715, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 3, "pred_distribution": [0.0235, 0.1019, 0.2699, 0.6047], "max_prob": 0.6047, "correct": 1.0, "latency_ms": 10.715, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5415, 0.4585], "max_prob": 0.5415, "correct": 1.0, "latency_ms": 10.9933, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.066667, 0.4, 0.4], "pred_argmax": 2, "pred_distribution": [0.1279, 0.1741, 0.4715, 0.2265], "max_prob": 0.4715, "correct": 0.0, "latency_ms": 10.9933, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.266667, 0.466667, 0.216667, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.116, 0.4251, 0.3248, 0.1009, 0.0332], "max_prob": 0.4251, "correct": 1.0, "latency_ms": 10.9933, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 1, "pred_distribution": [0.4366, 0.5634], "max_prob": 0.5634, "correct": 0.0, "latency_ms": 10.9933, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.533333, 0.283333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0847, 0.296, 0.4372, 0.1821], "max_prob": 0.4372, "correct": 0.0, "latency_ms": 10.9933, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.726667, 0.273333], "pred_argmax": 0, "pred_distribution": [0.6841, 0.3159], "max_prob": 0.6841, "correct": 1.0, "latency_ms": 11.2324, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.126667, 0.04, 0.46, 0.373333], "pred_argmax": 0, "pred_distribution": [0.3562, 0.1146, 0.2118, 0.3174], "max_prob": 0.3562, "correct": 0.0, "latency_ms": 11.2324, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.026667, 0.073333, 0.293333, 0.5, 0.106667], "pred_argmax": 3, "pred_distribution": [0.0639, 0.1201, 0.3389, 0.3977, 0.0794], "max_prob": 0.3977, "correct": 1.0, "latency_ms": 11.2324, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.6829, 0.3171], "max_prob": 0.6829, "correct": 1.0, "latency_ms": 11.2324, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.4, 0.233333], "pred_argmax": 1, "pred_distribution": [0.1089, 0.3637, 0.3611, 0.1663], "max_prob": 0.3637, "correct": 0.0, "latency_ms": 11.2324, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4493, 0.5507], "max_prob": 0.5507, "correct": 1.0, "latency_ms": 11.9836, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.266667, 0.06], "pred_argmax": 2, "pred_distribution": [0.1173, 0.3119, 0.4058, 0.165], "max_prob": 0.4058, "correct": 0.0, "latency_ms": 11.9836, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.116667, 0.4, 0.45], "pred_argmax": 4, "pred_distribution": [0.012799, 0.040596, 0.116288, 0.29847, 0.531847], "max_prob": 0.531847, "correct": 1.0, "latency_ms": 11.9836, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.3435, 0.6565], "max_prob": 0.6565, "correct": 1.0, "latency_ms": 11.9836, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.063333, 0.2, 0.733333], "pred_argmax": 3, "pred_distribution": [0.026503, 0.108811, 0.256526, 0.608161], "max_prob": 0.608161, "correct": 1.0, "latency_ms": 11.9836, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5106, 0.4894], "max_prob": 0.5106, "correct": 1.0, "latency_ms": 11.4439, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.6, 0.25], "pred_argmax": 2, "pred_distribution": [0.1319, 0.1944, 0.4314, 0.2423], "max_prob": 0.4314, "correct": 1.0, "latency_ms": 11.4439, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.133333, 0.4, 0.376667, 0.05], "pred_argmax": 3, "pred_distribution": [0.049805, 0.158816, 0.317732, 0.390739, 0.082908], "max_prob": 0.390739, "correct": 0.0, "latency_ms": 11.4439, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4225, 0.5775], "max_prob": 0.5775, "correct": 1.0, "latency_ms": 11.4439, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.55, 0.266667], "pred_argmax": 2, "pred_distribution": [0.094991, 0.229977, 0.39916, 0.275872], "max_prob": 0.39916, "correct": 1.0, "latency_ms": 11.4439, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4004, 0.5996], "max_prob": 0.5996, "correct": 1.0, "latency_ms": 11.409, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.383333, 0.533333, 0.08], "pred_argmax": 2, "pred_distribution": [0.0865, 0.3617, 0.4164, 0.1354], "max_prob": 0.4164, "correct": 1.0, "latency_ms": 11.409, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.116667, 0.283333, 0.566667], "pred_argmax": 4, "pred_distribution": [0.0082, 0.0246, 0.0996, 0.3627, 0.5049], "max_prob": 0.5049, "correct": 1.0, "latency_ms": 11.409, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.3124, 0.6876], "max_prob": 0.6876, "correct": 1.0, "latency_ms": 11.409, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.226667, 0.7], "pred_argmax": 3, "pred_distribution": [0.0142, 0.0645, 0.1782, 0.7431], "max_prob": 0.7431, "correct": 1.0, "latency_ms": 11.409, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.6867, 0.3133], "max_prob": 0.6867, "correct": 1.0, "latency_ms": 11.1384, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.066667, 0.466667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.3428, 0.1131, 0.2495, 0.2946], "max_prob": 0.3428, "correct": 0.0, "latency_ms": 11.1384, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.26, 0.04, 0.183333, 0.333333, 0.183333], "pred_argmax": 3, "pred_distribution": [0.054895, 0.10299, 0.281072, 0.331167, 0.229877], "max_prob": 0.331167, "correct": 1.0, "latency_ms": 11.1384, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.6224, 0.3776], "max_prob": 0.6224, "correct": 1.0, "latency_ms": 11.1384, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.276667, 0.131667, 0.325, 0.266667], "pred_argmax": 1, "pred_distribution": [0.080592, 0.440056, 0.293071, 0.186281], "max_prob": 0.440056, "correct": 0.0, "latency_ms": 11.1384, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.6688, 0.3312], "max_prob": 0.6688, "correct": 0.0, "latency_ms": 10.6872, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.08, 0.076667, 0.603333, 0.24], "pred_argmax": 2, "pred_distribution": [0.308269, 0.09599, 0.317668, 0.278072], "max_prob": 0.317668, "correct": 1.0, "latency_ms": 10.6872, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.173333, 0.516667, 0.223333, 0.036667], "pred_argmax": 2, "pred_distribution": [0.123412, 0.259426, 0.456446, 0.120712, 0.040004], "max_prob": 0.456446, "correct": 1.0, "latency_ms": 10.6872, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.6638, 0.3362], "max_prob": 0.6638, "correct": 0.0, "latency_ms": 10.6872, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.046667, 0.256667, 0.51, 0.186667], "pred_argmax": 1, "pred_distribution": [0.1192, 0.4547, 0.333, 0.0931], "max_prob": 0.4547, "correct": 0.0, "latency_ms": 10.6872, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5015, 0.4985], "max_prob": 0.5015, "correct": 1.0, "latency_ms": 11.2882, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.131013, 0.209621, 0.463646, 0.19572], "max_prob": 0.463646, "correct": 1.0, "latency_ms": 11.2882, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.566667, 0.1], "pred_argmax": 3, "pred_distribution": [0.021502, 0.071607, 0.260626, 0.525953, 0.120312], "max_prob": 0.525953, "correct": 1.0, "latency_ms": 11.2882, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.3893, 0.6107], "max_prob": 0.6107, "correct": 1.0, "latency_ms": 11.2882, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0247, 0.1114, 0.2931, 0.5708], "max_prob": 0.5708, "correct": 1.0, "latency_ms": 11.2882, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.4185, 0.5815], "max_prob": 0.5815, "correct": 1.0, "latency_ms": 10.6141, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.433333, 0.5, 0.046667], "pred_argmax": 2, "pred_distribution": [0.0923, 0.2608, 0.4888, 0.1581], "max_prob": 0.4888, "correct": 1.0, "latency_ms": 10.6141, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.4, 0.216667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0807, 0.2769, 0.3661, 0.1935, 0.0828], "max_prob": 0.3661, "correct": 1.0, "latency_ms": 10.6141, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333], "pred_argmax": 1, "pred_distribution": [0.3074, 0.6926], "max_prob": 0.6926, "correct": 1.0, "latency_ms": 10.6141, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.366667, 0.533333], "pred_argmax": 3, "pred_distribution": [0.0419, 0.1217, 0.3598, 0.4766], "max_prob": 0.4766, "correct": 1.0, "latency_ms": 10.6141, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3961, 0.6039], "max_prob": 0.6039, "correct": 1.0, "latency_ms": 10.4513, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.283333, 0.04], "pred_argmax": 2, "pred_distribution": [0.0868, 0.3044, 0.4646, 0.1442], "max_prob": 0.4646, "correct": 0.0, "latency_ms": 10.4513, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.006667, 0.056667, 0.25, 0.683333], "pred_argmax": 4, "pred_distribution": [0.0097, 0.0277, 0.0903, 0.384, 0.4883], "max_prob": 0.4883, "correct": 1.0, "latency_ms": 10.4513, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.3049, 0.6951], "max_prob": 0.6951, "correct": 1.0, "latency_ms": 10.4513, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.133333, 0.8], "pred_argmax": 3, "pred_distribution": [0.0159, 0.0583, 0.1877, 0.7381], "max_prob": 0.7381, "correct": 1.0, "latency_ms": 10.4513, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 0, "pred_distribution": [0.6035, 0.3965], "max_prob": 0.6035, "correct": 1.0, "latency_ms": 9.5066, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.05, 0.366667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.2213, 0.1121, 0.3765, 0.2901], "max_prob": 0.3765, "correct": 0.0, "latency_ms": 9.5066, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.2, 0.483333, 0.266667, 0.04, 0.01], "pred_argmax": 1, "pred_distribution": [0.2123, 0.4357, 0.2555, 0.0719, 0.0246], "max_prob": 0.4357, "correct": 1.0, "latency_ms": 9.5066, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5961, 0.4039], "max_prob": 0.5961, "correct": 1.0, "latency_ms": 9.5066, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.333333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1331, 0.4412, 0.34, 0.0857], "max_prob": 0.4412, "correct": 1.0, "latency_ms": 9.5066, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3924, 0.6076], "max_prob": 0.6076, "correct": 1.0, "latency_ms": 11.1296, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.55, 0.316667, 0.096667], "pred_argmax": 2, "pred_distribution": [0.0822, 0.3328, 0.4332, 0.1518], "max_prob": 0.4332, "correct": 0.0, "latency_ms": 11.1296, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.1, 0.3, 0.566667], "pred_argmax": 4, "pred_distribution": [0.0087, 0.0344, 0.0986, 0.4007, 0.4576], "max_prob": 0.4576, "correct": 1.0, "latency_ms": 11.1296, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.334, 0.666], "max_prob": 0.666, "correct": 1.0, "latency_ms": 11.1296, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.086667, 0.233333, 0.65], "pred_argmax": 3, "pred_distribution": [0.0142, 0.0609, 0.1924, 0.7325], "max_prob": 0.7325, "correct": 1.0, "latency_ms": 11.1296, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5556, 0.4444], "max_prob": 0.5556, "correct": 1.0, "latency_ms": 9.6303, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.05, 0.533333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.186781, 0.155384, 0.388261, 0.269573], "max_prob": 0.388261, "correct": 1.0, "latency_ms": 9.6303, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.05, 0.166667, 0.366667, 0.383333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.0493, 0.1458, 0.2679, 0.432, 0.105], "max_prob": 0.432, "correct": 1.0, "latency_ms": 9.6303, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5274, 0.4726], "max_prob": 0.5274, "correct": 1.0, "latency_ms": 9.6303, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.35, 0.433333, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0713, 0.2118, 0.4317, 0.2852], "max_prob": 0.4317, "correct": 1.0, "latency_ms": 9.6303, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5173, 0.4827], "max_prob": 0.5173, "correct": 1.0, "latency_ms": 10.292, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.7, 0.166667], "pred_argmax": 2, "pred_distribution": [0.1564, 0.1396, 0.4581, 0.2459], "max_prob": 0.4581, "correct": 1.0, "latency_ms": 10.292, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.25, 0.516667, 0.15], "pred_argmax": 4, "pred_distribution": [0.028, 0.0707, 0.2008, 0.3497, 0.3508], "max_prob": 0.3508, "correct": 0.0, "latency_ms": 10.292, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4876, 0.5124], "max_prob": 0.5124, "correct": 0.0, "latency_ms": 10.292, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.35, 0.483333], "pred_argmax": 2, "pred_distribution": [0.0488, 0.2516, 0.3596, 0.34], "max_prob": 0.3596, "correct": 0.0, "latency_ms": 10.292, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 0, "pred_distribution": [0.672, 0.328], "max_prob": 0.672, "correct": 1.0, "latency_ms": 10.7382, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.19, 0.043333, 0.483333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.2376, 0.1262, 0.3509, 0.2853], "max_prob": 0.3509, "correct": 1.0, "latency_ms": 10.7382, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.023333, 0.06, 0.133333, 0.35, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0246, 0.0498, 0.1455, 0.4337, 0.3464], "max_prob": 0.4337, "correct": 0.0, "latency_ms": 10.7382, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.6216, 0.3784], "max_prob": 0.6216, "correct": 1.0, "latency_ms": 10.7382, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.16, 0.366667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.1049, 0.374, 0.2929, 0.2282], "max_prob": 0.374, "correct": 0.0, "latency_ms": 10.7382, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5114, 0.4886], "max_prob": 0.5114, "correct": 0.0, "latency_ms": 10.7529, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.633333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.149485, 0.155984, 0.448455, 0.246075], "max_prob": 0.448455, "correct": 1.0, "latency_ms": 10.7529, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 3, "pred_distribution": [0.031003, 0.079908, 0.225223, 0.559556, 0.10431], "max_prob": 0.559556, "correct": 1.0, "latency_ms": 10.7529, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4828, 0.5172], "max_prob": 0.5172, "correct": 1.0, "latency_ms": 10.7529, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.5, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0668, 0.239, 0.3632, 0.331], "max_prob": 0.3632, "correct": 1.0, "latency_ms": 10.7529, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.4758, 0.5242], "max_prob": 0.5242, "correct": 1.0, "latency_ms": 10.6806, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.333333, 0.583333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.148085, 0.230677, 0.423258, 0.19798], "max_prob": 0.423258, "correct": 1.0, "latency_ms": 10.6806, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.24, 0.493333, 0.233333], "pred_argmax": 1, "pred_distribution": [0.106989, 0.347765, 0.347765, 0.124988, 0.072493], "max_prob": 0.347765, "correct": 0.0, "latency_ms": 10.6806, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.173333, 0.826667], "pred_argmax": 1, "pred_distribution": [0.4635, 0.5365], "max_prob": 0.5365, "correct": 1.0, "latency_ms": 10.6806, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 2, "pred_distribution": [0.0938, 0.2777, 0.419, 0.2095], "max_prob": 0.419, "correct": 0.0, "latency_ms": 10.6806, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.555, 0.445], "max_prob": 0.555, "correct": 0.0, "latency_ms": 9.7883, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.1729, 0.1445, 0.4343, 0.2483], "max_prob": 0.4343, "correct": 1.0, "latency_ms": 9.7883, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.02, 0.1, 0.483333, 0.35, 0.046667], "pred_argmax": 2, "pred_distribution": [0.09711, 0.215522, 0.479948, 0.161616, 0.045805], "max_prob": 0.479948, "correct": 1.0, "latency_ms": 9.7883, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4555, 0.5445], "max_prob": 0.5445, "correct": 1.0, "latency_ms": 9.7883, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.45, 0.283333], "pred_argmax": 2, "pred_distribution": [0.0625, 0.2604, 0.4168, 0.2603], "max_prob": 0.4168, "correct": 1.0, "latency_ms": 9.7883, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.213333, 0.786667], "pred_argmax": 1, "pred_distribution": [0.3661, 0.6339], "max_prob": 0.6339, "correct": 1.0, "latency_ms": 10.0522, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.6, 0.15], "pred_argmax": 2, "pred_distribution": [0.0778, 0.3595, 0.4311, 0.1316], "max_prob": 0.4311, "correct": 1.0, "latency_ms": 10.0522, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.266667, 0.55, 0.133333], "pred_argmax": 3, "pred_distribution": [0.0093, 0.0356, 0.1707, 0.5412, 0.2432], "max_prob": 0.5412, "correct": 1.0, "latency_ms": 10.0522, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.2948, 0.7052], "max_prob": 0.7052, "correct": 1.0, "latency_ms": 10.0522, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.113333, 0.316667, 0.55], "pred_argmax": 3, "pred_distribution": [0.0142, 0.0486, 0.2092, 0.728], "max_prob": 0.728, "correct": 1.0, "latency_ms": 10.0522, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4638, 0.5362], "max_prob": 0.5362, "correct": 0.0, "latency_ms": 9.659, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.516667, 0.333333], "pred_argmax": 2, "pred_distribution": [0.1291, 0.1567, 0.4928, 0.2214], "max_prob": 0.4928, "correct": 1.0, "latency_ms": 9.659, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.043333, 0.166667, 0.65, 0.133333, 0.006667], "pred_argmax": 2, "pred_distribution": [0.0505, 0.1647, 0.4349, 0.2693, 0.0806], "max_prob": 0.4349, "correct": 1.0, "latency_ms": 9.659, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.373, 0.627], "max_prob": 0.627, "correct": 1.0, "latency_ms": 9.659, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 2, "pred_distribution": [0.0475, 0.1972, 0.4661, 0.2892], "max_prob": 0.4661, "correct": 1.0, "latency_ms": 9.659, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.4144, 0.5856], "max_prob": 0.5856, "correct": 1.0, "latency_ms": 10.9399, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.566667, 0.35, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0833, 0.2755, 0.4784, 0.1628], "max_prob": 0.4784, "correct": 0.0, "latency_ms": 10.9399, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.55, 0.266667], "pred_argmax": 3, "pred_distribution": [0.022702, 0.071207, 0.230223, 0.490049, 0.185819], "max_prob": 0.490049, "correct": 1.0, "latency_ms": 10.9399, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.3121, 0.6879], "max_prob": 0.6879, "correct": 1.0, "latency_ms": 10.9399, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.183333, 0.766667], "pred_argmax": 3, "pred_distribution": [0.0152, 0.0507, 0.2238, 0.7103], "max_prob": 0.7103, "correct": 1.0, "latency_ms": 10.9399, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4817, 0.5183], "max_prob": 0.5183, "correct": 1.0, "latency_ms": 12.0682, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.166667, 0.616667, 0.166667], "pred_argmax": 2, "pred_distribution": [0.111489, 0.208879, 0.489351, 0.190281], "max_prob": 0.489351, "correct": 1.0, "latency_ms": 12.0682, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.35, 0.45, 0.1], "pred_argmax": 2, "pred_distribution": [0.038904, 0.152515, 0.410641, 0.325433, 0.072507], "max_prob": 0.410641, "correct": 0.0, "latency_ms": 12.0682, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3809, 0.6191], "max_prob": 0.6191, "correct": 1.0, "latency_ms": 12.0682, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.383333, 0.483333], "pred_argmax": 3, "pred_distribution": [0.04, 0.1293, 0.3377, 0.493], "max_prob": 0.493, "correct": 1.0, "latency_ms": 12.0682, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4648, 0.5352], "max_prob": 0.5352, "correct": 1.0, "latency_ms": 11.1245, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.366667, 0.533333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.1442, 0.2495, 0.4221, 0.1842], "max_prob": 0.4221, "correct": 1.0, "latency_ms": 11.1245, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 3, "pred_distribution": [0.0165, 0.0702, 0.2837, 0.473, 0.1566], "max_prob": 0.473, "correct": 1.0, "latency_ms": 11.1245, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.3791, 0.6209], "max_prob": 0.6209, "correct": 1.0, "latency_ms": 11.1245, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.06, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0251, 0.1034, 0.2878, 0.5837], "max_prob": 0.5837, "correct": 1.0, "latency_ms": 11.1245, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4877, 0.5123], "max_prob": 0.5123, "correct": 1.0, "latency_ms": 11.1732, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.333333, 0.5, 0.133333], "pred_argmax": 2, "pred_distribution": [0.115612, 0.19532, 0.472447, 0.216622], "max_prob": 0.472447, "correct": 1.0, "latency_ms": 11.1732, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.333333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.093291, 0.317668, 0.406459, 0.137186, 0.045395], "max_prob": 0.406459, "correct": 1.0, "latency_ms": 11.1732, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.383, 0.617], "max_prob": 0.617, "correct": 1.0, "latency_ms": 11.1732, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 2, "pred_distribution": [0.1219, 0.2357, 0.4233, 0.2191], "max_prob": 0.4233, "correct": 0.0, "latency_ms": 11.1732, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5711, 0.4289], "max_prob": 0.5711, "correct": 1.0, "latency_ms": 11.1993, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.65, 0.166667], "pred_argmax": 2, "pred_distribution": [0.1293, 0.1899, 0.4499, 0.2309], "max_prob": 0.4499, "correct": 1.0, "latency_ms": 11.1993, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.15, 0.466667, 0.333333], "pred_argmax": 3, "pred_distribution": [0.024398, 0.072793, 0.248275, 0.359964, 0.294571], "max_prob": 0.359964, "correct": 1.0, "latency_ms": 11.1993, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4985, 0.5015], "max_prob": 0.5015, "correct": 1.0, "latency_ms": 11.1993, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.466667, 0.4], "pred_argmax": 3, "pred_distribution": [0.0621, 0.197, 0.3321, 0.4088], "max_prob": 0.4088, "correct": 0.0, "latency_ms": 11.1993, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.433, 0.567], "max_prob": 0.567, "correct": 0.0, "latency_ms": 11.8116, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.120412, 0.274627, 0.428343, 0.176618], "max_prob": 0.428343, "correct": 1.0, "latency_ms": 11.8116, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.1, 0.35, 0.466667, 0.073333], "pred_argmax": 3, "pred_distribution": [0.0175, 0.0638, 0.2608, 0.5351, 0.1228], "max_prob": 0.5351, "correct": 1.0, "latency_ms": 11.8116, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.3742, 0.6258], "max_prob": 0.6258, "correct": 1.0, "latency_ms": 11.8116, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.483333, 0.316667], "pred_argmax": 3, "pred_distribution": [0.0233, 0.0858, 0.2348, 0.6561], "max_prob": 0.6561, "correct": 0.0, "latency_ms": 11.8116, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.5912, 0.4088], "max_prob": 0.5912, "correct": 1.0, "latency_ms": 11.3654, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.066667, 0.55, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1365, 0.1389, 0.4459, 0.2787], "max_prob": 0.4459, "correct": 1.0, "latency_ms": 11.3654, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.166667, 0.566667, 0.233333, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.2542, 0.4532, 0.229, 0.0413, 0.0223], "max_prob": 0.4532, "correct": 1.0, "latency_ms": 11.3654, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.511, 0.489], "max_prob": 0.511, "correct": 1.0, "latency_ms": 11.3654, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.216667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1612, 0.3701, 0.3598, 0.1089], "max_prob": 0.3701, "correct": 1.0, "latency_ms": 11.3654, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4392, 0.5608], "max_prob": 0.5608, "correct": 1.0, "latency_ms": 10.6229, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.633333, 0.283333, 0.063333], "pred_argmax": 1, "pred_distribution": [0.0919, 0.3904, 0.3844, 0.1333], "max_prob": 0.3904, "correct": 1.0, "latency_ms": 10.6229, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.25, 0.6, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0166, 0.0555, 0.2283, 0.4688, 0.2308], "max_prob": 0.4688, "correct": 1.0, "latency_ms": 10.6229, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 1, "pred_distribution": [0.3222, 0.6778], "max_prob": 0.6778, "correct": 1.0, "latency_ms": 10.6229, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.06, 0.216667, 0.71], "pred_argmax": 3, "pred_distribution": [0.0262, 0.0975, 0.2788, 0.5975], "max_prob": 0.5975, "correct": 1.0, "latency_ms": 10.6229, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.83, 0.17], "pred_argmax": 0, "pred_distribution": [0.6179, 0.3821], "max_prob": 0.6179, "correct": 1.0, "latency_ms": 11.4702, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.19, 0.03, 0.36, 0.42], "pred_argmax": 2, "pred_distribution": [0.2184, 0.125, 0.3868, 0.2698], "max_prob": 0.3868, "correct": 0.0, "latency_ms": 11.4702, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.063333, 0.31, 0.52, 0.086667], "pred_argmax": 3, "pred_distribution": [0.0281, 0.0942, 0.2931, 0.4995, 0.0851], "max_prob": 0.4995, "correct": 1.0, "latency_ms": 11.4702, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 0, "pred_distribution": [0.5732, 0.4268], "max_prob": 0.5732, "correct": 1.0, "latency_ms": 11.4702, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.283333, 0.426667, 0.25], "pred_argmax": 2, "pred_distribution": [0.1056, 0.3582, 0.3792, 0.157], "max_prob": 0.3792, "correct": 1.0, "latency_ms": 11.4702, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.448, 0.552], "max_prob": 0.552, "correct": 1.0, "latency_ms": 11.7394, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.25, 0.633333, 0.08], "pred_argmax": 2, "pred_distribution": [0.0975, 0.2816, 0.4475, 0.1734], "max_prob": 0.4475, "correct": 1.0, "latency_ms": 11.7394, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.056667, 0.176667, 0.6, 0.15], "pred_argmax": 3, "pred_distribution": [0.015598, 0.063094, 0.225777, 0.510249, 0.185281], "max_prob": 0.510249, "correct": 1.0, "latency_ms": 11.7394, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.3478, 0.6522], "max_prob": 0.6522, "correct": 1.0, "latency_ms": 11.7394, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.283333, 0.616667], "pred_argmax": 3, "pred_distribution": [0.019, 0.0779, 0.2428, 0.6603], "max_prob": 0.6603, "correct": 1.0, "latency_ms": 11.7394, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5322, 0.4678], "max_prob": 0.5322, "correct": 0.0, "latency_ms": 11.8444, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.633333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.1495, 0.1929, 0.4173, 0.2403], "max_prob": 0.4173, "correct": 1.0, "latency_ms": 11.8444, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.466667, 0.333333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.09891, 0.148215, 0.310131, 0.340834, 0.10191], "max_prob": 0.340834, "correct": 0.0, "latency_ms": 11.8444, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4907, 0.5093], "max_prob": 0.5093, "correct": 1.0, "latency_ms": 11.8444, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0607, 0.2452, 0.4225, 0.2716], "max_prob": 0.4225, "correct": 1.0, "latency_ms": 11.8444, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 1, "pred_distribution": [0.4504, 0.5496], "max_prob": 0.5496, "correct": 0.0, "latency_ms": 11.1124, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.076667, 0.09, 0.59, 0.243333], "pred_argmax": 2, "pred_distribution": [0.1167, 0.2654, 0.445, 0.1729], "max_prob": 0.445, "correct": 1.0, "latency_ms": 11.1124, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.13, 0.373333, 0.423333, 0.03], "pred_argmax": 3, "pred_distribution": [0.0229, 0.0968, 0.209, 0.4498, 0.2215], "max_prob": 0.4498, "correct": 1.0, "latency_ms": 11.1124, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.423333, 0.576667], "pred_argmax": 1, "pred_distribution": [0.3446, 0.6554], "max_prob": 0.6554, "correct": 1.0, "latency_ms": 11.1124, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.216667, 0.35, 0.366667], "pred_argmax": 3, "pred_distribution": [0.040704, 0.135114, 0.30283, 0.521352], "max_prob": 0.521352, "correct": 1.0, "latency_ms": 11.1124, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3981, 0.6019], "max_prob": 0.6019, "correct": 1.0, "latency_ms": 12.1943, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.0986, 0.2996, 0.443, 0.1588], "max_prob": 0.443, "correct": 1.0, "latency_ms": 12.1943, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.2, 0.533333, 0.166667], "pred_argmax": 3, "pred_distribution": [0.0304, 0.1654, 0.2484, 0.4113, 0.1445], "max_prob": 0.4113, "correct": 1.0, "latency_ms": 12.1943, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3049, 0.6951], "max_prob": 0.6951, "correct": 1.0, "latency_ms": 12.1943, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.333333, 0.55], "pred_argmax": 3, "pred_distribution": [0.045905, 0.119812, 0.30083, 0.533453], "max_prob": 0.533453, "correct": 1.0, "latency_ms": 12.1943, "provenance": "measured"}


==> anc/predictions/e1_version_probe_0_3_3.jsonl <==
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.583333, 0.29, 0.09, 0.036667], "pred_argmax": 0, "pred_distribution": [0.4322, 0.198, 0.3341, 0.0357], "max_prob": 0.4322, "correct": 1.0, "latency_ms": 12.2628, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.643333, 0.356667], "pred_argmax": 0, "pred_distribution": [0.7265, 0.2735], "max_prob": 0.7265, "correct": 1.0, "latency_ms": 12.2628, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.073333, 0.003333, 0.316667, 0.606667], "pred_argmax": 3, "pred_distribution": [0.120312, 0.043304, 0.286229, 0.550155], "max_prob": 0.550155, "correct": 1.0, "latency_ms": 12.2628, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.4497, 0.4546, 0.0774, 0.0183], "max_prob": 0.4546, "correct": 1.0, "latency_ms": 12.2628, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.076667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5628, 0.3324, 0.0927, 0.0121], "max_prob": 0.5628, "correct": 1.0, "latency_ms": 12.2628, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.186667, 0.433333, 0.046667], "pred_argmax": 2, "pred_distribution": [0.2498, 0.3043, 0.3924, 0.0535], "max_prob": 0.3924, "correct": 1.0, "latency_ms": 13.5539, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5549, 0.4451], "max_prob": 0.5549, "correct": 1.0, "latency_ms": 13.5539, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.123333, 0.01, 0.233333, 0.633333], "pred_argmax": 2, "pred_distribution": [0.2743, 0.057, 0.3914, 0.2773], "max_prob": 0.3914, "correct": 0.0, "latency_ms": 13.5539, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.45, 0.043333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3427, 0.4813, 0.1496, 0.0264], "max_prob": 0.4813, "correct": 0.0, "latency_ms": 13.5539, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.433333, 0.113333, 0.02], "pred_argmax": 1, "pred_distribution": [0.3228, 0.4456, 0.1914, 0.0402], "max_prob": 0.4456, "correct": 1.0, "latency_ms": 13.5539, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.27, 0.313333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.214379, 0.363964, 0.352165, 0.069493], "max_prob": 0.363964, "correct": 0.0, "latency_ms": 15.1866, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 1, "pred_distribution": [0.4982, 0.5018], "max_prob": 0.5018, "correct": 0.0, "latency_ms": 15.1866, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.42, 0.396667], "pred_argmax": 2, "pred_distribution": [0.2658, 0.0695, 0.4273, 0.2374], "max_prob": 0.4273, "correct": 1.0, "latency_ms": 15.1866, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.533333, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.285829, 0.510851, 0.164316, 0.039004], "max_prob": 0.510851, "correct": 1.0, "latency_ms": 15.1866, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.6, 0.283333, 0.05], "pred_argmax": 1, "pred_distribution": [0.277228, 0.445845, 0.227923, 0.049005], "max_prob": 0.445845, "correct": 1.0, "latency_ms": 15.1866, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.333333, 0.283333, 0.05], "pred_argmax": 2, "pred_distribution": [0.2618, 0.2641, 0.4263, 0.0478], "max_prob": 0.4263, "correct": 0.0, "latency_ms": 14.2275, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.6104, 0.3896], "max_prob": 0.6104, "correct": 1.0, "latency_ms": 14.2275, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.0, 0.466667, 0.35], "pred_argmax": 2, "pred_distribution": [0.2327, 0.0489, 0.4105, 0.3079], "max_prob": 0.4105, "correct": 1.0, "latency_ms": 14.2275, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3339, 0.5337, 0.1077, 0.0247], "max_prob": 0.5337, "correct": 1.0, "latency_ms": 14.2275, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.633333, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3526, 0.4784, 0.1443, 0.0247], "max_prob": 0.4784, "correct": 1.0, "latency_ms": 14.2275, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.216667, 0.366667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2682, 0.2787, 0.4042, 0.0489], "max_prob": 0.4042, "correct": 0.0, "latency_ms": 13.7015, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 0, "pred_distribution": [0.6049, 0.3951], "max_prob": 0.6049, "correct": 1.0, "latency_ms": 13.7015, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.016667, 0.266667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.2467, 0.0517, 0.3729, 0.3287], "max_prob": 0.3729, "correct": 0.0, "latency_ms": 13.7015, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.716667, 0.266667, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.333367, 0.517448, 0.125687, 0.023498], "max_prob": 0.517448, "correct": 0.0, "latency_ms": 13.7015, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.3375, 0.4759, 0.1634, 0.0232], "max_prob": 0.4759, "correct": 0.0, "latency_ms": 13.7015, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.083333, 0.316667, 0.0], "pred_argmax": 2, "pred_distribution": [0.263774, 0.279772, 0.406659, 0.049795], "max_prob": 0.406659, "correct": 0.0, "latency_ms": 15.4448, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.597, 0.403], "max_prob": 0.597, "correct": 1.0, "latency_ms": 15.4448, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.15, 0.8], "pred_argmax": 2, "pred_distribution": [0.2083, 0.0476, 0.381, 0.3631], "max_prob": 0.381, "correct": 0.0, "latency_ms": 15.4448, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.716667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.297, 0.5419, 0.1364, 0.0247], "max_prob": 0.5419, "correct": 1.0, "latency_ms": 15.4448, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.316667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3173, 0.4606, 0.1923, 0.0298], "max_prob": 0.4606, "correct": 0.0, "latency_ms": 15.4448, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.533333, 0.14, 0.316667], "pred_argmax": 1, "pred_distribution": [0.0777, 0.4604, 0.1268, 0.3351], "max_prob": 0.4604, "correct": 1.0, "latency_ms": 12.9056, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.2107, 0.7893], "max_prob": 0.7893, "correct": 1.0, "latency_ms": 12.9056, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.333333, 0.383333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1881, 0.5185, 0.2339, 0.0595], "max_prob": 0.5185, "correct": 0.0, "latency_ms": 12.9056, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.516667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0112, 0.0766, 0.2706, 0.6416], "max_prob": 0.6416, "correct": 0.0, "latency_ms": 12.9056, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.4, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0223, 0.1226, 0.3373, 0.5178], "max_prob": 0.5178, "correct": 1.0, "latency_ms": 12.9056, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.45, 0.05], "pred_argmax": 1, "pred_distribution": [0.218778, 0.362264, 0.359064, 0.059894], "max_prob": 0.362264, "correct": 0.0, "latency_ms": 13.4698, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.5088, 0.4912], "max_prob": 0.5088, "correct": 0.0, "latency_ms": 13.4698, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.156667, 0.01, 0.55, 0.283333], "pred_argmax": 2, "pred_distribution": [0.2637, 0.0564, 0.4218, 0.2581], "max_prob": 0.4218, "correct": 1.0, "latency_ms": 13.4698, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.1, 0.033333], "pred_argmax": 1, "pred_distribution": [0.268373, 0.549945, 0.152385, 0.029297], "max_prob": 0.549945, "correct": 1.0, "latency_ms": 13.4698, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.333333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.264626, 0.455846, 0.241224, 0.038304], "max_prob": 0.455846, "correct": 1.0, "latency_ms": 13.4698, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.533333, 0.183333, 0.233333], "pred_argmax": 1, "pred_distribution": [0.0805, 0.4868, 0.1305, 0.3022], "max_prob": 0.4868, "correct": 1.0, "latency_ms": 14.1921, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.2247, 0.7753], "max_prob": 0.7753, "correct": 1.0, "latency_ms": 14.1921, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.466667, 0.233333, 0.05], "pred_argmax": 1, "pred_distribution": [0.211, 0.5058, 0.2273, 0.0559], "max_prob": 0.5058, "correct": 1.0, "latency_ms": 14.1921, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.35, 0.55], "pred_argmax": 3, "pred_distribution": [0.0123, 0.0685, 0.2616, 0.6576], "max_prob": 0.6576, "correct": 1.0, "latency_ms": 14.1921, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0207, 0.1245, 0.3299, 0.5249], "max_prob": 0.5249, "correct": 1.0, "latency_ms": 14.1921, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.083333, 0.316667], "pred_argmax": 1, "pred_distribution": [0.0841, 0.474, 0.1493, 0.2926], "max_prob": 0.474, "correct": 1.0, "latency_ms": 14.0372, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.2211, 0.7789], "max_prob": 0.7789, "correct": 1.0, "latency_ms": 14.0372, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.666667, 0.15, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1918, 0.5198, 0.2294, 0.059], "max_prob": 0.5198, "correct": 1.0, "latency_ms": 14.0372, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0115, 0.0646, 0.2654, 0.6585], "max_prob": 0.6585, "correct": 1.0, "latency_ms": 14.0372, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.416667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0172, 0.0969, 0.3009, 0.585], "max_prob": 0.585, "correct": 1.0, "latency_ms": 14.0372, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833, 0.033333, 0.133667, 0.0], "pred_argmax": 2, "pred_distribution": [0.2771, 0.2743, 0.4019, 0.0467], "max_prob": 0.4019, "correct": 0.0, "latency_ms": 13.0029, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.6049, 0.3951], "max_prob": 0.6049, "correct": 1.0, "latency_ms": 13.0029, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.0, 0.067, 0.899667], "pred_argmax": 2, "pred_distribution": [0.241576, 0.047995, 0.372263, 0.338166], "max_prob": 0.372263, "correct": 0.0, "latency_ms": 13.0029, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.583, 0.050333, 0.0], "pred_argmax": 1, "pred_distribution": [0.3175, 0.538, 0.1234, 0.0211], "max_prob": 0.538, "correct": 1.0, "latency_ms": 13.0029, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.566333, 0.033667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3653, 0.4527, 0.1567, 0.0253], "max_prob": 0.4527, "correct": 1.0, "latency_ms": 13.0029, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.78, 0.033333, 0.18, 0.006667], "pred_argmax": 0, "pred_distribution": [0.4481, 0.1857, 0.3295, 0.0367], "max_prob": 0.4481, "correct": 1.0, "latency_ms": 14.2388, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.936667, 0.063333], "pred_argmax": 0, "pred_distribution": [0.7376, 0.2624], "max_prob": 0.7376, "correct": 1.0, "latency_ms": 14.2388, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.006667, 0.116667, 0.856667], "pred_argmax": 3, "pred_distribution": [0.1276, 0.0432, 0.3127, 0.5165], "max_prob": 0.5165, "correct": 1.0, "latency_ms": 14.2388, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.643333, 0.3, 0.053333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6607, 0.2731, 0.051, 0.0152], "max_prob": 0.6607, "correct": 1.0, "latency_ms": 14.2388, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.61, 0.33, 0.053333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6158, 0.2969, 0.0741, 0.0132], "max_prob": 0.6158, "correct": 1.0, "latency_ms": 14.2388, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.283333, 0.35, 0.05], "pred_argmax": 2, "pred_distribution": [0.2284, 0.3346, 0.3581, 0.0789], "max_prob": 0.3581, "correct": 1.0, "latency_ms": 13.454, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5766, 0.4234], "max_prob": 0.5766, "correct": 1.0, "latency_ms": 13.454, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.033333, 0.333333, 0.5], "pred_argmax": 3, "pred_distribution": [0.1347, 0.0498, 0.3218, 0.4937], "max_prob": 0.4937, "correct": 1.0, "latency_ms": 13.454, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.333333, 0.533333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.179182, 0.323868, 0.434657, 0.062294], "max_prob": 0.434657, "correct": 1.0, "latency_ms": 13.454, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.233333, 0.35, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2631, 0.4696, 0.227, 0.0403], "max_prob": 0.4696, "correct": 0.0, "latency_ms": 13.454, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.166667, 0.383333, 0.05], "pred_argmax": 2, "pred_distribution": [0.2567, 0.2735, 0.4186, 0.0512], "max_prob": 0.4186, "correct": 0.0, "latency_ms": 14.1775, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5921, 0.4079], "max_prob": 0.5921, "correct": 1.0, "latency_ms": 14.1775, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.4, 0.366667], "pred_argmax": 2, "pred_distribution": [0.2242, 0.048, 0.4173, 0.3105], "max_prob": 0.4173, "correct": 1.0, "latency_ms": 14.1775, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.063333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.2942, 0.5524, 0.125, 0.0284], "max_prob": 0.5524, "correct": 0.0, "latency_ms": 14.1775, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.3, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.3011, 0.471, 0.1959, 0.032], "max_prob": 0.471, "correct": 0.0, "latency_ms": 14.1775, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.113333, 0.383333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.2324, 0.3253, 0.379, 0.0633], "max_prob": 0.379, "correct": 0.0, "latency_ms": 14.9288, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.823333, 0.176667], "pred_argmax": 0, "pred_distribution": [0.5316, 0.4684], "max_prob": 0.5316, "correct": 1.0, "latency_ms": 14.9288, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.266667, 0.666667], "pred_argmax": 2, "pred_distribution": [0.2242, 0.0568, 0.416, 0.303], "max_prob": 0.416, "correct": 0.0, "latency_ms": 14.9288, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.193333, 0.61, 0.18, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2666, 0.5173, 0.1783, 0.0378], "max_prob": 0.5173, "correct": 1.0, "latency_ms": 14.9288, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.313333, 0.543333, 0.12, 0.023333], "pred_argmax": 1, "pred_distribution": [0.270127, 0.472847, 0.210221, 0.046805], "max_prob": 0.472847, "correct": 1.0, "latency_ms": 14.9288, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.433333, 0.133333, 0.3], "pred_argmax": 1, "pred_distribution": [0.0727, 0.4406, 0.1287, 0.358], "max_prob": 0.4406, "correct": 1.0, "latency_ms": 12.3767, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.2248, 0.7752], "max_prob": 0.7752, "correct": 1.0, "latency_ms": 12.3767, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.216667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1884, 0.5422, 0.2145, 0.0549], "max_prob": 0.5422, "correct": 1.0, "latency_ms": 12.3767, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.343333, 0.533333], "pred_argmax": 3, "pred_distribution": [0.0111, 0.0688, 0.2577, 0.6624], "max_prob": 0.6624, "correct": 1.0, "latency_ms": 12.3767, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.433333, 0.4], "pred_argmax": 3, "pred_distribution": [0.020398, 0.113789, 0.312069, 0.553745], "max_prob": 0.553745, "correct": 0.0, "latency_ms": 12.3767, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.083333, 0.2], "pred_argmax": 1, "pred_distribution": [0.0885, 0.489, 0.1554, 0.2671], "max_prob": 0.489, "correct": 1.0, "latency_ms": 14.806, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.2322, 0.7678], "max_prob": 0.7678, "correct": 1.0, "latency_ms": 14.806, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.19748, 0.520648, 0.226277, 0.055594], "max_prob": 0.520648, "correct": 1.0, "latency_ms": 14.806, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.283333, 0.633333], "pred_argmax": 3, "pred_distribution": [0.0129, 0.0663, 0.2684, 0.6524], "max_prob": 0.6524, "correct": 1.0, "latency_ms": 14.806, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.283333, 0.55], "pred_argmax": 3, "pred_distribution": [0.0253, 0.142, 0.3614, 0.4713], "max_prob": 0.4713, "correct": 1.0, "latency_ms": 14.806, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.316667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1773, 0.3966, 0.3176, 0.1085], "max_prob": 0.3966, "correct": 1.0, "latency_ms": 13.0123, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 1, "pred_distribution": [0.4383, 0.5617], "max_prob": 0.5617, "correct": 1.0, "latency_ms": 13.0123, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.096667, 0.036667, 0.35, 0.516667], "pred_argmax": 2, "pred_distribution": [0.231123, 0.072907, 0.373537, 0.322432], "max_prob": 0.373537, "correct": 0.0, "latency_ms": 13.0123, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.583333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0598, 0.2704, 0.5432, 0.1266], "max_prob": 0.5432, "correct": 1.0, "latency_ms": 13.0123, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.5, 0.25], "pred_argmax": 1, "pred_distribution": [0.1626, 0.3847, 0.345, 0.1077], "max_prob": 0.3847, "correct": 0.0, "latency_ms": 13.0123, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.063333, 0.183333, 0.01], "pred_argmax": 0, "pred_distribution": [0.3921, 0.211, 0.3578, 0.0391], "max_prob": 0.3921, "correct": 1.0, "latency_ms": 12.8439, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 0, "pred_distribution": [0.6835, 0.3165], "max_prob": 0.6835, "correct": 1.0, "latency_ms": 12.8439, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.14, 0.793333], "pred_argmax": 3, "pred_distribution": [0.1364, 0.0437, 0.35, 0.4699], "max_prob": 0.4699, "correct": 1.0, "latency_ms": 12.8439, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.713333, 0.273333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.666, 0.2637, 0.0515, 0.0188], "max_prob": 0.666, "correct": 1.0, "latency_ms": 12.8439, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.326667, 0.063333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.531847, 0.344066, 0.106889, 0.017198], "max_prob": 0.531847, "correct": 1.0, "latency_ms": 12.8439, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.1, 0.4, 0.0], "pred_argmax": 2, "pred_distribution": [0.2305, 0.3255, 0.3424, 0.1016], "max_prob": 0.3424, "correct": 0.0, "latency_ms": 14.0847, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5802, 0.4198], "max_prob": 0.5802, "correct": 1.0, "latency_ms": 14.0847, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.016667, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.1569, 0.0601, 0.3298, 0.4532], "max_prob": 0.4532, "correct": 1.0, "latency_ms": 14.0847, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.483333, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.1814, 0.3079, 0.4405, 0.0702], "max_prob": 0.4405, "correct": 0.0, "latency_ms": 14.0847, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.2742, 0.4102, 0.2595, 0.0561], "max_prob": 0.4102, "correct": 0.0, "latency_ms": 14.0847, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.196667, 0.466667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.2104, 0.3548, 0.3538, 0.081], "max_prob": 0.3548, "correct": 0.0, "latency_ms": 12.8338, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.535, 0.465], "max_prob": 0.535, "correct": 1.0, "latency_ms": 12.8338, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.003333, 0.1, 0.85], "pred_argmax": 3, "pred_distribution": [0.1559, 0.0609, 0.3247, 0.4585], "max_prob": 0.4585, "correct": 1.0, "latency_ms": 12.8338, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.583333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.077692, 0.290771, 0.528347, 0.10319], "max_prob": 0.528347, "correct": 1.0, "latency_ms": 12.8338, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.13, 0.003333], "pred_argmax": 1, "pred_distribution": [0.196, 0.3975, 0.3139, 0.0926], "max_prob": 0.3975, "correct": 1.0, "latency_ms": 12.8338, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.68, 0.053333, 0.253333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.472247, 0.192819, 0.29913, 0.035804], "max_prob": 0.472247, "correct": 1.0, "latency_ms": 12.3313, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.913333, 0.086667], "pred_argmax": 0, "pred_distribution": [0.7347, 0.2653], "max_prob": 0.7347, "correct": 1.0, "latency_ms": 12.3313, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.023333, 0.173333, 0.776667], "pred_argmax": 3, "pred_distribution": [0.169917, 0.045205, 0.328833, 0.456046], "max_prob": 0.456046, "correct": 1.0, "latency_ms": 12.3313, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7296, 0.2078, 0.0463, 0.0163], "max_prob": 0.7296, "correct": 1.0, "latency_ms": 12.3313, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.41, 0.13, 0.02], "pred_argmax": 0, "pred_distribution": [0.60074, 0.292171, 0.090491, 0.016598], "max_prob": 0.60074, "correct": 1.0, "latency_ms": 12.3313, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.173333, 0.46, 0.06], "pred_argmax": 2, "pred_distribution": [0.270973, 0.291271, 0.386561, 0.051195], "max_prob": 0.386561, "correct": 1.0, "latency_ms": 12.8143, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.605, 0.395], "max_prob": 0.605, "correct": 1.0, "latency_ms": 12.8143, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.05, 0.566667, 0.133333], "pred_argmax": 2, "pred_distribution": [0.274327, 0.054605, 0.415442, 0.255626], "max_prob": 0.415442, "correct": 1.0, "latency_ms": 12.8143, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.273333, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5791, 0.3215, 0.0788, 0.0206], "max_prob": 0.5791, "correct": 1.0, "latency_ms": 12.8143, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.387, 0.4456, 0.1399, 0.0275], "max_prob": 0.4456, "correct": 0.0, "latency_ms": 12.8143, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.08, 0.246667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.4202, 0.204, 0.3365, 0.0393], "max_prob": 0.4202, "correct": 1.0, "latency_ms": 12.879, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7129, 0.2871], "max_prob": 0.7129, "correct": 1.0, "latency_ms": 12.879, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.06, 0.023333, 0.203333, 0.713333], "pred_argmax": 3, "pred_distribution": [0.1323, 0.0462, 0.3182, 0.5033], "max_prob": 0.5033, "correct": 1.0, "latency_ms": 12.879, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.416667, 0.083333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.463654, 0.436756, 0.077392, 0.022198], "max_prob": 0.463654, "correct": 1.0, "latency_ms": 12.879, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.466667, 0.146667, 0.036667], "pred_argmax": 0, "pred_distribution": [0.5265, 0.367, 0.0899, 0.0166], "max_prob": 0.5265, "correct": 0.0, "latency_ms": 12.879, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.366667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1643, 0.4047, 0.3195, 0.1115], "max_prob": 0.4047, "correct": 1.0, "latency_ms": 14.2763, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4315, 0.5685], "max_prob": 0.5685, "correct": 1.0, "latency_ms": 14.2763, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.033333, 0.3, 0.55], "pred_argmax": 2, "pred_distribution": [0.234677, 0.082492, 0.39656, 0.286271], "max_prob": 0.39656, "correct": 0.0, "latency_ms": 14.2763, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.5, 0.066667], "pred_argmax": 2, "pred_distribution": [0.077, 0.2732, 0.5294, 0.1204], "max_prob": 0.5294, "correct": 1.0, "latency_ms": 14.2763, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.316667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.1608, 0.3587, 0.3595, 0.121], "max_prob": 0.3595, "correct": 0.0, "latency_ms": 14.2763, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.046667, 0.59, 0.14, 0.223333], "pred_argmax": 1, "pred_distribution": [0.0911, 0.4765, 0.1686, 0.2638], "max_prob": 0.4765, "correct": 1.0, "latency_ms": 14.0732, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 1, "pred_distribution": [0.2406, 0.7594], "max_prob": 0.7594, "correct": 1.0, "latency_ms": 14.0732, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.483333, 0.243333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.1926, 0.5322, 0.2181, 0.0571], "max_prob": 0.5322, "correct": 1.0, "latency_ms": 14.0732, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.35, 0.533333], "pred_argmax": 3, "pred_distribution": [0.0121, 0.0631, 0.2516, 0.6732], "max_prob": 0.6732, "correct": 1.0, "latency_ms": 14.0732, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.12, 0.333333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0221, 0.1194, 0.3347, 0.5238], "max_prob": 0.5238, "correct": 1.0, "latency_ms": 14.0732, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.683333, 0.2, 0.066667], "pred_argmax": 1, "pred_distribution": [0.098, 0.486, 0.1711, 0.2449], "max_prob": 0.486, "correct": 1.0, "latency_ms": 12.981, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.2322, 0.7678], "max_prob": 0.7678, "correct": 1.0, "latency_ms": 12.981, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.266667, 0.5, 0.196667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.2228, 0.5011, 0.2207, 0.0554], "max_prob": 0.5011, "correct": 1.0, "latency_ms": 12.981, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.13, 0.433333, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0111, 0.0686, 0.2621, 0.6582], "max_prob": 0.6582, "correct": 0.0, "latency_ms": 12.981, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.143333, 0.4, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0218, 0.1203, 0.3606, 0.4973], "max_prob": 0.4973, "correct": 1.0, "latency_ms": 12.981, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.216667, 0.633333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.252725, 0.276028, 0.417042, 0.054205], "max_prob": 0.417042, "correct": 1.0, "latency_ms": 14.1907, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5836, 0.4164], "max_prob": 0.5836, "correct": 1.0, "latency_ms": 14.1907, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.0, 0.233333, 0.7], "pred_argmax": 2, "pred_distribution": [0.2204, 0.0498, 0.3905, 0.3393], "max_prob": 0.3905, "correct": 0.0, "latency_ms": 14.1907, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.30067, 0.534447, 0.135586, 0.029297], "max_prob": 0.534447, "correct": 1.0, "latency_ms": 14.1907, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.566667, 0.2, 0.0], "pred_argmax": 1, "pred_distribution": [0.35, 0.4433, 0.1754, 0.0313], "max_prob": 0.4433, "correct": 1.0, "latency_ms": 14.1907, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.083333, 0.283333, 0.0], "pred_argmax": 0, "pred_distribution": [0.4669, 0.1869, 0.3096, 0.0366], "max_prob": 0.4669, "correct": 1.0, "latency_ms": 12.2837, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.7368, 0.2632], "max_prob": 0.7368, "correct": 1.0, "latency_ms": 12.2837, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.1301, 0.045, 0.2925, 0.5324], "max_prob": 0.5324, "correct": 1.0, "latency_ms": 12.2837, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.2, 0.063333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7263, 0.2054, 0.0526, 0.0157], "max_prob": 0.7263, "correct": 1.0, "latency_ms": 12.2837, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.08, 0.003333], "pred_argmax": 0, "pred_distribution": [0.646, 0.2691, 0.073, 0.0119], "max_prob": 0.646, "correct": 1.0, "latency_ms": 12.2837, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.466667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.212021, 0.363136, 0.352435, 0.072407], "max_prob": 0.363136, "correct": 0.0, "latency_ms": 13.06, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4813, 0.5187], "max_prob": 0.5187, "correct": 1.0, "latency_ms": 13.06, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.633333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.2702, 0.08, 0.4042, 0.2456], "max_prob": 0.4042, "correct": 1.0, "latency_ms": 13.06, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.5, 0.083333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.246425, 0.50165, 0.209521, 0.042404], "max_prob": 0.50165, "correct": 1.0, "latency_ms": 13.06, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.5, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.2449, 0.446, 0.2432, 0.0659], "max_prob": 0.446, "correct": 1.0, "latency_ms": 13.06, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.175482, 0.409159, 0.306969, 0.108389], "max_prob": 0.409159, "correct": 1.0, "latency_ms": 14.109, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4404, 0.5596], "max_prob": 0.5596, "correct": 1.0, "latency_ms": 14.109, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.006667, 0.583333, 0.21], "pred_argmax": 2, "pred_distribution": [0.246275, 0.089091, 0.409159, 0.255474], "max_prob": 0.409159, "correct": 1.0, "latency_ms": 14.109, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0912, 0.2815, 0.5157, 0.1116], "max_prob": 0.5157, "correct": 0.0, "latency_ms": 14.109, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1866, 0.3881, 0.3251, 0.1002], "max_prob": 0.3881, "correct": 1.0, "latency_ms": 14.109, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.516667, 0.333333, 0.05], "pred_argmax": 1, "pred_distribution": [0.2088, 0.3833, 0.3439, 0.064], "max_prob": 0.3833, "correct": 1.0, "latency_ms": 14.1399, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4956, 0.5044], "max_prob": 0.5044, "correct": 1.0, "latency_ms": 14.1399, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.473333, 0.02, 0.443333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.269127, 0.062306, 0.426843, 0.241724], "max_prob": 0.426843, "correct": 0.0, "latency_ms": 14.1399, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.633333, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.274427, 0.518152, 0.175918, 0.031503], "max_prob": 0.518152, "correct": 1.0, "latency_ms": 14.1399, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.294, 0.4562, 0.2119, 0.0379], "max_prob": 0.4562, "correct": 1.0, "latency_ms": 14.1399, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.566667, 0.266667, 0.1], "pred_argmax": 1, "pred_distribution": [0.0928, 0.5098, 0.1695, 0.2279], "max_prob": 0.5098, "correct": 1.0, "latency_ms": 12.8612, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.2445, 0.7555], "max_prob": 0.7555, "correct": 1.0, "latency_ms": 12.8612, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.383333, 0.316667, 0.05], "pred_argmax": 1, "pred_distribution": [0.2261, 0.4621, 0.2496, 0.0622], "max_prob": 0.4621, "correct": 1.0, "latency_ms": 12.8612, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.039004, 0.123112, 0.389639, 0.448245], "max_prob": 0.448245, "correct": 1.0, "latency_ms": 12.8612, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.183333, 0.383333, 0.366667], "pred_argmax": 2, "pred_distribution": [0.041204, 0.222322, 0.426543, 0.309931], "max_prob": 0.426543, "correct": 1.0, "latency_ms": 12.8612, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.583333, 0.05, 0.366667], "pred_argmax": 1, "pred_distribution": [0.086909, 0.485149, 0.159216, 0.268727], "max_prob": 0.485149, "correct": 1.0, "latency_ms": 14.1604, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.066667, 0.933333], "pred_argmax": 1, "pred_distribution": [0.2436, 0.7564], "max_prob": 0.7564, "correct": 1.0, "latency_ms": 14.1604, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.766667, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1796, 0.5249, 0.2279, 0.0676], "max_prob": 0.5249, "correct": 1.0, "latency_ms": 14.1604, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0112, 0.0767, 0.2773, 0.6348], "max_prob": 0.6348, "correct": 1.0, "latency_ms": 14.1604, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 3, "pred_distribution": [0.0186, 0.1165, 0.325, 0.5399], "max_prob": 0.5399, "correct": 1.0, "latency_ms": 14.1604, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.183333, 0.466667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1725, 0.387, 0.3244, 0.1161], "max_prob": 0.387, "correct": 0.0, "latency_ms": 14.0941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.4517, 0.5483], "max_prob": 0.5483, "correct": 0.0, "latency_ms": 14.0941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.033333, 0.283333, 0.6], "pred_argmax": 2, "pred_distribution": [0.216022, 0.082708, 0.358436, 0.342834], "max_prob": 0.358436, "correct": 0.0, "latency_ms": 14.0941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.226667, 0.633333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.084192, 0.281672, 0.516548, 0.117588], "max_prob": 0.516548, "correct": 1.0, "latency_ms": 14.0941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.466667, 0.25, 0.083333], "pred_argmax": 1, "pred_distribution": [0.171183, 0.357764, 0.339566, 0.131487], "max_prob": 0.357764, "correct": 1.0, "latency_ms": 14.0941, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.133333, 0.333333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2516, 0.303, 0.3923, 0.0531], "max_prob": 0.3923, "correct": 0.0, "latency_ms": 14.268, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5863, 0.4137], "max_prob": 0.5863, "correct": 1.0, "latency_ms": 14.268, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.35, 0.566667], "pred_argmax": 2, "pred_distribution": [0.243076, 0.049795, 0.427957, 0.279172], "max_prob": 0.427957, "correct": 0.0, "latency_ms": 14.268, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.4, 0.096667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4796, 0.4019, 0.099, 0.0195], "max_prob": 0.4796, "correct": 1.0, "latency_ms": 14.268, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.366667, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.3534, 0.4732, 0.15, 0.0234], "max_prob": 0.4732, "correct": 0.0, "latency_ms": 14.268, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.316667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2447, 0.353, 0.3475, 0.0548], "max_prob": 0.353, "correct": 1.0, "latency_ms": 12.8506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.5482, 0.4518], "max_prob": 0.5482, "correct": 0.0, "latency_ms": 12.8506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.0, 0.45, 0.2], "pred_argmax": 2, "pred_distribution": [0.2609, 0.0556, 0.4314, 0.2521], "max_prob": 0.4314, "correct": 1.0, "latency_ms": 12.8506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 0, "pred_distribution": [0.4686, 0.413, 0.0973, 0.0211], "max_prob": 0.4686, "correct": 1.0, "latency_ms": 12.8506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.45, 0.233333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3376, 0.4771, 0.1611, 0.0242], "max_prob": 0.4771, "correct": 1.0, "latency_ms": 12.8506, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.593333, 0.216667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.0892, 0.4654, 0.1494, 0.296], "max_prob": 0.4654, "correct": 1.0, "latency_ms": 13.5526, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.2401, 0.7599], "max_prob": 0.7599, "correct": 1.0, "latency_ms": 13.5526, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.566667, 0.266667, 0.043333], "pred_argmax": 1, "pred_distribution": [0.1679, 0.5528, 0.219, 0.0603], "max_prob": 0.5528, "correct": 1.0, "latency_ms": 13.5526, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.106667, 0.366667, 0.51], "pred_argmax": 3, "pred_distribution": [0.0124, 0.0682, 0.2711, 0.6483], "max_prob": 0.6483, "correct": 1.0, "latency_ms": 13.5526, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.35, 0.5], "pred_argmax": 3, "pred_distribution": [0.0235, 0.1233, 0.3466, 0.5066], "max_prob": 0.5066, "correct": 1.0, "latency_ms": 13.5526, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.233333, 0.516667, 0.05], "pred_argmax": 2, "pred_distribution": [0.234977, 0.331467, 0.380762, 0.052795], "max_prob": 0.380762, "correct": 1.0, "latency_ms": 12.9052, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 0, "pred_distribution": [0.552, 0.448], "max_prob": 0.552, "correct": 1.0, "latency_ms": 12.9052, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.11, 0.006667, 0.366667, 0.516667], "pred_argmax": 2, "pred_distribution": [0.2447, 0.0513, 0.4155, 0.2885], "max_prob": 0.4155, "correct": 0.0, "latency_ms": 12.9052, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.3, 0.09, 0.01], "pred_argmax": 0, "pred_distribution": [0.448345, 0.426143, 0.106811, 0.018702], "max_prob": 0.448345, "correct": 1.0, "latency_ms": 12.9052, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.366667, 0.196667, 0.02], "pred_argmax": 1, "pred_distribution": [0.3128, 0.494, 0.1711, 0.0221], "max_prob": 0.494, "correct": 0.0, "latency_ms": 12.9052, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.733333, 0.133333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0867, 0.4816, 0.1871, 0.2446], "max_prob": 0.4816, "correct": 1.0, "latency_ms": 12.4091, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.2392, 0.7608], "max_prob": 0.7608, "correct": 1.0, "latency_ms": 12.4091, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.233333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1914, 0.5138, 0.2261, 0.0687], "max_prob": 0.5138, "correct": 1.0, "latency_ms": 12.4091, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.433333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0119, 0.0842, 0.3525, 0.5514], "max_prob": 0.5514, "correct": 1.0, "latency_ms": 12.4091, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.2, 0.433333, 0.333333], "pred_argmax": 3, "pred_distribution": [0.030697, 0.127687, 0.39696, 0.444656], "max_prob": 0.444656, "correct": 0.0, "latency_ms": 12.4091, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.366667, 0.283333, 0.25], "pred_argmax": 1, "pred_distribution": [0.2138, 0.3865, 0.3343, 0.0654], "max_prob": 0.3865, "correct": 1.0, "latency_ms": 14.9616, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.489, 0.511], "max_prob": 0.511, "correct": 1.0, "latency_ms": 14.9616, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.696667, 0.003333, 0.256667, 0.043333], "pred_argmax": 2, "pred_distribution": [0.2787, 0.0672, 0.416, 0.2381], "max_prob": 0.416, "correct": 0.0, "latency_ms": 14.9616, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.283333, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2886, 0.5038, 0.1755, 0.0321], "max_prob": 0.5038, "correct": 0.0, "latency_ms": 14.9616, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 1, "pred_distribution": [0.2849, 0.4608, 0.2164, 0.0379], "max_prob": 0.4608, "correct": 1.0, "latency_ms": 14.9616, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.1, 0.333333, 0.0], "pred_argmax": 2, "pred_distribution": [0.2579, 0.2782, 0.4127, 0.0512], "max_prob": 0.4127, "correct": 0.0, "latency_ms": 14.1421, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.6001, 0.3999], "max_prob": 0.6001, "correct": 1.0, "latency_ms": 14.1421, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.3, 0.616667], "pred_argmax": 2, "pred_distribution": [0.242876, 0.050395, 0.429557, 0.277172], "max_prob": 0.429557, "correct": 0.0, "latency_ms": 14.1421, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.033333, 0.0], "pred_argmax": 0, "pred_distribution": [0.608461, 0.30443, 0.066307, 0.020802], "max_prob": 0.608461, "correct": 1.0, "latency_ms": 14.1421, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.366667, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.419358, 0.428457, 0.128187, 0.023998], "max_prob": 0.428457, "correct": 0.0, "latency_ms": 14.1421, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.316667, 0.283333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2238, 0.3658, 0.3515, 0.0589], "max_prob": 0.3658, "correct": 0.0, "latency_ms": 12.809, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5301, 0.4699], "max_prob": 0.5301, "correct": 1.0, "latency_ms": 12.809, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.3, 0.0, 0.283333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.2583, 0.0559, 0.428, 0.2578], "max_prob": 0.428, "correct": 0.0, "latency_ms": 12.809, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.306667, 0.04, 0.003333], "pred_argmax": 1, "pred_distribution": [0.4181, 0.4451, 0.1131, 0.0237], "max_prob": 0.4451, "correct": 0.0, "latency_ms": 12.809, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.333333, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3312, 0.4729, 0.1687, 0.0272], "max_prob": 0.4729, "correct": 0.0, "latency_ms": 12.809, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.583333, 0.216667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1641, 0.415, 0.2937, 0.1272], "max_prob": 0.415, "correct": 1.0, "latency_ms": 13.8108, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.3947, 0.6053], "max_prob": 0.6053, "correct": 1.0, "latency_ms": 13.8108, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.083333, 0.416667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.2381, 0.0785, 0.3957, 0.2877], "max_prob": 0.3957, "correct": 1.0, "latency_ms": 13.8108, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.2, 0.6, 0.1], "pred_argmax": 2, "pred_distribution": [0.0495, 0.2541, 0.5608, 0.1356], "max_prob": 0.5608, "correct": 1.0, "latency_ms": 13.8108, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 2, "pred_distribution": [0.1406, 0.3472, 0.362, 0.1502], "max_prob": 0.362, "correct": 1.0, "latency_ms": 13.8108, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.616667, 0.233333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1736, 0.3933, 0.3137, 0.1194], "max_prob": 0.3933, "correct": 1.0, "latency_ms": 12.8881, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.4303, 0.5697], "max_prob": 0.5697, "correct": 1.0, "latency_ms": 12.8881, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.033333, 0.433333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.256474, 0.081292, 0.40286, 0.259374], "max_prob": 0.40286, "correct": 1.0, "latency_ms": 12.8881, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.516667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.1422, 0.2766, 0.481, 0.1002], "max_prob": 0.481, "correct": 1.0, "latency_ms": 12.8881, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.224122, 0.411441, 0.281128, 0.083308], "max_prob": 0.411441, "correct": 1.0, "latency_ms": 12.8881, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.133333, 0.633333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.264426, 0.285229, 0.40214, 0.048205], "max_prob": 0.40214, "correct": 1.0, "latency_ms": 12.7521, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5701, 0.4299], "max_prob": 0.5701, "correct": 1.0, "latency_ms": 12.7521, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.0, 0.216667, 0.65], "pred_argmax": 2, "pred_distribution": [0.2249, 0.0492, 0.3764, 0.3495], "max_prob": 0.3764, "correct": 0.0, "latency_ms": 12.7521, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.6, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3363, 0.526, 0.1144, 0.0233], "max_prob": 0.526, "correct": 1.0, "latency_ms": 12.7521, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.15, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3551, 0.4669, 0.1537, 0.0243], "max_prob": 0.4669, "correct": 0.0, "latency_ms": 12.7521, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.036667, 0.166667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4742, 0.1781, 0.3104, 0.0373], "max_prob": 0.4742, "correct": 1.0, "latency_ms": 12.7976, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.7311, 0.2689], "max_prob": 0.7311, "correct": 1.0, "latency_ms": 12.7976, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.006667, 0.07, 0.913333], "pred_argmax": 3, "pred_distribution": [0.1423, 0.0468, 0.3135, 0.4974], "max_prob": 0.4974, "correct": 1.0, "latency_ms": 12.7976, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.08, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.7581, 0.1852, 0.0417, 0.015], "max_prob": 0.7581, "correct": 1.0, "latency_ms": 12.7976, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.133333, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6735, 0.2492, 0.0638, 0.0135], "max_prob": 0.6735, "correct": 1.0, "latency_ms": 12.7976, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.2, 0.583333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.233523, 0.322432, 0.385739, 0.058306], "max_prob": 0.385739, "correct": 1.0, "latency_ms": 14.8298, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5477, 0.4523], "max_prob": 0.5477, "correct": 1.0, "latency_ms": 14.8298, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.09, 0.006667, 0.226667, 0.676667], "pred_argmax": 2, "pred_distribution": [0.231277, 0.053395, 0.407959, 0.307369], "max_prob": 0.407959, "correct": 0.0, "latency_ms": 14.8298, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2764, 0.5388, 0.1537, 0.0311], "max_prob": 0.5388, "correct": 0.0, "latency_ms": 14.8298, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.4, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2982, 0.4613, 0.2024, 0.0381], "max_prob": 0.4613, "correct": 0.0, "latency_ms": 14.8298, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.416667, 0.133333, 0.416667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2597, 0.2843, 0.4039, 0.0521], "max_prob": 0.4039, "correct": 1.0, "latency_ms": 12.7813, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5891, 0.4109], "max_prob": 0.5891, "correct": 1.0, "latency_ms": 12.7813, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.4, 0.5], "pred_argmax": 2, "pred_distribution": [0.238576, 0.051895, 0.383662, 0.325867], "max_prob": 0.383662, "correct": 0.0, "latency_ms": 12.7813, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.616667, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2985, 0.5379, 0.1357, 0.0279], "max_prob": 0.5379, "correct": 1.0, "latency_ms": 12.7813, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.283333, 0.466667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.337034, 0.455746, 0.178018, 0.029203], "max_prob": 0.455746, "correct": 1.0, "latency_ms": 12.7813, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.15, 0.483333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.234977, 0.315368, 0.382762, 0.066893], "max_prob": 0.382762, "correct": 1.0, "latency_ms": 12.7081, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 0, "pred_distribution": [0.5745, 0.4255], "max_prob": 0.5745, "correct": 1.0, "latency_ms": 12.7081, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.026667, 0.19, 0.74], "pred_argmax": 3, "pred_distribution": [0.1377, 0.0505, 0.3069, 0.5049], "max_prob": 0.5049, "correct": 1.0, "latency_ms": 12.7081, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.09, 0.293333, 0.55, 0.066667], "pred_argmax": 2, "pred_distribution": [0.1044, 0.3385, 0.4904, 0.0667], "max_prob": 0.4904, "correct": 1.0, "latency_ms": 12.7081, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.35, 0.113333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.2595, 0.4603, 0.2378, 0.0424], "max_prob": 0.4603, "correct": 0.0, "latency_ms": 12.7081, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.45, 0.4, 0.05], "pred_argmax": 1, "pred_distribution": [0.172983, 0.412859, 0.29757, 0.116588], "max_prob": 0.412859, "correct": 1.0, "latency_ms": 13.0807, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4182, 0.5818], "max_prob": 0.5818, "correct": 1.0, "latency_ms": 13.0807, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.0, 0.566667, 0.2], "pred_argmax": 2, "pred_distribution": [0.2387, 0.0854, 0.4052, 0.2707], "max_prob": 0.4052, "correct": 1.0, "latency_ms": 13.0807, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.433333, 0.433333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.066807, 0.276328, 0.534253, 0.122612], "max_prob": 0.534253, "correct": 1.0, "latency_ms": 13.0807, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.583333, 0.183333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1457, 0.3921, 0.3391, 0.1231], "max_prob": 0.3921, "correct": 1.0, "latency_ms": 13.0807, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.25, 0.533333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.244924, 0.312631, 0.385439, 0.057006], "max_prob": 0.385439, "correct": 1.0, "latency_ms": 15.4038, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5744, 0.4256], "max_prob": 0.5744, "correct": 1.0, "latency_ms": 15.4038, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.443333, 0.016667, 0.46, 0.08], "pred_argmax": 2, "pred_distribution": [0.2626, 0.0558, 0.4274, 0.2542], "max_prob": 0.4274, "correct": 1.0, "latency_ms": 15.4038, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.14, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5981, 0.309, 0.0731, 0.0198], "max_prob": 0.5981, "correct": 1.0, "latency_ms": 15.4038, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.233333, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.388839, 0.436744, 0.143314, 0.031103], "max_prob": 0.436744, "correct": 0.0, "latency_ms": 15.4038, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.133333, 0.583333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2392, 0.355, 0.3212, 0.0846], "max_prob": 0.355, "correct": 0.0, "latency_ms": 12.3937, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.81, 0.19], "pred_argmax": 0, "pred_distribution": [0.547, 0.453], "max_prob": 0.547, "correct": 1.0, "latency_ms": 12.3937, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.366667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.140814, 0.056006, 0.317832, 0.485349], "max_prob": 0.485349, "correct": 1.0, "latency_ms": 12.3937, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.316667, 0.333333, 0.313333, 0.036667], "pred_argmax": 2, "pred_distribution": [0.156684, 0.30357, 0.462254, 0.077492], "max_prob": 0.462254, "correct": 0.0, "latency_ms": 12.3937, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.45, 0.183333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2249, 0.4554, 0.2657, 0.054], "max_prob": 0.4554, "correct": 1.0, "latency_ms": 12.3937, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.266667, 0.483333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2202, 0.3792, 0.3413, 0.0593], "max_prob": 0.3792, "correct": 0.0, "latency_ms": 13.209, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5049, 0.4951], "max_prob": 0.5049, "correct": 1.0, "latency_ms": 13.209, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.016667, 0.383333, 0.483333], "pred_argmax": 2, "pred_distribution": [0.2705, 0.0569, 0.4254, 0.2472], "max_prob": 0.4254, "correct": 0.0, "latency_ms": 13.209, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3027, 0.5185, 0.1515, 0.0273], "max_prob": 0.5185, "correct": 1.0, "latency_ms": 13.209, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.466667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.309231, 0.466547, 0.192719, 0.031503], "max_prob": 0.466547, "correct": 1.0, "latency_ms": 13.209, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.4, 0.2, 0.4, 0.0], "pred_argmax": 2, "pred_distribution": [0.2308, 0.3147, 0.3968, 0.0577], "max_prob": 0.3968, "correct": 1.0, "latency_ms": 12.4159, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5349, 0.4651], "max_prob": 0.5349, "correct": 1.0, "latency_ms": 12.4159, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.0, 0.333333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.2552, 0.0652, 0.4043, 0.2753], "max_prob": 0.4043, "correct": 0.0, "latency_ms": 12.4159, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.2, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.306, 0.5138, 0.149, 0.0312], "max_prob": 0.5138, "correct": 0.0, "latency_ms": 12.4159, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.3183, 0.4614, 0.1855, 0.0348], "max_prob": 0.4614, "correct": 0.0, "latency_ms": 12.4159, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.296667, 0.216667, 0.02], "pred_argmax": 0, "pred_distribution": [0.4326, 0.1975, 0.3305, 0.0394], "max_prob": 0.4326, "correct": 1.0, "latency_ms": 12.9467, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.66, 0.34], "pred_argmax": 0, "pred_distribution": [0.6989, 0.3011], "max_prob": 0.6989, "correct": 1.0, "latency_ms": 12.9467, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.006667, 0.376667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.1285, 0.0456, 0.3195, 0.5064], "max_prob": 0.5064, "correct": 1.0, "latency_ms": 12.9467, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.4507, 0.4565, 0.0721, 0.0207], "max_prob": 0.4565, "correct": 0.0, "latency_ms": 12.9467, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.066667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.5014, 0.3552, 0.1237, 0.0197], "max_prob": 0.5014, "correct": 1.0, "latency_ms": 12.9467, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.06, 0.3, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3938, 0.222, 0.3455, 0.0387], "max_prob": 0.3938, "correct": 1.0, "latency_ms": 13.446, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.6814, 0.3186], "max_prob": 0.6814, "correct": 1.0, "latency_ms": 13.446, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.003333, 0.25, 0.716667], "pred_argmax": 3, "pred_distribution": [0.1305, 0.0455, 0.2996, 0.5244], "max_prob": 0.5244, "correct": 1.0, "latency_ms": 13.446, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.073333, 0.01], "pred_argmax": 1, "pred_distribution": [0.3616, 0.5064, 0.1092, 0.0228], "max_prob": 0.5064, "correct": 1.0, "latency_ms": 13.446, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.526667, 0.333333, 0.133333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.4537, 0.3976, 0.1291, 0.0196], "max_prob": 0.4537, "correct": 1.0, "latency_ms": 13.446, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.116667, 0.55, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2302, 0.3084, 0.4031, 0.0583], "max_prob": 0.4031, "correct": 1.0, "latency_ms": 14.1766, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5494, 0.4506], "max_prob": 0.5494, "correct": 1.0, "latency_ms": 14.1766, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.15, 0.016667, 0.416667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.2442, 0.0553, 0.4208, 0.2797], "max_prob": 0.4208, "correct": 0.0, "latency_ms": 14.1766, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.6, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3179, 0.5203, 0.1305, 0.0313], "max_prob": 0.5203, "correct": 1.0, "latency_ms": 14.1766, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.3126, 0.4644, 0.1856, 0.0374], "max_prob": 0.4644, "correct": 1.0, "latency_ms": 14.1766, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.39, 0.41, 0.05], "pred_argmax": 2, "pred_distribution": [0.2439, 0.3129, 0.3884, 0.0548], "max_prob": 0.3884, "correct": 1.0, "latency_ms": 12.6972, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.5371, 0.4629], "max_prob": 0.5371, "correct": 0.0, "latency_ms": 12.6972, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.46, 0.156667], "pred_argmax": 2, "pred_distribution": [0.2409, 0.0709, 0.399, 0.2892], "max_prob": 0.399, "correct": 1.0, "latency_ms": 12.6972, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.294671, 0.522948, 0.151285, 0.031097], "max_prob": 0.522948, "correct": 1.0, "latency_ms": 12.6972, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.283333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.30017, 0.450655, 0.210079, 0.039096], "max_prob": 0.450655, "correct": 1.0, "latency_ms": 12.6972, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.166667, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0815, 0.489, 0.1396, 0.2899], "max_prob": 0.489, "correct": 1.0, "latency_ms": 12.2983, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.196667, 0.803333], "pred_argmax": 1, "pred_distribution": [0.2116, 0.7884], "max_prob": 0.7884, "correct": 1.0, "latency_ms": 12.2983, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1762, 0.5372, 0.227, 0.0596], "max_prob": 0.5372, "correct": 1.0, "latency_ms": 12.2983, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.266667, 0.6], "pred_argmax": 3, "pred_distribution": [0.011201, 0.070007, 0.268227, 0.650565], "max_prob": 0.650565, "correct": 1.0, "latency_ms": 12.2983, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.3, 0.533333], "pred_argmax": 3, "pred_distribution": [0.0199, 0.108, 0.316, 0.5561], "max_prob": 0.5561, "correct": 1.0, "latency_ms": 12.2983, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.736667, 0.043333, 0.213333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3884, 0.2144, 0.3551, 0.0421], "max_prob": 0.3884, "correct": 1.0, "latency_ms": 12.7924, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.6751, 0.3249], "max_prob": 0.6751, "correct": 1.0, "latency_ms": 12.7924, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.01, 0.186667, 0.75], "pred_argmax": 3, "pred_distribution": [0.139486, 0.046095, 0.330367, 0.484052], "max_prob": 0.484052, "correct": 1.0, "latency_ms": 12.7924, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.443333, 0.496667, 0.05, 0.01], "pred_argmax": 1, "pred_distribution": [0.388539, 0.482548, 0.09921, 0.029703], "max_prob": 0.482548, "correct": 1.0, "latency_ms": 12.7924, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.54, 0.346667, 0.103333, 0.01], "pred_argmax": 0, "pred_distribution": [0.430657, 0.389361, 0.153885, 0.026097], "max_prob": 0.430657, "correct": 1.0, "latency_ms": 12.7924, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.433333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1601, 0.4059, 0.3002, 0.1338], "max_prob": 0.4059, "correct": 1.0, "latency_ms": 12.9143, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.53, 0.47], "pred_argmax": 1, "pred_distribution": [0.4263, 0.5737], "max_prob": 0.5737, "correct": 0.0, "latency_ms": 12.9143, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.25, 0.683333], "pred_argmax": 2, "pred_distribution": [0.2401, 0.0796, 0.3834, 0.2969], "max_prob": 0.3834, "correct": 0.0, "latency_ms": 12.9143, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.383333, 0.433333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.061606, 0.261926, 0.537354, 0.139114], "max_prob": 0.537354, "correct": 1.0, "latency_ms": 12.9143, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.383333, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.177682, 0.366563, 0.327667, 0.128087], "max_prob": 0.366563, "correct": 1.0, "latency_ms": 12.9143, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.1, 0.366667, 0.0], "pred_argmax": 2, "pred_distribution": [0.2484, 0.282, 0.4194, 0.0502], "max_prob": 0.4194, "correct": 0.0, "latency_ms": 13.6162, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.6044, 0.3956], "max_prob": 0.6044, "correct": 1.0, "latency_ms": 13.6162, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.283333, 0.633333], "pred_argmax": 2, "pred_distribution": [0.235376, 0.049595, 0.411259, 0.30377], "max_prob": 0.411259, "correct": 0.0, "latency_ms": 13.6162, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.346135, 0.513251, 0.113911, 0.026703], "max_prob": 0.513251, "correct": 1.0, "latency_ms": 13.6162, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.05, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3336, 0.4751, 0.1619, 0.0294], "max_prob": 0.4751, "correct": 0.0, "latency_ms": 13.6162, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.573333, 0.1, 0.293333], "pred_argmax": 1, "pred_distribution": [0.080892, 0.477152, 0.143986, 0.29797], "max_prob": 0.477152, "correct": 1.0, "latency_ms": 14.4433, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.2269, 0.7731], "max_prob": 0.7731, "correct": 1.0, "latency_ms": 14.4433, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.743333, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.181182, 0.50235, 0.249275, 0.067193], "max_prob": 0.50235, "correct": 1.0, "latency_ms": 14.4433, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.366667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0123, 0.0834, 0.303, 0.6013], "max_prob": 0.6013, "correct": 1.0, "latency_ms": 14.4433, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.366667, 0.516667], "pred_argmax": 3, "pred_distribution": [0.021998, 0.136686, 0.370063, 0.471253], "max_prob": 0.471253, "correct": 1.0, "latency_ms": 14.4433, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.216667, 0.416667, 0.05], "pred_argmax": 2, "pred_distribution": [0.254275, 0.319768, 0.373063, 0.052895], "max_prob": 0.373063, "correct": 1.0, "latency_ms": 12.7773, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5463, 0.4537], "max_prob": 0.5463, "correct": 1.0, "latency_ms": 12.7773, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.016667, 0.493333, 0.206667], "pred_argmax": 2, "pred_distribution": [0.2544, 0.0539, 0.4145, 0.2772], "max_prob": 0.4145, "correct": 1.0, "latency_ms": 12.7773, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.266667, 0.046667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.573243, 0.325667, 0.082792, 0.018298], "max_prob": 0.573243, "correct": 1.0, "latency_ms": 12.7773, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.366667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.352165, 0.441656, 0.176482, 0.029697], "max_prob": 0.441656, "correct": 0.0, "latency_ms": 12.7773, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.066667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0788, 0.4792, 0.1554, 0.2866], "max_prob": 0.4792, "correct": 1.0, "latency_ms": 12.4417, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 1, "pred_distribution": [0.213, 0.787], "max_prob": 0.787, "correct": 1.0, "latency_ms": 12.4417, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.177518, 0.564656, 0.205321, 0.052505], "max_prob": 0.564656, "correct": 1.0, "latency_ms": 12.4417, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.25, 0.7], "pred_argmax": 3, "pred_distribution": [0.0116, 0.0763, 0.2852, 0.6269], "max_prob": 0.6269, "correct": 1.0, "latency_ms": 12.4417, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.366667, 0.5], "pred_argmax": 3, "pred_distribution": [0.016002, 0.09531, 0.294729, 0.593959], "max_prob": 0.593959, "correct": 1.0, "latency_ms": 12.4417, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.2288, 0.3246, 0.39, 0.0566], "max_prob": 0.39, "correct": 1.0, "latency_ms": 12.816, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.538, 0.462], "max_prob": 0.538, "correct": 0.0, "latency_ms": 12.816, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.45, 0.183333], "pred_argmax": 2, "pred_distribution": [0.253675, 0.055994, 0.423158, 0.267173], "max_prob": 0.423158, "correct": 1.0, "latency_ms": 12.816, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.516667, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.339634, 0.50025, 0.130513, 0.029603], "max_prob": 0.50025, "correct": 1.0, "latency_ms": 12.816, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.566667, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.320432, 0.457446, 0.185919, 0.036204], "max_prob": 0.457446, "correct": 1.0, "latency_ms": 12.816, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.07, 0.423333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.487249, 0.183718, 0.291329, 0.037704], "max_prob": 0.487249, "correct": 1.0, "latency_ms": 13.474, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7355, 0.2645], "max_prob": 0.7355, "correct": 1.0, "latency_ms": 13.474, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.01, 0.1, 0.85], "pred_argmax": 3, "pred_distribution": [0.1601, 0.0471, 0.3203, 0.4725], "max_prob": 0.4725, "correct": 1.0, "latency_ms": 13.474, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.92, 0.066667, 0.011667, 0.001667], "pred_argmax": 0, "pred_distribution": [0.719572, 0.213721, 0.048505, 0.018202], "max_prob": 0.719572, "correct": 1.0, "latency_ms": 13.474, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.166667, 0.026667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6419, 0.2674, 0.0739, 0.0168], "max_prob": 0.6419, "correct": 1.0, "latency_ms": 13.474, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.416667, 0.433333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2307, 0.348, 0.3656, 0.0557], "max_prob": 0.3656, "correct": 1.0, "latency_ms": 12.6235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.393333, 0.606667], "pred_argmax": 0, "pred_distribution": [0.5153, 0.4847], "max_prob": 0.5153, "correct": 0.0, "latency_ms": 12.6235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.016667, 0.55, 0.126667], "pred_argmax": 2, "pred_distribution": [0.2712, 0.059, 0.4042, 0.2656], "max_prob": 0.4042, "correct": 1.0, "latency_ms": 12.6235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.273333, 0.073333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.326067, 0.509749, 0.139686, 0.024498], "max_prob": 0.509749, "correct": 0.0, "latency_ms": 12.6235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.3, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2892, 0.4785, 0.1979, 0.0344], "max_prob": 0.4785, "correct": 1.0, "latency_ms": 12.6235, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.45, 0.063333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.093591, 0.505349, 0.147085, 0.253975], "max_prob": 0.505349, "correct": 0.0, "latency_ms": 13.2591, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.056667, 0.943333], "pred_argmax": 1, "pred_distribution": [0.2425, 0.7575], "max_prob": 0.7575, "correct": 1.0, "latency_ms": 13.2591, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.816667, 0.076667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2108, 0.4806, 0.2314, 0.0772], "max_prob": 0.4806, "correct": 1.0, "latency_ms": 13.2591, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.316667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0169, 0.1059, 0.3359, 0.5413], "max_prob": 0.5413, "correct": 1.0, "latency_ms": 13.2591, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.028603, 0.154815, 0.379638, 0.436944], "max_prob": 0.436944, "correct": 1.0, "latency_ms": 13.2591, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.193333, 0.45, 0.04], "pred_argmax": 1, "pred_distribution": [0.2214, 0.3606, 0.3316, 0.0864], "max_prob": 0.3606, "correct": 0.0, "latency_ms": 12.2842, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.676667, 0.323333], "pred_argmax": 0, "pred_distribution": [0.561, 0.439], "max_prob": 0.561, "correct": 1.0, "latency_ms": 12.2842, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 3, "pred_distribution": [0.1422, 0.0574, 0.3342, 0.4662], "max_prob": 0.4662, "correct": 1.0, "latency_ms": 12.2842, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.236667, 0.616667, 0.073333], "pred_argmax": 2, "pred_distribution": [0.0826, 0.2967, 0.5241, 0.0966], "max_prob": 0.5241, "correct": 1.0, "latency_ms": 12.2842, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.416667, 0.383333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.237976, 0.435356, 0.270673, 0.055994], "max_prob": 0.435356, "correct": 1.0, "latency_ms": 12.2842, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.116667, 0.333333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.269227, 0.286329, 0.39534, 0.049105], "max_prob": 0.39534, "correct": 0.0, "latency_ms": 12.9824, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.589, 0.411], "max_prob": 0.589, "correct": 1.0, "latency_ms": 12.9824, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.316667, 0.583333], "pred_argmax": 2, "pred_distribution": [0.2462, 0.0518, 0.3758, 0.3262], "max_prob": 0.3758, "correct": 0.0, "latency_ms": 12.9824, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.383333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.3216, 0.5243, 0.1304, 0.0237], "max_prob": 0.5243, "correct": 0.0, "latency_ms": 12.9824, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.3238, 0.4664, 0.1769, 0.0329], "max_prob": 0.4664, "correct": 0.0, "latency_ms": 12.9824, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.35, 0.4, 0.066667], "pred_argmax": 1, "pred_distribution": [0.160516, 0.421642, 0.30183, 0.116012], "max_prob": 0.421642, "correct": 0.0, "latency_ms": 12.8281, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4474, 0.5526], "max_prob": 0.5526, "correct": 1.0, "latency_ms": 12.8281, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.123333, 0.026667, 0.533333, 0.316667], "pred_argmax": 2, "pred_distribution": [0.242276, 0.084492, 0.407959, 0.265273], "max_prob": 0.407959, "correct": 1.0, "latency_ms": 12.8281, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.3, 0.55, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0644, 0.272, 0.5189, 0.1447], "max_prob": 0.5189, "correct": 1.0, "latency_ms": 12.8281, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.333333, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1573, 0.3858, 0.3213, 0.1356], "max_prob": 0.3858, "correct": 0.0, "latency_ms": 12.8281, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.09, 0.533333, 0.326667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1788, 0.406, 0.2988, 0.1164], "max_prob": 0.406, "correct": 1.0, "latency_ms": 12.2606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4372, 0.5628], "max_prob": 0.5628, "correct": 1.0, "latency_ms": 12.2606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 2, "pred_distribution": [0.2399, 0.0782, 0.3919, 0.29], "max_prob": 0.3919, "correct": 0.0, "latency_ms": 12.2606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.21, 0.583333, 0.1], "pred_argmax": 2, "pred_distribution": [0.0618, 0.2702, 0.5488, 0.1192], "max_prob": 0.5488, "correct": 1.0, "latency_ms": 12.2606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.093333, 0.306667, 0.476667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.173183, 0.387661, 0.327767, 0.111389], "max_prob": 0.387661, "correct": 0.0, "latency_ms": 12.2606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.05, 0.35, 0.0], "pred_argmax": 0, "pred_distribution": [0.440456, 0.20058, 0.322168, 0.036796], "max_prob": 0.440456, "correct": 1.0, "latency_ms": 13.2703, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7265, 0.2735], "max_prob": 0.7265, "correct": 1.0, "latency_ms": 13.2703, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.183333, 0.0, 0.166667, 0.65], "pred_argmax": 3, "pred_distribution": [0.1241, 0.0449, 0.2889, 0.5421], "max_prob": 0.5421, "correct": 1.0, "latency_ms": 13.2703, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.4599, 0.4417, 0.0784, 0.02], "max_prob": 0.4599, "correct": 1.0, "latency_ms": 13.2703, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.520748, 0.360564, 0.10299, 0.015698], "max_prob": 0.520748, "correct": 1.0, "latency_ms": 13.2703, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.15, 0.45, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2656, 0.2711, 0.414, 0.0493], "max_prob": 0.414, "correct": 1.0, "latency_ms": 14.0916, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.606, 0.394], "max_prob": 0.606, "correct": 1.0, "latency_ms": 14.0916, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.433333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.2216, 0.0497, 0.4076, 0.3211], "max_prob": 0.4076, "correct": 0.0, "latency_ms": 14.0916, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.55, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.310831, 0.541454, 0.122012, 0.025703], "max_prob": 0.541454, "correct": 1.0, "latency_ms": 14.0916, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.4, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.346, 0.4686, 0.1581, 0.0273], "max_prob": 0.4686, "correct": 0.0, "latency_ms": 14.0916, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.433333, 0.333333, 0.05], "pred_argmax": 1, "pred_distribution": [0.212279, 0.358164, 0.329667, 0.09989], "max_prob": 0.358164, "correct": 1.0, "latency_ms": 16.146, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.505, 0.495], "max_prob": 0.505, "correct": 0.0, "latency_ms": 16.146, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.193333, 0.056667, 0.583333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.2161, 0.0684, 0.3806, 0.3349], "max_prob": 0.3806, "correct": 1.0, "latency_ms": 16.146, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.233333, 0.55, 0.1], "pred_argmax": 2, "pred_distribution": [0.250525, 0.277928, 0.40494, 0.066607], "max_prob": 0.40494, "correct": 1.0, "latency_ms": 16.146, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.483333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.266427, 0.431143, 0.247425, 0.055006], "max_prob": 0.431143, "correct": 0.0, "latency_ms": 16.146, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.116667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1099, 0.4588, 0.1792, 0.2521], "max_prob": 0.4588, "correct": 1.0, "latency_ms": 14.6849, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.2598, 0.7402], "max_prob": 0.7402, "correct": 1.0, "latency_ms": 14.6849, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.633333, 0.193333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2051, 0.5148, 0.2164, 0.0637], "max_prob": 0.5148, "correct": 1.0, "latency_ms": 14.6849, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.426667, 0.5], "pred_argmax": 3, "pred_distribution": [0.039396, 0.09639, 0.287771, 0.576442], "max_prob": 0.576442, "correct": 1.0, "latency_ms": 14.6849, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0354, 0.1751, 0.3801, 0.4094], "max_prob": 0.4094, "correct": 1.0, "latency_ms": 14.6849, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.383333, 0.383333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1685, 0.3898, 0.3167, 0.125], "max_prob": 0.3898, "correct": 0.0, "latency_ms": 14.5015, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4519, 0.5481], "max_prob": 0.5481, "correct": 1.0, "latency_ms": 14.5015, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.086667, 0.02, 0.326667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.234, 0.0774, 0.3868, 0.3018], "max_prob": 0.3868, "correct": 0.0, "latency_ms": 14.5015, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.233333, 0.5, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0821, 0.2767, 0.5062, 0.135], "max_prob": 0.5062, "correct": 1.0, "latency_ms": 14.5015, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.433333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.176618, 0.374837, 0.332333, 0.116212], "max_prob": 0.374837, "correct": 0.0, "latency_ms": 14.5015, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.74, 0.036667, 0.223333, 0.0], "pred_argmax": 0, "pred_distribution": [0.451145, 0.186619, 0.321632, 0.040604], "max_prob": 0.451145, "correct": 1.0, "latency_ms": 14.1676, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7194, 0.2806], "max_prob": 0.7194, "correct": 1.0, "latency_ms": 14.1676, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.0, 0.183333, 0.79], "pred_argmax": 3, "pred_distribution": [0.1383, 0.0456, 0.3206, 0.4955], "max_prob": 0.4955, "correct": 1.0, "latency_ms": 14.1676, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.45, 0.063333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4817, 0.4215, 0.0731, 0.0237], "max_prob": 0.4817, "correct": 1.0, "latency_ms": 14.1676, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.126667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.585841, 0.305969, 0.089591, 0.018598], "max_prob": 0.585841, "correct": 0.0, "latency_ms": 14.1676, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.6, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.2122, 0.3646, 0.3128, 0.1104], "max_prob": 0.3646, "correct": 1.0, "latency_ms": 14.6391, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 0, "pred_distribution": [0.5046, 0.4954], "max_prob": 0.5046, "correct": 0.0, "latency_ms": 14.6391, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.033333, 0.41, 0.056667], "pred_argmax": 2, "pred_distribution": [0.2368, 0.0789, 0.4068, 0.2775], "max_prob": 0.4068, "correct": 0.0, "latency_ms": 14.6391, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.316667, 0.5, 0.066667], "pred_argmax": 2, "pred_distribution": [0.241824, 0.29813, 0.389739, 0.070307], "max_prob": 0.389739, "correct": 1.0, "latency_ms": 14.6391, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.333333, 0.216667, 0.05], "pred_argmax": 1, "pred_distribution": [0.2668, 0.4202, 0.2418, 0.0712], "max_prob": 0.4202, "correct": 0.0, "latency_ms": 14.6391, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.316667, 0.433333, 0.05], "pred_argmax": 2, "pred_distribution": [0.2422, 0.3079, 0.3943, 0.0556], "max_prob": 0.3943, "correct": 1.0, "latency_ms": 13.1828, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.561, 0.439], "max_prob": 0.561, "correct": 0.0, "latency_ms": 13.1828, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.033333, 0.526667, 0.24], "pred_argmax": 2, "pred_distribution": [0.2389, 0.0523, 0.4191, 0.2897], "max_prob": 0.4191, "correct": 1.0, "latency_ms": 13.1828, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.466667, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.328533, 0.517252, 0.128613, 0.025603], "max_prob": 0.517252, "correct": 1.0, "latency_ms": 13.1828, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.3314, 0.461, 0.1782, 0.0294], "max_prob": 0.461, "correct": 1.0, "latency_ms": 13.1828, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.5, 0.316667, 0.1], "pred_argmax": 2, "pred_distribution": [0.238, 0.3361, 0.366, 0.0599], "max_prob": 0.366, "correct": 0.0, "latency_ms": 14.5731, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.5409, 0.4591], "max_prob": 0.5409, "correct": 0.0, "latency_ms": 14.5731, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.71, 0.006667, 0.246667, 0.036667], "pred_argmax": 2, "pred_distribution": [0.2721, 0.0637, 0.4259, 0.2383], "max_prob": 0.4259, "correct": 0.0, "latency_ms": 14.5731, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.19, 0.056667, 0.01], "pred_argmax": 0, "pred_distribution": [0.59586, 0.309131, 0.073707, 0.021302], "max_prob": 0.59586, "correct": 1.0, "latency_ms": 14.5731, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.416667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3763, 0.4401, 0.1529, 0.0307], "max_prob": 0.4401, "correct": 1.0, "latency_ms": 14.5731, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.126667, 0.516667, 0.006667], "pred_argmax": 2, "pred_distribution": [0.2354, 0.3262, 0.3837, 0.0547], "max_prob": 0.3837, "correct": 1.0, "latency_ms": 13.8253, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5285, 0.4715], "max_prob": 0.5285, "correct": 1.0, "latency_ms": 13.8253, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.366667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.251025, 0.056406, 0.39974, 0.292829], "max_prob": 0.39974, "correct": 0.0, "latency_ms": 13.8253, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.7, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2853, 0.5286, 0.1575, 0.0286], "max_prob": 0.5286, "correct": 1.0, "latency_ms": 13.8253, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.566667, 0.15, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3164, 0.4545, 0.1941, 0.035], "max_prob": 0.4545, "correct": 1.0, "latency_ms": 13.8253, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.493333, 0.086667, 0.416667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4502, 0.1896, 0.323, 0.0372], "max_prob": 0.4502, "correct": 1.0, "latency_ms": 12.3536, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.7411, 0.2589], "max_prob": 0.7411, "correct": 1.0, "latency_ms": 12.3536, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.616667, 0.31], "pred_argmax": 3, "pred_distribution": [0.1263, 0.0459, 0.3003, 0.5275], "max_prob": 0.5275, "correct": 0.0, "latency_ms": 12.3536, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.066667, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6843, 0.2473, 0.0526, 0.0158], "max_prob": 0.6843, "correct": 1.0, "latency_ms": 12.3536, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.143333, 0.03, 0.003333], "pred_argmax": 0, "pred_distribution": [0.634063, 0.279328, 0.074307, 0.012301], "max_prob": 0.634063, "correct": 1.0, "latency_ms": 12.3536, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.106667, 0.433333, 0.01], "pred_argmax": 2, "pred_distribution": [0.2327, 0.2992, 0.4139, 0.0542], "max_prob": 0.4139, "correct": 0.0, "latency_ms": 14.5029, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5756, 0.4244], "max_prob": 0.5756, "correct": 1.0, "latency_ms": 14.5029, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.086667, 0.013333, 0.466667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.2405, 0.0516, 0.4259, 0.282], "max_prob": 0.4259, "correct": 1.0, "latency_ms": 14.5029, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.266667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3405, 0.5086, 0.1212, 0.0297], "max_prob": 0.5086, "correct": 0.0, "latency_ms": 14.5029, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.383333, 0.143333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3387, 0.4765, 0.1575, 0.0273], "max_prob": 0.4765, "correct": 0.0, "latency_ms": 14.5029, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.433333, 0.1, 0.45], "pred_argmax": 1, "pred_distribution": [0.0812, 0.4321, 0.1531, 0.3336], "max_prob": 0.4321, "correct": 0.0, "latency_ms": 14.0851, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.2533, 0.7467], "max_prob": 0.7467, "correct": 1.0, "latency_ms": 14.0851, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.766667, 0.14, 0.02], "pred_argmax": 1, "pred_distribution": [0.1545, 0.5518, 0.2295, 0.0642], "max_prob": 0.5518, "correct": 1.0, "latency_ms": 14.0851, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.3, 0.633333], "pred_argmax": 3, "pred_distribution": [0.0119, 0.068, 0.2521, 0.668], "max_prob": 0.668, "correct": 1.0, "latency_ms": 14.0851, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.383333, 0.5], "pred_argmax": 3, "pred_distribution": [0.019, 0.1101, 0.3541, 0.5168], "max_prob": 0.5168, "correct": 1.0, "latency_ms": 14.0851, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.183333, 0.416667, 0.05], "pred_argmax": 2, "pred_distribution": [0.258974, 0.314069, 0.374663, 0.052295], "max_prob": 0.374663, "correct": 1.0, "latency_ms": 13.2027, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5816, 0.4184], "max_prob": 0.5816, "correct": 1.0, "latency_ms": 13.2027, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.256667, 0.033333, 0.6, 0.11], "pred_argmax": 2, "pred_distribution": [0.271273, 0.052795, 0.413659, 0.262274], "max_prob": 0.413659, "correct": 1.0, "latency_ms": 13.2027, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.2, 0.033333, 0.0], "pred_argmax": 0, "pred_distribution": [0.605239, 0.30047, 0.077192, 0.017098], "max_prob": 0.605239, "correct": 1.0, "latency_ms": 13.2027, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3618, 0.4386, 0.1716, 0.028], "max_prob": 0.4386, "correct": 0.0, "latency_ms": 13.2027, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.466667, 0.066667, 0.45], "pred_argmax": 1, "pred_distribution": [0.112411, 0.443344, 0.188519, 0.255726], "max_prob": 0.443344, "correct": 1.0, "latency_ms": 14.3384, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 1, "pred_distribution": [0.2603, 0.7397], "max_prob": 0.7397, "correct": 1.0, "latency_ms": 14.3384, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.683333, 0.066667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2194, 0.4762, 0.2448, 0.0596], "max_prob": 0.4762, "correct": 1.0, "latency_ms": 14.3384, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.283333, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0263, 0.0829, 0.2866, 0.6042], "max_prob": 0.6042, "correct": 1.0, "latency_ms": 14.3384, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0448, 0.1685, 0.3632, 0.4235], "max_prob": 0.4235, "correct": 1.0, "latency_ms": 14.3384, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.416667, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2248, 0.356, 0.3517, 0.0675], "max_prob": 0.356, "correct": 1.0, "latency_ms": 13.0691, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5038, 0.4962], "max_prob": 0.5038, "correct": 0.0, "latency_ms": 13.0691, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.033333, 0.5, 0.2], "pred_argmax": 2, "pred_distribution": [0.2773, 0.0691, 0.4193, 0.2343], "max_prob": 0.4193, "correct": 1.0, "latency_ms": 13.0691, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.233333, 0.066667, 0.0], "pred_argmax": 0, "pred_distribution": [0.5014, 0.3569, 0.1152, 0.0265], "max_prob": 0.5014, "correct": 1.0, "latency_ms": 13.0691, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.283333, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.332, 0.429, 0.1981, 0.0409], "max_prob": 0.429, "correct": 0.0, "latency_ms": 13.0691, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.786667, 0.073333, 0.14, 0.0], "pred_argmax": 0, "pred_distribution": [0.4811, 0.1976, 0.2836, 0.0377], "max_prob": 0.4811, "correct": 1.0, "latency_ms": 13.1889, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 0, "pred_distribution": [0.7302, 0.2698], "max_prob": 0.7302, "correct": 1.0, "latency_ms": 13.1889, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.193333, 0.756667], "pred_argmax": 3, "pred_distribution": [0.162, 0.0484, 0.2887, 0.5009], "max_prob": 0.5009, "correct": 1.0, "latency_ms": 13.1889, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.19, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.4732, 0.4209, 0.0826, 0.0233], "max_prob": 0.4732, "correct": 1.0, "latency_ms": 13.1889, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.816667, 0.166667, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.5728, 0.3188, 0.0928, 0.0156], "max_prob": 0.5728, "correct": 1.0, "latency_ms": 13.1889, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.716667, 0.083333, 0.183333], "pred_argmax": 1, "pred_distribution": [0.0879, 0.4756, 0.2023, 0.2342], "max_prob": 0.4756, "correct": 1.0, "latency_ms": 12.3059, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 1, "pred_distribution": [0.255, 0.745], "max_prob": 0.745, "correct": 1.0, "latency_ms": 12.3059, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.75, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1843, 0.5388, 0.2104, 0.0665], "max_prob": 0.5388, "correct": 1.0, "latency_ms": 12.3059, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.04, 0.276667, 0.683333], "pred_argmax": 3, "pred_distribution": [0.0114, 0.0891, 0.3501, 0.5494], "max_prob": 0.5494, "correct": 1.0, "latency_ms": 12.3059, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.16, 0.4, 0.433333], "pred_argmax": 3, "pred_distribution": [0.029, 0.1234, 0.3847, 0.4629], "max_prob": 0.4629, "correct": 1.0, "latency_ms": 12.3059, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.08, 0.416667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.2054, 0.3676, 0.3252, 0.1018], "max_prob": 0.3676, "correct": 0.0, "latency_ms": 13.1937, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 0, "pred_distribution": [0.5119, 0.4881], "max_prob": 0.5119, "correct": 1.0, "latency_ms": 13.1937, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.02, 0.466667, 0.466667], "pred_argmax": 3, "pred_distribution": [0.156784, 0.058894, 0.338866, 0.445455], "max_prob": 0.445455, "correct": 1.0, "latency_ms": 13.1937, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.383333, 0.383333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.125487, 0.29827, 0.492751, 0.083492], "max_prob": 0.492751, "correct": 1.0, "latency_ms": 13.1937, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2002, 0.445, 0.2821, 0.0727], "max_prob": 0.445, "correct": 0.0, "latency_ms": 13.1937, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.216667, 0.566667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2396, 0.2886, 0.4171, 0.0547], "max_prob": 0.4171, "correct": 1.0, "latency_ms": 14.1674, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5799, 0.4201], "max_prob": 0.5799, "correct": 1.0, "latency_ms": 14.1674, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.366667, 0.55], "pred_argmax": 2, "pred_distribution": [0.2317, 0.0512, 0.4245, 0.2926], "max_prob": 0.4245, "correct": 0.0, "latency_ms": 14.1674, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.466667, 0.083333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3431, 0.5182, 0.1144, 0.0243], "max_prob": 0.5182, "correct": 1.0, "latency_ms": 14.1674, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3535, 0.4651, 0.1527, 0.0287], "max_prob": 0.4651, "correct": 1.0, "latency_ms": 14.1674, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.266667, 0.183333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.187481, 0.417358, 0.318868, 0.076292], "max_prob": 0.417358, "correct": 0.0, "latency_ms": 12.6406, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.4568, 0.5432], "max_prob": 0.5432, "correct": 0.0, "latency_ms": 12.6406, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.383333, 0.0, 0.216667, 0.4], "pred_argmax": 2, "pred_distribution": [0.2834, 0.0734, 0.411, 0.2322], "max_prob": 0.411, "correct": 0.0, "latency_ms": 12.6406, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.158284, 0.411259, 0.365763, 0.064694], "max_prob": 0.411259, "correct": 0.0, "latency_ms": 12.6406, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.2237, 0.4519, 0.2625, 0.0619], "max_prob": 0.4519, "correct": 0.0, "latency_ms": 12.6406, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.063333, 0.416667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.3881, 0.2072, 0.3649, 0.0398], "max_prob": 0.3881, "correct": 1.0, "latency_ms": 14.372, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.6998, 0.3002], "max_prob": 0.6998, "correct": 1.0, "latency_ms": 14.372, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.003333, 0.11, 0.85], "pred_argmax": 3, "pred_distribution": [0.1228, 0.0432, 0.2815, 0.5525], "max_prob": 0.5525, "correct": 1.0, "latency_ms": 14.372, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.08, 0.003333], "pred_argmax": 1, "pred_distribution": [0.3832, 0.5076, 0.0875, 0.0217], "max_prob": 0.5076, "correct": 1.0, "latency_ms": 14.372, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.533333, 0.216667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4809, 0.3805, 0.1194, 0.0192], "max_prob": 0.4809, "correct": 0.0, "latency_ms": 14.372, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.483333, 0.116667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.083908, 0.49875, 0.141014, 0.276328], "max_prob": 0.49875, "correct": 1.0, "latency_ms": 12.9212, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.2193, 0.7807], "max_prob": 0.7807, "correct": 1.0, "latency_ms": 12.9212, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.583333, 0.216667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2121, 0.4965, 0.2332, 0.0582], "max_prob": 0.4965, "correct": 1.0, "latency_ms": 12.9212, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 3, "pred_distribution": [0.0122, 0.0805, 0.3151, 0.5922], "max_prob": 0.5922, "correct": 1.0, "latency_ms": 12.9212, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.020202, 0.129313, 0.347935, 0.50255], "max_prob": 0.50255, "correct": 1.0, "latency_ms": 12.9212, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.483333, 0.283333, 0.15], "pred_argmax": 2, "pred_distribution": [0.233323, 0.335934, 0.373937, 0.056806], "max_prob": 0.373937, "correct": 0.0, "latency_ms": 12.2413, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 0, "pred_distribution": [0.5217, 0.4783], "max_prob": 0.5217, "correct": 0.0, "latency_ms": 12.2413, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.006667, 0.276667, 0.09], "pred_argmax": 2, "pred_distribution": [0.277828, 0.060806, 0.40464, 0.256726], "max_prob": 0.40464, "correct": 0.0, "latency_ms": 12.2413, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.366667, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3342, 0.4882, 0.1526, 0.025], "max_prob": 0.4882, "correct": 0.0, "latency_ms": 12.2413, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.416667, 0.216667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.347935, 0.453545, 0.165317, 0.033203], "max_prob": 0.453545, "correct": 1.0, "latency_ms": 12.2413, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.4, 0.4, 0.066667], "pred_argmax": 1, "pred_distribution": [0.21, 0.3743, 0.3526, 0.0631], "max_prob": 0.3743, "correct": 0.0, "latency_ms": 13.2006, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.41, 0.59], "pred_argmax": 0, "pred_distribution": [0.507, 0.493], "max_prob": 0.507, "correct": 0.0, "latency_ms": 13.2006, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.36, 0.023333, 0.533333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.2596, 0.0671, 0.4265, 0.2468], "max_prob": 0.4265, "correct": 1.0, "latency_ms": 13.2006, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.213179, 0.49975, 0.239976, 0.047095], "max_prob": 0.49975, "correct": 1.0, "latency_ms": 13.2006, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.266667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2467, 0.4598, 0.2422, 0.0513], "max_prob": 0.4598, "correct": 1.0, "latency_ms": 13.2006, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.3, 0.1], "pred_argmax": 1, "pred_distribution": [0.1603, 0.4112, 0.2915, 0.137], "max_prob": 0.4112, "correct": 1.0, "latency_ms": 13.0062, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.4306, 0.5694], "max_prob": 0.5694, "correct": 1.0, "latency_ms": 13.0062, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.03, 0.4, 0.266667], "pred_argmax": 2, "pred_distribution": [0.258074, 0.084192, 0.40406, 0.253675], "max_prob": 0.40406, "correct": 1.0, "latency_ms": 13.0062, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.583333, 0.1], "pred_argmax": 2, "pred_distribution": [0.063, 0.2645, 0.542, 0.1305], "max_prob": 0.542, "correct": 1.0, "latency_ms": 13.0062, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.35, 0.133333], "pred_argmax": 1, "pred_distribution": [0.176082, 0.383262, 0.326067, 0.114589], "max_prob": 0.383262, "correct": 1.0, "latency_ms": 13.0062, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.5, 0.023333, 0.336667, 0.04, 0.1], "pred_argmax": 0, "pred_distribution": [0.383662, 0.053595, 0.217578, 0.044796, 0.30037], "max_prob": 0.383662, "correct": 1.0, "latency_ms": 21.3092, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.01, 0.923333, 0.046667, 0.013333], "pred_argmax": 2, "pred_distribution": [0.058606, 0.057106, 0.769177, 0.055606, 0.059506], "max_prob": 0.769177, "correct": 1.0, "latency_ms": 21.3092, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.733333, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.1823, 0.5406, 0.2207, 0.0564], "max_prob": 0.5406, "correct": 1.0, "latency_ms": 21.3092, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5557, 0.4443], "max_prob": 0.5557, "correct": 1.0, "latency_ms": 21.3092, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.2, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0504, 0.578, 0.2938, 0.0778], "max_prob": 0.578, "correct": 1.0, "latency_ms": 21.3092, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.293333, 0.036667, 0.266667, 0.296667, 0.106667], "pred_argmax": 0, "pred_distribution": [0.4384, 0.0609, 0.1551, 0.0583, 0.2873], "max_prob": 0.4384, "correct": 0.0, "latency_ms": 27.9488, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.88, 0.006667, 0.086667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1, 0.7334, 0.036, 0.0709, 0.0597], "max_prob": 0.7334, "correct": 1.0, "latency_ms": 27.9488, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.5, 0.416667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2971, 0.4271, 0.2185, 0.0573], "max_prob": 0.4271, "correct": 1.0, "latency_ms": 27.9488, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 0, "pred_distribution": [0.6625, 0.3375], "max_prob": 0.6625, "correct": 0.0, "latency_ms": 27.9488, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.433333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0939, 0.5744, 0.2786, 0.0531], "max_prob": 0.5744, "correct": 0.0, "latency_ms": 27.9488, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.283333, 0.01, 0.273333, 0.016667, 0.416667], "pred_argmax": 4, "pred_distribution": [0.323968, 0.047695, 0.215778, 0.044596, 0.367963], "max_prob": 0.367963, "correct": 1.0, "latency_ms": 19.9665, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.966667, 0.001667, 0.001667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.082692, 0.778222, 0.034697, 0.041296, 0.063094], "max_prob": 0.778222, "correct": 1.0, "latency_ms": 19.9665, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.65, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.134, 0.465, 0.3252, 0.0758], "max_prob": 0.465, "correct": 1.0, "latency_ms": 19.9665, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.531, 0.469], "max_prob": 0.531, "correct": 0.0, "latency_ms": 19.9665, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0539, 0.5199, 0.3434, 0.0828], "max_prob": 0.5199, "correct": 1.0, "latency_ms": 19.9665, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.3, 0.016667, 0.21, 0.006667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.2166, 0.0642, 0.3954, 0.0369, 0.2869], "max_prob": 0.3954, "correct": 0.0, "latency_ms": 31.8124, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.966667, 0.0, 0.0, 0.023333], "pred_argmax": 1, "pred_distribution": [0.1496, 0.5531, 0.0301, 0.0447, 0.2225], "max_prob": 0.5531, "correct": 1.0, "latency_ms": 31.8124, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0326, 0.209, 0.4464, 0.312], "max_prob": 0.4464, "correct": 1.0, "latency_ms": 31.8124, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4944, 0.5056], "max_prob": 0.5056, "correct": 1.0, "latency_ms": 31.8124, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 2, "pred_distribution": [0.0294, 0.2622, 0.4774, 0.231], "max_prob": 0.4774, "correct": 0.0, "latency_ms": 31.8124, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.853333, 0.0, 0.1, 0.0, 0.046667], "pred_argmax": 0, "pred_distribution": [0.4249, 0.0486, 0.2772, 0.0418, 0.2075], "max_prob": 0.4249, "correct": 1.0, "latency_ms": 26.5713, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.035, 0.96, 0.001667, 0.001667, 0.001667], "pred_argmax": 1, "pred_distribution": [0.09911, 0.746075, 0.036204, 0.047805, 0.070807], "max_prob": 0.746075, "correct": 1.0, "latency_ms": 26.5713, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.616667, 0.2], "pred_argmax": 2, "pred_distribution": [0.034, 0.2494, 0.5259, 0.1907], "max_prob": 0.5259, "correct": 1.0, "latency_ms": 26.5713, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.5619, 0.4381], "max_prob": 0.5619, "correct": 1.0, "latency_ms": 26.5713, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.35, 0.15], "pred_argmax": 2, "pred_distribution": [0.0397, 0.2962, 0.4716, 0.1925], "max_prob": 0.4716, "correct": 0.0, "latency_ms": 26.5713, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.583333, 0.0, 0.35], "pred_argmax": 2, "pred_distribution": [0.2684, 0.0415, 0.3308, 0.1515, 0.2078], "max_prob": 0.3308, "correct": 1.0, "latency_ms": 27.703, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.93, 0.0, 0.066667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.1355, 0.6107, 0.0345, 0.1461, 0.0732], "max_prob": 0.6107, "correct": 1.0, "latency_ms": 27.703, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.020102, 0.163416, 0.417742, 0.39874], "max_prob": 0.417742, "correct": 1.0, "latency_ms": 27.703, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4255, 0.5745], "max_prob": 0.5745, "correct": 1.0, "latency_ms": 27.703, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.283333, 0.683333], "pred_argmax": 3, "pred_distribution": [0.0117, 0.0641, 0.2061, 0.7181], "max_prob": 0.7181, "correct": 1.0, "latency_ms": 27.703, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.106667, 0.02, 0.483333, 0.006667, 0.383333], "pred_argmax": 4, "pred_distribution": [0.224122, 0.053805, 0.340434, 0.032403, 0.349235], "max_prob": 0.349235, "correct": 0.0, "latency_ms": 25.6097, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.013333, 0.01, 0.01, 0.953333], "pred_argmax": 4, "pred_distribution": [0.0561, 0.0362, 0.03, 0.031, 0.8467], "max_prob": 0.8467, "correct": 1.0, "latency_ms": 25.6097, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.566667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0596, 0.4107, 0.4317, 0.098], "max_prob": 0.4317, "correct": 1.0, "latency_ms": 25.6097, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4242, 0.5758], "max_prob": 0.5758, "correct": 1.0, "latency_ms": 25.6097, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0226, 0.2822, 0.548, 0.1472], "max_prob": 0.548, "correct": 1.0, "latency_ms": 25.6097, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.06, 0.006667, 0.533333, 0.35, 0.05], "pred_argmax": 3, "pred_distribution": [0.2345, 0.0449, 0.2822, 0.3064, 0.132], "max_prob": 0.3064, "correct": 0.0, "latency_ms": 20.9252, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.0, 0.866667, 0.0], "pred_argmax": 3, "pred_distribution": [0.0594, 0.1348, 0.1606, 0.6114, 0.0338], "max_prob": 0.6114, "correct": 1.0, "latency_ms": 20.9252, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0079, 0.0332, 0.1537, 0.8052], "max_prob": 0.8052, "correct": 1.0, "latency_ms": 20.9252, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3852, 0.6148], "max_prob": 0.6148, "correct": 1.0, "latency_ms": 20.9252, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.4, 0.533333], "pred_argmax": 2, "pred_distribution": [0.0096, 0.0574, 0.5697, 0.3633], "max_prob": 0.5697, "correct": 0.0, "latency_ms": 20.9252, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.023333, 0.426667, 0.0, 0.433333], "pred_argmax": 2, "pred_distribution": [0.233277, 0.045395, 0.424458, 0.035396, 0.261474], "max_prob": 0.424458, "correct": 0.0, "latency_ms": 25.9988, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.8, 0.143333, 0.005, 0.008333, 0.043333], "pred_argmax": 0, "pred_distribution": [0.431, 0.3298, 0.0361, 0.0369, 0.1662], "max_prob": 0.431, "correct": 1.0, "latency_ms": 25.9988, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.45, 0.4, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0299, 0.3698, 0.4697, 0.1306], "max_prob": 0.4697, "correct": 0.0, "latency_ms": 25.9988, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.413, 0.587], "max_prob": 0.587, "correct": 1.0, "latency_ms": 25.9988, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.743333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0121, 0.1599, 0.6824, 0.1456], "max_prob": 0.6824, "correct": 1.0, "latency_ms": 25.9988, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.55, 0.026667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.210821, 0.049605, 0.428843, 0.039604, 0.271127], "max_prob": 0.428843, "correct": 1.0, "latency_ms": 25.3438, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.003333, 0.013333, 0.433333], "pred_argmax": 4, "pred_distribution": [0.2079, 0.2346, 0.0291, 0.0493, 0.4791], "max_prob": 0.4791, "correct": 0.0, "latency_ms": 25.3438, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.093333, 0.516667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0233, 0.1884, 0.537, 0.2513], "max_prob": 0.537, "correct": 1.0, "latency_ms": 25.3438, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.4111, 0.5889], "max_prob": 0.5889, "correct": 1.0, "latency_ms": 25.3438, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0215, 0.2219, 0.4997, 0.2569], "max_prob": 0.4997, "correct": 1.0, "latency_ms": 25.3438, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.033333, 0.616667, 0.0, 0.266667], "pred_argmax": 2, "pred_distribution": [0.2323, 0.0553, 0.3516, 0.035, 0.3258], "max_prob": 0.3516, "correct": 1.0, "latency_ms": 26.0373, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.0, 0.01, 0.0, 0.98], "pred_argmax": 4, "pred_distribution": [0.0616, 0.0368, 0.0337, 0.0346, 0.8333], "max_prob": 0.8333, "correct": 1.0, "latency_ms": 26.0373, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.633333, 0.2], "pred_argmax": 2, "pred_distribution": [0.0436, 0.3806, 0.5034, 0.0724], "max_prob": 0.5034, "correct": 1.0, "latency_ms": 26.0373, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4799, 0.5201], "max_prob": 0.5201, "correct": 1.0, "latency_ms": 26.0373, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.3, 0.466667, 0.216667], "pred_argmax": 1, "pred_distribution": [0.0483, 0.4664, 0.406, 0.0793], "max_prob": 0.4664, "correct": 0.0, "latency_ms": 26.0373, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.0, 0.4, 0.0, 0.483333], "pred_argmax": 2, "pred_distribution": [0.211, 0.0502, 0.342, 0.1108, 0.286], "max_prob": 0.342, "correct": 0.0, "latency_ms": 28.0124, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333, 0.0, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.2111, 0.5968, 0.046, 0.0565, 0.0896], "max_prob": 0.5968, "correct": 1.0, "latency_ms": 28.0124, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.55, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0567, 0.2834, 0.4176, 0.2423], "max_prob": 0.4176, "correct": 1.0, "latency_ms": 28.0124, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4043, 0.5957], "max_prob": 0.5957, "correct": 1.0, "latency_ms": 28.0124, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.010599, 0.063494, 0.207079, 0.718828], "max_prob": 0.718828, "correct": 1.0, "latency_ms": 28.0124, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.233333, 0.016667, 0.383333, 0.016667, 0.35], "pred_argmax": 2, "pred_distribution": [0.1888, 0.0635, 0.3711, 0.0478, 0.3288], "max_prob": 0.3711, "correct": 1.0, "latency_ms": 35.7396, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.963, 0.0, 0.006667, 0.007], "pred_argmax": 1, "pred_distribution": [0.10211, 0.713571, 0.031203, 0.046205, 0.106911], "max_prob": 0.713571, "correct": 1.0, "latency_ms": 35.7396, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.616667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0787, 0.3745, 0.4265, 0.1203], "max_prob": 0.4265, "correct": 1.0, "latency_ms": 35.7396, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.4871, 0.5129], "max_prob": 0.5129, "correct": 1.0, "latency_ms": 35.7396, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0524, 0.4278, 0.3885, 0.1313], "max_prob": 0.4278, "correct": 0.0, "latency_ms": 35.7396, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.383333, 0.016667, 0.3, 0.0, 0.3], "pred_argmax": 0, "pred_distribution": [0.3671, 0.0987, 0.2049, 0.0365, 0.2928], "max_prob": 0.3671, "correct": 1.0, "latency_ms": 20.8662, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.88, 0.106667, 0.003333, 0.003333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6527, 0.09, 0.0534, 0.0527, 0.1512], "max_prob": 0.6527, "correct": 1.0, "latency_ms": 20.8662, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.3, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.2003, 0.4897, 0.2144, 0.0956], "max_prob": 0.4897, "correct": 0.0, "latency_ms": 20.8662, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.5421, 0.4579], "max_prob": 0.5421, "correct": 1.0, "latency_ms": 20.8662, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.233333, 0.4, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0858, 0.5045, 0.3252, 0.0845], "max_prob": 0.5045, "correct": 0.0, "latency_ms": 20.8662, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.75, 0.006667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.258574, 0.051795, 0.39916, 0.031597, 0.258874], "max_prob": 0.39916, "correct": 1.0, "latency_ms": 25.3117, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.55, 0.075, 0.003333, 0.005, 0.366667], "pred_argmax": 0, "pred_distribution": [0.4876, 0.1098, 0.0502, 0.0501, 0.3023], "max_prob": 0.4876, "correct": 1.0, "latency_ms": 25.3117, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.3, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0295, 0.2309, 0.454, 0.2856], "max_prob": 0.454, "correct": 0.0, "latency_ms": 25.3117, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.4109, 0.5891], "max_prob": 0.5891, "correct": 1.0, "latency_ms": 25.3117, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.233333, 0.716667], "pred_argmax": 3, "pred_distribution": [0.0134, 0.1002, 0.3412, 0.5452], "max_prob": 0.5452, "correct": 1.0, "latency_ms": 25.3117, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.016667, 0.783333, 0.0, 0.166667], "pred_argmax": 4, "pred_distribution": [0.227, 0.0661, 0.3253, 0.0314, 0.3502], "max_prob": 0.3502, "correct": 0.0, "latency_ms": 24.0703, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.005, 0.005, 0.004167, 0.004167, 0.981667], "pred_argmax": 4, "pred_distribution": [0.046695, 0.033397, 0.032697, 0.030797, 0.856414], "max_prob": 0.856414, "correct": 1.0, "latency_ms": 24.0703, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.583333, 0.23, 0.053333], "pred_argmax": 2, "pred_distribution": [0.0699, 0.4095, 0.419, 0.1016], "max_prob": 0.419, "correct": 0.0, "latency_ms": 24.0703, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.4288, 0.5712], "max_prob": 0.5712, "correct": 1.0, "latency_ms": 24.0703, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.333333, 0.566667], "pred_argmax": 2, "pred_distribution": [0.0103, 0.0776, 0.4777, 0.4344], "max_prob": 0.4777, "correct": 0.0, "latency_ms": 24.0703, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.01, 0.053333, 0.003333, 0.333333], "pred_argmax": 0, "pred_distribution": [0.358864, 0.050595, 0.248975, 0.038396, 0.30317], "max_prob": 0.358864, "correct": 1.0, "latency_ms": 22.8079, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.008333, 0.97, 0.003333, 0.005], "pred_argmax": 2, "pred_distribution": [0.060994, 0.047295, 0.792421, 0.037796, 0.061494], "max_prob": 0.792421, "correct": 1.0, "latency_ms": 22.8079, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.35, 0.056667, 0.0], "pred_argmax": 1, "pred_distribution": [0.174117, 0.606161, 0.183918, 0.035804], "max_prob": 0.606161, "correct": 0.0, "latency_ms": 22.8079, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.6423, 0.3577], "max_prob": 0.6423, "correct": 1.0, "latency_ms": 22.8079, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.693333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.0137, 0.1846, 0.5103, 0.2914], "max_prob": 0.5103, "correct": 1.0, "latency_ms": 22.8079, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.03, 0.043333, 0.853333, 0.01, 0.063333], "pred_argmax": 2, "pred_distribution": [0.191319, 0.048105, 0.467147, 0.035204, 0.258226], "max_prob": 0.467147, "correct": 1.0, "latency_ms": 24.3657, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.016667, 0.013333, 0.013333, 0.943333], "pred_argmax": 4, "pred_distribution": [0.111, 0.0587, 0.0423, 0.043, 0.745], "max_prob": 0.745, "correct": 1.0, "latency_ms": 24.3657, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.04, 0.153333, 0.8], "pred_argmax": 3, "pred_distribution": [0.0095, 0.0777, 0.249, 0.6638], "max_prob": 0.6638, "correct": 1.0, "latency_ms": 24.3657, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.113333, 0.886667], "pred_argmax": 1, "pred_distribution": [0.3782, 0.6218], "max_prob": 0.6218, "correct": 1.0, "latency_ms": 24.3657, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.07, 0.22, 0.7], "pred_argmax": 3, "pred_distribution": [0.0138, 0.1369, 0.3674, 0.4819], "max_prob": 0.4819, "correct": 1.0, "latency_ms": 24.3657, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.08, 0.01, 0.466667, 0.383333, 0.06], "pred_argmax": 2, "pred_distribution": [0.144, 0.0463, 0.5015, 0.1387, 0.1695], "max_prob": 0.5015, "correct": 1.0, "latency_ms": 26.6805, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.018333, 0.883333, 0.001667, 0.093333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0811, 0.7142, 0.0298, 0.1068, 0.0681], "max_prob": 0.7142, "correct": 1.0, "latency_ms": 26.6805, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.026667, 0.1, 0.87], "pred_argmax": 3, "pred_distribution": [0.0075, 0.0305, 0.1581, 0.8039], "max_prob": 0.8039, "correct": 1.0, "latency_ms": 26.6805, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.3011, 0.6989], "max_prob": 0.6989, "correct": 1.0, "latency_ms": 26.6805, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.036667, 0.15, 0.81], "pred_argmax": 3, "pred_distribution": [0.0083, 0.0303, 0.1528, 0.8086], "max_prob": 0.8086, "correct": 1.0, "latency_ms": 26.6805, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.033333, 0.6, 0.05, 0.166667], "pred_argmax": 2, "pred_distribution": [0.2233, 0.0533, 0.4364, 0.0442, 0.2428], "max_prob": 0.4364, "correct": 1.0, "latency_ms": 42.7345, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.933333, 0.003333, 0.026667, 0.01], "pred_argmax": 1, "pred_distribution": [0.124988, 0.683932, 0.030097, 0.054995, 0.105989], "max_prob": 0.683932, "correct": 1.0, "latency_ms": 42.7345, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.133333, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.030097, 0.176282, 0.508349, 0.285271], "max_prob": 0.508349, "correct": 1.0, "latency_ms": 42.7345, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3767, 0.6233], "max_prob": 0.6233, "correct": 1.0, "latency_ms": 42.7345, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.55, 0.15], "pred_argmax": 2, "pred_distribution": [0.031, 0.281, 0.4934, 0.1946], "max_prob": 0.4934, "correct": 1.0, "latency_ms": 42.7345, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.11, 0.053333, 0.7, 0.02, 0.116667], "pred_argmax": 2, "pred_distribution": [0.2151, 0.0496, 0.4925, 0.0628, 0.18], "max_prob": 0.4925, "correct": 1.0, "latency_ms": 42.2479, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.021667, 0.025, 0.013333, 0.013333, 0.926667], "pred_argmax": 4, "pred_distribution": [0.1314, 0.1093, 0.0283, 0.0771, 0.6539], "max_prob": 0.6539, "correct": 1.0, "latency_ms": 42.2479, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.076667, 0.223333, 0.676667], "pred_argmax": 3, "pred_distribution": [0.0087, 0.0731, 0.2552, 0.663], "max_prob": 0.663, "correct": 1.0, "latency_ms": 42.2479, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.18, 0.82], "pred_argmax": 1, "pred_distribution": [0.439, 0.561], "max_prob": 0.561, "correct": 1.0, "latency_ms": 42.2479, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.08, 0.676667, 0.21], "pred_argmax": 2, "pred_distribution": [0.0114, 0.1272, 0.6022, 0.2592], "max_prob": 0.6022, "correct": 1.0, "latency_ms": 42.2479, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.2, 0.033333, 0.25, 0.0, 0.516667], "pred_argmax": 4, "pred_distribution": [0.2422, 0.0687, 0.2808, 0.0391, 0.3692], "max_prob": 0.3692, "correct": 1.0, "latency_ms": 23.5158, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.006667, 0.013333, 0.01, 0.956667], "pred_argmax": 4, "pred_distribution": [0.052505, 0.036404, 0.033103, 0.033703, 0.844284], "max_prob": 0.844284, "correct": 1.0, "latency_ms": 23.5158, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.55, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0883, 0.5072, 0.325, 0.0795], "max_prob": 0.5072, "correct": 0.0, "latency_ms": 23.5158, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5383, 0.4617], "max_prob": 0.5383, "correct": 1.0, "latency_ms": 23.5158, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.0226, 0.3869, 0.549, 0.0415], "max_prob": 0.549, "correct": 1.0, "latency_ms": 23.5158, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.383333, 0.016667, 0.133333, 0.0, 0.466667], "pred_argmax": 2, "pred_distribution": [0.1865, 0.0511, 0.446, 0.0366, 0.2798], "max_prob": 0.446, "correct": 0.0, "latency_ms": 25.4361, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.886667, 0.006667, 0.006667, 0.003333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.717, 0.0804, 0.0397, 0.0401, 0.1228], "max_prob": 0.717, "correct": 1.0, "latency_ms": 25.4361, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.583333, 0.333333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0226, 0.216, 0.5138, 0.2476], "max_prob": 0.5138, "correct": 0.0, "latency_ms": 25.4361, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.419, 0.581], "max_prob": 0.581, "correct": 0.0, "latency_ms": 25.4361, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0106, 0.0521, 0.1993, 0.738], "max_prob": 0.738, "correct": 1.0, "latency_ms": 25.4361, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.216667, 0.0, 0.016667, 0.5, 0.266667], "pred_argmax": 4, "pred_distribution": [0.258974, 0.047595, 0.222578, 0.187881, 0.282972], "max_prob": 0.282972, "correct": 0.0, "latency_ms": 19.403, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.816667, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1001, 0.7214, 0.0312, 0.1047, 0.0426], "max_prob": 0.7214, "correct": 1.0, "latency_ms": 19.403, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.533333, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0888, 0.4388, 0.3593, 0.1131], "max_prob": 0.4388, "correct": 1.0, "latency_ms": 19.403, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.6019, 0.3981], "max_prob": 0.6019, "correct": 1.0, "latency_ms": 19.403, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.383333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.038496, 0.352465, 0.481552, 0.127487], "max_prob": 0.481552, "correct": 0.0, "latency_ms": 19.403, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.516667, 0.0, 0.106667], "pred_argmax": 2, "pred_distribution": [0.209179, 0.046295, 0.470753, 0.060194, 0.213579], "max_prob": 0.470753, "correct": 1.0, "latency_ms": 34.9384, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.973333, 0.006667, 0.003333, 0.01], "pred_argmax": 1, "pred_distribution": [0.087309, 0.749175, 0.034303, 0.060206, 0.069007], "max_prob": 0.749175, "correct": 1.0, "latency_ms": 34.9384, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.55, 0.166667], "pred_argmax": 3, "pred_distribution": [0.020698, 0.136686, 0.421158, 0.421458], "max_prob": 0.421458, "correct": 0.0, "latency_ms": 34.9384, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4178, 0.5822], "max_prob": 0.5822, "correct": 1.0, "latency_ms": 34.9384, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0388, 0.1177, 0.8339], "max_prob": 0.8339, "correct": 1.0, "latency_ms": 34.9384, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.533333, 0.0, 0.09], "pred_argmax": 2, "pred_distribution": [0.287729, 0.051105, 0.379138, 0.035504, 0.246525], "max_prob": 0.379138, "correct": 1.0, "latency_ms": 35.3363, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.78, 0.2, 0.006667, 0.006667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3489, 0.3002, 0.0355, 0.055, 0.2604], "max_prob": 0.3489, "correct": 1.0, "latency_ms": 35.3363, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.193333, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.068607, 0.323432, 0.432043, 0.175918], "max_prob": 0.432043, "correct": 1.0, "latency_ms": 35.3363, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 0, "pred_distribution": [0.5176, 0.4824], "max_prob": 0.5176, "correct": 0.0, "latency_ms": 35.3363, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.383333, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.048105, 0.449045, 0.393539, 0.109311], "max_prob": 0.449045, "correct": 0.0, "latency_ms": 35.3363, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.333333, 0.416667, 0.15], "pred_argmax": 2, "pred_distribution": [0.2332, 0.0467, 0.348, 0.1328, 0.2393], "max_prob": 0.348, "correct": 0.0, "latency_ms": 34.1798, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.88, 0.0, 0.116667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.09991, 0.649165, 0.035404, 0.122912, 0.092609], "max_prob": 0.649165, "correct": 1.0, "latency_ms": 34.1798, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.616667, 0.1], "pred_argmax": 2, "pred_distribution": [0.038, 0.2864, 0.5551, 0.1205], "max_prob": 0.5551, "correct": 1.0, "latency_ms": 34.1798, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.444, 0.556], "max_prob": 0.556, "correct": 0.0, "latency_ms": 34.1798, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.6, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0306, 0.3239, 0.4664, 0.1791], "max_prob": 0.4664, "correct": 1.0, "latency_ms": 34.1798, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.16, 0.016667, 0.633333, 0.016667, 0.173333], "pred_argmax": 2, "pred_distribution": [0.1935, 0.0506, 0.4674, 0.0491, 0.2394], "max_prob": 0.4674, "correct": 1.0, "latency_ms": 41.0572, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.493333, 0.34, 0.006667, 0.013333, 0.146667], "pred_argmax": 1, "pred_distribution": [0.242376, 0.469853, 0.030097, 0.071093, 0.186581], "max_prob": 0.469853, "correct": 0.0, "latency_ms": 41.0572, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.6, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0235, 0.2065, 0.5731, 0.1969], "max_prob": 0.5731, "correct": 1.0, "latency_ms": 41.0572, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.26, 0.74], "pred_argmax": 1, "pred_distribution": [0.3987, 0.6013], "max_prob": 0.6013, "correct": 1.0, "latency_ms": 41.0572, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0286, 0.2714, 0.5132, 0.1868], "max_prob": 0.5132, "correct": 1.0, "latency_ms": 41.0572, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.09, 0.02, 0.743333], "pred_argmax": 4, "pred_distribution": [0.2514, 0.0625, 0.1843, 0.0415, 0.4603], "max_prob": 0.4603, "correct": 1.0, "latency_ms": 15.9486, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.019869, 0.009935, 0.933856, 0.026471, 0.009869], "pred_argmax": 2, "pred_distribution": [0.062394, 0.050895, 0.765123, 0.047295, 0.074293], "max_prob": 0.765123, "correct": 1.0, "latency_ms": 15.9486, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.683333, 0.176667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1883, 0.4794, 0.2654, 0.0669], "max_prob": 0.4794, "correct": 1.0, "latency_ms": 15.9486, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 0, "pred_distribution": [0.5956, 0.4044], "max_prob": 0.5956, "correct": 1.0, "latency_ms": 15.9486, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.03, 0.67, 0.26, 0.04], "pred_argmax": 1, "pred_distribution": [0.0556, 0.4773, 0.3607, 0.1064], "max_prob": 0.4773, "correct": 1.0, "latency_ms": 15.9486, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.643333, 0.03, 0.133333, 0.0, 0.193333], "pred_argmax": 2, "pred_distribution": [0.276472, 0.090391, 0.445055, 0.045295, 0.142786], "max_prob": 0.445055, "correct": 0.0, "latency_ms": 15.8517, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.706667, 0.273333, 0.006667, 0.006667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1922, 0.6923, 0.0327, 0.0358, 0.047], "max_prob": 0.6923, "correct": 0.0, "latency_ms": 15.8517, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.083333, 0.876667], "pred_argmax": 3, "pred_distribution": [0.007999, 0.037196, 0.176082, 0.778722], "max_prob": 0.778722, "correct": 1.0, "latency_ms": 15.8517, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.746667, 0.253333], "pred_argmax": 0, "pred_distribution": [0.5074, 0.4926], "max_prob": 0.5074, "correct": 1.0, "latency_ms": 15.8517, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.018298, 0.10239, 0.556144, 0.323168], "max_prob": 0.556144, "correct": 1.0, "latency_ms": 15.8517, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.15, 0.0, 0.1, 0.033333, 0.716667], "pred_argmax": 4, "pred_distribution": [0.2815, 0.0492, 0.2935, 0.0414, 0.3344], "max_prob": 0.3344, "correct": 1.0, "latency_ms": 18.3133, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.833333, 0.1, 0.05], "pred_argmax": 2, "pred_distribution": [0.059994, 0.127987, 0.664534, 0.057994, 0.089491], "max_prob": 0.664534, "correct": 1.0, "latency_ms": 18.3133, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.15, 0.0], "pred_argmax": 1, "pred_distribution": [0.1425, 0.4421, 0.3449, 0.0705], "max_prob": 0.4421, "correct": 1.0, "latency_ms": 18.3133, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5081, 0.4919], "max_prob": 0.5081, "correct": 1.0, "latency_ms": 18.3133, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.55, 0.3, 0.1], "pred_argmax": 2, "pred_distribution": [0.0337, 0.3374, 0.3926, 0.2363], "max_prob": 0.3926, "correct": 0.0, "latency_ms": 18.3133, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.016667, 0.266667, 0.0, 0.383333], "pred_argmax": 2, "pred_distribution": [0.2427, 0.0445, 0.3696, 0.0319, 0.3113], "max_prob": 0.3696, "correct": 0.0, "latency_ms": 24.4942, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.003333, 0.013333, 0.003333, 0.97], "pred_argmax": 4, "pred_distribution": [0.0523, 0.0373, 0.035, 0.0352, 0.8402], "max_prob": 0.8402, "correct": 1.0, "latency_ms": 24.4942, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.433333, 0.433333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0204, 0.2271, 0.5404, 0.2121], "max_prob": 0.5404, "correct": 0.0, "latency_ms": 24.4942, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.4113, 0.5887], "max_prob": 0.5887, "correct": 0.0, "latency_ms": 24.4942, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.466667, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0254, 0.2833, 0.441, 0.2503], "max_prob": 0.441, "correct": 0.0, "latency_ms": 24.4942, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.133333, 0.016667, 0.216667, 0.35, 0.283333], "pred_argmax": 2, "pred_distribution": [0.235476, 0.036196, 0.322768, 0.20268, 0.20288], "max_prob": 0.322768, "correct": 0.0, "latency_ms": 26.4892, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.03, 0.0, 0.97, 0.0], "pred_argmax": 3, "pred_distribution": [0.057, 0.2458, 0.0263, 0.6226, 0.0483], "max_prob": 0.6226, "correct": 1.0, "latency_ms": 26.4892, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.6, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0461, 0.3828, 0.4169, 0.1542], "max_prob": 0.4169, "correct": 1.0, "latency_ms": 26.4892, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.3946, 0.6054], "max_prob": 0.6054, "correct": 1.0, "latency_ms": 26.4892, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.7, 0.183333], "pred_argmax": 2, "pred_distribution": [0.013299, 0.120588, 0.608639, 0.257474], "max_prob": 0.608639, "correct": 1.0, "latency_ms": 26.4892, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.01, 0.12, 0.036667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.2453, 0.0409, 0.4264, 0.0502, 0.2372], "max_prob": 0.4264, "correct": 0.0, "latency_ms": 23.7455, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.013333, 0.866667, 0.086667, 0.01], "pred_argmax": 2, "pred_distribution": [0.0738, 0.1357, 0.5583, 0.1585, 0.0737], "max_prob": 0.5583, "correct": 1.0, "latency_ms": 23.7455, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.266667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0514, 0.3104, 0.4848, 0.1534], "max_prob": 0.4848, "correct": 0.0, "latency_ms": 23.7455, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.4287, 0.5713], "max_prob": 0.5713, "correct": 0.0, "latency_ms": 23.7455, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.583333, 0.216667], "pred_argmax": 3, "pred_distribution": [0.0189, 0.2122, 0.3104, 0.4585], "max_prob": 0.4585, "correct": 0.0, "latency_ms": 23.7455, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.116667, 0.006667, 0.616667, 0.043333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.257, 0.0487, 0.3438, 0.0351, 0.3154], "max_prob": 0.3438, "correct": 1.0, "latency_ms": 34.0374, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.01, 0.733333, 0.073333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.054, 0.0618, 0.5984, 0.0624, 0.2234], "max_prob": 0.5984, "correct": 1.0, "latency_ms": 34.0374, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.5, 0.4], "pred_argmax": 3, "pred_distribution": [0.041896, 0.216078, 0.29637, 0.445655], "max_prob": 0.445655, "correct": 0.0, "latency_ms": 34.0374, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4246, 0.5754], "max_prob": 0.5754, "correct": 1.0, "latency_ms": 34.0374, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 2, "pred_distribution": [0.0136, 0.1782, 0.4412, 0.367], "max_prob": 0.4412, "correct": 0.0, "latency_ms": 34.0374, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.066667, 0.026667, 0.406667, 0.04, 0.46], "pred_argmax": 2, "pred_distribution": [0.2206, 0.0414, 0.4325, 0.0757, 0.2298], "max_prob": 0.4325, "correct": 0.0, "latency_ms": 23.7305, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.846667, 0.01, 0.11, 0.016667], "pred_argmax": 1, "pred_distribution": [0.057106, 0.741474, 0.029503, 0.105411, 0.066507], "max_prob": 0.741474, "correct": 1.0, "latency_ms": 23.7305, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.35, 0.533333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0206, 0.1926, 0.5654, 0.2214], "max_prob": 0.5654, "correct": 1.0, "latency_ms": 23.7305, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.3649, 0.6351], "max_prob": 0.6351, "correct": 1.0, "latency_ms": 23.7305, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.45, 0.383333], "pred_argmax": 3, "pred_distribution": [0.021002, 0.19862, 0.382238, 0.39814], "max_prob": 0.39814, "correct": 0.0, "latency_ms": 23.7305, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.033333, 0.066667, 0.0, 0.116667], "pred_argmax": 2, "pred_distribution": [0.380038, 0.060406, 0.391939, 0.041604, 0.126013], "max_prob": 0.391939, "correct": 0.0, "latency_ms": 21.8203, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.006667, 0.003333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.679932, 0.149385, 0.038296, 0.054795, 0.077592], "max_prob": 0.679932, "correct": 1.0, "latency_ms": 21.8203, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0092, 0.0383, 0.0914, 0.8611], "max_prob": 0.8611, "correct": 1.0, "latency_ms": 21.8203, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.856667, 0.143333], "pred_argmax": 1, "pred_distribution": [0.4466, 0.5534], "max_prob": 0.5534, "correct": 0.0, "latency_ms": 21.8203, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.466667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.0339, 0.308, 0.4259, 0.2322], "max_prob": 0.4259, "correct": 1.0, "latency_ms": 21.8203, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.1, 0.566667, 0.133333, 0.1], "pred_argmax": 2, "pred_distribution": [0.2043, 0.0567, 0.3593, 0.0369, 0.3428], "max_prob": 0.3593, "correct": 1.0, "latency_ms": 29.8117, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 1.0, 0.0, 0.0], "pred_argmax": 2, "pred_distribution": [0.0761, 0.0783, 0.6985, 0.0483, 0.0988], "max_prob": 0.6985, "correct": 1.0, "latency_ms": 29.8117, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.666667, 0.1], "pred_argmax": 1, "pred_distribution": [0.128587, 0.538746, 0.248375, 0.084292], "max_prob": 0.538746, "correct": 0.0, "latency_ms": 29.8117, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4875, 0.5125], "max_prob": 0.5125, "correct": 1.0, "latency_ms": 29.8117, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0323, 0.4089, 0.4591, 0.0997], "max_prob": 0.4591, "correct": 0.0, "latency_ms": 29.8117, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.183333, 0.016667, 0.133333, 0.0, 0.666667], "pred_argmax": 2, "pred_distribution": [0.245975, 0.056094, 0.352365, 0.031597, 0.313969], "max_prob": 0.352365, "correct": 0.0, "latency_ms": 27.7846, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.91633, 0.003333, 0.003333, 0.003333, 0.07367], "pred_argmax": 0, "pred_distribution": [0.562356, 0.043404, 0.028803, 0.032503, 0.332933], "max_prob": 0.562356, "correct": 1.0, "latency_ms": 27.7846, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.5, 0.166667, 0.0], "pred_argmax": 2, "pred_distribution": [0.1205, 0.3522, 0.4175, 0.1098], "max_prob": 0.4175, "correct": 0.0, "latency_ms": 27.7846, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5206, 0.4794], "max_prob": 0.5206, "correct": 1.0, "latency_ms": 27.7846, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.062606, 0.454945, 0.329533, 0.152915], "max_prob": 0.454945, "correct": 1.0, "latency_ms": 27.7846, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.02, 0.04, 0.013333, 0.71], "pred_argmax": 4, "pred_distribution": [0.280928, 0.064706, 0.232123, 0.040604, 0.381638], "max_prob": 0.381638, "correct": 1.0, "latency_ms": 17.7861, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.005, 0.008333, 0.003333, 0.98], "pred_argmax": 4, "pred_distribution": [0.0632, 0.0389, 0.0344, 0.0345, 0.829], "max_prob": 0.829, "correct": 1.0, "latency_ms": 17.7861, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 1, "pred_distribution": [0.179318, 0.627563, 0.165717, 0.027403], "max_prob": 0.627563, "correct": 1.0, "latency_ms": 17.7861, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.6392, 0.3608], "max_prob": 0.6392, "correct": 1.0, "latency_ms": 17.7861, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.0844, 0.596, 0.2798, 0.0398], "max_prob": 0.596, "correct": 1.0, "latency_ms": 17.7861, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.476667, 0.0, 0.476667, 0.0, 0.046667], "pred_argmax": 2, "pred_distribution": [0.2269, 0.0465, 0.4162, 0.0345, 0.2759], "max_prob": 0.4162, "correct": 1.0, "latency_ms": 33.6373, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.943333, 0.001667, 0.001667, 0.05], "pred_argmax": 1, "pred_distribution": [0.0559, 0.799, 0.0287, 0.0364, 0.08], "max_prob": 0.799, "correct": 1.0, "latency_ms": 33.6373, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.566667, 0.3], "pred_argmax": 2, "pred_distribution": [0.0354, 0.2679, 0.5447, 0.152], "max_prob": 0.5447, "correct": 1.0, "latency_ms": 33.6373, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.433, 0.567], "max_prob": 0.567, "correct": 1.0, "latency_ms": 33.6373, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.066667, 0.9], "pred_argmax": 3, "pred_distribution": [0.0168, 0.1294, 0.3156, 0.5382], "max_prob": 0.5382, "correct": 1.0, "latency_ms": 33.6373, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.0, 0.716667, 0.0, 0.16], "pred_argmax": 2, "pred_distribution": [0.226077, 0.052595, 0.60124, 0.038796, 0.081292], "max_prob": 0.60124, "correct": 1.0, "latency_ms": 17.1583, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.04, 0.033333, 0.0, 0.01, 0.916667], "pred_argmax": 4, "pred_distribution": [0.1268, 0.2564, 0.0348, 0.0641, 0.5179], "max_prob": 0.5179, "correct": 1.0, "latency_ms": 17.1583, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.0062, 0.0209, 0.1126, 0.8603], "max_prob": 0.8603, "correct": 1.0, "latency_ms": 17.1583, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3046, 0.6954], "max_prob": 0.6954, "correct": 1.0, "latency_ms": 17.1583, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.31, 0.566667], "pred_argmax": 3, "pred_distribution": [0.010699, 0.064494, 0.244176, 0.680632], "max_prob": 0.680632, "correct": 1.0, "latency_ms": 17.1583, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.683333, 0.116667, 0.133333], "pred_argmax": 2, "pred_distribution": [0.220578, 0.040096, 0.453555, 0.053495, 0.232277], "max_prob": 0.453555, "correct": 1.0, "latency_ms": 22.9929, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.81, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1903, 0.5552, 0.0328, 0.1245, 0.0972], "max_prob": 0.5552, "correct": 1.0, "latency_ms": 22.9929, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.4, 0.483333], "pred_argmax": 2, "pred_distribution": [0.028303, 0.183618, 0.535554, 0.252525], "max_prob": 0.535554, "correct": 0.0, "latency_ms": 22.9929, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.3046, 0.6954], "max_prob": 0.6954, "correct": 1.0, "latency_ms": 22.9929, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.416667, 0.5], "pred_argmax": 3, "pred_distribution": [0.0217, 0.1675, 0.4036, 0.4072], "max_prob": 0.4072, "correct": 1.0, "latency_ms": 22.9929, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.016667, 0.233333, 0.266667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.187, 0.0455, 0.4572, 0.0851, 0.2252], "max_prob": 0.4572, "correct": 0.0, "latency_ms": 33.2318, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.766667, 0.0, 0.0, 0.016667], "pred_argmax": 1, "pred_distribution": [0.18, 0.5974, 0.0288, 0.0688, 0.125], "max_prob": 0.5974, "correct": 1.0, "latency_ms": 33.2318, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.6, 0.25], "pred_argmax": 2, "pred_distribution": [0.023802, 0.172817, 0.517952, 0.285429], "max_prob": 0.517952, "correct": 1.0, "latency_ms": 33.2318, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.3785, 0.6215], "max_prob": 0.6215, "correct": 1.0, "latency_ms": 33.2318, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.6, 0.2], "pred_argmax": 2, "pred_distribution": [0.029197, 0.272273, 0.441156, 0.257374], "max_prob": 0.441156, "correct": 1.0, "latency_ms": 33.2318, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.0, 0.566667, 0.0, 0.35], "pred_argmax": 2, "pred_distribution": [0.188219, 0.050405, 0.440544, 0.065407, 0.255426], "max_prob": 0.440544, "correct": 1.0, "latency_ms": 43.6418, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.083333, 0.016667, 0.9], "pred_argmax": 4, "pred_distribution": [0.110511, 0.092409, 0.041904, 0.047305, 0.707871], "max_prob": 0.707871, "correct": 1.0, "latency_ms": 43.6418, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.366667, 0.433333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.028597, 0.194881, 0.515448, 0.261074], "max_prob": 0.515448, "correct": 1.0, "latency_ms": 43.6418, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4126, 0.5874], "max_prob": 0.5874, "correct": 1.0, "latency_ms": 43.6418, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.633333, 0.3], "pred_argmax": 2, "pred_distribution": [0.0106, 0.106, 0.5681, 0.3153], "max_prob": 0.5681, "correct": 1.0, "latency_ms": 43.6418, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.013333, 0.016667, 0.003333, 0.07], "pred_argmax": 0, "pred_distribution": [0.5796, 0.083, 0.1042, 0.0362, 0.197], "max_prob": 0.5796, "correct": 1.0, "latency_ms": 21.0858, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.005, 0.973333, 0.01, 0.006667, 0.005], "pred_argmax": 1, "pred_distribution": [0.077, 0.793, 0.037, 0.0367, 0.0563], "max_prob": 0.793, "correct": 1.0, "latency_ms": 21.0858, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.896667, 0.09, 0.013333, 0.0], "pred_argmax": 0, "pred_distribution": [0.5654, 0.3341, 0.0723, 0.0282], "max_prob": 0.5654, "correct": 1.0, "latency_ms": 21.0858, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.92, 0.08], "pred_argmax": 0, "pred_distribution": [0.7608, 0.2392], "max_prob": 0.7608, "correct": 1.0, "latency_ms": 21.0858, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.116667, 0.85], "pred_argmax": 3, "pred_distribution": [0.0186, 0.1009, 0.2323, 0.6482], "max_prob": 0.6482, "correct": 1.0, "latency_ms": 21.0858, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.0, 0.6, 0.3, 0.083333], "pred_argmax": 4, "pred_distribution": [0.240924, 0.077708, 0.306631, 0.066407, 0.308331], "max_prob": 0.308331, "correct": 0.0, "latency_ms": 32.175, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.916667, 0.0, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.079992, 0.749925, 0.036596, 0.062694, 0.070793], "max_prob": 0.749925, "correct": 1.0, "latency_ms": 32.175, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.266667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0776, 0.3755, 0.4374, 0.1095], "max_prob": 0.4374, "correct": 0.0, "latency_ms": 32.175, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 0, "pred_distribution": [0.5125, 0.4875], "max_prob": 0.5125, "correct": 0.0, "latency_ms": 32.175, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.028703, 0.218322, 0.484748, 0.268227], "max_prob": 0.484748, "correct": 1.0, "latency_ms": 32.175, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.016667, 0.133333, 0.0, 0.633333], "pred_argmax": 2, "pred_distribution": [0.170817, 0.049005, 0.383838, 0.09921, 0.29713], "max_prob": 0.383838, "correct": 0.0, "latency_ms": 13.4634, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.333333, 0.583333, 0.0, 0.0, 0.083333], "pred_argmax": 1, "pred_distribution": [0.086409, 0.719572, 0.035904, 0.10071, 0.057406], "max_prob": 0.719572, "correct": 1.0, "latency_ms": 13.4634, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.4, 0.383333, 0.133333], "pred_argmax": 2, "pred_distribution": [0.026, 0.2398, 0.5068, 0.2274], "max_prob": 0.5068, "correct": 0.0, "latency_ms": 13.4634, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.4503, 0.5497], "max_prob": 0.5497, "correct": 0.0, "latency_ms": 13.4634, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.166667, 0.266667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0184, 0.1553, 0.3539, 0.4724], "max_prob": 0.4724, "correct": 1.0, "latency_ms": 13.4634, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.016667, 0.766667, 0.0, 0.083333], "pred_argmax": 2, "pred_distribution": [0.241076, 0.050595, 0.39986, 0.034997, 0.273473], "max_prob": 0.39986, "correct": 1.0, "latency_ms": 25.2448, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0459, 0.0398, 0.8319, 0.0387, 0.0437], "max_prob": 0.8319, "correct": 1.0, "latency_ms": 25.2448, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.666667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0353, 0.3423, 0.5053, 0.1171], "max_prob": 0.5053, "correct": 1.0, "latency_ms": 25.2448, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4348, 0.5652], "max_prob": 0.5652, "correct": 1.0, "latency_ms": 25.2448, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 2, "pred_distribution": [0.017002, 0.243724, 0.652465, 0.086809], "max_prob": 0.652465, "correct": 1.0, "latency_ms": 25.2448, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.0, 0.266667, 0.0, 0.5], "pred_argmax": 2, "pred_distribution": [0.1989, 0.0389, 0.3986, 0.0393, 0.3243], "max_prob": 0.3986, "correct": 0.0, "latency_ms": 28.8735, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.883333, 0.0, 0.0, 0.116667], "pred_argmax": 1, "pred_distribution": [0.1507, 0.6285, 0.0385, 0.0395, 0.1428], "max_prob": 0.6285, "correct": 1.0, "latency_ms": 28.8735, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.583333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.024, 0.1855, 0.6005, 0.19], "max_prob": 0.6005, "correct": 1.0, "latency_ms": 28.8735, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.3599, 0.6401], "max_prob": 0.6401, "correct": 0.0, "latency_ms": 28.8735, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.01, 0.0334, 0.1255, 0.8311], "max_prob": 0.8311, "correct": 1.0, "latency_ms": 28.8735, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.716667, 0.01, 0.216667], "pred_argmax": 2, "pred_distribution": [0.2221, 0.0431, 0.4304, 0.0412, 0.2632], "max_prob": 0.4304, "correct": 1.0, "latency_ms": 41.0185, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.0, 0.0, 0.0, 0.266667], "pred_argmax": 0, "pred_distribution": [0.4476, 0.1182, 0.0257, 0.0398, 0.3687], "max_prob": 0.4476, "correct": 1.0, "latency_ms": 41.0185, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.533333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.018402, 0.167617, 0.579658, 0.234323], "max_prob": 0.579658, "correct": 1.0, "latency_ms": 41.0185, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4229, 0.5771], "max_prob": 0.5771, "correct": 1.0, "latency_ms": 41.0185, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.366667, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0192, 0.1875, 0.3869, 0.4064], "max_prob": 0.4064, "correct": 1.0, "latency_ms": 41.0185, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.025, 0.8, 0.008333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.176118, 0.042404, 0.49925, 0.084808, 0.19742], "max_prob": 0.49925, "correct": 1.0, "latency_ms": 42.5541, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.008333, 0.008333, 0.75, 0.033333, 0.2], "pred_argmax": 2, "pred_distribution": [0.088191, 0.062894, 0.511749, 0.10489, 0.232277], "max_prob": 0.511749, "correct": 1.0, "latency_ms": 42.5541, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 3, "pred_distribution": [0.0072, 0.0481, 0.2289, 0.7158], "max_prob": 0.7158, "correct": 1.0, "latency_ms": 42.5541, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.3146, 0.6854], "max_prob": 0.6854, "correct": 1.0, "latency_ms": 42.5541, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.183333, 0.783333], "pred_argmax": 3, "pred_distribution": [0.0087, 0.0404, 0.2742, 0.6767], "max_prob": 0.6767, "correct": 1.0, "latency_ms": 42.5541, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.016667, 0.5, 0.35, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2496, 0.0701, 0.4567, 0.0698, 0.1538], "max_prob": 0.4567, "correct": 1.0, "latency_ms": 34.046, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.383333, 0.58, 0.003333, 0.023333, 0.01], "pred_argmax": 0, "pred_distribution": [0.4803, 0.3635, 0.0298, 0.0572, 0.0692], "max_prob": 0.4803, "correct": 0.0, "latency_ms": 34.046, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 3, "pred_distribution": [0.007601, 0.035304, 0.117212, 0.839884], "max_prob": 0.839884, "correct": 1.0, "latency_ms": 34.046, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4414, 0.5586], "max_prob": 0.5586, "correct": 1.0, "latency_ms": 34.046, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 3, "pred_distribution": [0.0139, 0.0843, 0.1852, 0.7166], "max_prob": 0.7166, "correct": 1.0, "latency_ms": 34.046, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.266667, 0.02, 0.566667], "pred_argmax": 2, "pred_distribution": [0.176418, 0.047505, 0.39954, 0.116212, 0.260326], "max_prob": 0.39954, "correct": 0.0, "latency_ms": 14.6724, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.02, 0.953333, 0.001667, 0.005, 0.02], "pred_argmax": 1, "pred_distribution": [0.0522, 0.7927, 0.0319, 0.0777, 0.0455], "max_prob": 0.7927, "correct": 1.0, "latency_ms": 14.6724, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.583333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0191, 0.177, 0.5378, 0.2661], "max_prob": 0.5378, "correct": 1.0, "latency_ms": 14.6724, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4453, 0.5547], "max_prob": 0.5547, "correct": 1.0, "latency_ms": 14.6724, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.133333, 0.366667, 0.483333], "pred_argmax": 2, "pred_distribution": [0.0172, 0.2033, 0.4716, 0.3079], "max_prob": 0.4716, "correct": 0.0, "latency_ms": 14.6724, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.0, 0.9, 0.0, 0.06], "pred_argmax": 2, "pred_distribution": [0.2772, 0.0578, 0.3954, 0.0394, 0.2302], "max_prob": 0.3954, "correct": 1.0, "latency_ms": 32.8892, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.833333, 0.016667, 0.016667, 0.0, 0.133333], "pred_argmax": 0, "pred_distribution": [0.3932, 0.1298, 0.0539, 0.0641, 0.359], "max_prob": 0.3932, "correct": 1.0, "latency_ms": 32.8892, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 3, "pred_distribution": [0.016798, 0.118988, 0.29667, 0.567543], "max_prob": 0.567543, "correct": 1.0, "latency_ms": 32.8892, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.4812, 0.5188], "max_prob": 0.5188, "correct": 1.0, "latency_ms": 32.8892, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 3, "pred_distribution": [0.008999, 0.039396, 0.142286, 0.809319], "max_prob": 0.809319, "correct": 1.0, "latency_ms": 32.8892, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.15, 0.0, 0.133333, 0.65, 0.066667], "pred_argmax": 2, "pred_distribution": [0.238076, 0.056294, 0.394561, 0.107289, 0.20378], "max_prob": 0.394561, "correct": 0.0, "latency_ms": 21.1002, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.533333, 0.0, 0.466667, 0.0], "pred_argmax": 1, "pred_distribution": [0.063294, 0.749925, 0.031297, 0.09529, 0.060194], "max_prob": 0.749925, "correct": 1.0, "latency_ms": 21.1002, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0337, 0.2295, 0.5585, 0.1783], "max_prob": 0.5585, "correct": 1.0, "latency_ms": 21.1002, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4079, 0.5921], "max_prob": 0.5921, "correct": 1.0, "latency_ms": 21.1002, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.816667, 0.05], "pred_argmax": 2, "pred_distribution": [0.0146, 0.1756, 0.6988, 0.111], "max_prob": 0.6988, "correct": 1.0, "latency_ms": 21.1002, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.573333, 0.043333, 0.043333, 0.016667, 0.323333], "pred_argmax": 2, "pred_distribution": [0.2615, 0.0933, 0.4379, 0.0733, 0.134], "max_prob": 0.4379, "correct": 0.0, "latency_ms": 23.8129, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.93, 0.023333, 0.003333, 0.036667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.658566, 0.171017, 0.036704, 0.057806, 0.075908], "max_prob": 0.658566, "correct": 1.0, "latency_ms": 23.8129, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.316667, 0.66], "pred_argmax": 3, "pred_distribution": [0.0084, 0.0345, 0.1135, 0.8436], "max_prob": 0.8436, "correct": 1.0, "latency_ms": 23.8129, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.59, 0.41], "pred_argmax": 1, "pred_distribution": [0.3599, 0.6401], "max_prob": 0.6401, "correct": 0.0, "latency_ms": 23.8129, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.073333, 0.39, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0156, 0.0917, 0.2515, 0.6412], "max_prob": 0.6412, "correct": 1.0, "latency_ms": 23.8129, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.003333, 0.213333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.4113, 0.0972, 0.2032, 0.036, 0.2523], "max_prob": 0.4113, "correct": 1.0, "latency_ms": 25.1378, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.001667, 0.996667, 0.0, 0.0, 0.001667], "pred_argmax": 1, "pred_distribution": [0.0649, 0.7487, 0.0555, 0.0377, 0.0932], "max_prob": 0.7487, "correct": 1.0, "latency_ms": 25.1378, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.116667, 0.866667], "pred_argmax": 3, "pred_distribution": [0.057794, 0.214879, 0.309369, 0.417958], "max_prob": 0.417958, "correct": 1.0, "latency_ms": 25.1378, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.6682, 0.3318], "max_prob": 0.6682, "correct": 1.0, "latency_ms": 25.1378, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.116667, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0125, 0.0732, 0.1733, 0.741], "max_prob": 0.741, "correct": 1.0, "latency_ms": 25.1378, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.006667, 0.65, 0.003333, 0.3], "pred_argmax": 2, "pred_distribution": [0.247575, 0.052995, 0.39906, 0.035296, 0.265073], "max_prob": 0.39906, "correct": 1.0, "latency_ms": 26.0873, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.001667, 0.001667, 0.001667, 0.001667, 0.993333], "pred_argmax": 4, "pred_distribution": [0.044404, 0.031403, 0.029003, 0.030203, 0.864986], "max_prob": 0.864986, "correct": 1.0, "latency_ms": 26.0873, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 3, "pred_distribution": [0.009901, 0.089709, 0.215022, 0.685369], "max_prob": 0.685369, "correct": 1.0, "latency_ms": 26.0873, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.4407, 0.5593], "max_prob": 0.5593, "correct": 1.0, "latency_ms": 26.0873, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.75, 0.2], "pred_argmax": 2, "pred_distribution": [0.0115, 0.0912, 0.6186, 0.2787], "max_prob": 0.6186, "correct": 1.0, "latency_ms": 26.0873, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.34, 0.2, 0.283333], "pred_argmax": 2, "pred_distribution": [0.250225, 0.049605, 0.287029, 0.254425, 0.158716], "max_prob": 0.287029, "correct": 1.0, "latency_ms": 29.9249, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.033333, 0.566667, 0.366667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0534, 0.1381, 0.498, 0.2536, 0.0569], "max_prob": 0.498, "correct": 1.0, "latency_ms": 29.9249, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.466667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0209, 0.1574, 0.4403, 0.3814], "max_prob": 0.4403, "correct": 1.0, "latency_ms": 29.9249, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4475, 0.5525], "max_prob": 0.5525, "correct": 1.0, "latency_ms": 29.9249, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.35, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0134, 0.111, 0.2631, 0.6125], "max_prob": 0.6125, "correct": 1.0, "latency_ms": 29.9249, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.016667, 0.333333, 0.0, 0.416667], "pred_argmax": 2, "pred_distribution": [0.2799, 0.0461, 0.3103, 0.1236, 0.2401], "max_prob": 0.3103, "correct": 0.0, "latency_ms": 28.1759, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.98, 0.001667, 0.001667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.077592, 0.69673, 0.032797, 0.111989, 0.080892], "max_prob": 0.69673, "correct": 1.0, "latency_ms": 28.1759, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.0262, 0.2247, 0.4789, 0.2702], "max_prob": 0.4789, "correct": 1.0, "latency_ms": 28.1759, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4438, 0.5562], "max_prob": 0.5562, "correct": 1.0, "latency_ms": 28.1759, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.066667, 0.916667], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0461, 0.1528, 0.7915], "max_prob": 0.7915, "correct": 1.0, "latency_ms": 28.1759, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.61, 0.01, 0.296667, 0.0, 0.083333], "pred_argmax": 2, "pred_distribution": [0.232923, 0.057106, 0.490449, 0.051905, 0.167617], "max_prob": 0.490449, "correct": 0.0, "latency_ms": 35.7897, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.956667, 0.006667, 0.003333, 0.01], "pred_argmax": 1, "pred_distribution": [0.1235, 0.7333, 0.0306, 0.0379, 0.0747], "max_prob": 0.7333, "correct": 1.0, "latency_ms": 35.7897, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.010599, 0.094191, 0.219778, 0.675432], "max_prob": 0.675432, "correct": 1.0, "latency_ms": 35.7897, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4419, 0.5581], "max_prob": 0.5581, "correct": 0.0, "latency_ms": 35.7897, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.7, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0102, 0.0896, 0.6627, 0.2375], "max_prob": 0.6627, "correct": 1.0, "latency_ms": 35.7897, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.533333, 0.0, 0.1], "pred_argmax": 0, "pred_distribution": [0.307731, 0.052405, 0.30243, 0.040904, 0.29653], "max_prob": 0.307731, "correct": 0.0, "latency_ms": 23.1213, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.976667, 0.023333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0591, 0.0514, 0.7724, 0.0484, 0.0687], "max_prob": 0.7724, "correct": 1.0, "latency_ms": 23.1213, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.7, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.107511, 0.476248, 0.339034, 0.077208], "max_prob": 0.476248, "correct": 1.0, "latency_ms": 23.1213, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.443, 0.557], "max_prob": 0.557, "correct": 1.0, "latency_ms": 23.1213, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.616667, 0.366667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.035904, 0.437944, 0.386039, 0.140114], "max_prob": 0.437944, "correct": 1.0, "latency_ms": 23.1213, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.02, 0.023333, 0.03, 0.326667], "pred_argmax": 0, "pred_distribution": [0.3434, 0.0922, 0.2189, 0.0521, 0.2934], "max_prob": 0.3434, "correct": 1.0, "latency_ms": 24.5684, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.923333, 0.01, 0.026667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.109, 0.7591, 0.0346, 0.0468, 0.0505], "max_prob": 0.7591, "correct": 1.0, "latency_ms": 24.5684, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.156667, 0.51, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.2228, 0.4848, 0.2246, 0.0678], "max_prob": 0.4848, "correct": 1.0, "latency_ms": 24.5684, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.5617, 0.4383], "max_prob": 0.5617, "correct": 1.0, "latency_ms": 24.5684, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.653333, 0.186667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.0902, 0.5438, 0.3093, 0.0567], "max_prob": 0.5438, "correct": 1.0, "latency_ms": 24.5684, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.866667, 0.0, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2177, 0.052, 0.4019, 0.0348, 0.2936], "max_prob": 0.4019, "correct": 1.0, "latency_ms": 36.4029, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.016667, 0.0, 0.0, 0.0, 0.983333], "pred_argmax": 4, "pred_distribution": [0.146785, 0.038996, 0.031897, 0.032897, 0.749425], "max_prob": 0.749425, "correct": 1.0, "latency_ms": 36.4029, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.633333, 0.3, 0.0], "pred_argmax": 1, "pred_distribution": [0.122388, 0.457754, 0.340566, 0.079292], "max_prob": 0.457754, "correct": 1.0, "latency_ms": 36.4029, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.4483, 0.5517], "max_prob": 0.5517, "correct": 1.0, "latency_ms": 36.4029, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.666667, 0.25], "pred_argmax": 2, "pred_distribution": [0.014799, 0.20158, 0.59884, 0.184782], "max_prob": 0.59884, "correct": 1.0, "latency_ms": 36.4029, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.0, 0.6, 0.0, 0.3], "pred_argmax": 2, "pred_distribution": [0.262174, 0.051895, 0.40086, 0.033697, 0.251375], "max_prob": 0.40086, "correct": 1.0, "latency_ms": 26.9798, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.033333, 0.0, 0.0, 0.533333], "pred_argmax": 0, "pred_distribution": [0.461454, 0.106589, 0.037896, 0.039496, 0.354565], "max_prob": 0.461454, "correct": 0.0, "latency_ms": 26.9798, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.133333, 0.816667], "pred_argmax": 3, "pred_distribution": [0.0088, 0.0403, 0.1582, 0.7927], "max_prob": 0.7927, "correct": 1.0, "latency_ms": 26.9798, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3436, 0.6564], "max_prob": 0.6564, "correct": 1.0, "latency_ms": 26.9798, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.466667, 0.466667], "pred_argmax": 3, "pred_distribution": [0.009, 0.0491, 0.4071, 0.5348], "max_prob": 0.5348, "correct": 1.0, "latency_ms": 26.9798, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.316667, 0.05, 0.4, 0.016667, 0.216667], "pred_argmax": 2, "pred_distribution": [0.2441, 0.0454, 0.3673, 0.0746, 0.2686], "max_prob": 0.3673, "correct": 1.0, "latency_ms": 32.318, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.65, 0.006667, 0.01, 0.116667], "pred_argmax": 1, "pred_distribution": [0.1013, 0.6154, 0.0313, 0.0747, 0.1773], "max_prob": 0.6154, "correct": 1.0, "latency_ms": 32.318, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.516667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0184, 0.1774, 0.5373, 0.2669], "max_prob": 0.5373, "correct": 1.0, "latency_ms": 32.318, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.3823, 0.6177], "max_prob": 0.6177, "correct": 0.0, "latency_ms": 32.318, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.366667, 0.5], "pred_argmax": 3, "pred_distribution": [0.0188, 0.2089, 0.3852, 0.3871], "max_prob": 0.3871, "correct": 1.0, "latency_ms": 32.318, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.35, 0.02, 0.15, 0.03, 0.45], "pred_argmax": 2, "pred_distribution": [0.2413, 0.0544, 0.3575, 0.036, 0.3108], "max_prob": 0.3575, "correct": 0.0, "latency_ms": 32.938, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.026667, 0.023333, 0.906667, 0.03, 0.013333], "pred_argmax": 2, "pred_distribution": [0.1022, 0.067, 0.6673, 0.0503, 0.1132], "max_prob": 0.6673, "correct": 1.0, "latency_ms": 32.938, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.616667, 0.266667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1063, 0.5096, 0.2952, 0.0889], "max_prob": 0.5096, "correct": 1.0, "latency_ms": 32.938, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5213, 0.4787], "max_prob": 0.5213, "correct": 0.0, "latency_ms": 32.938, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.4, 0.516667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0333, 0.4775, 0.3806, 0.1086], "max_prob": 0.4775, "correct": 0.0, "latency_ms": 32.938, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.766667, 0.006667, 0.16, 0.0, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2997, 0.0505, 0.3204, 0.0304, 0.299], "max_prob": 0.3204, "correct": 0.0, "latency_ms": 27.0248, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.01, 0.006667, 0.97, 0.003333, 0.01], "pred_argmax": 2, "pred_distribution": [0.0648, 0.0408, 0.809, 0.0367, 0.0487], "max_prob": 0.809, "correct": 1.0, "latency_ms": 27.0248, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.35, 0.55, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1009, 0.5058, 0.3462, 0.0471], "max_prob": 0.5058, "correct": 0.0, "latency_ms": 27.0248, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5212, 0.4788], "max_prob": 0.5212, "correct": 1.0, "latency_ms": 27.0248, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.45, 0.51, 0.033333], "pred_argmax": 2, "pred_distribution": [0.031397, 0.39636, 0.453755, 0.118488], "max_prob": 0.453755, "correct": 1.0, "latency_ms": 27.0248, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.626667, 0.09, 0.1], "pred_argmax": 2, "pred_distribution": [0.1716, 0.0468, 0.4237, 0.1292, 0.2287], "max_prob": 0.4237, "correct": 1.0, "latency_ms": 20.6065, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.883333, 0.003333, 0.106667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.084, 0.7539, 0.0332, 0.0701, 0.0588], "max_prob": 0.7539, "correct": 1.0, "latency_ms": 20.6065, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.633333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0172, 0.2233, 0.6056, 0.1539], "max_prob": 0.6056, "correct": 1.0, "latency_ms": 20.6065, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.4117, 0.5883], "max_prob": 0.5883, "correct": 1.0, "latency_ms": 20.6065, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.023302, 0.279628, 0.459246, 0.237824], "max_prob": 0.459246, "correct": 1.0, "latency_ms": 20.6065, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.003333, 0.08, 0.0, 0.583333], "pred_argmax": 4, "pred_distribution": [0.253475, 0.048895, 0.263474, 0.035096, 0.39906], "max_prob": 0.39906, "correct": 1.0, "latency_ms": 21.6599, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.003333, 0.003333, 0.003333, 0.986667], "pred_argmax": 4, "pred_distribution": [0.063394, 0.036696, 0.033497, 0.034497, 0.831917], "max_prob": 0.831917, "correct": 1.0, "latency_ms": 21.6599, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.087009, 0.494749, 0.370237, 0.048005], "max_prob": 0.494749, "correct": 1.0, "latency_ms": 21.6599, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5093, 0.4907], "max_prob": 0.5093, "correct": 1.0, "latency_ms": 21.6599, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.037504, 0.430543, 0.349235, 0.182718], "max_prob": 0.430543, "correct": 1.0, "latency_ms": 21.6599, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.273333, 0.013333, 0.083333, 0.003333, 0.626667], "pred_argmax": 4, "pred_distribution": [0.2125, 0.0548, 0.3426, 0.0356, 0.3545], "max_prob": 0.3545, "correct": 1.0, "latency_ms": 28.7448, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.01, 0.006667, 0.01, 0.076667], "pred_argmax": 0, "pred_distribution": [0.6729, 0.0699, 0.0382, 0.0394, 0.1796], "max_prob": 0.6729, "correct": 1.0, "latency_ms": 28.7448, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0523, 0.356, 0.4958, 0.0959], "max_prob": 0.4958, "correct": 0.0, "latency_ms": 28.7448, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.4784, 0.5216], "max_prob": 0.5216, "correct": 0.0, "latency_ms": 28.7448, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.256667, 0.4, 0.316667], "pred_argmax": 2, "pred_distribution": [0.041604, 0.394639, 0.427143, 0.136614], "max_prob": 0.427143, "correct": 1.0, "latency_ms": 28.7448, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.466667, 0.0, 0.283333], "pred_argmax": 2, "pred_distribution": [0.2984, 0.0576, 0.4182, 0.0488, 0.177], "max_prob": 0.4182, "correct": 1.0, "latency_ms": 27.577, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.976667, 0.003333, 0.003333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.077408, 0.781078, 0.036004, 0.061106, 0.044404], "max_prob": 0.781078, "correct": 1.0, "latency_ms": 27.577, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.056667, 0.343333, 0.6], "pred_argmax": 3, "pred_distribution": [0.008399, 0.043296, 0.153885, 0.794421], "max_prob": 0.794421, "correct": 1.0, "latency_ms": 27.577, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.4019, 0.5981], "max_prob": 0.5981, "correct": 1.0, "latency_ms": 27.577, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.616667], "pred_argmax": 3, "pred_distribution": [0.012201, 0.055306, 0.208621, 0.723872], "max_prob": 0.723872, "correct": 1.0, "latency_ms": 27.577, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.026667, 0.106667, 0.0, 0.4], "pred_argmax": 2, "pred_distribution": [0.1978, 0.0637, 0.4235, 0.0334, 0.2816], "max_prob": 0.4235, "correct": 0.0, "latency_ms": 32.0404, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.008333, 0.008333, 0.015, 0.008333, 0.96], "pred_argmax": 4, "pred_distribution": [0.116488, 0.077592, 0.029697, 0.030297, 0.745925], "max_prob": 0.745925, "correct": 1.0, "latency_ms": 32.0404, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 2, "pred_distribution": [0.0677, 0.3109, 0.4202, 0.2012], "max_prob": 0.4202, "correct": 1.0, "latency_ms": 32.0404, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.482, 0.518], "max_prob": 0.518, "correct": 0.0, "latency_ms": 32.0404, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.015102, 0.144314, 0.544654, 0.29593], "max_prob": 0.544654, "correct": 1.0, "latency_ms": 32.0404, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.02, 0.726667, 0.006667, 0.03], "pred_argmax": 2, "pred_distribution": [0.1922, 0.0485, 0.3763, 0.0936, 0.2894], "max_prob": 0.3763, "correct": 1.0, "latency_ms": 30.6844, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.96, 0.013333, 0.02], "pred_argmax": 2, "pred_distribution": [0.068, 0.0527, 0.604, 0.1135, 0.1618], "max_prob": 0.604, "correct": 1.0, "latency_ms": 30.6844, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.516667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0588, 0.3349, 0.4738, 0.1325], "max_prob": 0.4738, "correct": 1.0, "latency_ms": 30.6844, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.203333, 0.796667], "pred_argmax": 1, "pred_distribution": [0.4283, 0.5717], "max_prob": 0.5717, "correct": 1.0, "latency_ms": 30.6844, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.066667, 0.533333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.010301, 0.10031, 0.535054, 0.354335], "max_prob": 0.535054, "correct": 1.0, "latency_ms": 30.6844, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.016667, 0.816667, 0.01, 0.11], "pred_argmax": 2, "pred_distribution": [0.2625, 0.0668, 0.4122, 0.0677, 0.1908], "max_prob": 0.4122, "correct": 1.0, "latency_ms": 15.9814, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.006667, 0.9, 0.023333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0675, 0.0587, 0.6566, 0.102, 0.1152], "max_prob": 0.6566, "correct": 1.0, "latency_ms": 15.9814, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.006601, 0.022602, 0.09931, 0.871487], "max_prob": 0.871487, "correct": 1.0, "latency_ms": 15.9814, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.08, 0.92], "pred_argmax": 1, "pred_distribution": [0.3883, 0.6117], "max_prob": 0.6117, "correct": 1.0, "latency_ms": 15.9814, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.11, 0.85], "pred_argmax": 3, "pred_distribution": [0.0077, 0.0296, 0.1203, 0.8424], "max_prob": 0.8424, "correct": 1.0, "latency_ms": 15.9814, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.433333, 0.033333, 0.466667, 0.033333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.207579, 0.051795, 0.414459, 0.033697, 0.292471], "max_prob": 0.414459, "correct": 1.0, "latency_ms": 28.745, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.049805, 0.041804, 0.748275, 0.036504, 0.123612], "max_prob": 0.748275, "correct": 1.0, "latency_ms": 28.745, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.066667, 0.586667, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0183, 0.1767, 0.5929, 0.2121], "max_prob": 0.5929, "correct": 1.0, "latency_ms": 28.745, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.36, 0.64], "pred_argmax": 1, "pred_distribution": [0.4122, 0.5878], "max_prob": 0.5878, "correct": 1.0, "latency_ms": 28.745, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.45, 0.466667], "pred_argmax": 2, "pred_distribution": [0.016802, 0.20252, 0.553955, 0.226723], "max_prob": 0.553955, "correct": 0.0, "latency_ms": 28.745, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.03, 0.743333, 0.016667, 0.143333], "pred_argmax": 2, "pred_distribution": [0.212079, 0.054795, 0.467753, 0.047895, 0.217478], "max_prob": 0.467753, "correct": 1.0, "latency_ms": 29.8879, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.726667, 0.24, 0.003333, 0.01, 0.02], "pred_argmax": 0, "pred_distribution": [0.3216, 0.3182, 0.0273, 0.0609, 0.272], "max_prob": 0.3216, "correct": 1.0, "latency_ms": 29.8879, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.05, 0.206667, 0.74], "pred_argmax": 3, "pred_distribution": [0.008701, 0.052705, 0.248125, 0.690469], "max_prob": 0.690469, "correct": 1.0, "latency_ms": 29.8879, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.3629, 0.6371], "max_prob": 0.6371, "correct": 1.0, "latency_ms": 29.8879, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.223333, 0.693333], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0703, 0.2839, 0.6362], "max_prob": 0.6362, "correct": 1.0, "latency_ms": 29.8879, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.096667, 0.03, 0.8, 0.013333, 0.06], "pred_argmax": 2, "pred_distribution": [0.190781, 0.046995, 0.471853, 0.043596, 0.246775], "max_prob": 0.471853, "correct": 1.0, "latency_ms": 21.6853, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.033333, 0.036667, 0.01, 0.043333, 0.876667], "pred_argmax": 4, "pred_distribution": [0.0885, 0.0661, 0.0327, 0.0526, 0.7601], "max_prob": 0.7601, "correct": 1.0, "latency_ms": 21.6853, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.15, 0.516667, 0.326667], "pred_argmax": 2, "pred_distribution": [0.017898, 0.207479, 0.548545, 0.226077], "max_prob": 0.548545, "correct": 1.0, "latency_ms": 21.6853, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.16, 0.84], "pred_argmax": 1, "pred_distribution": [0.4007, 0.5993], "max_prob": 0.5993, "correct": 1.0, "latency_ms": 21.6853, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.223333, 0.703333], "pred_argmax": 3, "pred_distribution": [0.0135, 0.0973, 0.2733, 0.6159], "max_prob": 0.6159, "correct": 1.0, "latency_ms": 21.6853, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.1609, 0.0472, 0.4684, 0.0415, 0.282], "max_prob": 0.4684, "correct": 1.0, "latency_ms": 20.8237, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.946667, 0.003333, 0.003333, 0.04], "pred_argmax": 1, "pred_distribution": [0.0424, 0.8046, 0.0307, 0.0554, 0.0669], "max_prob": 0.8046, "correct": 1.0, "latency_ms": 20.8237, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.683333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0221, 0.163, 0.6061, 0.2088], "max_prob": 0.6061, "correct": 1.0, "latency_ms": 20.8237, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.3467, 0.6533], "max_prob": 0.6533, "correct": 1.0, "latency_ms": 20.8237, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.466667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0276, 0.2597, 0.4191, 0.2936], "max_prob": 0.4191, "correct": 1.0, "latency_ms": 20.8237, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.016667, 0.453846, 0.135897, 0.326923], "pred_argmax": 2, "pred_distribution": [0.1955, 0.0459, 0.4307, 0.0423, 0.2856], "max_prob": 0.4307, "correct": 1.0, "latency_ms": 30.5051, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.633333, 0.033333, 0.316667], "pred_argmax": 2, "pred_distribution": [0.050395, 0.050595, 0.657034, 0.048695, 0.193281], "max_prob": 0.657034, "correct": 1.0, "latency_ms": 30.5051, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 2, "pred_distribution": [0.045295, 0.247175, 0.471853, 0.235676], "max_prob": 0.471853, "correct": 1.0, "latency_ms": 30.5051, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.397, 0.603], "max_prob": 0.603, "correct": 1.0, "latency_ms": 30.5051, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.083333, 0.233333, 0.65], "pred_argmax": 3, "pred_distribution": [0.0103, 0.0547, 0.1516, 0.7834], "max_prob": 0.7834, "correct": 1.0, "latency_ms": 30.5051, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.4, 0.003333, 0.18, 0.0, 0.416667], "pred_argmax": 2, "pred_distribution": [0.2233, 0.0451, 0.3989, 0.0349, 0.2978], "max_prob": 0.3989, "correct": 0.0, "latency_ms": 35.3746, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.316667, 0.016667, 0.0, 0.0, 0.666667], "pred_argmax": 4, "pred_distribution": [0.274227, 0.085609, 0.035104, 0.035004, 0.570057], "max_prob": 0.570057, "correct": 1.0, "latency_ms": 35.3746, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.6, 0.23, 0.036667], "pred_argmax": 1, "pred_distribution": [0.1174, 0.4512, 0.3427, 0.0887], "max_prob": 0.4512, "correct": 1.0, "latency_ms": 35.3746, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.445, 0.555], "max_prob": 0.555, "correct": 0.0, "latency_ms": 35.3746, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.733333, 0.146667, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0182, 0.3574, 0.5362, 0.0882], "max_prob": 0.5362, "correct": 0.0, "latency_ms": 35.3746, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.533333, 0.15, 0.083333], "pred_argmax": 0, "pred_distribution": [0.367163, 0.049995, 0.291771, 0.042096, 0.248975], "max_prob": 0.367163, "correct": 0.0, "latency_ms": 25.2869, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.466667, 0.466667, 0.0, 0.033333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1508, 0.6791, 0.0293, 0.0412, 0.0996], "max_prob": 0.6791, "correct": 1.0, "latency_ms": 25.2869, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.516667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.028403, 0.280828, 0.530353, 0.160416], "max_prob": 0.530353, "correct": 1.0, "latency_ms": 25.2869, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.4281, 0.5719], "max_prob": 0.5719, "correct": 1.0, "latency_ms": 25.2869, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.45, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0263, 0.371, 0.4878, 0.1149], "max_prob": 0.4878, "correct": 1.0, "latency_ms": 25.2869, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.25, 0.006667, 0.29, 0.003333, 0.45], "pred_argmax": 2, "pred_distribution": [0.20178, 0.039896, 0.466953, 0.032797, 0.258574], "max_prob": 0.466953, "correct": 0.0, "latency_ms": 42.1386, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.883333, 0.006667, 0.006667, 0.003333, 0.1], "pred_argmax": 0, "pred_distribution": [0.568, 0.0575, 0.0304, 0.0333, 0.3108], "max_prob": 0.568, "correct": 1.0, "latency_ms": 42.1386, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.25, 0.016667], "pred_argmax": 2, "pred_distribution": [0.027597, 0.241276, 0.489051, 0.242076], "max_prob": 0.489051, "correct": 0.0, "latency_ms": 42.1386, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.3295, 0.6705], "max_prob": 0.6705, "correct": 0.0, "latency_ms": 42.1386, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.021702, 0.247225, 0.445945, 0.285129], "max_prob": 0.445945, "correct": 1.0, "latency_ms": 42.1386, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.12, 0.003333, 0.46, 0.25, 0.166667], "pred_argmax": 2, "pred_distribution": [0.163, 0.0487, 0.3671, 0.2385, 0.1827], "max_prob": 0.3671, "correct": 1.0, "latency_ms": 32.3884, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.003333, 0.946667, 0.0], "pred_argmax": 3, "pred_distribution": [0.0413, 0.1154, 0.0276, 0.7619, 0.0538], "max_prob": 0.7619, "correct": 1.0, "latency_ms": 32.3884, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.173333, 0.516667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0289, 0.2275, 0.5144, 0.2292], "max_prob": 0.5144, "correct": 1.0, "latency_ms": 32.3884, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.39, 0.61], "pred_argmax": 1, "pred_distribution": [0.3969, 0.6031], "max_prob": 0.6031, "correct": 1.0, "latency_ms": 32.3884, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.113333, 0.416667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.015798, 0.155684, 0.532147, 0.29637], "max_prob": 0.532147, "correct": 0.0, "latency_ms": 32.3884, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.02, 0.776667, 0.006667, 0.073333], "pred_argmax": 2, "pred_distribution": [0.258326, 0.071307, 0.417342, 0.034003, 0.219022], "max_prob": 0.417342, "correct": 1.0, "latency_ms": 31.4915, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.933333, 0.003333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.064994, 0.052195, 0.734027, 0.041896, 0.106889], "max_prob": 0.734027, "correct": 1.0, "latency_ms": 31.4915, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.033333, 0.173333, 0.79], "pred_argmax": 3, "pred_distribution": [0.0125, 0.0752, 0.1947, 0.7176], "max_prob": 0.7176, "correct": 1.0, "latency_ms": 31.4915, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 0, "pred_distribution": [0.5113, 0.4887], "max_prob": 0.5113, "correct": 0.0, "latency_ms": 31.4915, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.3, 0.626667], "pred_argmax": 2, "pred_distribution": [0.0216, 0.1555, 0.4469, 0.376], "max_prob": 0.4469, "correct": 0.0, "latency_ms": 31.4915, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.05, 0.6, 0.233333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.312569, 0.060994, 0.30387, 0.046795, 0.275772], "max_prob": 0.312569, "correct": 0.0, "latency_ms": 30.1907, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.86, 0.0, 0.123333, 0.0], "pred_argmax": 1, "pred_distribution": [0.063594, 0.721828, 0.030697, 0.063894, 0.119988], "max_prob": 0.721828, "correct": 1.0, "latency_ms": 30.1907, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.183333, 0.6, 0.216667], "pred_argmax": 2, "pred_distribution": [0.08, 0.3017, 0.4739, 0.1444], "max_prob": 0.4739, "correct": 1.0, "latency_ms": 30.1907, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.243333, 0.756667], "pred_argmax": 0, "pred_distribution": [0.5425, 0.4575], "max_prob": 0.5425, "correct": 0.0, "latency_ms": 30.1907, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.616667, 0.233333], "pred_argmax": 1, "pred_distribution": [0.0621, 0.4556, 0.361, 0.1213], "max_prob": 0.4556, "correct": 0.0, "latency_ms": 30.1907, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.076667, 0.066667, 0.85, 0.0, 0.006667], "pred_argmax": 2, "pred_distribution": [0.1619, 0.0483, 0.4606, 0.036, 0.2932], "max_prob": 0.4606, "correct": 1.0, "latency_ms": 35.5899, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.0, 0.0, 0.0, 0.566667], "pred_argmax": 4, "pred_distribution": [0.3421, 0.0496, 0.0324, 0.0334, 0.5425], "max_prob": 0.5425, "correct": 1.0, "latency_ms": 35.5899, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.6, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0297, 0.4153, 0.4379, 0.1171], "max_prob": 0.4379, "correct": 1.0, "latency_ms": 35.5899, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.4368, 0.5632], "max_prob": 0.5632, "correct": 1.0, "latency_ms": 35.5899, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.0237, 0.2711, 0.4573, 0.2479], "max_prob": 0.4573, "correct": 1.0, "latency_ms": 35.5899, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.483333, 0.016667, 0.316667, 0.0, 0.183333], "pred_argmax": 2, "pred_distribution": [0.2175, 0.0482, 0.3618, 0.0399, 0.3326], "max_prob": 0.3618, "correct": 0.0, "latency_ms": 17.0265, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.05, 0.95, 0.0, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.129313, 0.711971, 0.039604, 0.040704, 0.078408], "max_prob": 0.711971, "correct": 1.0, "latency_ms": 17.0265, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.583333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.025097, 0.337066, 0.50335, 0.134487], "max_prob": 0.50335, "correct": 1.0, "latency_ms": 17.0265, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4978, 0.5022], "max_prob": 0.5022, "correct": 0.0, "latency_ms": 17.0265, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.666667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0269, 0.385, 0.4663, 0.1218], "max_prob": 0.4663, "correct": 1.0, "latency_ms": 17.0265, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.94, 0.006667, 0.025, 0.001667, 0.026667], "pred_argmax": 0, "pred_distribution": [0.4211, 0.0867, 0.2479, 0.0379, 0.2064], "max_prob": 0.4211, "correct": 1.0, "latency_ms": 15.028, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.943333, 0.041667, 0.005, 0.005, 0.005], "pred_argmax": 0, "pred_distribution": [0.750175, 0.085609, 0.046505, 0.046705, 0.071007], "max_prob": 0.750175, "correct": 1.0, "latency_ms": 15.028, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.01, 0.05, 0.933333], "pred_argmax": 3, "pred_distribution": [0.0197, 0.0703, 0.1474, 0.7626], "max_prob": 0.7626, "correct": 1.0, "latency_ms": 15.028, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.6299, 0.3701], "max_prob": 0.6299, "correct": 1.0, "latency_ms": 15.028, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.76, 0.08, 0.01], "pred_argmax": 2, "pred_distribution": [0.046505, 0.405041, 0.430143, 0.118312], "max_prob": 0.430143, "correct": 0.0, "latency_ms": 15.028, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.023333, 0.733333, 0.013333, 0.206667], "pred_argmax": 2, "pred_distribution": [0.2547, 0.0541, 0.4146, 0.035, 0.2416], "max_prob": 0.4146, "correct": 1.0, "latency_ms": 28.1661, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.096667, 0.02, 0.023333, 0.126667], "pred_argmax": 4, "pred_distribution": [0.2571, 0.147, 0.0455, 0.1016, 0.4488], "max_prob": 0.4488, "correct": 0.0, "latency_ms": 28.1661, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.11, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0069, 0.0263, 0.1363, 0.8305], "max_prob": 0.8305, "correct": 1.0, "latency_ms": 28.1661, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.3773, 0.6227], "max_prob": 0.6227, "correct": 1.0, "latency_ms": 28.1661, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.233333, 0.7], "pred_argmax": 3, "pred_distribution": [0.016902, 0.133313, 0.285729, 0.564056], "max_prob": 0.564056, "correct": 1.0, "latency_ms": 28.1661, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 4, "pred_distribution": [0.235924, 0.068107, 0.326433, 0.040204, 0.329333], "max_prob": 0.329333, "correct": 0.0, "latency_ms": 21.2112, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.015, 0.97, 0.001667, 0.001667, 0.011667], "pred_argmax": 1, "pred_distribution": [0.046495, 0.809319, 0.032497, 0.055794, 0.055894], "max_prob": 0.809319, "correct": 1.0, "latency_ms": 21.2112, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.028497, 0.216178, 0.492951, 0.262374], "max_prob": 0.492951, "correct": 1.0, "latency_ms": 21.2112, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 0, "pred_distribution": [0.5541, 0.4459], "max_prob": 0.5541, "correct": 0.0, "latency_ms": 21.2112, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.533333, 0.266667], "pred_argmax": 3, "pred_distribution": [0.039, 0.2422, 0.3186, 0.4002], "max_prob": 0.4002, "correct": 0.0, "latency_ms": 21.2112, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.073333, 0.023333, 0.483333, 0.02, 0.4], "pred_argmax": 4, "pred_distribution": [0.2265, 0.0474, 0.3275, 0.0398, 0.3588], "max_prob": 0.3588, "correct": 0.0, "latency_ms": 22.6026, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.006667, 0.886667, 0.056667, 0.043333], "pred_argmax": 2, "pred_distribution": [0.09851, 0.09691, 0.615162, 0.073407, 0.116012], "max_prob": 0.615162, "correct": 1.0, "latency_ms": 22.6026, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.55, 0.2], "pred_argmax": 2, "pred_distribution": [0.0368, 0.3795, 0.4628, 0.1209], "max_prob": 0.4628, "correct": 1.0, "latency_ms": 22.6026, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4257, 0.5743], "max_prob": 0.5743, "correct": 1.0, "latency_ms": 22.6026, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.116667, 0.516667, 0.353333], "pred_argmax": 2, "pred_distribution": [0.0283, 0.3825, 0.4463, 0.1429], "max_prob": 0.4463, "correct": 1.0, "latency_ms": 22.6026, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.783333, 0.01, 0.133333], "pred_argmax": 2, "pred_distribution": [0.1783, 0.0475, 0.5719, 0.0397, 0.1626], "max_prob": 0.5719, "correct": 1.0, "latency_ms": 25.2485, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.05, 0.073333, 0.013333, 0.046667, 0.816667], "pred_argmax": 4, "pred_distribution": [0.2191, 0.0784, 0.0367, 0.0613, 0.6045], "max_prob": 0.6045, "correct": 1.0, "latency_ms": 25.2485, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 3, "pred_distribution": [0.0067, 0.0224, 0.1462, 0.8247], "max_prob": 0.8247, "correct": 1.0, "latency_ms": 25.2485, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.3117, 0.6883], "max_prob": 0.6883, "correct": 1.0, "latency_ms": 25.2485, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.15, 0.8], "pred_argmax": 3, "pred_distribution": [0.008099, 0.031297, 0.127487, 0.833117], "max_prob": 0.833117, "correct": 1.0, "latency_ms": 25.2485, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.11, 0.006667, 0.106667, 0.056667, 0.72], "pred_argmax": 2, "pred_distribution": [0.2393, 0.0415, 0.3982, 0.0409, 0.2801], "max_prob": 0.3982, "correct": 0.0, "latency_ms": 29.6369, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.883333, 0.003333, 0.08, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0674, 0.7057, 0.0308, 0.0768, 0.1193], "max_prob": 0.7057, "correct": 1.0, "latency_ms": 29.6369, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.203333, 0.65, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0268, 0.2572, 0.5588, 0.1572], "max_prob": 0.5588, "correct": 1.0, "latency_ms": 29.6369, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.3929, 0.6071], "max_prob": 0.6071, "correct": 1.0, "latency_ms": 29.6369, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.126667, 0.85], "pred_argmax": 3, "pred_distribution": [0.0098, 0.0735, 0.1911, 0.7256], "max_prob": 0.7256, "correct": 1.0, "latency_ms": 29.6369, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.026667, 0.14, 0.116667, 0.6], "pred_argmax": 2, "pred_distribution": [0.262726, 0.044204, 0.333733, 0.036804, 0.322532], "max_prob": 0.333733, "correct": 0.0, "latency_ms": 32.9808, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.036667, 0.84, 0.076667, 0.03], "pred_argmax": 2, "pred_distribution": [0.0834, 0.0758, 0.674, 0.0487, 0.1181], "max_prob": 0.674, "correct": 1.0, "latency_ms": 32.9808, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.5, 0.333333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1317, 0.534, 0.2728, 0.0615], "max_prob": 0.534, "correct": 1.0, "latency_ms": 32.9808, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 1, "pred_distribution": [0.4552, 0.5448], "max_prob": 0.5448, "correct": 1.0, "latency_ms": 32.9808, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.283333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0423, 0.5109, 0.3818, 0.065], "max_prob": 0.5109, "correct": 1.0, "latency_ms": 32.9808, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.046667, 0.0, 0.416667, 0.45, 0.086667], "pred_argmax": 2, "pred_distribution": [0.174, 0.049, 0.3729, 0.284, 0.1201], "max_prob": 0.3729, "correct": 0.0, "latency_ms": 29.2027, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.06, 0.003333, 0.926667, 0.0], "pred_argmax": 3, "pred_distribution": [0.068607, 0.169317, 0.025003, 0.692869, 0.044204], "max_prob": 0.692869, "correct": 1.0, "latency_ms": 29.2027, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.006501, 0.025703, 0.152115, 0.815682], "max_prob": 0.815682, "correct": 1.0, "latency_ms": 29.2027, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.355, 0.645], "max_prob": 0.645, "correct": 1.0, "latency_ms": 29.2027, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.45, 0.533333], "pred_argmax": 3, "pred_distribution": [0.008201, 0.050105, 0.238524, 0.70317], "max_prob": 0.70317, "correct": 1.0, "latency_ms": 29.2027, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.01, 0.866667, 0.0, 0.1], "pred_argmax": 2, "pred_distribution": [0.167917, 0.045105, 0.49555, 0.040504, 0.250925], "max_prob": 0.49555, "correct": 1.0, "latency_ms": 34.7704, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.026667, 0.03, 0.01, 0.0, 0.933333], "pred_argmax": 4, "pred_distribution": [0.129987, 0.088991, 0.034697, 0.051595, 0.694731], "max_prob": 0.694731, "correct": 1.0, "latency_ms": 34.7704, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.183333, 0.766667], "pred_argmax": 3, "pred_distribution": [0.0105, 0.104, 0.287, 0.5985], "max_prob": 0.5985, "correct": 1.0, "latency_ms": 34.7704, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3884, 0.6116], "max_prob": 0.6116, "correct": 1.0, "latency_ms": 34.7704, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.533333, 0.4], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0633, 0.3764, 0.5507], "max_prob": 0.5507, "correct": 0.0, "latency_ms": 34.7704, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.116667, 0.0, 0.316667, 0.466667, 0.1], "pred_argmax": 2, "pred_distribution": [0.2608, 0.0432, 0.3466, 0.1489, 0.2005], "max_prob": 0.3466, "correct": 0.0, "latency_ms": 21.9768, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.033333, 0.866667, 0.0, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.063694, 0.746825, 0.031197, 0.105789, 0.052495], "max_prob": 0.746825, "correct": 1.0, "latency_ms": 21.9768, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.616667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.030797, 0.266973, 0.510949, 0.191281], "max_prob": 0.510949, "correct": 1.0, "latency_ms": 21.9768, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4662, 0.5338], "max_prob": 0.5338, "correct": 1.0, "latency_ms": 21.9768, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.15, 0.833333], "pred_argmax": 3, "pred_distribution": [0.014699, 0.057294, 0.182582, 0.745425], "max_prob": 0.745425, "correct": 1.0, "latency_ms": 21.9768, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.586667, 0.04, 0.083333, 0.0, 0.29], "pred_argmax": 2, "pred_distribution": [0.311269, 0.054695, 0.341766, 0.047095, 0.245175], "max_prob": 0.341766, "correct": 0.0, "latency_ms": 30.105, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.92, 0.046667, 0.01, 0.01, 0.013333], "pred_argmax": 0, "pred_distribution": [0.5815, 0.1055, 0.0439, 0.0533, 0.2158], "max_prob": 0.5815, "correct": 1.0, "latency_ms": 30.105, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.072693, 0.330767, 0.372663, 0.223878], "max_prob": 0.372663, "correct": 0.0, "latency_ms": 30.105, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4975, 0.5025], "max_prob": 0.5025, "correct": 0.0, "latency_ms": 30.105, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.116667, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0173, 0.1365, 0.2663, 0.5799], "max_prob": 0.5799, "correct": 1.0, "latency_ms": 30.105, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.38, 0.053333, 0.45, 0.116667], "pred_argmax": 0, "pred_distribution": [0.406041, 0.106911, 0.307431, 0.179618], "max_prob": 0.406041, "correct": 0.0, "latency_ms": 26.1164, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.186667, 0.353333, 0.02], "pred_argmax": 0, "pred_distribution": [0.3843, 0.2362, 0.267, 0.1125], "max_prob": 0.3843, "correct": 1.0, "latency_ms": 26.1164, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8477, 0.1523], "max_prob": 0.8477, "correct": 1.0, "latency_ms": 26.1164, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.52, 0.48], "pred_argmax": 1, "pred_distribution": [0.4519, 0.5481], "max_prob": 0.5481, "correct": 0.0, "latency_ms": 26.1164, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.566667, 0.216667], "pred_argmax": 2, "pred_distribution": [0.024102, 0.176318, 0.485349, 0.314231], "max_prob": 0.485349, "correct": 1.0, "latency_ms": 26.1164, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.026667, 0.106667, 0.85], "pred_argmax": 3, "pred_distribution": [0.049, 0.0509, 0.2649, 0.6352], "max_prob": 0.6352, "correct": 1.0, "latency_ms": 26.7878, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.416667, 0.483333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0659, 0.31, 0.5132, 0.1109], "max_prob": 0.5132, "correct": 1.0, "latency_ms": 26.7878, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8836, 0.1164], "max_prob": 0.8836, "correct": 1.0, "latency_ms": 26.7878, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8848, 0.1152], "max_prob": 0.8848, "correct": 1.0, "latency_ms": 26.7878, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0563, 0.4527, 0.3948, 0.0962], "max_prob": 0.4527, "correct": 0.0, "latency_ms": 26.7878, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.976667, 0.02, 0.003333, 0.0], "pred_argmax": 0, "pred_distribution": [0.9221, 0.0276, 0.03, 0.0203], "max_prob": 0.9221, "correct": 1.0, "latency_ms": 26.022, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.016667, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7584, 0.0921, 0.0831, 0.0664], "max_prob": 0.7584, "correct": 1.0, "latency_ms": 26.022, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8803, 0.1197], "max_prob": 0.8803, "correct": 1.0, "latency_ms": 26.022, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.1404, 0.8596], "max_prob": 0.8596, "correct": 1.0, "latency_ms": 26.022, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.733333, 0.133333], "pred_argmax": 1, "pred_distribution": [0.034397, 0.474953, 0.382862, 0.107789], "max_prob": 0.474953, "correct": 0.0, "latency_ms": 26.022, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.6, 0.2], "pred_argmax": 2, "pred_distribution": [0.031803, 0.084308, 0.448145, 0.435744], "max_prob": 0.448145, "correct": 1.0, "latency_ms": 28.1538, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.566667, 0.333333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0568, 0.3165, 0.5122, 0.1145], "max_prob": 0.5122, "correct": 0.0, "latency_ms": 28.1538, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8856, 0.1144], "max_prob": 0.8856, "correct": 1.0, "latency_ms": 28.1538, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7862, 0.2138], "max_prob": 0.7862, "correct": 1.0, "latency_ms": 28.1538, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.6, 0.316667], "pred_argmax": 2, "pred_distribution": [0.02, 0.1593, 0.4588, 0.3619], "max_prob": 0.4588, "correct": 1.0, "latency_ms": 28.1538, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 3, "pred_distribution": [0.049305, 0.063906, 0.328133, 0.558656], "max_prob": 0.558656, "correct": 1.0, "latency_ms": 26.1767, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.476667, 0.483333, 0.02], "pred_argmax": 2, "pred_distribution": [0.0747, 0.2769, 0.5263, 0.1221], "max_prob": 0.5263, "correct": 1.0, "latency_ms": 26.1767, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.863, 0.137], "max_prob": 0.863, "correct": 1.0, "latency_ms": 26.1767, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.8802, 0.1198], "max_prob": 0.8802, "correct": 1.0, "latency_ms": 26.1767, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.583333, 0.2], "pred_argmax": 1, "pred_distribution": [0.050695, 0.435356, 0.393561, 0.120388], "max_prob": 0.435356, "correct": 0.0, "latency_ms": 26.1767, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.1, 0.566667, 0.2], "pred_argmax": 2, "pred_distribution": [0.2656, 0.1754, 0.3637, 0.1953], "max_prob": 0.3637, "correct": 1.0, "latency_ms": 27.3988, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.166667, 0.6, 0.016667], "pred_argmax": 0, "pred_distribution": [0.315632, 0.244124, 0.306731, 0.133513], "max_prob": 0.315632, "correct": 0.0, "latency_ms": 27.3988, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8647, 0.1353], "max_prob": 0.8647, "correct": 1.0, "latency_ms": 27.3988, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.3936, 0.6064], "max_prob": 0.6064, "correct": 0.0, "latency_ms": 27.3988, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.666667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0366, 0.42, 0.4232, 0.1202], "max_prob": 0.4232, "correct": 1.0, "latency_ms": 27.3988, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.1, 0.45, 0.15], "pred_argmax": 2, "pred_distribution": [0.0887, 0.1371, 0.4705, 0.3037], "max_prob": 0.4705, "correct": 1.0, "latency_ms": 26.8124, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.166667, 0.433333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.1223, 0.3491, 0.414, 0.1146], "max_prob": 0.414, "correct": 1.0, "latency_ms": 26.8124, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8555, 0.1445], "max_prob": 0.8555, "correct": 1.0, "latency_ms": 26.8124, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.6497, 0.3503], "max_prob": 0.6497, "correct": 1.0, "latency_ms": 26.8124, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.483333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0741, 0.5027, 0.3234, 0.0998], "max_prob": 0.5027, "correct": 1.0, "latency_ms": 26.8124, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.013333, 0.07, 0.916667], "pred_argmax": 2, "pred_distribution": [0.0879, 0.0754, 0.4233, 0.4134], "max_prob": 0.4233, "correct": 0.0, "latency_ms": 26.0537, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.176667, 0.756667, 0.053333], "pred_argmax": 2, "pred_distribution": [0.1403, 0.2509, 0.4936, 0.1152], "max_prob": 0.4936, "correct": 1.0, "latency_ms": 26.0537, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8822, 0.1178], "max_prob": 0.8822, "correct": 1.0, "latency_ms": 26.0537, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8398, 0.1602], "max_prob": 0.8398, "correct": 1.0, "latency_ms": 26.0537, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.126667, 0.59, 0.266667], "pred_argmax": 2, "pred_distribution": [0.022802, 0.125213, 0.474147, 0.377838], "max_prob": 0.474147, "correct": 1.0, "latency_ms": 26.0537, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0385, 0.0698, 0.3276, 0.5641], "max_prob": 0.5641, "correct": 1.0, "latency_ms": 24.8455, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.343333, 0.566667, 0.073333], "pred_argmax": 1, "pred_distribution": [0.0907, 0.4151, 0.3733, 0.1209], "max_prob": 0.4151, "correct": 0.0, "latency_ms": 24.8455, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8598, 0.1402], "max_prob": 0.8598, "correct": 1.0, "latency_ms": 24.8455, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7791, 0.2209], "max_prob": 0.7791, "correct": 1.0, "latency_ms": 24.8455, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 1, "pred_distribution": [0.0519, 0.4784, 0.3822, 0.0875], "max_prob": 0.4784, "correct": 0.0, "latency_ms": 24.8455, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.166667, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.411859, 0.166383, 0.309969, 0.111789], "max_prob": 0.411859, "correct": 0.0, "latency_ms": 25.1486, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.256667, 0.376667, 0.366667, 0.0], "pred_argmax": 0, "pred_distribution": [0.359964, 0.319068, 0.244076, 0.076892], "max_prob": 0.359964, "correct": 0.0, "latency_ms": 25.1486, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.869, 0.131], "max_prob": 0.869, "correct": 1.0, "latency_ms": 25.1486, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4002, 0.5998], "max_prob": 0.5998, "correct": 1.0, "latency_ms": 25.1486, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.75, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.073493, 0.608939, 0.238476, 0.079092], "max_prob": 0.608939, "correct": 1.0, "latency_ms": 25.1486, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.006333, 0.002], "pred_argmax": 0, "pred_distribution": [0.8975, 0.0323, 0.0437, 0.0265], "max_prob": 0.8975, "correct": 1.0, "latency_ms": 25.2361, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.043333, 0.046667, 0.01], "pred_argmax": 0, "pred_distribution": [0.723572, 0.10361, 0.090409, 0.082408], "max_prob": 0.723572, "correct": 1.0, "latency_ms": 25.2361, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8605, 0.1395], "max_prob": 0.8605, "correct": 1.0, "latency_ms": 25.2361, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1557, 0.8443], "max_prob": 0.8443, "correct": 1.0, "latency_ms": 25.2361, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.2, 0.666667, 0.113333], "pred_argmax": 1, "pred_distribution": [0.0318, 0.4382, 0.426, 0.104], "max_prob": 0.4382, "correct": 0.0, "latency_ms": 25.2361, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.993333, 0.005, 0.001333, 0.000333], "pred_argmax": 0, "pred_distribution": [0.905391, 0.031603, 0.037104, 0.025903], "max_prob": 0.905391, "correct": 1.0, "latency_ms": 26.4097, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.008, 0.008, 0.000667], "pred_argmax": 0, "pred_distribution": [0.742574, 0.09631, 0.089109, 0.072007], "max_prob": 0.742574, "correct": 1.0, "latency_ms": 26.4097, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.8845, 0.1155], "max_prob": 0.8845, "correct": 1.0, "latency_ms": 26.4097, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.1547, 0.8453], "max_prob": 0.8453, "correct": 1.0, "latency_ms": 26.4097, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.8, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0397, 0.4353, 0.326, 0.199], "max_prob": 0.4353, "correct": 1.0, "latency_ms": 26.4097, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.606667, 0.056667, 0.016667, 0.32], "pred_argmax": 0, "pred_distribution": [0.8002, 0.0318, 0.0881, 0.0799], "max_prob": 0.8002, "correct": 1.0, "latency_ms": 26.7558, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.256667, 0.15, 0.093333, 0.5], "pred_argmax": 0, "pred_distribution": [0.40236, 0.170383, 0.181882, 0.245375], "max_prob": 0.40236, "correct": 0.0, "latency_ms": 26.7558, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.27, 0.73], "pred_argmax": 1, "pred_distribution": [0.4697, 0.5303], "max_prob": 0.5303, "correct": 1.0, "latency_ms": 26.7558, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1924, 0.8076], "max_prob": 0.8076, "correct": 1.0, "latency_ms": 26.7558, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.533333, 0.333333], "pred_argmax": 3, "pred_distribution": [0.0206, 0.1228, 0.4176, 0.439], "max_prob": 0.439, "correct": 0.0, "latency_ms": 26.7558, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0575, 0.0621, 0.2309, 0.6495], "max_prob": 0.6495, "correct": 1.0, "latency_ms": 25.9696, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.85, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0685, 0.2743, 0.5069, 0.1503], "max_prob": 0.5069, "correct": 1.0, "latency_ms": 25.9696, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8703, 0.1297], "max_prob": 0.8703, "correct": 1.0, "latency_ms": 25.9696, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.888, 0.112], "max_prob": 0.888, "correct": 1.0, "latency_ms": 25.9696, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.183333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0808, 0.504, 0.3055, 0.1097], "max_prob": 0.504, "correct": 1.0, "latency_ms": 25.9696, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.4, 0.333333, 0.05], "pred_argmax": 0, "pred_distribution": [0.881712, 0.033497, 0.053995, 0.030797], "max_prob": 0.881712, "correct": 0.0, "latency_ms": 25.4013, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.4, 0.116667, 0.0], "pred_argmax": 0, "pred_distribution": [0.7392, 0.0968, 0.088, 0.076], "max_prob": 0.7392, "correct": 1.0, "latency_ms": 25.4013, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.879, 0.121], "max_prob": 0.879, "correct": 1.0, "latency_ms": 25.4013, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.1373, 0.8627], "max_prob": 0.8627, "correct": 1.0, "latency_ms": 25.4013, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.6, 0.266667], "pred_argmax": 1, "pred_distribution": [0.031303, 0.467947, 0.379838, 0.120912], "max_prob": 0.467947, "correct": 0.0, "latency_ms": 25.4013, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.006667, 0.003333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.9024, 0.0293, 0.0482, 0.0201], "max_prob": 0.9024, "correct": 1.0, "latency_ms": 25.8019, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.946667, 0.026667, 0.023333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7084, 0.103, 0.0903, 0.0983], "max_prob": 0.7084, "correct": 1.0, "latency_ms": 25.8019, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8561, 0.1439], "max_prob": 0.8561, "correct": 1.0, "latency_ms": 25.8019, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.1266, 0.8734], "max_prob": 0.8734, "correct": 1.0, "latency_ms": 25.8019, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.25, 0.666667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0259, 0.4442, 0.4177, 0.1122], "max_prob": 0.4442, "correct": 0.0, "latency_ms": 25.8019, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.093333, 0.9], "pred_argmax": 3, "pred_distribution": [0.074893, 0.056594, 0.256974, 0.611539], "max_prob": 0.611539, "correct": 1.0, "latency_ms": 26.0881, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.733333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0819, 0.3136, 0.481, 0.1235], "max_prob": 0.481, "correct": 1.0, "latency_ms": 26.0881, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8884, 0.1116], "max_prob": 0.8884, "correct": 1.0, "latency_ms": 26.0881, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8935, 0.1065], "max_prob": 0.8935, "correct": 1.0, "latency_ms": 26.0881, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.366667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.070207, 0.40264, 0.328833, 0.19832], "max_prob": 0.40264, "correct": 0.0, "latency_ms": 26.0881, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.063333, 0.683333, 0.233333], "pred_argmax": 3, "pred_distribution": [0.083392, 0.085791, 0.341766, 0.489051], "max_prob": 0.489051, "correct": 0.0, "latency_ms": 27.0129, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.089291, 0.291071, 0.434157, 0.185481], "max_prob": 0.434157, "correct": 1.0, "latency_ms": 27.0129, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8265, 0.1735], "max_prob": 0.8265, "correct": 1.0, "latency_ms": 27.0129, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.8589, 0.1411], "max_prob": 0.8589, "correct": 1.0, "latency_ms": 27.0129, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.75, 0.146667, 0.02], "pred_argmax": 1, "pred_distribution": [0.070793, 0.50465, 0.322768, 0.10179], "max_prob": 0.50465, "correct": 1.0, "latency_ms": 27.0129, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.036667, 0.09, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0368, 0.073, 0.3169, 0.5733], "max_prob": 0.5733, "correct": 1.0, "latency_ms": 24.8812, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.433333, 0.483333, 0.043333], "pred_argmax": 2, "pred_distribution": [0.09581, 0.375938, 0.415742, 0.112511], "max_prob": 0.415742, "correct": 1.0, "latency_ms": 24.8812, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.864, 0.136], "max_prob": 0.864, "correct": 1.0, "latency_ms": 24.8812, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.7812, 0.2188], "max_prob": 0.7812, "correct": 1.0, "latency_ms": 24.8812, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.416667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.026003, 0.155216, 0.452845, 0.365937], "max_prob": 0.452845, "correct": 0.0, "latency_ms": 24.8812, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.666667], "pred_argmax": 3, "pred_distribution": [0.035004, 0.069507, 0.355836, 0.539654], "max_prob": 0.539654, "correct": 1.0, "latency_ms": 26.3891, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.216667, 0.733333, 0.02], "pred_argmax": 2, "pred_distribution": [0.0539, 0.3139, 0.5303, 0.1019], "max_prob": 0.5303, "correct": 1.0, "latency_ms": 26.3891, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8604, 0.1396], "max_prob": 0.8604, "correct": 1.0, "latency_ms": 26.3891, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8451, 0.1549], "max_prob": 0.8451, "correct": 1.0, "latency_ms": 26.3891, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.133333, 0.633333, 0.213333], "pred_argmax": 2, "pred_distribution": [0.0441, 0.4056, 0.4536, 0.0967], "max_prob": 0.4536, "correct": 1.0, "latency_ms": 26.3891, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.911709, 0.036396, 0.032497, 0.019398], "max_prob": 0.911709, "correct": 1.0, "latency_ms": 26.8154, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.015, 0.015, 0.0], "pred_argmax": 0, "pred_distribution": [0.7708, 0.0914, 0.0744, 0.0634], "max_prob": 0.7708, "correct": 1.0, "latency_ms": 26.8154, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.993333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.8807, 0.1193], "max_prob": 0.8807, "correct": 1.0, "latency_ms": 26.8154, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.1291, 0.8709], "max_prob": 0.8709, "correct": 1.0, "latency_ms": 26.8154, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.406667, 0.576667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0366, 0.5356, 0.3142, 0.1136], "max_prob": 0.5356, "correct": 0.0, "latency_ms": 26.8154, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.859667, 0.063667, 0.06, 0.016667], "pred_argmax": 0, "pred_distribution": [0.851485, 0.040004, 0.063206, 0.045305], "max_prob": 0.851485, "correct": 1.0, "latency_ms": 26.8533, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766333, 0.100333, 0.1, 0.033333], "pred_argmax": 0, "pred_distribution": [0.4508, 0.1511, 0.1632, 0.2349], "max_prob": 0.4508, "correct": 1.0, "latency_ms": 26.8533, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.773333, 0.226667], "pred_argmax": 1, "pred_distribution": [0.4792, 0.5208], "max_prob": 0.5208, "correct": 0.0, "latency_ms": 26.8533, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033667, 0.966333], "pred_argmax": 1, "pred_distribution": [0.1412, 0.8588], "max_prob": 0.8588, "correct": 1.0, "latency_ms": 26.8533, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.399667, 0.433667, 0.133333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.077, 0.5062, 0.277, 0.1398], "max_prob": 0.5062, "correct": 1.0, "latency_ms": 26.8533, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.316667, 0.06, 0.006667], "pred_argmax": 2, "pred_distribution": [0.3504, 0.1688, 0.3662, 0.1146], "max_prob": 0.3662, "correct": 0.0, "latency_ms": 27.5892, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.776667, 0.123333, 0.096667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.322468, 0.326667, 0.272673, 0.078192], "max_prob": 0.326667, "correct": 0.0, "latency_ms": 27.5892, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8748, 0.1252], "max_prob": 0.8748, "correct": 1.0, "latency_ms": 27.5892, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.103333, 0.896667], "pred_argmax": 1, "pred_distribution": [0.3888, 0.6112], "max_prob": 0.6112, "correct": 1.0, "latency_ms": 27.5892, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.26, 0.583333, 0.15], "pred_argmax": 1, "pred_distribution": [0.0428, 0.4903, 0.3815, 0.0854], "max_prob": 0.4903, "correct": 0.0, "latency_ms": 27.5892, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.903333, 0.053333, 0.04, 0.003333], "pred_argmax": 0, "pred_distribution": [0.869, 0.0391, 0.0553, 0.0366], "max_prob": 0.869, "correct": 1.0, "latency_ms": 26.0094, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.196667, 0.183333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.4454, 0.1486, 0.1732, 0.2328], "max_prob": 0.4454, "correct": 1.0, "latency_ms": 26.0094, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5008, 0.4992], "max_prob": 0.5008, "correct": 0.0, "latency_ms": 26.0094, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.1458, 0.8542], "max_prob": 0.8542, "correct": 1.0, "latency_ms": 26.0094, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.073333, 0.01], "pred_argmax": 1, "pred_distribution": [0.0617, 0.5184, 0.2944, 0.1255], "max_prob": 0.5184, "correct": 1.0, "latency_ms": 26.0094, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.023333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.89699, 0.029303, 0.053505, 0.020202], "max_prob": 0.89699, "correct": 1.0, "latency_ms": 25.8946, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.023333, 0.013333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.744774, 0.10081, 0.086909, 0.067507], "max_prob": 0.744774, "correct": 1.0, "latency_ms": 25.8946, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8823, 0.1177], "max_prob": 0.8823, "correct": 1.0, "latency_ms": 25.8946, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.017, 0.983], "pred_argmax": 1, "pred_distribution": [0.132, 0.868], "max_prob": 0.868, "correct": 1.0, "latency_ms": 25.8946, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.433333, 0.466667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0261, 0.4382, 0.4296, 0.1061], "max_prob": 0.4382, "correct": 0.0, "latency_ms": 25.8946, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.216667, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0272, 0.064, 0.3371, 0.5717], "max_prob": 0.5717, "correct": 1.0, "latency_ms": 25.5439, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.263333, 0.676667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0531, 0.3164, 0.5345, 0.096], "max_prob": 0.5345, "correct": 1.0, "latency_ms": 25.5439, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8544, 0.1456], "max_prob": 0.8544, "correct": 1.0, "latency_ms": 25.5439, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8293, 0.1707], "max_prob": 0.8293, "correct": 1.0, "latency_ms": 25.5439, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.6, 0.15], "pred_argmax": 1, "pred_distribution": [0.045, 0.433, 0.4213, 0.1007], "max_prob": 0.433, "correct": 0.0, "latency_ms": 25.5439, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.023333, 0.023333, 0.303333], "pred_argmax": 0, "pred_distribution": [0.822618, 0.057094, 0.071393, 0.048895], "max_prob": 0.822618, "correct": 1.0, "latency_ms": 25.9692, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.143333, 0.14, 0.3], "pred_argmax": 0, "pred_distribution": [0.4278, 0.1472, 0.1693, 0.2557], "max_prob": 0.4278, "correct": 1.0, "latency_ms": 25.9692, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.456667, 0.543333], "pred_argmax": 1, "pred_distribution": [0.4641, 0.5359], "max_prob": 0.5359, "correct": 1.0, "latency_ms": 25.9692, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.1793, 0.8207], "max_prob": 0.8207, "correct": 1.0, "latency_ms": 25.9692, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.45, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0663, 0.4951, 0.2916, 0.147], "max_prob": 0.4951, "correct": 1.0, "latency_ms": 25.9692, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.244924, 0.176018, 0.361936, 0.217122], "max_prob": 0.361936, "correct": 0.0, "latency_ms": 26.5617, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.233333, 0.15, 0.05], "pred_argmax": 2, "pred_distribution": [0.2147, 0.278, 0.2794, 0.2279], "max_prob": 0.2794, "correct": 0.0, "latency_ms": 26.5617, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.48, 0.52], "max_prob": 0.52, "correct": 0.0, "latency_ms": 26.5617, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4274, 0.5726], "max_prob": 0.5726, "correct": 1.0, "latency_ms": 26.5617, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.0734, 0.5299, 0.2869, 0.1098], "max_prob": 0.5299, "correct": 1.0, "latency_ms": 26.5617, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.75], "pred_argmax": 3, "pred_distribution": [0.076908, 0.066407, 0.346835, 0.509851], "max_prob": 0.509851, "correct": 1.0, "latency_ms": 26.7276, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.64, 0.293333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.112889, 0.375962, 0.367863, 0.143286], "max_prob": 0.375962, "correct": 1.0, "latency_ms": 26.7276, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.853, 0.147], "max_prob": 0.853, "correct": 1.0, "latency_ms": 26.7276, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.7952, 0.2048], "max_prob": 0.7952, "correct": 1.0, "latency_ms": 26.7276, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.666667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0355, 0.3908, 0.4615, 0.1122], "max_prob": 0.4615, "correct": 1.0, "latency_ms": 26.7276, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.233333, 0.7], "pred_argmax": 3, "pred_distribution": [0.060994, 0.062394, 0.289271, 0.587341], "max_prob": 0.587341, "correct": 1.0, "latency_ms": 26.3762, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.226667, 0.736667, 0.023333], "pred_argmax": 2, "pred_distribution": [0.069407, 0.287129, 0.49665, 0.146815], "max_prob": 0.49665, "correct": 1.0, "latency_ms": 26.3762, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8667, 0.1333], "max_prob": 0.8667, "correct": 1.0, "latency_ms": 26.3762, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8789, 0.1211], "max_prob": 0.8789, "correct": 1.0, "latency_ms": 26.3762, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.4, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.073, 0.526, 0.2978, 0.1032], "max_prob": 0.526, "correct": 0.0, "latency_ms": 26.3762, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.923333, 0.05, 0.023333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6055, 0.0869, 0.1191, 0.1885], "max_prob": 0.6055, "correct": 1.0, "latency_ms": 25.2093, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.216667, 0.15, 0.05, 0.583333], "pred_argmax": 3, "pred_distribution": [0.283628, 0.177518, 0.205821, 0.333033], "max_prob": 0.333033, "correct": 1.0, "latency_ms": 25.2093, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.365, 0.635], "max_prob": 0.635, "correct": 1.0, "latency_ms": 25.2093, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.3048, 0.6952], "max_prob": 0.6952, "correct": 1.0, "latency_ms": 25.2093, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.65, 0.226667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0917, 0.4583, 0.2693, 0.1807], "max_prob": 0.4583, "correct": 1.0, "latency_ms": 25.2093, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.926207, 0.020798, 0.030797, 0.022198], "max_prob": 0.926207, "correct": 1.0, "latency_ms": 26.043, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.023333, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.750025, 0.09779, 0.085791, 0.066393], "max_prob": 0.750025, "correct": 1.0, "latency_ms": 26.043, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8581, 0.1419], "max_prob": 0.8581, "correct": 1.0, "latency_ms": 26.043, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.1449, 0.8551], "max_prob": 0.8551, "correct": 1.0, "latency_ms": 26.043, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.316667, 0.633333], "pred_argmax": 2, "pred_distribution": [0.0198, 0.13, 0.4603, 0.3899], "max_prob": 0.4603, "correct": 0.0, "latency_ms": 26.043, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.216667, 0.38, 0.07], "pred_argmax": 2, "pred_distribution": [0.328933, 0.179518, 0.370737, 0.120812], "max_prob": 0.370737, "correct": 1.0, "latency_ms": 24.7049, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.283333, 0.346667, 0.02], "pred_argmax": 1, "pred_distribution": [0.3165, 0.3351, 0.2705, 0.0779], "max_prob": 0.3351, "correct": 0.0, "latency_ms": 24.7049, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8751, 0.1249], "max_prob": 0.8751, "correct": 1.0, "latency_ms": 24.7049, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3998, 0.6002], "max_prob": 0.6002, "correct": 1.0, "latency_ms": 24.7049, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.766667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0626, 0.5796, 0.278, 0.0798], "max_prob": 0.5796, "correct": 1.0, "latency_ms": 24.7049, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.416667, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5109, 0.1363, 0.2355, 0.1173], "max_prob": 0.5109, "correct": 0.0, "latency_ms": 24.6442, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.7, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4623, 0.2254, 0.2011, 0.1112], "max_prob": 0.4623, "correct": 0.0, "latency_ms": 24.6442, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8563, 0.1437], "max_prob": 0.8563, "correct": 1.0, "latency_ms": 24.6442, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.3815, 0.6185], "max_prob": 0.6185, "correct": 0.0, "latency_ms": 24.6442, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.55, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0579, 0.5478, 0.2852, 0.1091], "max_prob": 0.5478, "correct": 1.0, "latency_ms": 24.6442, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.008333, 0.0], "pred_argmax": 0, "pred_distribution": [0.924208, 0.021598, 0.030797, 0.023398], "max_prob": 0.924208, "correct": 1.0, "latency_ms": 24.6943, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.05, 0.026667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.70123, 0.114089, 0.10179, 0.082892], "max_prob": 0.70123, "correct": 1.0, "latency_ms": 24.6943, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8618, 0.1382], "max_prob": 0.8618, "correct": 1.0, "latency_ms": 24.6943, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1315, 0.8685], "max_prob": 0.8685, "correct": 1.0, "latency_ms": 24.6943, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.233333, 0.683333], "pred_argmax": 2, "pred_distribution": [0.0219, 0.1486, 0.4705, 0.359], "max_prob": 0.4705, "correct": 0.0, "latency_ms": 24.6943, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 3, "pred_distribution": [0.0401, 0.0829, 0.3448, 0.5322], "max_prob": 0.5322, "correct": 1.0, "latency_ms": 27.3381, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.75, 0.05], "pred_argmax": 2, "pred_distribution": [0.055206, 0.259226, 0.547855, 0.137714], "max_prob": 0.547855, "correct": 1.0, "latency_ms": 27.3381, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8808, 0.1192], "max_prob": 0.8808, "correct": 1.0, "latency_ms": 27.3381, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8616, 0.1384], "max_prob": 0.8616, "correct": 1.0, "latency_ms": 27.3381, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.045195, 0.159684, 0.467953, 0.327167], "max_prob": 0.467953, "correct": 1.0, "latency_ms": 27.3381, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.911809, 0.024498, 0.039796, 0.023898], "max_prob": 0.911809, "correct": 1.0, "latency_ms": 25.9063, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.936667, 0.023333, 0.033333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7141, 0.1152, 0.0979, 0.0728], "max_prob": 0.7141, "correct": 1.0, "latency_ms": 25.9063, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.859, 0.141], "max_prob": 0.859, "correct": 1.0, "latency_ms": 25.9063, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1373, 0.8627], "max_prob": 0.8627, "correct": 1.0, "latency_ms": 25.9063, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.103333, 0.433333, 0.45], "pred_argmax": 2, "pred_distribution": [0.0211, 0.1413, 0.4567, 0.3809], "max_prob": 0.4567, "correct": 0.0, "latency_ms": 25.9063, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.028333, 0.011667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9157, 0.0228, 0.0364, 0.0251], "max_prob": 0.9157, "correct": 1.0, "latency_ms": 26.5793, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.886667, 0.056667, 0.043333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.691169, 0.115112, 0.105811, 0.087909], "max_prob": 0.691169, "correct": 1.0, "latency_ms": 26.5793, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 0, "pred_distribution": [0.8619, 0.1381], "max_prob": 0.8619, "correct": 1.0, "latency_ms": 26.5793, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1336, 0.8664], "max_prob": 0.8664, "correct": 1.0, "latency_ms": 26.5793, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.483333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.0209, 0.1491, 0.459, 0.371], "max_prob": 0.459, "correct": 1.0, "latency_ms": 26.5793, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.043333, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.8094, 0.0551, 0.0803, 0.0552], "max_prob": 0.8094, "correct": 1.0, "latency_ms": 25.3281, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.143333, 0.156667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.414841, 0.170817, 0.181618, 0.232723], "max_prob": 0.414841, "correct": 1.0, "latency_ms": 25.3281, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.46, 0.54], "pred_argmax": 0, "pred_distribution": [0.5188, 0.4812], "max_prob": 0.5188, "correct": 0.0, "latency_ms": 25.3281, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.026667, 0.973333], "pred_argmax": 1, "pred_distribution": [0.1731, 0.8269], "max_prob": 0.8269, "correct": 1.0, "latency_ms": 25.3281, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.316667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0784, 0.4887, 0.2871, 0.1458], "max_prob": 0.4887, "correct": 1.0, "latency_ms": 25.3281, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.043333, 0.5, 0.45], "pred_argmax": 3, "pred_distribution": [0.0452, 0.0537, 0.2535, 0.6476], "max_prob": 0.6476, "correct": 0.0, "latency_ms": 25.7583, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.65, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0731, 0.2824, 0.5111, 0.1334], "max_prob": 0.5111, "correct": 1.0, "latency_ms": 25.7583, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8636, 0.1364], "max_prob": 0.8636, "correct": 1.0, "latency_ms": 25.7583, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8809, 0.1191], "max_prob": 0.8809, "correct": 1.0, "latency_ms": 25.7583, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.3, 0.05], "pred_argmax": 1, "pred_distribution": [0.0669, 0.4891, 0.3317, 0.1123], "max_prob": 0.4891, "correct": 1.0, "latency_ms": 25.7583, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.663333, 0.016667, 0.02, 0.3], "pred_argmax": 0, "pred_distribution": [0.8087, 0.0511, 0.0809, 0.0593], "max_prob": 0.8087, "correct": 1.0, "latency_ms": 25.8943, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.373333, 0.053333, 0.136667, 0.436667], "pred_argmax": 0, "pred_distribution": [0.3842, 0.1778, 0.1853, 0.2527], "max_prob": 0.3842, "correct": 0.0, "latency_ms": 25.8943, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4367, 0.5633], "max_prob": 0.5633, "correct": 1.0, "latency_ms": 25.8943, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.31, 0.69], "pred_argmax": 1, "pred_distribution": [0.1628, 0.8372], "max_prob": 0.8372, "correct": 1.0, "latency_ms": 25.8943, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0628, 0.4968, 0.2867, 0.1537], "max_prob": 0.4968, "correct": 1.0, "latency_ms": 25.8943, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.03, 0.023333, 0.32], "pred_argmax": 0, "pred_distribution": [0.7668, 0.0357, 0.1005, 0.097], "max_prob": 0.7668, "correct": 1.0, "latency_ms": 26.0912, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.276667, 0.106667, 0.1, 0.516667], "pred_argmax": 0, "pred_distribution": [0.3491, 0.1868, 0.2043, 0.2598], "max_prob": 0.3491, "correct": 0.0, "latency_ms": 26.0912, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.353333, 0.646667], "pred_argmax": 1, "pred_distribution": [0.4461, 0.5539], "max_prob": 0.5539, "correct": 1.0, "latency_ms": 26.0912, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.2078, 0.7922], "max_prob": 0.7922, "correct": 1.0, "latency_ms": 26.0912, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.45, 0.466667], "pred_argmax": 3, "pred_distribution": [0.0213, 0.1288, 0.4017, 0.4482], "max_prob": 0.4482, "correct": 1.0, "latency_ms": 26.0912, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.066667, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.789321, 0.042096, 0.089391, 0.079192], "max_prob": 0.789321, "correct": 1.0, "latency_ms": 25.8996, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.206667, 0.123333, 0.103333], "pred_argmax": 0, "pred_distribution": [0.3645, 0.1866, 0.2012, 0.2477], "max_prob": 0.3645, "correct": 1.0, "latency_ms": 25.8996, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.546667, 0.453333], "pred_argmax": 1, "pred_distribution": [0.4743, 0.5257], "max_prob": 0.5257, "correct": 0.0, "latency_ms": 25.8996, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.2032, 0.7968], "max_prob": 0.7968, "correct": 1.0, "latency_ms": 25.8996, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.033, 0.1727, 0.4041, 0.3902], "max_prob": 0.4041, "correct": 0.0, "latency_ms": 25.8996, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.166667, 0.063333, 0.336667], "pred_argmax": 0, "pred_distribution": [0.7616, 0.048, 0.1053, 0.0851], "max_prob": 0.7616, "correct": 1.0, "latency_ms": 25.4438, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.273333, 0.126667, 0.25, 0.35], "pred_argmax": 0, "pred_distribution": [0.3834, 0.1796, 0.1906, 0.2464], "max_prob": 0.3834, "correct": 0.0, "latency_ms": 25.4438, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.386667, 0.613333], "pred_argmax": 0, "pred_distribution": [0.5181, 0.4819], "max_prob": 0.5181, "correct": 0.0, "latency_ms": 25.4438, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.04, 0.96], "pred_argmax": 1, "pred_distribution": [0.1929, 0.8071], "max_prob": 0.8071, "correct": 1.0, "latency_ms": 25.4438, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 2, "pred_distribution": [0.030503, 0.174317, 0.40404, 0.391139], "max_prob": 0.40404, "correct": 0.0, "latency_ms": 25.4438, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.023333, 0.143333, 0.826667], "pred_argmax": 3, "pred_distribution": [0.0227, 0.0559, 0.3243, 0.5971], "max_prob": 0.5971, "correct": 1.0, "latency_ms": 25.1316, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.483333, 0.45, 0.046667], "pred_argmax": 2, "pred_distribution": [0.0457, 0.2934, 0.5613, 0.0996], "max_prob": 0.5613, "correct": 0.0, "latency_ms": 25.1316, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8725, 0.1275], "max_prob": 0.8725, "correct": 1.0, "latency_ms": 25.1316, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8514, 0.1486], "max_prob": 0.8514, "correct": 1.0, "latency_ms": 25.1316, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.366667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0504, 0.4755, 0.3719, 0.1022], "max_prob": 0.4755, "correct": 1.0, "latency_ms": 25.1316, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.656667, 0.026667, 0.25, 0.066667], "pred_argmax": 0, "pred_distribution": [0.3454, 0.1474, 0.3297, 0.1775], "max_prob": 0.3454, "correct": 1.0, "latency_ms": 26.1913, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.053333, 0.28, 0.0], "pred_argmax": 0, "pred_distribution": [0.366363, 0.242476, 0.259474, 0.131687], "max_prob": 0.366363, "correct": 1.0, "latency_ms": 26.1913, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.982667, 0.017333], "pred_argmax": 0, "pred_distribution": [0.8526, 0.1474], "max_prob": 0.8526, "correct": 1.0, "latency_ms": 26.1913, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 1, "pred_distribution": [0.4353, 0.5647], "max_prob": 0.5647, "correct": 1.0, "latency_ms": 26.1913, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0493, 0.4513, 0.386, 0.1134], "max_prob": 0.4513, "correct": 0.0, "latency_ms": 26.1913, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.023333, 0.316667, 0.616667], "pred_argmax": 3, "pred_distribution": [0.0901, 0.0746, 0.3156, 0.5197], "max_prob": 0.5197, "correct": 1.0, "latency_ms": 25.4301, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.683333, 0.25, 0.03], "pred_argmax": 1, "pred_distribution": [0.131513, 0.442944, 0.275928, 0.149615], "max_prob": 0.442944, "correct": 1.0, "latency_ms": 25.4301, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8658, 0.1342], "max_prob": 0.8658, "correct": 1.0, "latency_ms": 25.4301, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7695, 0.2305], "max_prob": 0.7695, "correct": 1.0, "latency_ms": 25.4301, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.383333, 0.333333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.0492, 0.4139, 0.385, 0.1519], "max_prob": 0.4139, "correct": 1.0, "latency_ms": 25.4301, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.2, 0.75], "pred_argmax": 3, "pred_distribution": [0.0519, 0.0634, 0.3089, 0.5758], "max_prob": 0.5758, "correct": 1.0, "latency_ms": 24.7409, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.4, 0.51, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0809, 0.3104, 0.4747, 0.134], "max_prob": 0.4747, "correct": 1.0, "latency_ms": 24.7409, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.877, 0.123], "max_prob": 0.877, "correct": 1.0, "latency_ms": 24.7409, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.8423, 0.1577], "max_prob": 0.8423, "correct": 1.0, "latency_ms": 24.7409, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.233333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0655, 0.4648, 0.3565, 0.1132], "max_prob": 0.4648, "correct": 1.0, "latency_ms": 24.7409, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.106667, 0.39, 0.2], "pred_argmax": 2, "pred_distribution": [0.333, 0.1874, 0.3561, 0.1235], "max_prob": 0.3561, "correct": 1.0, "latency_ms": 26.2574, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.283333, 0.393333, 0.04], "pred_argmax": 1, "pred_distribution": [0.2903, 0.309, 0.3036, 0.0971], "max_prob": 0.309, "correct": 0.0, "latency_ms": 26.2574, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8296, 0.1704], "max_prob": 0.8296, "correct": 1.0, "latency_ms": 26.2574, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.526667, 0.473333], "pred_argmax": 1, "pred_distribution": [0.4281, 0.5719], "max_prob": 0.5719, "correct": 0.0, "latency_ms": 26.2574, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.019798, 0.155084, 0.463154, 0.361964], "max_prob": 0.463154, "correct": 1.0, "latency_ms": 26.2574, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.2, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.3845, 0.1701, 0.3348, 0.1106], "max_prob": 0.3845, "correct": 1.0, "latency_ms": 27.368, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.093333, 0.056667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.3072, 0.2976, 0.3068, 0.0884], "max_prob": 0.3072, "correct": 1.0, "latency_ms": 27.368, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8192, 0.1808], "max_prob": 0.8192, "correct": 1.0, "latency_ms": 27.368, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.063333, 0.936667], "pred_argmax": 1, "pred_distribution": [0.419, 0.581], "max_prob": 0.581, "correct": 1.0, "latency_ms": 27.368, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.45, 0.45], "pred_argmax": 2, "pred_distribution": [0.020998, 0.144686, 0.458954, 0.375362], "max_prob": 0.458954, "correct": 0.0, "latency_ms": 27.368, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.133333, 0.48, 0.07], "pred_argmax": 0, "pred_distribution": [0.358764, 0.186781, 0.344266, 0.110189], "max_prob": 0.358764, "correct": 0.0, "latency_ms": 27.7419, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.2, 0.5, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2899, 0.3101, 0.3117, 0.0883], "max_prob": 0.3117, "correct": 1.0, "latency_ms": 27.7419, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8149, 0.1851], "max_prob": 0.8149, "correct": 1.0, "latency_ms": 27.7419, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4307, 0.5693], "max_prob": 0.5693, "correct": 1.0, "latency_ms": 27.7419, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 2, "pred_distribution": [0.02, 0.1427, 0.4608, 0.3765], "max_prob": 0.4608, "correct": 0.0, "latency_ms": 27.7419, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.083333, 0.883333], "pred_argmax": 3, "pred_distribution": [0.063794, 0.058994, 0.380662, 0.49655], "max_prob": 0.49655, "correct": 1.0, "latency_ms": 26.4618, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.533333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.1098, 0.2614, 0.4985, 0.1303], "max_prob": 0.4985, "correct": 1.0, "latency_ms": 26.4618, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8662, 0.1338], "max_prob": 0.8662, "correct": 1.0, "latency_ms": 26.4618, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8279, 0.1721], "max_prob": 0.8279, "correct": 1.0, "latency_ms": 26.4618, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.416667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.0218, 0.0984, 0.4886, 0.3912], "max_prob": 0.4886, "correct": 0.0, "latency_ms": 26.4618, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.266667, 0.666667], "pred_argmax": 3, "pred_distribution": [0.029697, 0.059194, 0.311369, 0.59974], "max_prob": 0.59974, "correct": 1.0, "latency_ms": 26.7506, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.06, 0.586667, 0.33, 0.023333], "pred_argmax": 2, "pred_distribution": [0.0733, 0.3542, 0.4591, 0.1134], "max_prob": 0.4591, "correct": 0.0, "latency_ms": 26.7506, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.867, 0.133], "max_prob": 0.867, "correct": 1.0, "latency_ms": 26.7506, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.8035, 0.1965], "max_prob": 0.8035, "correct": 1.0, "latency_ms": 26.7506, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.11, 0.506667, 0.376667], "pred_argmax": 2, "pred_distribution": [0.0393, 0.4054, 0.4596, 0.0957], "max_prob": 0.4596, "correct": 1.0, "latency_ms": 26.7506, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.85, 0.043333, 0.093333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.819582, 0.049305, 0.073707, 0.057406], "max_prob": 0.819582, "correct": 1.0, "latency_ms": 26.337, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.15, 0.216667], "pred_argmax": 0, "pred_distribution": [0.4017, 0.1602, 0.1897, 0.2484], "max_prob": 0.4017, "correct": 1.0, "latency_ms": 26.337, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.4956, 0.5044], "max_prob": 0.5044, "correct": 1.0, "latency_ms": 26.337, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.1949, 0.8051], "max_prob": 0.8051, "correct": 1.0, "latency_ms": 26.337, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.146667, 0.693333, 0.136667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0701, 0.4773, 0.3087, 0.1439], "max_prob": 0.4773, "correct": 1.0, "latency_ms": 26.337, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.216667, 0.7], "pred_argmax": 3, "pred_distribution": [0.0375, 0.0768, 0.3227, 0.563], "max_prob": 0.563, "correct": 1.0, "latency_ms": 26.4681, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.583333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.058306, 0.287429, 0.534053, 0.120212], "max_prob": 0.534053, "correct": 1.0, "latency_ms": 26.4681, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8761, 0.1239], "max_prob": 0.8761, "correct": 1.0, "latency_ms": 26.4681, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.8687, 0.1313], "max_prob": 0.8687, "correct": 1.0, "latency_ms": 26.4681, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.383333, 0.493333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0899, 0.4496, 0.3312, 0.1293], "max_prob": 0.4496, "correct": 0.0, "latency_ms": 26.4681, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.920192, 0.024102, 0.035704, 0.020002], "max_prob": 0.920192, "correct": 1.0, "latency_ms": 26.2257, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.023333, 0.02, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7645, 0.0931, 0.0805, 0.0619], "max_prob": 0.7645, "correct": 1.0, "latency_ms": 26.2257, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8838, 0.1162], "max_prob": 0.8838, "correct": 1.0, "latency_ms": 26.2257, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.1325, 0.8675], "max_prob": 0.8675, "correct": 1.0, "latency_ms": 26.2257, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.65, 0.1], "pred_argmax": 1, "pred_distribution": [0.027997, 0.460754, 0.40236, 0.108889], "max_prob": 0.460754, "correct": 0.0, "latency_ms": 26.2257, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.166667, 0.566667, 0.1], "pred_argmax": 0, "pred_distribution": [0.3897, 0.1785, 0.329, 0.1028], "max_prob": 0.3897, "correct": 0.0, "latency_ms": 26.8085, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.613333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.3269, 0.3253, 0.2724, 0.0754], "max_prob": 0.3269, "correct": 0.0, "latency_ms": 26.8085, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8727, 0.1273], "max_prob": 0.8727, "correct": 1.0, "latency_ms": 26.8085, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4092, 0.5908], "max_prob": 0.5908, "correct": 1.0, "latency_ms": 26.8085, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.566667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0553, 0.5808, 0.2809, 0.083], "max_prob": 0.5808, "correct": 0.0, "latency_ms": 26.8085, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.826667, 0.136667, 0.03, 0.006667], "pred_argmax": 0, "pred_distribution": [0.8797, 0.0411, 0.0531, 0.0261], "max_prob": 0.8797, "correct": 1.0, "latency_ms": 25.8987, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.09, 0.076667, 0.01], "pred_argmax": 0, "pred_distribution": [0.7247, 0.1065, 0.093, 0.0758], "max_prob": 0.7247, "correct": 1.0, "latency_ms": 25.8987, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8755, 0.1245], "max_prob": 0.8755, "correct": 1.0, "latency_ms": 25.8987, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.1536, 0.8464], "max_prob": 0.8464, "correct": 1.0, "latency_ms": 25.8987, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.633333, 0.076667], "pred_argmax": 1, "pred_distribution": [0.0281, 0.4307, 0.4295, 0.1117], "max_prob": 0.4307, "correct": 0.0, "latency_ms": 25.8987, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.166667, 0.8], "pred_argmax": 3, "pred_distribution": [0.073, 0.0668, 0.3085, 0.5517], "max_prob": 0.5517, "correct": 1.0, "latency_ms": 26.793, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.75, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0909, 0.2997, 0.4841, 0.1253], "max_prob": 0.4841, "correct": 1.0, "latency_ms": 26.793, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8742, 0.1258], "max_prob": 0.8742, "correct": 1.0, "latency_ms": 26.793, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8748, 0.1252], "max_prob": 0.8748, "correct": 1.0, "latency_ms": 26.793, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.4, 0.263333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.066707, 0.410441, 0.388039, 0.134813], "max_prob": 0.410441, "correct": 1.0, "latency_ms": 26.793, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.07, 0.183333, 0.726667], "pred_argmax": 3, "pred_distribution": [0.086209, 0.065407, 0.380838, 0.467547], "max_prob": 0.467547, "correct": 1.0, "latency_ms": 26.6646, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.466667, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1289, 0.3894, 0.3543, 0.1274], "max_prob": 0.3894, "correct": 1.0, "latency_ms": 26.6646, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8489, 0.1511], "max_prob": 0.8489, "correct": 1.0, "latency_ms": 26.6646, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7741, 0.2259], "max_prob": 0.7741, "correct": 1.0, "latency_ms": 26.6646, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.086667, 0.433333, 0.466667], "pred_argmax": 3, "pred_distribution": [0.016298, 0.087091, 0.425357, 0.471253], "max_prob": 0.471253, "correct": 1.0, "latency_ms": 26.6646, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.326667, 0.006667, 0.533333, 0.133333], "pred_argmax": 0, "pred_distribution": [0.4939, 0.1316, 0.2496, 0.1249], "max_prob": 0.4939, "correct": 0.0, "latency_ms": 26.0796, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.616667, 0.0], "pred_argmax": 0, "pred_distribution": [0.453, 0.2103, 0.2088, 0.1279], "max_prob": 0.453, "correct": 0.0, "latency_ms": 26.0796, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8494, 0.1506], "max_prob": 0.8494, "correct": 1.0, "latency_ms": 26.0796, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.673333, 0.326667], "pred_argmax": 1, "pred_distribution": [0.3734, 0.6266], "max_prob": 0.6266, "correct": 0.0, "latency_ms": 26.0796, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.9, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.0479, 0.4998, 0.3282, 0.1241], "max_prob": 0.4998, "correct": 1.0, "latency_ms": 26.0796, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.033333, 0.366667, 0.583333], "pred_argmax": 2, "pred_distribution": [0.0652, 0.1258, 0.4455, 0.3635], "max_prob": 0.4455, "correct": 0.0, "latency_ms": 26.4001, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.65, 0.033333], "pred_argmax": 2, "pred_distribution": [0.086509, 0.319132, 0.481748, 0.112611], "max_prob": 0.481748, "correct": 1.0, "latency_ms": 26.4001, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8556, 0.1444], "max_prob": 0.8556, "correct": 1.0, "latency_ms": 26.4001, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.752, 0.248], "max_prob": 0.752, "correct": 1.0, "latency_ms": 26.4001, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 2, "pred_distribution": [0.033503, 0.20262, 0.480948, 0.282928], "max_prob": 0.480948, "correct": 1.0, "latency_ms": 26.4001, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.933333, 0.053333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7737, 0.0547, 0.0956, 0.076], "max_prob": 0.7737, "correct": 1.0, "latency_ms": 26.3009, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.11, 0.153333, 0.07], "pred_argmax": 0, "pred_distribution": [0.392839, 0.172617, 0.183018, 0.251525], "max_prob": 0.392839, "correct": 1.0, "latency_ms": 26.3009, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 1, "pred_distribution": [0.4616, 0.5384], "max_prob": 0.5384, "correct": 0.0, "latency_ms": 26.3009, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.2121, 0.7879], "max_prob": 0.7879, "correct": 1.0, "latency_ms": 26.3009, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.643333, 0.116667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0715, 0.4853, 0.2915, 0.1517], "max_prob": 0.4853, "correct": 1.0, "latency_ms": 26.3009, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.096667, 0.203333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.9106, 0.0291, 0.037, 0.0233], "max_prob": 0.9106, "correct": 1.0, "latency_ms": 25.8699, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.673333, 0.08, 0.226667, 0.02], "pred_argmax": 0, "pred_distribution": [0.7226, 0.104, 0.0937, 0.0797], "max_prob": 0.7226, "correct": 1.0, "latency_ms": 25.8699, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8785, 0.1215], "max_prob": 0.8785, "correct": 1.0, "latency_ms": 25.8699, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.1445, 0.8555], "max_prob": 0.8555, "correct": 1.0, "latency_ms": 25.8699, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.08, 0.793333, 0.116667, 0.01], "pred_argmax": 1, "pred_distribution": [0.0385, 0.5312, 0.3248, 0.1055], "max_prob": 0.5312, "correct": 1.0, "latency_ms": 25.8699, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.023333, 0.01, 0.0], "pred_argmax": 0, "pred_distribution": [0.8078, 0.0489, 0.0861, 0.0572], "max_prob": 0.8078, "correct": 1.0, "latency_ms": 28.1083, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.05, 0.09, 0.2], "pred_argmax": 0, "pred_distribution": [0.442744, 0.150215, 0.174217, 0.232823], "max_prob": 0.442744, "correct": 1.0, "latency_ms": 28.1083, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.5143, 0.4857], "max_prob": 0.5143, "correct": 1.0, "latency_ms": 28.1083, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.1779, 0.8221], "max_prob": 0.8221, "correct": 1.0, "latency_ms": 28.1083, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.683333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0474, 0.4412, 0.3752, 0.1362], "max_prob": 0.4412, "correct": 0.0, "latency_ms": 28.1083, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.15, 0.043333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.363336, 0.179218, 0.344434, 0.113011], "max_prob": 0.363336, "correct": 1.0, "latency_ms": 26.0854, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.86, 0.08, 0.053333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3242, 0.3063, 0.284, 0.0855], "max_prob": 0.3242, "correct": 1.0, "latency_ms": 26.0854, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8322, 0.1678], "max_prob": 0.8322, "correct": 1.0, "latency_ms": 26.0854, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.4038, 0.5962], "max_prob": 0.5962, "correct": 1.0, "latency_ms": 26.0854, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.366667, 0.533333], "pred_argmax": 2, "pred_distribution": [0.0141, 0.1081, 0.4837, 0.3941], "max_prob": 0.4837, "correct": 0.0, "latency_ms": 26.0854, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.273333, 0.326667, 0.04], "pred_argmax": 0, "pred_distribution": [0.468053, 0.162384, 0.287371, 0.082192], "max_prob": 0.468053, "correct": 1.0, "latency_ms": 26.7859, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.46, 0.146667, 0.376667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.3252, 0.3021, 0.2939, 0.0788], "max_prob": 0.3252, "correct": 1.0, "latency_ms": 26.7859, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8309, 0.1691], "max_prob": 0.8309, "correct": 1.0, "latency_ms": 26.7859, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.376667, 0.623333], "pred_argmax": 1, "pred_distribution": [0.358, 0.642], "max_prob": 0.642, "correct": 1.0, "latency_ms": 26.7859, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.113333, 0.466667, 0.4], "pred_argmax": 2, "pred_distribution": [0.0177, 0.1529, 0.4689, 0.3605], "max_prob": 0.4689, "correct": 1.0, "latency_ms": 26.7859, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.03, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.89909, 0.024102, 0.045505, 0.031303], "max_prob": 0.89909, "correct": 1.0, "latency_ms": 26.3655, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.036667, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.689931, 0.123588, 0.114189, 0.072293], "max_prob": 0.689931, "correct": 1.0, "latency_ms": 26.3655, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8649, 0.1351], "max_prob": 0.8649, "correct": 1.0, "latency_ms": 26.3655, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1469, 0.8531], "max_prob": 0.8531, "correct": 1.0, "latency_ms": 26.3655, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.466667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.018302, 0.134713, 0.454745, 0.392239], "max_prob": 0.454745, "correct": 0.0, "latency_ms": 26.3655, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.050017, 0.183417, 0.633534, 0.133033], "pred_argmax": 2, "pred_distribution": [0.120488, 0.166783, 0.492551, 0.220178], "max_prob": 0.492551, "correct": 1.0, "latency_ms": 26.495, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.25, 0.616667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.1443, 0.3542, 0.3979, 0.1036], "max_prob": 0.3979, "correct": 1.0, "latency_ms": 26.495, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966333, 0.033667], "pred_argmax": 0, "pred_distribution": [0.8487, 0.1513], "max_prob": 0.8487, "correct": 1.0, "latency_ms": 26.495, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.883333, 0.116667], "pred_argmax": 0, "pred_distribution": [0.5934, 0.4066], "max_prob": 0.5934, "correct": 1.0, "latency_ms": 26.495, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.6, 0.083333], "pred_argmax": 1, "pred_distribution": [0.060306, 0.490949, 0.350335, 0.09841], "max_prob": 0.490949, "correct": 0.0, "latency_ms": 26.495, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.01, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9034, 0.0237, 0.0445, 0.0284], "max_prob": 0.9034, "correct": 1.0, "latency_ms": 25.5851, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.033333, 0.016667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6963, 0.1185, 0.1034, 0.0818], "max_prob": 0.6963, "correct": 1.0, "latency_ms": 25.5851, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8673, 0.1327], "max_prob": 0.8673, "correct": 1.0, "latency_ms": 25.5851, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.01, 0.99], "pred_argmax": 1, "pred_distribution": [0.1474, 0.8526], "max_prob": 0.8526, "correct": 1.0, "latency_ms": 25.5851, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.483333, 0.483333], "pred_argmax": 2, "pred_distribution": [0.018602, 0.115412, 0.487849, 0.378138], "max_prob": 0.487849, "correct": 0.0, "latency_ms": 25.5851, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0297, 0.0663, 0.2657, 0.6383], "max_prob": 0.6383, "correct": 1.0, "latency_ms": 27.0321, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.283333, 0.633333, 0.07], "pred_argmax": 2, "pred_distribution": [0.0499, 0.2783, 0.5467, 0.1251], "max_prob": 0.5467, "correct": 1.0, "latency_ms": 27.0321, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8826, 0.1174], "max_prob": 0.8826, "correct": 1.0, "latency_ms": 27.0321, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8722, 0.1278], "max_prob": 0.8722, "correct": 1.0, "latency_ms": 27.0321, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.633333, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.080892, 0.539946, 0.293671, 0.085491], "max_prob": 0.539946, "correct": 1.0, "latency_ms": 27.0321, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.25, 0.516667, 0.1], "pred_argmax": 2, "pred_distribution": [0.3068, 0.1653, 0.3783, 0.1496], "max_prob": 0.3783, "correct": 1.0, "latency_ms": 26.558, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.45, 0.323333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.3196, 0.3263, 0.2734, 0.0807], "max_prob": 0.3263, "correct": 1.0, "latency_ms": 26.558, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8715, 0.1285], "max_prob": 0.8715, "correct": 1.0, "latency_ms": 26.558, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4071, 0.5929], "max_prob": 0.5929, "correct": 1.0, "latency_ms": 26.558, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.416667, 0.5, 0.04], "pred_argmax": 1, "pred_distribution": [0.0564, 0.5625, 0.29, 0.0911], "max_prob": 0.5625, "correct": 0.0, "latency_ms": 26.558, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.053333, 0.15, 0.766667], "pred_argmax": 3, "pred_distribution": [0.09679, 0.073693, 0.30227, 0.527247], "max_prob": 0.527247, "correct": 1.0, "latency_ms": 26.5128, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.7, 0.25, 0.026667], "pred_argmax": 1, "pred_distribution": [0.1435, 0.3904, 0.3174, 0.1487], "max_prob": 0.3904, "correct": 1.0, "latency_ms": 26.5128, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.859, 0.141], "max_prob": 0.859, "correct": 1.0, "latency_ms": 26.5128, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.7749, 0.2251], "max_prob": 0.7749, "correct": 1.0, "latency_ms": 26.5128, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0484, 0.4648, 0.384, 0.1028], "max_prob": 0.4648, "correct": 1.0, "latency_ms": 26.5128, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.1, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0352, 0.0759, 0.3609, 0.528], "max_prob": 0.528, "correct": 1.0, "latency_ms": 27.541, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.716667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0564, 0.2953, 0.5168, 0.1315], "max_prob": 0.5168, "correct": 1.0, "latency_ms": 27.541, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8774, 0.1226], "max_prob": 0.8774, "correct": 1.0, "latency_ms": 27.541, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8557, 0.1443], "max_prob": 0.8557, "correct": 1.0, "latency_ms": 27.541, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.25, 0.6, 0.133333], "pred_argmax": 1, "pred_distribution": [0.079408, 0.456446, 0.354735, 0.109411], "max_prob": 0.456446, "correct": 0.0, "latency_ms": 27.541, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.693333, 0.003333, 0.235, 0.068333], "pred_argmax": 0, "pred_distribution": [0.675, 0.0696, 0.1723, 0.0831], "max_prob": 0.675, "correct": 1.0, "latency_ms": 26.2374, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.64, 0.053333, 0.286667, 0.02], "pred_argmax": 0, "pred_distribution": [0.5862, 0.1763, 0.14, 0.0975], "max_prob": 0.5862, "correct": 1.0, "latency_ms": 26.2374, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8561, 0.1439], "max_prob": 0.8561, "correct": 1.0, "latency_ms": 26.2374, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.2483, 0.7517], "max_prob": 0.7517, "correct": 1.0, "latency_ms": 26.2374, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.566667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.023002, 0.179518, 0.448145, 0.349335], "max_prob": 0.448145, "correct": 1.0, "latency_ms": 26.2374, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.026667, 0.006333, 0.000333], "pred_argmax": 0, "pred_distribution": [0.89801, 0.034797, 0.039696, 0.027497], "max_prob": 0.89801, "correct": 1.0, "latency_ms": 25.3978, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956865, 0.019901, 0.01495, 0.008284], "pred_argmax": 0, "pred_distribution": [0.7191, 0.1078, 0.0927, 0.0804], "max_prob": 0.7191, "correct": 1.0, "latency_ms": 25.3978, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8785, 0.1215], "max_prob": 0.8785, "correct": 1.0, "latency_ms": 25.3978, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1449, 0.8551], "max_prob": 0.8551, "correct": 1.0, "latency_ms": 25.3978, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.55, 0.416667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0448, 0.5195, 0.3295, 0.1062], "max_prob": 0.5195, "correct": 1.0, "latency_ms": 25.3978, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.383333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0245, 0.0684, 0.4022, 0.5049], "max_prob": 0.5049, "correct": 1.0, "latency_ms": 28.9271, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.616667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0536, 0.3089, 0.5231, 0.1144], "max_prob": 0.5231, "correct": 1.0, "latency_ms": 28.9271, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8753, 0.1247], "max_prob": 0.8753, "correct": 1.0, "latency_ms": 28.9271, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.8318, 0.1682], "max_prob": 0.8318, "correct": 1.0, "latency_ms": 28.9271, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.2, 0.666667, 0.126667], "pred_argmax": 2, "pred_distribution": [0.029203, 0.386239, 0.457646, 0.126913], "max_prob": 0.457646, "correct": 1.0, "latency_ms": 28.9271, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0315, 0.0826, 0.3195, 0.5664], "max_prob": 0.5664, "correct": 1.0, "latency_ms": 25.6418, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.416667, 0.466667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0585, 0.3202, 0.5152, 0.1061], "max_prob": 0.5152, "correct": 1.0, "latency_ms": 25.6418, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8673, 0.1327], "max_prob": 0.8673, "correct": 1.0, "latency_ms": 25.6418, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.8365, 0.1635], "max_prob": 0.8365, "correct": 1.0, "latency_ms": 25.6418, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.383333, 0.383333, 0.2], "pred_argmax": 1, "pred_distribution": [0.0737, 0.4369, 0.3308, 0.1586], "max_prob": 0.4369, "correct": 0.0, "latency_ms": 25.6418, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.2, 0.8], "pred_argmax": 3, "pred_distribution": [0.037096, 0.078292, 0.354065, 0.530547], "max_prob": 0.530547, "correct": 1.0, "latency_ms": 26.721, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.716667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0608, 0.3093, 0.52, 0.1099], "max_prob": 0.52, "correct": 1.0, "latency_ms": 26.721, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8816, 0.1184], "max_prob": 0.8816, "correct": 1.0, "latency_ms": 26.721, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.859, 0.141], "max_prob": 0.859, "correct": 1.0, "latency_ms": 26.721, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.5, 0.25, 0.2], "pred_argmax": 1, "pred_distribution": [0.076592, 0.476052, 0.328767, 0.118588], "max_prob": 0.476052, "correct": 1.0, "latency_ms": 26.721, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.093333, 0.873333], "pred_argmax": 3, "pred_distribution": [0.067093, 0.060294, 0.346865, 0.525747], "max_prob": 0.525747, "correct": 1.0, "latency_ms": 27.763, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.3, 0.61, 0.07], "pred_argmax": 2, "pred_distribution": [0.0911, 0.2778, 0.5027, 0.1284], "max_prob": 0.5027, "correct": 1.0, "latency_ms": 27.763, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8755, 0.1245], "max_prob": 0.8755, "correct": 1.0, "latency_ms": 27.763, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8471, 0.1529], "max_prob": 0.8471, "correct": 1.0, "latency_ms": 27.763, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.433333, 0.45], "pred_argmax": 2, "pred_distribution": [0.0331, 0.1307, 0.4894, 0.3468], "max_prob": 0.4894, "correct": 0.0, "latency_ms": 27.763, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.25, 0.683333], "pred_argmax": 3, "pred_distribution": [0.0527, 0.0563, 0.3068, 0.5842], "max_prob": 0.5842, "correct": 1.0, "latency_ms": 27.1701, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.47, 0.46, 0.033333], "pred_argmax": 2, "pred_distribution": [0.072807, 0.294929, 0.538154, 0.094109], "max_prob": 0.538154, "correct": 0.0, "latency_ms": 27.1701, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.879, 0.121], "max_prob": 0.879, "correct": 1.0, "latency_ms": 27.1701, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.8914, 0.1086], "max_prob": 0.8914, "correct": 1.0, "latency_ms": 27.1701, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.533333, 0.25], "pred_argmax": 1, "pred_distribution": [0.047095, 0.434657, 0.405759, 0.112489], "max_prob": 0.434657, "correct": 0.0, "latency_ms": 27.1701, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.043333, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9352, 0.0231, 0.0246, 0.0171], "max_prob": 0.9352, "correct": 1.0, "latency_ms": 27.0011, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.09, 0.066667, 0.01], "pred_argmax": 0, "pred_distribution": [0.7719, 0.091, 0.075, 0.0621], "max_prob": 0.7719, "correct": 1.0, "latency_ms": 27.0011, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.946667, 0.053333], "pred_argmax": 0, "pred_distribution": [0.8903, 0.1097], "max_prob": 0.8903, "correct": 1.0, "latency_ms": 27.0011, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.1225, 0.8775], "max_prob": 0.8775, "correct": 1.0, "latency_ms": 27.0011, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.283333, 0.633333, 0.063333], "pred_argmax": 1, "pred_distribution": [0.036, 0.5346, 0.3116, 0.1178], "max_prob": 0.5346, "correct": 0.0, "latency_ms": 27.0011, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.11, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.9241, 0.0298, 0.0281, 0.018], "max_prob": 0.9241, "correct": 1.0, "latency_ms": 27.6226, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.84, 0.09, 0.06, 0.01], "pred_argmax": 0, "pred_distribution": [0.7724, 0.0891, 0.0767, 0.0618], "max_prob": 0.7724, "correct": 1.0, "latency_ms": 27.6226, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8746, 0.1254], "max_prob": 0.8746, "correct": 1.0, "latency_ms": 27.6226, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.1383, 0.8617], "max_prob": 0.8617, "correct": 1.0, "latency_ms": 27.6226, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.766667, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0439, 0.537, 0.3094, 0.1097], "max_prob": 0.537, "correct": 1.0, "latency_ms": 27.6226, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.8], "pred_argmax": 3, "pred_distribution": [0.0349, 0.0736, 0.3112, 0.5803], "max_prob": 0.5803, "correct": 1.0, "latency_ms": 25.871, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.26, 0.683333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.055594, 0.277872, 0.543346, 0.123188], "max_prob": 0.543346, "correct": 1.0, "latency_ms": 25.871, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8679, 0.1321], "max_prob": 0.8679, "correct": 1.0, "latency_ms": 25.871, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8569, 0.1431], "max_prob": 0.8569, "correct": 1.0, "latency_ms": 25.871, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.2, 0.6, 0.156667], "pred_argmax": 1, "pred_distribution": [0.0583, 0.449, 0.4009, 0.0918], "max_prob": 0.449, "correct": 0.0, "latency_ms": 25.871, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.03, 0.09, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0305, 0.0587, 0.2752, 0.6356], "max_prob": 0.6356, "correct": 1.0, "latency_ms": 26.5133, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.36, 0.55, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0778, 0.3649, 0.4397, 0.1176], "max_prob": 0.4397, "correct": 1.0, "latency_ms": 26.5133, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8689, 0.1311], "max_prob": 0.8689, "correct": 1.0, "latency_ms": 26.5133, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.7926, 0.2074], "max_prob": 0.7926, "correct": 1.0, "latency_ms": 26.5133, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.25, 0.25], "pred_argmax": 1, "pred_distribution": [0.0457, 0.4557, 0.405, 0.0936], "max_prob": 0.4557, "correct": 1.0, "latency_ms": 26.5133, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 3, "pred_distribution": [0.0639, 0.0832, 0.4003, 0.4526], "max_prob": 0.4526, "correct": 1.0, "latency_ms": 30.7637, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.416667, 0.45, 0.093333], "pred_argmax": 2, "pred_distribution": [0.084308, 0.278028, 0.487349, 0.150315], "max_prob": 0.487349, "correct": 1.0, "latency_ms": 30.7637, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.868, 0.132], "max_prob": 0.868, "correct": 1.0, "latency_ms": 30.7637, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.6602, 0.3398], "max_prob": 0.6602, "correct": 1.0, "latency_ms": 30.7637, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.65, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0379, 0.4065, 0.4331, 0.1225], "max_prob": 0.4331, "correct": 1.0, "latency_ms": 30.7637, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.03, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.9156, 0.0264, 0.037, 0.021], "max_prob": 0.9156, "correct": 1.0, "latency_ms": 26.0603, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.056667, 0.03, 0.0], "pred_argmax": 0, "pred_distribution": [0.736426, 0.09889, 0.089691, 0.074993], "max_prob": 0.736426, "correct": 1.0, "latency_ms": 26.0603, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8777, 0.1223], "max_prob": 0.8777, "correct": 1.0, "latency_ms": 26.0603, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.1349, 0.8651], "max_prob": 0.8651, "correct": 1.0, "latency_ms": 26.0603, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.7, 0.0], "pred_argmax": 1, "pred_distribution": [0.0286, 0.4366, 0.4327, 0.1021], "max_prob": 0.4366, "correct": 0.0, "latency_ms": 26.0603, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.053333, 0.123333, 0.816667], "pred_argmax": 3, "pred_distribution": [0.0588, 0.0632, 0.2768, 0.6012], "max_prob": 0.6012, "correct": 1.0, "latency_ms": 26.0339, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.5, 0.433333, 0.043333], "pred_argmax": 2, "pred_distribution": [0.0914, 0.3052, 0.4618, 0.1416], "max_prob": 0.4618, "correct": 0.0, "latency_ms": 26.0339, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8694, 0.1306], "max_prob": 0.8694, "correct": 1.0, "latency_ms": 26.0339, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8592, 0.1408], "max_prob": 0.8592, "correct": 1.0, "latency_ms": 26.0339, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.65, 0.116667], "pred_argmax": 1, "pred_distribution": [0.063106, 0.489749, 0.340434, 0.106711], "max_prob": 0.489749, "correct": 0.0, "latency_ms": 26.0339, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.143333, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.453245, 0.155716, 0.29983, 0.091209], "max_prob": 0.453245, "correct": 0.0, "latency_ms": 27.1045, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.233333, 0.476667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3355, 0.3096, 0.2754, 0.0795], "max_prob": 0.3355, "correct": 0.0, "latency_ms": 27.1045, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8287, 0.1713], "max_prob": 0.8287, "correct": 1.0, "latency_ms": 27.1045, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.3524, 0.6476], "max_prob": 0.6476, "correct": 1.0, "latency_ms": 27.1045, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.3, 0.633333], "pred_argmax": 2, "pred_distribution": [0.0149, 0.1145, 0.4942, 0.3764], "max_prob": 0.4942, "correct": 0.0, "latency_ms": 27.1045, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.973333, 0.02, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.925507, 0.027697, 0.028197, 0.018598], "max_prob": 0.925507, "correct": 1.0, "latency_ms": 27.1773, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.04, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7587, 0.0937, 0.0811, 0.0665], "max_prob": 0.7587, "correct": 1.0, "latency_ms": 27.1773, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8874, 0.1126], "max_prob": 0.8874, "correct": 1.0, "latency_ms": 27.1773, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1385, 0.8615], "max_prob": 0.8615, "correct": 1.0, "latency_ms": 27.1773, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.166667, 0.693333, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0328, 0.485, 0.3593, 0.1229], "max_prob": 0.485, "correct": 0.0, "latency_ms": 27.1773, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.15, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0755, 0.0729, 0.3847, 0.4669], "max_prob": 0.4669, "correct": 1.0, "latency_ms": 26.0697, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.25, 0.693333, 0.05], "pred_argmax": 2, "pred_distribution": [0.121088, 0.281972, 0.461954, 0.134987], "max_prob": 0.461954, "correct": 1.0, "latency_ms": 26.0697, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8766, 0.1234], "max_prob": 0.8766, "correct": 1.0, "latency_ms": 26.0697, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8295, 0.1705], "max_prob": 0.8295, "correct": 1.0, "latency_ms": 26.0697, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.021498, 0.132387, 0.480252, 0.365863], "max_prob": 0.480252, "correct": 1.0, "latency_ms": 26.0697, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.07, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.8691, 0.0379, 0.0598, 0.0332], "max_prob": 0.8691, "correct": 1.0, "latency_ms": 27.8834, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.321667, 0.182667, 0.299333, 0.196333], "pred_argmax": 0, "pred_distribution": [0.4832, 0.1246, 0.149, 0.2432], "max_prob": 0.4832, "correct": 1.0, "latency_ms": 27.8834, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4728, 0.5272], "max_prob": 0.5272, "correct": 1.0, "latency_ms": 27.8834, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.043333, 0.956667], "pred_argmax": 1, "pred_distribution": [0.1438, 0.8562], "max_prob": 0.8562, "correct": 1.0, "latency_ms": 27.8834, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.333333, 0.316667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0625, 0.434, 0.3173, 0.1862], "max_prob": 0.434, "correct": 0.0, "latency_ms": 27.8834, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.166667, 0.496667, 0.07], "pred_argmax": 0, "pred_distribution": [0.3077, 0.1427, 0.274, 0.2756], "max_prob": 0.3077, "correct": 0.0, "latency_ms": 26.5993, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.293333, 0.593333, 0.106667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2414, 0.2701, 0.2509, 0.2376], "max_prob": 0.2701, "correct": 1.0, "latency_ms": 26.5993, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.953333, 0.046667], "pred_argmax": 1, "pred_distribution": [0.3813, 0.6187], "max_prob": 0.6187, "correct": 0.0, "latency_ms": 26.5993, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.58, 0.42], "pred_argmax": 1, "pred_distribution": [0.4138, 0.5862], "max_prob": 0.5862, "correct": 0.0, "latency_ms": 26.5993, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.516667, 0.3], "pred_argmax": 3, "pred_distribution": [0.03, 0.1602, 0.3581, 0.4517], "max_prob": 0.4517, "correct": 0.0, "latency_ms": 26.5993, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.026667, 0.006667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.819318, 0.050395, 0.076692, 0.053595], "max_prob": 0.819318, "correct": 1.0, "latency_ms": 28.4719, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.52, 0.06, 0.083333, 0.336667], "pred_argmax": 0, "pred_distribution": [0.4528, 0.1499, 0.1699, 0.2274], "max_prob": 0.4528, "correct": 1.0, "latency_ms": 28.4719, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4934, 0.5066], "max_prob": 0.5066, "correct": 1.0, "latency_ms": 28.4719, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1995, 0.8005], "max_prob": 0.8005, "correct": 1.0, "latency_ms": 28.4719, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.783333, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.066707, 0.50235, 0.293429, 0.137514], "max_prob": 0.50235, "correct": 1.0, "latency_ms": 28.4719, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.283333, 0.23, 0.036667], "pred_argmax": 2, "pred_distribution": [0.362064, 0.151185, 0.364164, 0.122588], "max_prob": 0.364164, "correct": 0.0, "latency_ms": 27.6008, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.25, 0.243333, 0.04], "pred_argmax": 0, "pred_distribution": [0.3299, 0.3262, 0.2684, 0.0755], "max_prob": 0.3299, "correct": 1.0, "latency_ms": 27.6008, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8752, 0.1248], "max_prob": 0.8752, "correct": 1.0, "latency_ms": 27.6008, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.126667, 0.873333], "pred_argmax": 1, "pred_distribution": [0.3727, 0.6273], "max_prob": 0.6273, "correct": 1.0, "latency_ms": 27.6008, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.183333, 0.693333, 0.1], "pred_argmax": 1, "pred_distribution": [0.044596, 0.49965, 0.364364, 0.091391], "max_prob": 0.49965, "correct": 0.0, "latency_ms": 27.6008, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 3, "pred_distribution": [0.0496, 0.0454, 0.2678, 0.6372], "max_prob": 0.6372, "correct": 1.0, "latency_ms": 27.2079, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.816667, 0.1], "pred_argmax": 2, "pred_distribution": [0.064294, 0.332867, 0.510649, 0.092191], "max_prob": 0.510649, "correct": 1.0, "latency_ms": 27.2079, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8697, 0.1303], "max_prob": 0.8697, "correct": 1.0, "latency_ms": 27.2079, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.8851, 0.1149], "max_prob": 0.8851, "correct": 1.0, "latency_ms": 27.2079, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0297, 0.1259, 0.4697, 0.3747], "max_prob": 0.4697, "correct": 1.0, "latency_ms": 27.2079, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.35, 0.266667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3624, 0.1759, 0.3506, 0.1111], "max_prob": 0.3624, "correct": 1.0, "latency_ms": 27.2542, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.116667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3207, 0.309, 0.2841, 0.0862], "max_prob": 0.3207, "correct": 1.0, "latency_ms": 27.2542, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8382, 0.1618], "max_prob": 0.8382, "correct": 1.0, "latency_ms": 27.2542, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.4024, 0.5976], "max_prob": 0.5976, "correct": 1.0, "latency_ms": 27.2542, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.566667, 0.25], "pred_argmax": 2, "pred_distribution": [0.02, 0.1615, 0.4792, 0.3393], "max_prob": 0.4792, "correct": 1.0, "latency_ms": 27.2542, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.033333, 0.003333, 0.0], "pred_argmax": 0, "pred_distribution": [0.9038, 0.0326, 0.0396, 0.024], "max_prob": 0.9038, "correct": 1.0, "latency_ms": 27.3065, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.026667, 0.026667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.735674, 0.10351, 0.088009, 0.072807], "max_prob": 0.735674, "correct": 1.0, "latency_ms": 27.3065, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8769, 0.1231], "max_prob": 0.8769, "correct": 1.0, "latency_ms": 27.3065, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.02, 0.98], "pred_argmax": 1, "pred_distribution": [0.1529, 0.8471], "max_prob": 0.8471, "correct": 1.0, "latency_ms": 27.3065, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.716667, 0.226667, 0.02], "pred_argmax": 1, "pred_distribution": [0.040504, 0.560156, 0.29773, 0.10161], "max_prob": 0.560156, "correct": 1.0, "latency_ms": 27.3065, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.25, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.366137, 0.163816, 0.349035, 0.121012], "max_prob": 0.366137, "correct": 1.0, "latency_ms": 26.6927, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.09, 0.053333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.345735, 0.328033, 0.249125, 0.077108], "max_prob": 0.345735, "correct": 1.0, "latency_ms": 26.6927, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8735, 0.1265], "max_prob": 0.8735, "correct": 1.0, "latency_ms": 26.6927, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.096667, 0.903333], "pred_argmax": 1, "pred_distribution": [0.4036, 0.5964], "max_prob": 0.5964, "correct": 1.0, "latency_ms": 26.6927, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.7, 0.18, 0.02], "pred_argmax": 1, "pred_distribution": [0.056494, 0.566943, 0.292771, 0.083792], "max_prob": 0.566943, "correct": 1.0, "latency_ms": 26.6927, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.3, 0.113333, 0.02], "pred_argmax": 0, "pred_distribution": [0.428243, 0.161216, 0.312831, 0.09771], "max_prob": 0.428243, "correct": 1.0, "latency_ms": 27.8933, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.1, 0.133333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3546, 0.3178, 0.2573, 0.0703], "max_prob": 0.3546, "correct": 1.0, "latency_ms": 27.8933, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8722, 0.1278], "max_prob": 0.8722, "correct": 1.0, "latency_ms": 27.8933, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.369, 0.631], "max_prob": 0.631, "correct": 1.0, "latency_ms": 27.8933, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0427, 0.5129, 0.3431, 0.1013], "max_prob": 0.5129, "correct": 0.0, "latency_ms": 27.8933, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.4084, 0.5916], "max_prob": 0.5916, "correct": 1.0, "latency_ms": 27.5686, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.516667, 0.366667, 0.1], "pred_argmax": 2, "pred_distribution": [0.1032, 0.3156, 0.4127, 0.1685], "max_prob": 0.4127, "correct": 0.0, "latency_ms": 27.5686, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.366667, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0347, 0.1808, 0.2822, 0.3687, 0.1336], "max_prob": 0.3687, "correct": 1.0, "latency_ms": 27.5686, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3062, 0.6938], "max_prob": 0.6938, "correct": 1.0, "latency_ms": 27.5686, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0535, 0.1378, 0.314, 0.4947], "max_prob": 0.4947, "correct": 1.0, "latency_ms": 27.5686, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.3693, 0.6307], "max_prob": 0.6307, "correct": 1.0, "latency_ms": 26.6888, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.7, 0.266667, 0.03], "pred_argmax": 2, "pred_distribution": [0.0797, 0.2765, 0.4944, 0.1494], "max_prob": 0.4944, "correct": 0.0, "latency_ms": 26.6888, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.266667, 0.533333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.032797, 0.140586, 0.252775, 0.477152, 0.09669], "max_prob": 0.477152, "correct": 1.0, "latency_ms": 26.6888, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.3037, 0.6963], "max_prob": 0.6963, "correct": 1.0, "latency_ms": 26.6888, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0259, 0.088, 0.2971, 0.589], "max_prob": 0.589, "correct": 1.0, "latency_ms": 26.6888, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.8, 0.2], "pred_argmax": 0, "pred_distribution": [0.5451, 0.4549], "max_prob": 0.5451, "correct": 1.0, "latency_ms": 25.268, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.05, 0.516667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1599, 0.1849, 0.413, 0.2422], "max_prob": 0.413, "correct": 1.0, "latency_ms": 25.268, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.466667, 0.25, 0.033333], "pred_argmax": 3, "pred_distribution": [0.0463, 0.1405, 0.2654, 0.4422, 0.1056], "max_prob": 0.4422, "correct": 0.0, "latency_ms": 25.268, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5399, 0.4601], "max_prob": 0.5399, "correct": 1.0, "latency_ms": 25.268, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.383333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.063894, 0.221678, 0.385261, 0.329167], "max_prob": 0.385261, "correct": 0.0, "latency_ms": 25.268, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.4941, 0.5059], "max_prob": 0.5059, "correct": 1.0, "latency_ms": 25.5661, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.116667, 0.483333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.110211, 0.229023, 0.464246, 0.19652], "max_prob": 0.464246, "correct": 1.0, "latency_ms": 25.5661, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.533333, 0.233333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.033703, 0.134513, 0.445745, 0.284928, 0.10111], "max_prob": 0.445745, "correct": 1.0, "latency_ms": 25.5661, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.387, 0.613], "max_prob": 0.613, "correct": 1.0, "latency_ms": 25.5661, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.416667, 0.333333], "pred_argmax": 3, "pred_distribution": [0.053495, 0.175982, 0.382862, 0.387661], "max_prob": 0.387661, "correct": 0.0, "latency_ms": 25.5661, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 0, "pred_distribution": [0.5829, 0.4171], "max_prob": 0.5829, "correct": 1.0, "latency_ms": 24.809, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.02, 0.153333, 0.21], "pred_argmax": 2, "pred_distribution": [0.221, 0.1316, 0.3585, 0.2889], "max_prob": 0.3585, "correct": 0.0, "latency_ms": 24.809, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.35, 0.146667, 0.386667, 0.1, 0.016667], "pred_argmax": 2, "pred_distribution": [0.092991, 0.259174, 0.469653, 0.139786, 0.038396], "max_prob": 0.469653, "correct": 1.0, "latency_ms": 24.809, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.826667, 0.173333], "pred_argmax": 0, "pred_distribution": [0.594, 0.406], "max_prob": 0.594, "correct": 1.0, "latency_ms": 24.809, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.353333, 0.22, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1163, 0.4389, 0.3286, 0.1162], "max_prob": 0.4389, "correct": 0.0, "latency_ms": 24.809, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 1, "pred_distribution": [0.4715, 0.5285], "max_prob": 0.5285, "correct": 1.0, "latency_ms": 24.7078, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.283333, 0.566667, 0.12], "pred_argmax": 2, "pred_distribution": [0.1114, 0.2395, 0.4601, 0.189], "max_prob": 0.4601, "correct": 1.0, "latency_ms": 24.7078, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.043333, 0.206667, 0.5, 0.25], "pred_argmax": 4, "pred_distribution": [0.0239, 0.0634, 0.1945, 0.3554, 0.3628], "max_prob": 0.3628, "correct": 0.0, "latency_ms": 24.7078, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.3727, 0.6273], "max_prob": 0.6273, "correct": 1.0, "latency_ms": 24.7078, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.103333, 0.266667, 0.6], "pred_argmax": 3, "pred_distribution": [0.0533, 0.1786, 0.3018, 0.4663], "max_prob": 0.4663, "correct": 1.0, "latency_ms": 24.7078, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3588, 0.6412], "max_prob": 0.6412, "correct": 1.0, "latency_ms": 24.5436, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.35, 0.116667], "pred_argmax": 2, "pred_distribution": [0.079208, 0.318332, 0.471647, 0.130813], "max_prob": 0.471647, "correct": 0.0, "latency_ms": 24.5436, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.016667, 0.166667, 0.51, 0.3], "pred_argmax": 3, "pred_distribution": [0.019898, 0.067093, 0.177982, 0.50285, 0.232177], "max_prob": 0.50285, "correct": 1.0, "latency_ms": 24.5436, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.2874, 0.7126], "max_prob": 0.7126, "correct": 1.0, "latency_ms": 24.5436, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.056667, 0.203333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0146, 0.0514, 0.2107, 0.7233], "max_prob": 0.7233, "correct": 1.0, "latency_ms": 24.5436, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4179, 0.5821], "max_prob": 0.5821, "correct": 1.0, "latency_ms": 24.3915, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.0854, 0.2642, 0.5082, 0.1422], "max_prob": 0.5082, "correct": 1.0, "latency_ms": 24.3915, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.133333, 0.466667, 0.333333, 0.053333], "pred_argmax": 2, "pred_distribution": [0.0328, 0.1391, 0.4491, 0.2833, 0.0957], "max_prob": 0.4491, "correct": 1.0, "latency_ms": 24.3915, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.2988, 0.7012], "max_prob": 0.7012, "correct": 1.0, "latency_ms": 24.3915, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.416667, 0.4], "pred_argmax": 3, "pred_distribution": [0.0189, 0.0676, 0.2782, 0.6353], "max_prob": 0.6353, "correct": 0.0, "latency_ms": 24.3915, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.4278, 0.5722], "max_prob": 0.5722, "correct": 0.0, "latency_ms": 23.2195, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.106667, 0.533333, 0.343333], "pred_argmax": 2, "pred_distribution": [0.0784, 0.2939, 0.4778, 0.1499], "max_prob": 0.4778, "correct": 1.0, "latency_ms": 23.2195, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.153333, 0.383333, 0.3, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0234, 0.1396, 0.2466, 0.4182, 0.1722], "max_prob": 0.4182, "correct": 0.0, "latency_ms": 23.2195, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.3073, 0.6927], "max_prob": 0.6927, "correct": 1.0, "latency_ms": 23.2195, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.213333, 0.316667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0283, 0.0721, 0.2733, 0.6263], "max_prob": 0.6263, "correct": 1.0, "latency_ms": 23.2195, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.6364, 0.3636], "max_prob": 0.6364, "correct": 1.0, "latency_ms": 22.6453, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.05, 0.333333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.439944, 0.092909, 0.186619, 0.280528], "max_prob": 0.439944, "correct": 0.0, "latency_ms": 22.6453, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.533333, 0.15, 0.0], "pred_argmax": 2, "pred_distribution": [0.1365, 0.3003, 0.4212, 0.1146, 0.0274], "max_prob": 0.4212, "correct": 1.0, "latency_ms": 22.6453, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.6559, 0.3441], "max_prob": 0.6559, "correct": 1.0, "latency_ms": 22.6453, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.516667, 0.366667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1841, 0.5137, 0.2375, 0.0647], "max_prob": 0.5137, "correct": 1.0, "latency_ms": 22.6453, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5577, 0.4423], "max_prob": 0.5577, "correct": 1.0, "latency_ms": 22.86, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.083333, 0.533333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.1756, 0.14, 0.4057, 0.2787], "max_prob": 0.4057, "correct": 1.0, "latency_ms": 22.86, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.03, 0.1, 0.25, 0.55, 0.07], "pred_argmax": 3, "pred_distribution": [0.045695, 0.148985, 0.262574, 0.443556, 0.09919], "max_prob": 0.443556, "correct": 1.0, "latency_ms": 22.86, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.5285, 0.4715], "max_prob": 0.5285, "correct": 1.0, "latency_ms": 22.86, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.4], "pred_argmax": 2, "pred_distribution": [0.0859, 0.223, 0.3672, 0.3239], "max_prob": 0.3672, "correct": 1.0, "latency_ms": 22.86, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5791, 0.4209], "max_prob": 0.5791, "correct": 1.0, "latency_ms": 22.9453, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.157484, 0.141286, 0.430057, 0.271173], "max_prob": 0.430057, "correct": 1.0, "latency_ms": 22.9453, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.283333, 0.416667, 0.216667], "pred_argmax": 3, "pred_distribution": [0.0353, 0.0723, 0.2005, 0.3562, 0.3357], "max_prob": 0.3562, "correct": 1.0, "latency_ms": 22.9453, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.524, 0.476], "max_prob": 0.524, "correct": 1.0, "latency_ms": 22.9453, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.2, 0.366667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.0612, 0.2811, 0.351, 0.3067], "max_prob": 0.351, "correct": 0.0, "latency_ms": 22.9453, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4769, 0.5231], "max_prob": 0.5231, "correct": 0.0, "latency_ms": 25.0096, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.05, 0.533333, 0.3], "pred_argmax": 2, "pred_distribution": [0.1535, 0.116, 0.4711, 0.2594], "max_prob": 0.4711, "correct": 1.0, "latency_ms": 25.0096, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.2049, 0.3807, 0.3028, 0.0811, 0.0305], "max_prob": 0.3807, "correct": 1.0, "latency_ms": 25.0096, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4658, 0.5342], "max_prob": 0.5342, "correct": 1.0, "latency_ms": 25.0096, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.4, 0.05], "pred_argmax": 2, "pred_distribution": [0.10401, 0.285529, 0.388139, 0.222322], "max_prob": 0.388139, "correct": 0.0, "latency_ms": 25.0096, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.679, 0.321], "max_prob": 0.679, "correct": 1.0, "latency_ms": 24.0787, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.283333, 0.016667, 0.266667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.3066, 0.0929, 0.2958, 0.3047], "max_prob": 0.3066, "correct": 0.0, "latency_ms": 24.0787, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.516667, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.146415, 0.259526, 0.431743, 0.129213, 0.033103], "max_prob": 0.431743, "correct": 1.0, "latency_ms": 24.0787, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.6613, 0.3387], "max_prob": 0.6613, "correct": 1.0, "latency_ms": 24.0787, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.1234, 0.4244, 0.3383, 0.1139], "max_prob": 0.4244, "correct": 1.0, "latency_ms": 24.0787, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.266, 0.734], "max_prob": 0.734, "correct": 1.0, "latency_ms": 24.5814, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.45, 0.45, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0692, 0.4672, 0.3683, 0.0953], "max_prob": 0.4672, "correct": 0.0, "latency_ms": 24.5814, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.666667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.007501, 0.022602, 0.10031, 0.561956, 0.307631], "max_prob": 0.561956, "correct": 1.0, "latency_ms": 24.5814, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.13, 0.87], "pred_argmax": 1, "pred_distribution": [0.2245, 0.7755], "max_prob": 0.7755, "correct": 1.0, "latency_ms": 24.5814, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.216667, 0.75], "pred_argmax": 3, "pred_distribution": [0.0097, 0.0273, 0.1506, 0.8124], "max_prob": 0.8124, "correct": 1.0, "latency_ms": 24.5814, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.4847, 0.5153], "max_prob": 0.5153, "correct": 1.0, "latency_ms": 23.4798, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.063333, 0.1, 0.633333, 0.203333], "pred_argmax": 2, "pred_distribution": [0.1104, 0.1555, 0.5093, 0.2248], "max_prob": 0.5093, "correct": 1.0, "latency_ms": 23.4798, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.073333, 0.443333, 0.366667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.085709, 0.369437, 0.347535, 0.149315, 0.048005], "max_prob": 0.369437, "correct": 1.0, "latency_ms": 23.4798, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.296667, 0.703333], "pred_argmax": 1, "pred_distribution": [0.4242, 0.5758], "max_prob": 0.5758, "correct": 1.0, "latency_ms": 23.4798, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.206667, 0.566667, 0.166667], "pred_argmax": 2, "pred_distribution": [0.071307, 0.214021, 0.365637, 0.349035], "max_prob": 0.365637, "correct": 1.0, "latency_ms": 23.4798, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.5845, 0.4155], "max_prob": 0.5845, "correct": 1.0, "latency_ms": 22.239, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 2, "pred_distribution": [0.155584, 0.165983, 0.426057, 0.252375], "max_prob": 0.426057, "correct": 1.0, "latency_ms": 22.239, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.483333, 0.266667], "pred_argmax": 4, "pred_distribution": [0.0286, 0.0566, 0.1607, 0.3387, 0.4154], "max_prob": 0.4154, "correct": 0.0, "latency_ms": 22.239, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5524, 0.4476], "max_prob": 0.5524, "correct": 0.0, "latency_ms": 22.239, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 2, "pred_distribution": [0.045805, 0.211121, 0.381238, 0.361836], "max_prob": 0.381238, "correct": 0.0, "latency_ms": 22.239, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3935, 0.6065], "max_prob": 0.6065, "correct": 1.0, "latency_ms": 21.9258, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.666667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.099, 0.2535, 0.4766, 0.1709], "max_prob": 0.4766, "correct": 1.0, "latency_ms": 21.9258, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.45, 0.11, 0.006667], "pred_argmax": 2, "pred_distribution": [0.0587, 0.3149, 0.3854, 0.174, 0.067], "max_prob": 0.3854, "correct": 1.0, "latency_ms": 21.9258, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.22, 0.78], "pred_argmax": 1, "pred_distribution": [0.3242, 0.6758], "max_prob": 0.6758, "correct": 1.0, "latency_ms": 21.9258, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.283333, 0.483333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0516, 0.1574, 0.4478, 0.3432], "max_prob": 0.4478, "correct": 1.0, "latency_ms": 21.9258, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.556667, 0.443333], "pred_argmax": 0, "pred_distribution": [0.5886, 0.4114], "max_prob": 0.5886, "correct": 1.0, "latency_ms": 23.4535, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.06, 0.713333, 0.186667], "pred_argmax": 2, "pred_distribution": [0.2566, 0.0999, 0.3713, 0.2722], "max_prob": 0.3713, "correct": 1.0, "latency_ms": 23.4535, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.096667, 0.466667, 0.39, 0.043333], "pred_argmax": 2, "pred_distribution": [0.074393, 0.158284, 0.468553, 0.242676, 0.056094], "max_prob": 0.468553, "correct": 1.0, "latency_ms": 23.4535, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 0, "pred_distribution": [0.5598, 0.4402], "max_prob": 0.5598, "correct": 0.0, "latency_ms": 23.4535, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.146667, 0.39, 0.443333], "pred_argmax": 2, "pred_distribution": [0.074593, 0.357064, 0.384762, 0.183582], "max_prob": 0.384762, "correct": 0.0, "latency_ms": 23.4535, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4595, 0.5405], "max_prob": 0.5405, "correct": 1.0, "latency_ms": 22.7075, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.09, 0.693333, 0.173333], "pred_argmax": 2, "pred_distribution": [0.130613, 0.190619, 0.440744, 0.238024], "max_prob": 0.440744, "correct": 1.0, "latency_ms": 22.7075, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.716667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.019902, 0.066607, 0.224722, 0.515952, 0.172817], "max_prob": 0.515952, "correct": 1.0, "latency_ms": 22.7075, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4319, 0.5681], "max_prob": 0.5681, "correct": 1.0, "latency_ms": 22.7075, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.333333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0344, 0.1195, 0.2995, 0.5466], "max_prob": 0.5466, "correct": 1.0, "latency_ms": 22.7075, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.573333, 0.426667], "pred_argmax": 0, "pred_distribution": [0.5222, 0.4778], "max_prob": 0.5222, "correct": 1.0, "latency_ms": 26.7661, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.066667, 0.55, 0.233333], "pred_argmax": 2, "pred_distribution": [0.128, 0.1747, 0.471, 0.2263], "max_prob": 0.471, "correct": 1.0, "latency_ms": 26.7661, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.533333, 0.233333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0544, 0.1985, 0.4503, 0.2309, 0.0659], "max_prob": 0.4503, "correct": 1.0, "latency_ms": 26.7661, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4794, 0.5206], "max_prob": 0.5206, "correct": 1.0, "latency_ms": 26.7661, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.333333, 0.466667, 0.15], "pred_argmax": 3, "pred_distribution": [0.0424, 0.1714, 0.3632, 0.423], "max_prob": 0.423, "correct": 0.0, "latency_ms": 26.7661, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4001, 0.5999], "max_prob": 0.5999, "correct": 1.0, "latency_ms": 25.3248, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.119612, 0.244624, 0.449845, 0.185919], "max_prob": 0.449845, "correct": 1.0, "latency_ms": 25.3248, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.266667, 0.616667, 0.066667], "pred_argmax": 3, "pred_distribution": [0.0163, 0.0624, 0.2358, 0.5571, 0.1284], "max_prob": 0.5571, "correct": 1.0, "latency_ms": 25.3248, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.3485, 0.6515], "max_prob": 0.6515, "correct": 1.0, "latency_ms": 25.3248, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.4, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0268, 0.1155, 0.3102, 0.5475], "max_prob": 0.5475, "correct": 1.0, "latency_ms": 25.3248, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.6157, 0.3843], "max_prob": 0.6157, "correct": 1.0, "latency_ms": 23.5889, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.066667, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.199, 0.1394, 0.3584, 0.3032], "max_prob": 0.3584, "correct": 1.0, "latency_ms": 23.5889, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.4, 0.35, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0418, 0.1255, 0.3806, 0.3657, 0.0864], "max_prob": 0.3806, "correct": 1.0, "latency_ms": 23.5889, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.5669, 0.4331], "max_prob": 0.5669, "correct": 1.0, "latency_ms": 23.5889, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.5, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0507, 0.2549, 0.4071, 0.2873], "max_prob": 0.4071, "correct": 1.0, "latency_ms": 23.5889, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.634, 0.366], "max_prob": 0.634, "correct": 1.0, "latency_ms": 26.0704, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.1, 0.583333, 0.2], "pred_argmax": 2, "pred_distribution": [0.2798, 0.1305, 0.3195, 0.2702], "max_prob": 0.3195, "correct": 1.0, "latency_ms": 26.0704, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.3, 0.45, 0.166667], "pred_argmax": 3, "pred_distribution": [0.027097, 0.094591, 0.262374, 0.526847, 0.089091], "max_prob": 0.526847, "correct": 1.0, "latency_ms": 26.0704, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 0, "pred_distribution": [0.627, 0.373], "max_prob": 0.627, "correct": 1.0, "latency_ms": 26.0704, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.283333, 0.283333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0845, 0.3187, 0.3467, 0.2501], "max_prob": 0.3467, "correct": 0.0, "latency_ms": 26.0704, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.5594, 0.4406], "max_prob": 0.5594, "correct": 1.0, "latency_ms": 26.648, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.155316, 0.148915, 0.432043, 0.263726], "max_prob": 0.432043, "correct": 1.0, "latency_ms": 26.648, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.516667, 0.1], "pred_argmax": 3, "pred_distribution": [0.027897, 0.084792, 0.276172, 0.50205, 0.109089], "max_prob": 0.50205, "correct": 1.0, "latency_ms": 26.648, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.5193, 0.4807], "max_prob": 0.5193, "correct": 0.0, "latency_ms": 26.648, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.483333, 0.366667], "pred_argmax": 2, "pred_distribution": [0.076692, 0.255074, 0.387261, 0.280972], "max_prob": 0.387261, "correct": 1.0, "latency_ms": 26.648, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4868, 0.5132], "max_prob": 0.5132, "correct": 1.0, "latency_ms": 22.7228, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.55, 0.25], "pred_argmax": 2, "pred_distribution": [0.114889, 0.188781, 0.476852, 0.219478], "max_prob": 0.476852, "correct": 1.0, "latency_ms": 22.7228, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.4, 0.35, 0.05], "pred_argmax": 3, "pred_distribution": [0.020902, 0.087909, 0.366637, 0.455446, 0.069107], "max_prob": 0.455446, "correct": 0.0, "latency_ms": 22.7228, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.3848, 0.6152], "max_prob": 0.6152, "correct": 1.0, "latency_ms": 22.7228, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.366667, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0306, 0.132, 0.397, 0.4404], "max_prob": 0.4404, "correct": 1.0, "latency_ms": 22.7228, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5615, 0.4385], "max_prob": 0.5615, "correct": 1.0, "latency_ms": 21.7059, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.083333, 0.533333, 0.3], "pred_argmax": 2, "pred_distribution": [0.1859, 0.1323, 0.4198, 0.262], "max_prob": 0.4198, "correct": 1.0, "latency_ms": 21.7059, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.333333, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0495, 0.1484, 0.348, 0.3571, 0.097], "max_prob": 0.3571, "correct": 0.0, "latency_ms": 21.7059, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5453, 0.4547], "max_prob": 0.5453, "correct": 0.0, "latency_ms": 21.7059, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.183333, 0.483333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.058894, 0.220678, 0.390061, 0.330367], "max_prob": 0.390061, "correct": 1.0, "latency_ms": 21.7059, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.426, 0.574], "max_prob": 0.574, "correct": 1.0, "latency_ms": 23.0058, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1019, 0.2229, 0.5035, 0.1717], "max_prob": 0.5035, "correct": 1.0, "latency_ms": 23.0058, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.316667, 0.45, 0.1, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0293, 0.1199, 0.4063, 0.3455, 0.099], "max_prob": 0.4063, "correct": 1.0, "latency_ms": 23.0058, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.3406, 0.6594], "max_prob": 0.6594, "correct": 1.0, "latency_ms": 23.0058, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.516667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.0324, 0.1087, 0.3483, 0.5106], "max_prob": 0.5106, "correct": 0.0, "latency_ms": 23.0058, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3193, 0.6807], "max_prob": 0.6807, "correct": 1.0, "latency_ms": 25.7637, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.7, 0.233333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0873, 0.4543, 0.3334, 0.125], "max_prob": 0.4543, "correct": 1.0, "latency_ms": 25.7637, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.013333, 0.066667, 0.25, 0.666667], "pred_argmax": 4, "pred_distribution": [0.007, 0.0262, 0.0938, 0.3357, 0.5373], "max_prob": 0.5373, "correct": 1.0, "latency_ms": 25.7637, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.2751, 0.7249], "max_prob": 0.7249, "correct": 1.0, "latency_ms": 25.7637, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.166667, 0.783333], "pred_argmax": 3, "pred_distribution": [0.010001, 0.045605, 0.152215, 0.792179], "max_prob": 0.792179, "correct": 1.0, "latency_ms": 25.7637, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4142, 0.5858], "max_prob": 0.5858, "correct": 1.0, "latency_ms": 24.9129, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.25, 0.366667, 0.3], "pred_argmax": 2, "pred_distribution": [0.1237, 0.2381, 0.4315, 0.2067], "max_prob": 0.4315, "correct": 1.0, "latency_ms": 24.9129, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.25, 0.5, 0.166667], "pred_argmax": 3, "pred_distribution": [0.014199, 0.044496, 0.157684, 0.574843, 0.208779], "max_prob": 0.574843, "correct": 1.0, "latency_ms": 24.9129, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4048, 0.5952], "max_prob": 0.5952, "correct": 1.0, "latency_ms": 24.9129, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.383333, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0209, 0.0967, 0.2739, 0.6085], "max_prob": 0.6085, "correct": 1.0, "latency_ms": 24.9129, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.406667, 0.593333], "pred_argmax": 1, "pred_distribution": [0.2824, 0.7176], "max_prob": 0.7176, "correct": 1.0, "latency_ms": 25.178, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.56, 0.183333, 0.253333], "pred_argmax": 1, "pred_distribution": [0.0539, 0.4835, 0.3549, 0.1077], "max_prob": 0.4835, "correct": 1.0, "latency_ms": 25.178, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.233333, 0.233333, 0.5], "pred_argmax": 3, "pred_distribution": [0.007801, 0.027203, 0.124912, 0.530353, 0.309731], "max_prob": 0.530353, "correct": 0.0, "latency_ms": 25.178, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.253333, 0.746667], "pred_argmax": 1, "pred_distribution": [0.2385, 0.7615], "max_prob": 0.7615, "correct": 1.0, "latency_ms": 25.178, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0305, 0.153, 0.8069], "max_prob": 0.8069, "correct": 1.0, "latency_ms": 25.178, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.086667, 0.913333], "pred_argmax": 1, "pred_distribution": [0.4385, 0.5615], "max_prob": 0.5615, "correct": 1.0, "latency_ms": 25.2734, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.3, 0.026667], "pred_argmax": 2, "pred_distribution": [0.1122, 0.2994, 0.4502, 0.1382], "max_prob": 0.4502, "correct": 0.0, "latency_ms": 25.2734, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.066667, 0.566667, 0.313333, 0.05], "pred_argmax": 2, "pred_distribution": [0.051895, 0.160884, 0.452655, 0.226177, 0.108389], "max_prob": 0.452655, "correct": 1.0, "latency_ms": 25.2734, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.3146, 0.6854], "max_prob": 0.6854, "correct": 1.0, "latency_ms": 25.2734, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.133333, 0.833333], "pred_argmax": 3, "pred_distribution": [0.046795, 0.142786, 0.332767, 0.477652], "max_prob": 0.477652, "correct": 1.0, "latency_ms": 25.2734, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.94, 0.06], "pred_argmax": 0, "pred_distribution": [0.7265, 0.2735], "max_prob": 0.7265, "correct": 1.0, "latency_ms": 24.2612, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.0, 0.066667, 0.166667], "pred_argmax": 0, "pred_distribution": [0.386061, 0.088391, 0.218878, 0.306669], "max_prob": 0.386061, "correct": 1.0, "latency_ms": 24.2612, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.156667, 0.416667, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.186119, 0.318532, 0.392839, 0.076708, 0.025803], "max_prob": 0.392839, "correct": 1.0, "latency_ms": 24.2612, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.685, 0.315], "max_prob": 0.685, "correct": 1.0, "latency_ms": 24.2612, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.463333, 0.453333, 0.066667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1829, 0.4481, 0.2853, 0.0837], "max_prob": 0.4481, "correct": 0.0, "latency_ms": 24.2612, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 1, "pred_distribution": [0.4192, 0.5808], "max_prob": 0.5808, "correct": 0.0, "latency_ms": 24.5163, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.0839, 0.2704, 0.4904, 0.1553], "max_prob": 0.4904, "correct": 1.0, "latency_ms": 24.5163, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.366667, 0.133333, 0.0], "pred_argmax": 1, "pred_distribution": [0.10201, 0.354535, 0.333833, 0.152715, 0.056906], "max_prob": 0.354535, "correct": 0.0, "latency_ms": 24.5163, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.3302, 0.6698], "max_prob": 0.6698, "correct": 1.0, "latency_ms": 24.5163, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.4, 0.383333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.032497, 0.111089, 0.386161, 0.470253], "max_prob": 0.470253, "correct": 0.0, "latency_ms": 24.5163, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.3835, 0.6165], "max_prob": 0.6165, "correct": 1.0, "latency_ms": 24.6287, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.3, 0.583333, 0.073333], "pred_argmax": 1, "pred_distribution": [0.0825, 0.4334, 0.3544, 0.1297], "max_prob": 0.4334, "correct": 0.0, "latency_ms": 24.6287, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.116667, 0.616667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.0108, 0.0368, 0.1177, 0.5048, 0.3299], "max_prob": 0.5048, "correct": 1.0, "latency_ms": 24.6287, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.3242, 0.6758], "max_prob": 0.6758, "correct": 1.0, "latency_ms": 24.6287, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.0144, 0.0554, 0.1993, 0.7309], "max_prob": 0.7309, "correct": 1.0, "latency_ms": 24.6287, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.3264, 0.6736], "max_prob": 0.6736, "correct": 1.0, "latency_ms": 24.5635, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.25, 0.466667, 0.28], "pred_argmax": 1, "pred_distribution": [0.0731, 0.4135, 0.3881, 0.1253], "max_prob": 0.4135, "correct": 0.0, "latency_ms": 24.5635, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.046667, 0.2, 0.316667, 0.433333], "pred_argmax": 4, "pred_distribution": [0.0073, 0.0216, 0.0771, 0.3414, 0.5526], "max_prob": 0.5526, "correct": 1.0, "latency_ms": 24.5635, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 1, "pred_distribution": [0.2991, 0.7009], "max_prob": 0.7009, "correct": 1.0, "latency_ms": 24.5635, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0117, 0.0454, 0.1574, 0.7855], "max_prob": 0.7855, "correct": 1.0, "latency_ms": 24.5635, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5119, 0.4881], "max_prob": 0.5119, "correct": 0.0, "latency_ms": 24.4953, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.103, 0.1964, 0.4869, 0.2137], "max_prob": 0.4869, "correct": 1.0, "latency_ms": 24.4953, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.1, 0.366667, 0.416667, 0.096667], "pred_argmax": 3, "pred_distribution": [0.0419, 0.0918, 0.3412, 0.4074, 0.1177], "max_prob": 0.4074, "correct": 1.0, "latency_ms": 24.4953, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4546, 0.5454], "max_prob": 0.5454, "correct": 1.0, "latency_ms": 24.4953, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.45, 0.333333], "pred_argmax": 3, "pred_distribution": [0.0533, 0.1674, 0.3871, 0.3922], "max_prob": 0.3922, "correct": 0.0, "latency_ms": 24.4953, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.5054, 0.4946], "max_prob": 0.5054, "correct": 0.0, "latency_ms": 26.898, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.105589, 0.178382, 0.519148, 0.19688], "max_prob": 0.519148, "correct": 1.0, "latency_ms": 26.898, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.283333, 0.433333, 0.16, 0.023333], "pred_argmax": 1, "pred_distribution": [0.1164, 0.4146, 0.3676, 0.0685, 0.0329], "max_prob": 0.4146, "correct": 0.0, "latency_ms": 26.898, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4479, 0.5521], "max_prob": 0.5521, "correct": 1.0, "latency_ms": 26.898, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.4, 0.1], "pred_argmax": 2, "pred_distribution": [0.112389, 0.263974, 0.456254, 0.167383], "max_prob": 0.456254, "correct": 0.0, "latency_ms": 26.898, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.523333, 0.476667], "pred_argmax": 0, "pred_distribution": [0.5027, 0.4973], "max_prob": 0.5027, "correct": 1.0, "latency_ms": 24.9719, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.6, 0.11], "pred_argmax": 2, "pred_distribution": [0.1083, 0.234, 0.4581, 0.1996], "max_prob": 0.4581, "correct": 1.0, "latency_ms": 24.9719, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.216667, 0.616667, 0.15], "pred_argmax": 3, "pred_distribution": [0.0314, 0.0883, 0.2984, 0.4679, 0.114], "max_prob": 0.4679, "correct": 1.0, "latency_ms": 24.9719, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 1, "pred_distribution": [0.3911, 0.6089], "max_prob": 0.6089, "correct": 1.0, "latency_ms": 24.9719, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0383, 0.1407, 0.3678, 0.4532], "max_prob": 0.4532, "correct": 1.0, "latency_ms": 24.9719, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4146, 0.5854], "max_prob": 0.5854, "correct": 1.0, "latency_ms": 25.6231, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.316667, 0.5, 0.163333], "pred_argmax": 2, "pred_distribution": [0.0766, 0.3509, 0.4343, 0.1382], "max_prob": 0.4343, "correct": 1.0, "latency_ms": 25.6231, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.55, 0.083333], "pred_argmax": 3, "pred_distribution": [0.013403, 0.053311, 0.216343, 0.553311, 0.163633], "max_prob": 0.553311, "correct": 1.0, "latency_ms": 25.6231, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3044, 0.6956], "max_prob": 0.6956, "correct": 1.0, "latency_ms": 25.6231, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.283333, 0.6], "pred_argmax": 3, "pred_distribution": [0.0128, 0.0498, 0.2137, 0.7237], "max_prob": 0.7237, "correct": 1.0, "latency_ms": 25.6231, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.418, 0.582], "max_prob": 0.582, "correct": 1.0, "latency_ms": 23.3325, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.55, 0.25], "pred_argmax": 2, "pred_distribution": [0.0892, 0.2626, 0.4973, 0.1509], "max_prob": 0.4973, "correct": 1.0, "latency_ms": 23.3325, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.416667, 0.156667, 0.026667], "pred_argmax": 2, "pred_distribution": [0.0521, 0.2968, 0.3854, 0.184, 0.0817], "max_prob": 0.3854, "correct": 1.0, "latency_ms": 23.3325, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.3058, 0.6942], "max_prob": 0.6942, "correct": 1.0, "latency_ms": 23.3325, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.383333, 0.416667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.0283, 0.0955, 0.3238, 0.5524], "max_prob": 0.5524, "correct": 0.0, "latency_ms": 23.3325, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5248, 0.4752], "max_prob": 0.5248, "correct": 1.0, "latency_ms": 22.5489, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.016667, 0.333333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.1469, 0.1477, 0.4471, 0.2583], "max_prob": 0.4471, "correct": 0.0, "latency_ms": 22.5489, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.1, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.09569, 0.407759, 0.352265, 0.10419, 0.040096], "max_prob": 0.407759, "correct": 0.0, "latency_ms": 22.5489, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.4661, 0.5339], "max_prob": 0.5339, "correct": 0.0, "latency_ms": 22.5489, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.356667, 0.426667, 0.2, 0.016667], "pred_argmax": 2, "pred_distribution": [0.123212, 0.328033, 0.358836, 0.189919], "max_prob": 0.358836, "correct": 0.0, "latency_ms": 22.5489, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4827, 0.5173], "max_prob": 0.5173, "correct": 1.0, "latency_ms": 24.135, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.433333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.1304, 0.1821, 0.4673, 0.2202], "max_prob": 0.4673, "correct": 0.0, "latency_ms": 24.135, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.4, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.015998, 0.078792, 0.276172, 0.507049, 0.121988], "max_prob": 0.507049, "correct": 1.0, "latency_ms": 24.135, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4119, 0.5881], "max_prob": 0.5881, "correct": 1.0, "latency_ms": 24.135, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.18, 0.416667, 0.383333], "pred_argmax": 3, "pred_distribution": [0.038996, 0.208979, 0.353465, 0.39856], "max_prob": 0.39856, "correct": 0.0, "latency_ms": 24.135, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3956, 0.6044], "max_prob": 0.6044, "correct": 1.0, "latency_ms": 23.4918, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.726667, 0.223333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0788, 0.3733, 0.4127, 0.1352], "max_prob": 0.4127, "correct": 0.0, "latency_ms": 23.4918, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.05, 0.216667, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0156, 0.047, 0.155, 0.4807, 0.3017], "max_prob": 0.4807, "correct": 0.0, "latency_ms": 23.4918, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 1, "pred_distribution": [0.3404, 0.6596], "max_prob": 0.6596, "correct": 1.0, "latency_ms": 23.4918, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.026667, 0.14, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0156, 0.0544, 0.2188, 0.7112], "max_prob": 0.7112, "correct": 1.0, "latency_ms": 23.4918, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.6361, 0.3639], "max_prob": 0.6361, "correct": 0.0, "latency_ms": 25.3859, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.1, 0.633333, 0.2], "pred_argmax": 2, "pred_distribution": [0.1622, 0.1328, 0.4061, 0.2989], "max_prob": 0.4061, "correct": 1.0, "latency_ms": 25.3859, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.183333, 0.666667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.072207, 0.214021, 0.280428, 0.373537, 0.059806], "max_prob": 0.373537, "correct": 1.0, "latency_ms": 25.3859, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.533, 0.467], "max_prob": 0.533, "correct": 0.0, "latency_ms": 25.3859, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.483333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.089, 0.335, 0.3663, 0.2097], "max_prob": 0.3663, "correct": 1.0, "latency_ms": 25.3859, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4452, 0.5548], "max_prob": 0.5548, "correct": 1.0, "latency_ms": 24.6051, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.112011, 0.177818, 0.50105, 0.209121], "max_prob": 0.50105, "correct": 1.0, "latency_ms": 24.6051, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.233333, 0.5, 0.15, 0.05], "pred_argmax": 1, "pred_distribution": [0.1304, 0.378, 0.3501, 0.0943, 0.0472], "max_prob": 0.378, "correct": 0.0, "latency_ms": 24.6051, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.3884, 0.6116], "max_prob": 0.6116, "correct": 1.0, "latency_ms": 24.6051, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.5, 0.233333], "pred_argmax": 2, "pred_distribution": [0.1136, 0.2488, 0.3929, 0.2447], "max_prob": 0.3929, "correct": 1.0, "latency_ms": 24.6051, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4039, 0.5961], "max_prob": 0.5961, "correct": 1.0, "latency_ms": 24.7238, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.25, 0.616667, 0.103333], "pred_argmax": 2, "pred_distribution": [0.0868, 0.3032, 0.4569, 0.1531], "max_prob": 0.4569, "correct": 1.0, "latency_ms": 24.7238, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.013333, 0.036667, 0.266667, 0.566667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.014099, 0.054195, 0.220878, 0.525347, 0.185481], "max_prob": 0.525347, "correct": 1.0, "latency_ms": 24.7238, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.3157, 0.6843], "max_prob": 0.6843, "correct": 1.0, "latency_ms": 24.7238, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0153, 0.0596, 0.2129, 0.7122], "max_prob": 0.7122, "correct": 1.0, "latency_ms": 24.7238, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 0, "pred_distribution": [0.5498, 0.4502], "max_prob": 0.5498, "correct": 1.0, "latency_ms": 25.0921, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.04, 0.426667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.1635, 0.1849, 0.4318, 0.2198], "max_prob": 0.4318, "correct": 1.0, "latency_ms": 25.0921, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.466667, 0.2, 0.05], "pred_argmax": 2, "pred_distribution": [0.066993, 0.172183, 0.455454, 0.242276, 0.063094], "max_prob": 0.455454, "correct": 1.0, "latency_ms": 25.0921, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.3807, 0.6193], "max_prob": 0.6193, "correct": 0.0, "latency_ms": 25.0921, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.25, 0.483333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.0684, 0.2597, 0.4309, 0.241], "max_prob": 0.4309, "correct": 1.0, "latency_ms": 25.0921, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.57, 0.43], "max_prob": 0.57, "correct": 0.0, "latency_ms": 23.7576, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.65, 0.183333], "pred_argmax": 2, "pred_distribution": [0.1356, 0.2247, 0.4038, 0.2359], "max_prob": 0.4038, "correct": 1.0, "latency_ms": 23.7576, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.04, 0.133333, 0.6, 0.216667], "pred_argmax": 3, "pred_distribution": [0.0211, 0.0566, 0.1811, 0.5728, 0.1684], "max_prob": 0.5728, "correct": 1.0, "latency_ms": 23.7576, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.5455, 0.4545], "max_prob": 0.5455, "correct": 0.0, "latency_ms": 23.7576, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.333333, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0406, 0.1538, 0.3, 0.5056], "max_prob": 0.5056, "correct": 1.0, "latency_ms": 23.7576, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5152, 0.4848], "max_prob": 0.5152, "correct": 1.0, "latency_ms": 22.5901, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.056667, 0.06, 0.533333, 0.35], "pred_argmax": 2, "pred_distribution": [0.1218, 0.2091, 0.4661, 0.203], "max_prob": 0.4661, "correct": 1.0, "latency_ms": 22.5901, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.15, 0.433333, 0.333333, 0.08, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0723, 0.2328, 0.4578, 0.177, 0.0601], "max_prob": 0.4578, "correct": 0.0, "latency_ms": 22.5901, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4637, 0.5363], "max_prob": 0.5363, "correct": 0.0, "latency_ms": 22.5901, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.45, 0.133333], "pred_argmax": 3, "pred_distribution": [0.0595, 0.1921, 0.3675, 0.3809], "max_prob": 0.3809, "correct": 0.0, "latency_ms": 22.5901, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4136, 0.5864], "max_prob": 0.5864, "correct": 1.0, "latency_ms": 23.9764, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.266667, 0.056667], "pred_argmax": 2, "pred_distribution": [0.0717, 0.3539, 0.4434, 0.131], "max_prob": 0.4434, "correct": 0.0, "latency_ms": 23.9764, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.1, 0.5, 0.366667], "pred_argmax": 3, "pred_distribution": [0.021402, 0.057606, 0.20262, 0.484548, 0.233823], "max_prob": 0.484548, "correct": 1.0, "latency_ms": 23.9764, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.3125, 0.6875], "max_prob": 0.6875, "correct": 1.0, "latency_ms": 23.9764, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.166667, 0.766667], "pred_argmax": 3, "pred_distribution": [0.0159, 0.0477, 0.2092, 0.7272], "max_prob": 0.7272, "correct": 1.0, "latency_ms": 23.9764, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4657, 0.5343], "max_prob": 0.5343, "correct": 0.0, "latency_ms": 23.1339, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.1149, 0.2252, 0.4656, 0.1943], "max_prob": 0.4656, "correct": 1.0, "latency_ms": 23.1339, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.1, 0.466667, 0.35, 0.07, 0.013333], "pred_argmax": 2, "pred_distribution": [0.0477, 0.2204, 0.3474, 0.3308, 0.0537], "max_prob": 0.3474, "correct": 0.0, "latency_ms": 23.1339, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3532, 0.6468], "max_prob": 0.6468, "correct": 1.0, "latency_ms": 23.1339, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.466667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.033803, 0.137414, 0.39964, 0.429143], "max_prob": 0.429143, "correct": 0.0, "latency_ms": 23.1339, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5164, 0.4836], "max_prob": 0.5164, "correct": 1.0, "latency_ms": 25.8629, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.073333, 0.6, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1217, 0.233, 0.4266, 0.2187], "max_prob": 0.4266, "correct": 1.0, "latency_ms": 25.8629, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.066667, 0.29, 0.516667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0191, 0.0727, 0.2405, 0.5337, 0.134], "max_prob": 0.5337, "correct": 1.0, "latency_ms": 25.8629, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4991, 0.5009], "max_prob": 0.5009, "correct": 0.0, "latency_ms": 25.8629, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.533333, 0.2], "pred_argmax": 3, "pred_distribution": [0.0295, 0.121, 0.3165, 0.533], "max_prob": 0.533, "correct": 0.0, "latency_ms": 25.8629, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5359, 0.4641], "max_prob": 0.5359, "correct": 0.0, "latency_ms": 24.0658, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.073333, 0.733333, 0.15], "pred_argmax": 2, "pred_distribution": [0.1275, 0.1581, 0.4618, 0.2526], "max_prob": 0.4618, "correct": 1.0, "latency_ms": 24.0658, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.166667, 0.683333, 0.1], "pred_argmax": 3, "pred_distribution": [0.064194, 0.166183, 0.243776, 0.430757, 0.09509], "max_prob": 0.430757, "correct": 1.0, "latency_ms": 24.0658, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4649, 0.5351], "max_prob": 0.5351, "correct": 1.0, "latency_ms": 24.0658, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.283333, 0.616667], "pred_argmax": 2, "pred_distribution": [0.082608, 0.251125, 0.366737, 0.29953], "max_prob": 0.366737, "correct": 0.0, "latency_ms": 24.0658, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.4876, 0.5124], "max_prob": 0.5124, "correct": 0.0, "latency_ms": 24.2651, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.65, 0.15], "pred_argmax": 2, "pred_distribution": [0.091209, 0.269927, 0.469247, 0.169617], "max_prob": 0.469247, "correct": 1.0, "latency_ms": 24.2651, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.416667, 0.45, 0.05], "pred_argmax": 3, "pred_distribution": [0.0183, 0.0697, 0.2678, 0.4779, 0.1663], "max_prob": 0.4779, "correct": 1.0, "latency_ms": 24.2651, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3485, 0.6515], "max_prob": 0.6515, "correct": 1.0, "latency_ms": 24.2651, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 3, "pred_distribution": [0.020598, 0.078392, 0.267873, 0.633137], "max_prob": 0.633137, "correct": 1.0, "latency_ms": 24.2651, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5977, 0.4023], "max_prob": 0.5977, "correct": 1.0, "latency_ms": 25.1464, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.066667, 0.433333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.1999, 0.1295, 0.4152, 0.2554], "max_prob": 0.4152, "correct": 1.0, "latency_ms": 25.1464, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.066667, 0.45, 0.283333, 0.166667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0587, 0.2142, 0.3357, 0.3229, 0.0685], "max_prob": 0.3357, "correct": 0.0, "latency_ms": 25.1464, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.5507, 0.4493], "max_prob": 0.5507, "correct": 1.0, "latency_ms": 25.1464, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.3, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0748, 0.3199, 0.3901, 0.2152], "max_prob": 0.3901, "correct": 0.0, "latency_ms": 25.1464, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5949, 0.4051], "max_prob": 0.5949, "correct": 1.0, "latency_ms": 21.955, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.05, 0.416667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.19712, 0.146115, 0.386239, 0.270527], "max_prob": 0.386239, "correct": 1.0, "latency_ms": 21.955, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.073333, 0.35, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.022, 0.0778, 0.289, 0.4706, 0.1406], "max_prob": 0.4706, "correct": 1.0, "latency_ms": 21.955, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5542, 0.4458], "max_prob": 0.5542, "correct": 1.0, "latency_ms": 21.955, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.533333, 0.2], "pred_argmax": 3, "pred_distribution": [0.0585, 0.1859, 0.3773, 0.3783], "max_prob": 0.3783, "correct": 0.0, "latency_ms": 21.955, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5752, 0.4248], "max_prob": 0.5752, "correct": 1.0, "latency_ms": 20.178, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.166667, 0.033333, 0.35, 0.45], "pred_argmax": 2, "pred_distribution": [0.184182, 0.137286, 0.39596, 0.282572], "max_prob": 0.39596, "correct": 0.0, "latency_ms": 20.178, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.333333, 0.466667, 0.1, 0.016667], "pred_argmax": 2, "pred_distribution": [0.087591, 0.278172, 0.470353, 0.117688, 0.046195], "max_prob": 0.470353, "correct": 1.0, "latency_ms": 20.178, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5257, 0.4743], "max_prob": 0.5257, "correct": 1.0, "latency_ms": 20.178, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.35, 0.066667], "pred_argmax": 1, "pred_distribution": [0.10181, 0.387539, 0.367337, 0.143314], "max_prob": 0.387539, "correct": 1.0, "latency_ms": 20.178, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5024, 0.4976], "max_prob": 0.5024, "correct": 0.0, "latency_ms": 20.9453, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0814, 0.2666, 0.4843, 0.1677], "max_prob": 0.4843, "correct": 1.0, "latency_ms": 20.9453, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.466667, 0.166667], "pred_argmax": 4, "pred_distribution": [0.012, 0.0435, 0.1262, 0.3129, 0.5054], "max_prob": 0.5054, "correct": 0.0, "latency_ms": 20.9453, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3925, 0.6075], "max_prob": 0.6075, "correct": 1.0, "latency_ms": 20.9453, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 3, "pred_distribution": [0.0184, 0.1007, 0.2251, 0.6558], "max_prob": 0.6558, "correct": 1.0, "latency_ms": 20.9453, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5051, 0.4949], "max_prob": 0.5051, "correct": 0.0, "latency_ms": 21.6969, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.666667, 0.266667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0969, 0.3431, 0.4064, 0.1536], "max_prob": 0.4064, "correct": 0.0, "latency_ms": 21.6969, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.183333, 0.35, 0.433333], "pred_argmax": 4, "pred_distribution": [0.012, 0.0381, 0.1209, 0.293, 0.536], "max_prob": 0.536, "correct": 1.0, "latency_ms": 21.6969, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.3427, 0.6573], "max_prob": 0.6573, "correct": 1.0, "latency_ms": 21.6969, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.183333, 0.75], "pred_argmax": 3, "pred_distribution": [0.027897, 0.10209, 0.29897, 0.571043], "max_prob": 0.571043, "correct": 1.0, "latency_ms": 21.6969, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.6908, 0.3092], "max_prob": 0.6908, "correct": 1.0, "latency_ms": 24.392, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.033333, 0.166667, 0.45], "pred_argmax": 0, "pred_distribution": [0.3671, 0.1026, 0.2482, 0.2821], "max_prob": 0.3671, "correct": 0.0, "latency_ms": 24.392, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.416667, 0.4, 0.1, 0.0], "pred_argmax": 2, "pred_distribution": [0.158816, 0.294629, 0.408641, 0.106811, 0.031103], "max_prob": 0.408641, "correct": 0.0, "latency_ms": 24.392, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.674, 0.326], "max_prob": 0.674, "correct": 1.0, "latency_ms": 24.392, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.616667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1486, 0.4492, 0.3228, 0.0794], "max_prob": 0.4492, "correct": 1.0, "latency_ms": 24.392, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.3842, 0.6158], "max_prob": 0.6158, "correct": 1.0, "latency_ms": 24.889, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.6, 0.35, 0.046667], "pred_argmax": 2, "pred_distribution": [0.084192, 0.357564, 0.428657, 0.129587], "max_prob": 0.428657, "correct": 0.0, "latency_ms": 24.889, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.566667, 0.316667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0275, 0.0881, 0.3709, 0.3627, 0.1508], "max_prob": 0.3709, "correct": 1.0, "latency_ms": 24.889, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.2806, 0.7194], "max_prob": 0.7194, "correct": 1.0, "latency_ms": 24.889, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.126667, 0.866667], "pred_argmax": 3, "pred_distribution": [0.016202, 0.064006, 0.220822, 0.69897], "max_prob": 0.69897, "correct": 1.0, "latency_ms": 24.889, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.606667, 0.393333], "pred_argmax": 0, "pred_distribution": [0.5993, 0.4007], "max_prob": 0.5993, "correct": 1.0, "latency_ms": 24.5638, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.066667, 0.45, 0.376667], "pred_argmax": 2, "pred_distribution": [0.2565, 0.1324, 0.3542, 0.2569], "max_prob": 0.3542, "correct": 1.0, "latency_ms": 24.5638, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.053333, 0.233333, 0.533333, 0.163333], "pred_argmax": 3, "pred_distribution": [0.0365, 0.1079, 0.3161, 0.4309, 0.1086], "max_prob": 0.4309, "correct": 1.0, "latency_ms": 24.5638, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.5921, 0.4079], "max_prob": 0.5921, "correct": 1.0, "latency_ms": 24.5638, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.106667, 0.433333, 0.43], "pred_argmax": 2, "pred_distribution": [0.058506, 0.244724, 0.369237, 0.327533], "max_prob": 0.369237, "correct": 1.0, "latency_ms": 24.5638, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4558, 0.5442], "max_prob": 0.5442, "correct": 1.0, "latency_ms": 25.683, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.126667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.114311, 0.209921, 0.474447, 0.20132], "max_prob": 0.474447, "correct": 1.0, "latency_ms": 25.683, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.316667, 0.483333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.016598, 0.065393, 0.258674, 0.530947, 0.128387], "max_prob": 0.530947, "correct": 1.0, "latency_ms": 25.683, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.3956, 0.6044], "max_prob": 0.6044, "correct": 1.0, "latency_ms": 25.683, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.433333, 0.316667], "pred_argmax": 3, "pred_distribution": [0.0358, 0.1191, 0.3422, 0.5029], "max_prob": 0.5029, "correct": 0.0, "latency_ms": 25.683, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 1, "pred_distribution": [0.4487, 0.5513], "max_prob": 0.5513, "correct": 1.0, "latency_ms": 23.6477, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.123333, 0.586667, 0.25], "pred_argmax": 2, "pred_distribution": [0.1021, 0.2671, 0.4576, 0.1732], "max_prob": 0.4576, "correct": 1.0, "latency_ms": 23.6477, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.266667, 0.616667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.016702, 0.064406, 0.232523, 0.553455, 0.132913], "max_prob": 0.553455, "correct": 1.0, "latency_ms": 23.6477, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 1, "pred_distribution": [0.4078, 0.5922], "max_prob": 0.5922, "correct": 1.0, "latency_ms": 23.6477, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.116667, 0.35, 0.483333], "pred_argmax": 3, "pred_distribution": [0.0313, 0.1145, 0.334, 0.5202], "max_prob": 0.5202, "correct": 1.0, "latency_ms": 23.6477, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.491, 0.509], "max_prob": 0.509, "correct": 1.0, "latency_ms": 22.4399, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.112, 0.2014, 0.4815, 0.2051], "max_prob": 0.4815, "correct": 1.0, "latency_ms": 22.4399, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.316667, 0.55, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0516, 0.1785, 0.4882, 0.2099, 0.0718], "max_prob": 0.4882, "correct": 1.0, "latency_ms": 22.4399, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4243, 0.5757], "max_prob": 0.5757, "correct": 1.0, "latency_ms": 22.4399, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.516667, 0.183333], "pred_argmax": 3, "pred_distribution": [0.030003, 0.129113, 0.384038, 0.456846], "max_prob": 0.456846, "correct": 0.0, "latency_ms": 22.4399, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5208, 0.4792], "max_prob": 0.5208, "correct": 1.0, "latency_ms": 21.6914, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.1402, 0.2078, 0.4181, 0.2339], "max_prob": 0.4181, "correct": 1.0, "latency_ms": 21.6914, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.15, 0.65, 0.166667], "pred_argmax": 3, "pred_distribution": [0.012501, 0.049905, 0.155616, 0.537254, 0.244724], "max_prob": 0.537254, "correct": 1.0, "latency_ms": 21.6914, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.466, 0.534], "max_prob": 0.534, "correct": 1.0, "latency_ms": 21.6914, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 3, "pred_distribution": [0.0233, 0.1013, 0.2688, 0.6066], "max_prob": 0.6066, "correct": 1.0, "latency_ms": 21.6914, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5416, 0.4584], "max_prob": 0.5416, "correct": 1.0, "latency_ms": 21.8945, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.066667, 0.4, 0.4], "pred_argmax": 2, "pred_distribution": [0.128, 0.1744, 0.4712, 0.2264], "max_prob": 0.4712, "correct": 0.0, "latency_ms": 21.8945, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.266667, 0.466667, 0.216667, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.115688, 0.424758, 0.325067, 0.10129, 0.033197], "max_prob": 0.424758, "correct": 1.0, "latency_ms": 21.8945, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 1, "pred_distribution": [0.4361, 0.5639], "max_prob": 0.5639, "correct": 0.0, "latency_ms": 21.8945, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.533333, 0.283333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.084608, 0.29633, 0.436944, 0.182118], "max_prob": 0.436944, "correct": 0.0, "latency_ms": 21.8945, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.726667, 0.273333], "pred_argmax": 0, "pred_distribution": [0.6829, 0.3171], "max_prob": 0.6829, "correct": 1.0, "latency_ms": 24.995, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.126667, 0.04, 0.46, 0.373333], "pred_argmax": 0, "pred_distribution": [0.355636, 0.114711, 0.212221, 0.317432], "max_prob": 0.355636, "correct": 0.0, "latency_ms": 24.995, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.026667, 0.073333, 0.293333, 0.5, 0.106667], "pred_argmax": 3, "pred_distribution": [0.064694, 0.120988, 0.339766, 0.39566, 0.078892], "max_prob": 0.39566, "correct": 1.0, "latency_ms": 24.995, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.6829, 0.3171], "max_prob": 0.6829, "correct": 1.0, "latency_ms": 24.995, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.4, 0.233333], "pred_argmax": 1, "pred_distribution": [0.1089, 0.3639, 0.3612, 0.166], "max_prob": 0.3639, "correct": 0.0, "latency_ms": 24.995, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4505, 0.5495], "max_prob": 0.5495, "correct": 1.0, "latency_ms": 26.7955, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.266667, 0.06], "pred_argmax": 2, "pred_distribution": [0.1169, 0.3133, 0.4054, 0.1644], "max_prob": 0.4054, "correct": 0.0, "latency_ms": 26.7955, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.116667, 0.4, 0.45], "pred_argmax": 4, "pred_distribution": [0.0128, 0.0408, 0.117, 0.2981, 0.5313], "max_prob": 0.5313, "correct": 1.0, "latency_ms": 26.7955, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.3434, 0.6566], "max_prob": 0.6566, "correct": 1.0, "latency_ms": 26.7955, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.063333, 0.2, 0.733333], "pred_argmax": 3, "pred_distribution": [0.026497, 0.109089, 0.257974, 0.606439], "max_prob": 0.606439, "correct": 1.0, "latency_ms": 26.7955, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5104, 0.4896], "max_prob": 0.5104, "correct": 1.0, "latency_ms": 25.9645, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.6, 0.25], "pred_argmax": 2, "pred_distribution": [0.1315, 0.1957, 0.4312, 0.2416], "max_prob": 0.4312, "correct": 1.0, "latency_ms": 25.9645, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.133333, 0.4, 0.376667, 0.05], "pred_argmax": 3, "pred_distribution": [0.0501, 0.1592, 0.3179, 0.3901, 0.0827], "max_prob": 0.3901, "correct": 0.0, "latency_ms": 25.9645, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.422, 0.578], "max_prob": 0.578, "correct": 1.0, "latency_ms": 25.9645, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.55, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0945, 0.2291, 0.3991, 0.2773], "max_prob": 0.3991, "correct": 1.0, "latency_ms": 25.9645, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4006, 0.5994], "max_prob": 0.5994, "correct": 1.0, "latency_ms": 26.0417, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.383333, 0.533333, 0.08], "pred_argmax": 2, "pred_distribution": [0.0867, 0.3629, 0.4155, 0.1349], "max_prob": 0.4155, "correct": 1.0, "latency_ms": 26.0417, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.116667, 0.283333, 0.566667], "pred_argmax": 4, "pred_distribution": [0.0082, 0.0247, 0.0995, 0.3619, 0.5057], "max_prob": 0.5057, "correct": 1.0, "latency_ms": 26.0417, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.3128, 0.6872], "max_prob": 0.6872, "correct": 1.0, "latency_ms": 26.0417, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.226667, 0.7], "pred_argmax": 3, "pred_distribution": [0.014201, 0.064506, 0.178418, 0.742874], "max_prob": 0.742874, "correct": 1.0, "latency_ms": 26.0417, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.6866, 0.3134], "max_prob": 0.6866, "correct": 1.0, "latency_ms": 24.8733, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.066667, 0.466667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.342, 0.1131, 0.25, 0.2949], "max_prob": 0.342, "correct": 0.0, "latency_ms": 24.8733, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.26, 0.04, 0.183333, 0.333333, 0.183333], "pred_argmax": 3, "pred_distribution": [0.0537, 0.1011, 0.279, 0.3337, 0.2325], "max_prob": 0.3337, "correct": 1.0, "latency_ms": 24.8733, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.623, 0.377], "max_prob": 0.623, "correct": 1.0, "latency_ms": 24.8733, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.276667, 0.131667, 0.325, 0.266667], "pred_argmax": 1, "pred_distribution": [0.0807, 0.4409, 0.2926, 0.1858], "max_prob": 0.4409, "correct": 0.0, "latency_ms": 24.8733, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.6693, 0.3307], "max_prob": 0.6693, "correct": 0.0, "latency_ms": 24.7002, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.08, 0.076667, 0.603333, 0.24], "pred_argmax": 2, "pred_distribution": [0.308831, 0.09571, 0.317132, 0.278328], "max_prob": 0.317132, "correct": 1.0, "latency_ms": 24.7002, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.173333, 0.516667, 0.223333, 0.036667], "pred_argmax": 2, "pred_distribution": [0.1244, 0.2599, 0.456, 0.1199, 0.0398], "max_prob": 0.456, "correct": 1.0, "latency_ms": 24.7002, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.6645, 0.3355], "max_prob": 0.6645, "correct": 0.0, "latency_ms": 24.7002, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.046667, 0.256667, 0.51, 0.186667], "pred_argmax": 1, "pred_distribution": [0.118712, 0.453945, 0.333433, 0.093909], "max_prob": 0.453945, "correct": 0.0, "latency_ms": 24.7002, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5015, 0.4985], "max_prob": 0.5015, "correct": 1.0, "latency_ms": 24.3131, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.130987, 0.209979, 0.463354, 0.19568], "max_prob": 0.463354, "correct": 1.0, "latency_ms": 24.3131, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.566667, 0.1], "pred_argmax": 3, "pred_distribution": [0.021302, 0.071007, 0.260926, 0.526453, 0.120312], "max_prob": 0.526453, "correct": 1.0, "latency_ms": 24.3131, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.3894, 0.6106], "max_prob": 0.6106, "correct": 1.0, "latency_ms": 24.3131, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0247, 0.1114, 0.293, 0.5709], "max_prob": 0.5709, "correct": 1.0, "latency_ms": 24.3131, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.4184, 0.5816], "max_prob": 0.5816, "correct": 1.0, "latency_ms": 24.0149, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.433333, 0.5, 0.046667], "pred_argmax": 2, "pred_distribution": [0.0924, 0.2612, 0.4883, 0.1581], "max_prob": 0.4883, "correct": 1.0, "latency_ms": 24.0149, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.4, 0.216667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.080908, 0.277828, 0.367037, 0.192019, 0.082208], "max_prob": 0.367037, "correct": 1.0, "latency_ms": 24.0149, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333], "pred_argmax": 1, "pred_distribution": [0.3074, 0.6926], "max_prob": 0.6926, "correct": 1.0, "latency_ms": 24.0149, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.366667, 0.533333], "pred_argmax": 3, "pred_distribution": [0.042004, 0.121712, 0.359436, 0.476848], "max_prob": 0.476848, "correct": 1.0, "latency_ms": 24.0149, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3962, 0.6038], "max_prob": 0.6038, "correct": 1.0, "latency_ms": 22.5383, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.283333, 0.04], "pred_argmax": 2, "pred_distribution": [0.086809, 0.30403, 0.464946, 0.144214], "max_prob": 0.464946, "correct": 0.0, "latency_ms": 22.5383, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.006667, 0.056667, 0.25, 0.683333], "pred_argmax": 4, "pred_distribution": [0.0097, 0.0276, 0.0902, 0.3839, 0.4886], "max_prob": 0.4886, "correct": 1.0, "latency_ms": 22.5383, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.305, 0.695], "max_prob": 0.695, "correct": 1.0, "latency_ms": 22.5383, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.133333, 0.8], "pred_argmax": 3, "pred_distribution": [0.0159, 0.0583, 0.1877, 0.7381], "max_prob": 0.7381, "correct": 1.0, "latency_ms": 22.5383, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 0, "pred_distribution": [0.6035, 0.3965], "max_prob": 0.6035, "correct": 1.0, "latency_ms": 21.9025, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.05, 0.366667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.2209, 0.112, 0.3771, 0.29], "max_prob": 0.3771, "correct": 0.0, "latency_ms": 21.9025, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.2, 0.483333, 0.266667, 0.04, 0.01], "pred_argmax": 1, "pred_distribution": [0.212079, 0.435656, 0.255574, 0.071993, 0.024698], "max_prob": 0.435656, "correct": 1.0, "latency_ms": 21.9025, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5967, 0.4033], "max_prob": 0.5967, "correct": 1.0, "latency_ms": 21.9025, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.333333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1328, 0.441, 0.3403, 0.0859], "max_prob": 0.441, "correct": 1.0, "latency_ms": 21.9025, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3922, 0.6078], "max_prob": 0.6078, "correct": 1.0, "latency_ms": 23.0138, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.55, 0.316667, 0.096667], "pred_argmax": 2, "pred_distribution": [0.082208, 0.333033, 0.432943, 0.151815], "max_prob": 0.432943, "correct": 0.0, "latency_ms": 23.0138, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.1, 0.3, 0.566667], "pred_argmax": 4, "pred_distribution": [0.0087, 0.0344, 0.0986, 0.3997, 0.4586], "max_prob": 0.4586, "correct": 1.0, "latency_ms": 23.0138, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.334, 0.666], "max_prob": 0.666, "correct": 1.0, "latency_ms": 23.0138, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.086667, 0.233333, 0.65], "pred_argmax": 3, "pred_distribution": [0.0142, 0.0607, 0.1926, 0.7325], "max_prob": 0.7325, "correct": 1.0, "latency_ms": 23.0138, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5552, 0.4448], "max_prob": 0.5552, "correct": 1.0, "latency_ms": 22.462, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.05, 0.533333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.1869, 0.1553, 0.3882, 0.2696], "max_prob": 0.3882, "correct": 1.0, "latency_ms": 22.462, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.05, 0.166667, 0.366667, 0.383333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.049495, 0.146185, 0.268573, 0.430457, 0.105289], "max_prob": 0.430457, "correct": 1.0, "latency_ms": 22.462, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5278, 0.4722], "max_prob": 0.5278, "correct": 1.0, "latency_ms": 22.462, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.35, 0.433333, 0.133333], "pred_argmax": 2, "pred_distribution": [0.071293, 0.211679, 0.431057, 0.285971], "max_prob": 0.431057, "correct": 1.0, "latency_ms": 22.462, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5181, 0.4819], "max_prob": 0.5181, "correct": 1.0, "latency_ms": 24.6211, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.7, 0.166667], "pred_argmax": 2, "pred_distribution": [0.156684, 0.139586, 0.457854, 0.245875], "max_prob": 0.457854, "correct": 1.0, "latency_ms": 24.6211, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.25, 0.516667, 0.15], "pred_argmax": 3, "pred_distribution": [0.027897, 0.070393, 0.20068, 0.351865, 0.349165], "max_prob": 0.351865, "correct": 1.0, "latency_ms": 24.6211, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4884, 0.5116], "max_prob": 0.5116, "correct": 0.0, "latency_ms": 24.6211, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.35, 0.483333], "pred_argmax": 2, "pred_distribution": [0.0484, 0.2509, 0.3602, 0.3405], "max_prob": 0.3602, "correct": 0.0, "latency_ms": 24.6211, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 0, "pred_distribution": [0.6722, 0.3278], "max_prob": 0.6722, "correct": 1.0, "latency_ms": 24.6542, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.19, 0.043333, 0.483333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.237124, 0.126413, 0.351235, 0.285229], "max_prob": 0.351235, "correct": 1.0, "latency_ms": 24.6542, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.023333, 0.06, 0.133333, 0.35, 0.433333], "pred_argmax": 3, "pred_distribution": [0.024598, 0.049995, 0.146085, 0.432657, 0.346665], "max_prob": 0.432657, "correct": 0.0, "latency_ms": 24.6542, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.6213, 0.3787], "max_prob": 0.6213, "correct": 1.0, "latency_ms": 24.6542, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.16, 0.366667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.1051, 0.3733, 0.2927, 0.2289], "max_prob": 0.3733, "correct": 0.0, "latency_ms": 24.6542, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.512, 0.488], "max_prob": 0.512, "correct": 0.0, "latency_ms": 24.436, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.633333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.149885, 0.155684, 0.448255, 0.246175], "max_prob": 0.448255, "correct": 1.0, "latency_ms": 24.436, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 3, "pred_distribution": [0.031103, 0.079808, 0.225223, 0.559756, 0.10411], "max_prob": 0.559756, "correct": 1.0, "latency_ms": 24.436, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.483, 0.517], "max_prob": 0.517, "correct": 1.0, "latency_ms": 24.436, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.5, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0668, 0.2385, 0.3626, 0.3321], "max_prob": 0.3626, "correct": 1.0, "latency_ms": 24.436, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.4755, 0.5245], "max_prob": 0.5245, "correct": 1.0, "latency_ms": 22.7878, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.333333, 0.583333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.1485, 0.2311, 0.4227, 0.1977], "max_prob": 0.4227, "correct": 1.0, "latency_ms": 22.7878, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.24, 0.493333, 0.233333], "pred_argmax": 1, "pred_distribution": [0.1073, 0.3491, 0.3477, 0.1239, 0.072], "max_prob": 0.3491, "correct": 0.0, "latency_ms": 22.7878, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.173333, 0.826667], "pred_argmax": 1, "pred_distribution": [0.4633, 0.5367], "max_prob": 0.5367, "correct": 1.0, "latency_ms": 22.7878, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 2, "pred_distribution": [0.0948, 0.2796, 0.4171, 0.2085], "max_prob": 0.4171, "correct": 0.0, "latency_ms": 22.7878, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.5549, 0.4451], "max_prob": 0.5549, "correct": 0.0, "latency_ms": 23.6374, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.1738, 0.1439, 0.434, 0.2483], "max_prob": 0.434, "correct": 1.0, "latency_ms": 23.6374, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.02, 0.1, 0.483333, 0.35, 0.046667], "pred_argmax": 2, "pred_distribution": [0.0979, 0.2161, 0.4803, 0.1602, 0.0455], "max_prob": 0.4803, "correct": 1.0, "latency_ms": 23.6374, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4559, 0.5441], "max_prob": 0.5441, "correct": 1.0, "latency_ms": 23.6374, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.45, 0.283333], "pred_argmax": 2, "pred_distribution": [0.062694, 0.260174, 0.416658, 0.260474], "max_prob": 0.416658, "correct": 1.0, "latency_ms": 23.6374, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.213333, 0.786667], "pred_argmax": 1, "pred_distribution": [0.3664, 0.6336], "max_prob": 0.6336, "correct": 1.0, "latency_ms": 23.0637, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.6, 0.15], "pred_argmax": 2, "pred_distribution": [0.078008, 0.359636, 0.430543, 0.131813], "max_prob": 0.430543, "correct": 1.0, "latency_ms": 23.0637, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.266667, 0.55, 0.133333], "pred_argmax": 3, "pred_distribution": [0.0093, 0.0357, 0.1706, 0.541, 0.2434], "max_prob": 0.541, "correct": 1.0, "latency_ms": 23.0637, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.2947, 0.7053], "max_prob": 0.7053, "correct": 1.0, "latency_ms": 23.0637, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.113333, 0.316667, 0.55], "pred_argmax": 3, "pred_distribution": [0.0143, 0.0484, 0.2092, 0.7281], "max_prob": 0.7281, "correct": 1.0, "latency_ms": 23.0637, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4637, 0.5363], "max_prob": 0.5363, "correct": 0.0, "latency_ms": 22.6837, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.516667, 0.333333], "pred_argmax": 2, "pred_distribution": [0.1291, 0.1572, 0.4923, 0.2214], "max_prob": 0.4923, "correct": 1.0, "latency_ms": 22.6837, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.043333, 0.166667, 0.65, 0.133333, 0.006667], "pred_argmax": 2, "pred_distribution": [0.0509, 0.1649, 0.4348, 0.2695, 0.0799], "max_prob": 0.4348, "correct": 1.0, "latency_ms": 22.6837, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.3739, 0.6261], "max_prob": 0.6261, "correct": 1.0, "latency_ms": 22.6837, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 2, "pred_distribution": [0.0474, 0.1973, 0.4665, 0.2888], "max_prob": 0.4665, "correct": 1.0, "latency_ms": 22.6837, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.4145, 0.5855], "max_prob": 0.5855, "correct": 1.0, "latency_ms": 23.8938, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.566667, 0.35, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0832, 0.2754, 0.4788, 0.1626], "max_prob": 0.4788, "correct": 0.0, "latency_ms": 23.8938, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.55, 0.266667], "pred_argmax": 3, "pred_distribution": [0.0227, 0.0711, 0.2306, 0.49, 0.1856], "max_prob": 0.49, "correct": 1.0, "latency_ms": 23.8938, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.312, 0.688], "max_prob": 0.688, "correct": 1.0, "latency_ms": 23.8938, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.183333, 0.766667], "pred_argmax": 3, "pred_distribution": [0.015298, 0.050795, 0.223478, 0.710429], "max_prob": 0.710429, "correct": 1.0, "latency_ms": 23.8938, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4822, 0.5178], "max_prob": 0.5178, "correct": 1.0, "latency_ms": 26.2866, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.166667, 0.616667, 0.166667], "pred_argmax": 2, "pred_distribution": [0.1111, 0.2089, 0.49, 0.19], "max_prob": 0.49, "correct": 1.0, "latency_ms": 26.2866, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.35, 0.45, 0.1], "pred_argmax": 2, "pred_distribution": [0.039104, 0.153215, 0.411141, 0.324332, 0.072207], "max_prob": 0.411141, "correct": 0.0, "latency_ms": 26.2866, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3808, 0.6192], "max_prob": 0.6192, "correct": 1.0, "latency_ms": 26.2866, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.383333, 0.483333], "pred_argmax": 3, "pred_distribution": [0.040204, 0.129713, 0.337134, 0.492949], "max_prob": 0.492949, "correct": 1.0, "latency_ms": 26.2866, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.465, 0.535], "max_prob": 0.535, "correct": 1.0, "latency_ms": 25.5966, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.366667, 0.533333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.1449, 0.249, 0.4223, 0.1838], "max_prob": 0.4223, "correct": 1.0, "latency_ms": 25.5966, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 3, "pred_distribution": [0.0166, 0.0706, 0.2836, 0.472, 0.1572], "max_prob": 0.472, "correct": 1.0, "latency_ms": 25.5966, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.3797, 0.6203], "max_prob": 0.6203, "correct": 1.0, "latency_ms": 25.5966, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.06, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.025097, 0.10349, 0.288471, 0.582942], "max_prob": 0.582942, "correct": 1.0, "latency_ms": 25.5966, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.487, 0.513], "max_prob": 0.513, "correct": 1.0, "latency_ms": 25.6935, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.333333, 0.5, 0.133333], "pred_argmax": 2, "pred_distribution": [0.115788, 0.194781, 0.472553, 0.216878], "max_prob": 0.472553, "correct": 1.0, "latency_ms": 25.6935, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.333333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0931, 0.3171, 0.4062, 0.1386, 0.045], "max_prob": 0.4062, "correct": 1.0, "latency_ms": 25.6935, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.3832, 0.6168], "max_prob": 0.6168, "correct": 1.0, "latency_ms": 25.6935, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 2, "pred_distribution": [0.122, 0.2361, 0.4228, 0.2191], "max_prob": 0.4228, "correct": 0.0, "latency_ms": 25.6935, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5705, 0.4295], "max_prob": 0.5705, "correct": 1.0, "latency_ms": 25.9457, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.65, 0.166667], "pred_argmax": 2, "pred_distribution": [0.129, 0.1897, 0.4503, 0.231], "max_prob": 0.4503, "correct": 1.0, "latency_ms": 25.9457, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.15, 0.466667, 0.333333], "pred_argmax": 3, "pred_distribution": [0.0245, 0.073, 0.2491, 0.3599, 0.2935], "max_prob": 0.3599, "correct": 1.0, "latency_ms": 25.9457, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4983, 0.5017], "max_prob": 0.5017, "correct": 1.0, "latency_ms": 25.9457, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.466667, 0.4], "pred_argmax": 3, "pred_distribution": [0.062006, 0.19702, 0.331433, 0.409541], "max_prob": 0.409541, "correct": 0.0, "latency_ms": 25.9457, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.4335, 0.5665], "max_prob": 0.5665, "correct": 0.0, "latency_ms": 26.2177, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.120812, 0.273627, 0.428743, 0.176818], "max_prob": 0.428743, "correct": 1.0, "latency_ms": 26.2177, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.1, 0.35, 0.466667, 0.073333], "pred_argmax": 3, "pred_distribution": [0.017502, 0.063706, 0.260926, 0.535054, 0.122812], "max_prob": 0.535054, "correct": 1.0, "latency_ms": 26.2177, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.3744, 0.6256], "max_prob": 0.6256, "correct": 1.0, "latency_ms": 26.2177, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.483333, 0.316667], "pred_argmax": 3, "pred_distribution": [0.023402, 0.086409, 0.236224, 0.653965], "max_prob": 0.653965, "correct": 0.0, "latency_ms": 26.2177, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.5902, 0.4098], "max_prob": 0.5902, "correct": 1.0, "latency_ms": 25.6568, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.066667, 0.55, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1364, 0.1391, 0.4459, 0.2786], "max_prob": 0.4459, "correct": 1.0, "latency_ms": 25.6568, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.166667, 0.566667, 0.233333, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.2538, 0.4531, 0.2294, 0.0413, 0.0224], "max_prob": 0.4531, "correct": 1.0, "latency_ms": 25.6568, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5118, 0.4882], "max_prob": 0.5118, "correct": 1.0, "latency_ms": 25.6568, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.216667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1615, 0.3697, 0.3596, 0.1092], "max_prob": 0.3697, "correct": 1.0, "latency_ms": 25.6568, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4393, 0.5607], "max_prob": 0.5607, "correct": 1.0, "latency_ms": 25.4403, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.633333, 0.283333, 0.063333], "pred_argmax": 1, "pred_distribution": [0.0919, 0.3914, 0.3836, 0.1331], "max_prob": 0.3914, "correct": 1.0, "latency_ms": 25.4403, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.25, 0.6, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0165, 0.0555, 0.2286, 0.4697, 0.2297], "max_prob": 0.4697, "correct": 1.0, "latency_ms": 25.4403, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 1, "pred_distribution": [0.3221, 0.6779], "max_prob": 0.6779, "correct": 1.0, "latency_ms": 25.4403, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.06, 0.216667, 0.71], "pred_argmax": 3, "pred_distribution": [0.026297, 0.09769, 0.279572, 0.59644], "max_prob": 0.59644, "correct": 1.0, "latency_ms": 25.4403, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.83, 0.17], "pred_argmax": 0, "pred_distribution": [0.6182, 0.3818], "max_prob": 0.6182, "correct": 1.0, "latency_ms": 27.1511, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.19, 0.03, 0.36, 0.42], "pred_argmax": 2, "pred_distribution": [0.2183, 0.1254, 0.3863, 0.27], "max_prob": 0.3863, "correct": 0.0, "latency_ms": 27.1511, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.063333, 0.31, 0.52, 0.086667], "pred_argmax": 3, "pred_distribution": [0.028, 0.094, 0.2932, 0.4994, 0.0854], "max_prob": 0.4994, "correct": 1.0, "latency_ms": 27.1511, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 0, "pred_distribution": [0.5737, 0.4263], "max_prob": 0.5737, "correct": 1.0, "latency_ms": 27.1511, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.283333, 0.426667, 0.25], "pred_argmax": 2, "pred_distribution": [0.106, 0.3585, 0.3784, 0.1571], "max_prob": 0.3784, "correct": 1.0, "latency_ms": 27.1511, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4482, 0.5518], "max_prob": 0.5518, "correct": 1.0, "latency_ms": 27.9851, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.25, 0.633333, 0.08], "pred_argmax": 2, "pred_distribution": [0.0976, 0.281, 0.4479, 0.1735], "max_prob": 0.4479, "correct": 1.0, "latency_ms": 27.9851, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.056667, 0.176667, 0.6, 0.15], "pred_argmax": 3, "pred_distribution": [0.0156, 0.0632, 0.2263, 0.5086, 0.1863], "max_prob": 0.5086, "correct": 1.0, "latency_ms": 27.9851, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.3479, 0.6521], "max_prob": 0.6521, "correct": 1.0, "latency_ms": 27.9851, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.283333, 0.616667], "pred_argmax": 3, "pred_distribution": [0.019002, 0.078008, 0.242324, 0.660666], "max_prob": 0.660666, "correct": 1.0, "latency_ms": 27.9851, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5318, 0.4682], "max_prob": 0.5318, "correct": 0.0, "latency_ms": 27.0452, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.633333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.149515, 0.192919, 0.417742, 0.239824], "max_prob": 0.417742, "correct": 1.0, "latency_ms": 27.0452, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.466667, 0.333333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.09899, 0.147785, 0.308769, 0.341766, 0.10269], "max_prob": 0.341766, "correct": 0.0, "latency_ms": 27.0452, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.491, 0.509], "max_prob": 0.509, "correct": 1.0, "latency_ms": 27.0452, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0614, 0.2467, 0.4219, 0.27], "max_prob": 0.4219, "correct": 1.0, "latency_ms": 27.0452, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 1, "pred_distribution": [0.4504, 0.5496], "max_prob": 0.5496, "correct": 0.0, "latency_ms": 26.3197, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.076667, 0.09, 0.59, 0.243333], "pred_argmax": 2, "pred_distribution": [0.1169, 0.2648, 0.4452, 0.1731], "max_prob": 0.4452, "correct": 1.0, "latency_ms": 26.3197, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.13, 0.373333, 0.423333, 0.03], "pred_argmax": 3, "pred_distribution": [0.022902, 0.09701, 0.208821, 0.450645, 0.220622], "max_prob": 0.450645, "correct": 1.0, "latency_ms": 26.3197, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.423333, 0.576667], "pred_argmax": 1, "pred_distribution": [0.3447, 0.6553], "max_prob": 0.6553, "correct": 1.0, "latency_ms": 26.3197, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.216667, 0.35, 0.366667], "pred_argmax": 3, "pred_distribution": [0.0407, 0.1357, 0.3027, 0.5209], "max_prob": 0.5209, "correct": 1.0, "latency_ms": 26.3197, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3976, 0.6024], "max_prob": 0.6024, "correct": 1.0, "latency_ms": 28.6141, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.0986, 0.2997, 0.4428, 0.1589], "max_prob": 0.4428, "correct": 1.0, "latency_ms": 28.6141, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.2, 0.533333, 0.166667], "pred_argmax": 3, "pred_distribution": [0.030497, 0.165883, 0.247575, 0.410159, 0.145885], "max_prob": 0.410159, "correct": 1.0, "latency_ms": 28.6141, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3049, 0.6951], "max_prob": 0.6951, "correct": 1.0, "latency_ms": 28.6141, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.333333, 0.55], "pred_argmax": 3, "pred_distribution": [0.045595, 0.119088, 0.30027, 0.535046], "max_prob": 0.535046, "correct": 1.0, "latency_ms": 28.6141, "provenance": "measured"}


==> anc/predictions/multilingual_full_test.jsonl <==
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.583333, 0.29, 0.09, 0.036667], "pred_argmax": 3, "pred_distribution": [0.2256, 0.0061, 0.1212, 0.6471], "max_prob": 0.6471, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.643333, 0.356667], "pred_argmax": 1, "pred_distribution": [0.265, 0.735], "max_prob": 0.735, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.073333, 0.003333, 0.316667, 0.606667], "pred_argmax": 0, "pred_distribution": [0.815, 0.0236, 0.0517, 0.1097], "max_prob": 0.815, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.076667, 0.006667], "pred_argmax": 2, "pred_distribution": [0.023198, 0.028997, 0.633937, 0.313869], "max_prob": 0.633937, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.076667, 0.006667], "pred_argmax": 3, "pred_distribution": [0.101, 0.2545, 0.1253, 0.5192], "max_prob": 0.5192, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.186667, 0.433333, 0.046667], "pred_argmax": 3, "pred_distribution": [0.1227, 0.0028, 0.0262, 0.8483], "max_prob": 0.8483, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 1, "pred_distribution": [0.1267, 0.8733], "max_prob": 0.8733, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.123333, 0.01, 0.233333, 0.633333], "pred_argmax": 3, "pred_distribution": [0.10089, 0.007999, 0.220578, 0.670533], "max_prob": 0.670533, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.45, 0.043333, 0.006667], "pred_argmax": 2, "pred_distribution": [0.081192, 0.151785, 0.443856, 0.323168], "max_prob": 0.443856, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.433333, 0.113333, 0.02], "pred_argmax": 3, "pred_distribution": [0.1469, 0.247, 0.1751, 0.431], "max_prob": 0.431, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.27, 0.313333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.1964, 0.0196, 0.0984, 0.6856], "max_prob": 0.6856, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 0, "pred_distribution": [0.7794, 0.2206], "max_prob": 0.7794, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.42, 0.396667], "pred_argmax": 3, "pred_distribution": [0.1079, 0.1399, 0.3351, 0.4171], "max_prob": 0.4171, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.533333, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.052005, 0.088109, 0.446545, 0.413341], "max_prob": 0.446545, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.6, 0.283333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1818, 0.3234, 0.2549, 0.2399], "max_prob": 0.3234, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.333333, 0.283333, 0.05], "pred_argmax": 3, "pred_distribution": [0.1607, 0.0214, 0.0921, 0.7258], "max_prob": 0.7258, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.9842, 0.0158], "max_prob": 0.9842, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.0, 0.466667, 0.35], "pred_argmax": 2, "pred_distribution": [0.218822, 0.239124, 0.29613, 0.245925], "max_prob": 0.29613, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.076667, 0.006667], "pred_argmax": 2, "pred_distribution": [0.004, 0.005, 0.9704, 0.0206], "max_prob": 0.9704, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.633333, 0.15, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0745, 0.1828, 0.4114, 0.3313], "max_prob": 0.4114, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.216667, 0.366667, 0.033333], "pred_argmax": 3, "pred_distribution": [0.216978, 0.012399, 0.039796, 0.730827], "max_prob": 0.730827, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.1124, 0.8876], "max_prob": 0.8876, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.016667, 0.266667, 0.366667], "pred_argmax": 3, "pred_distribution": [0.094309, 0.013801, 0.086209, 0.805681], "max_prob": 0.805681, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.716667, 0.266667, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.031797, 0.424258, 0.217278, 0.326667], "max_prob": 0.424258, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.111711, 0.523852, 0.10211, 0.262326], "max_prob": 0.523852, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.083333, 0.316667, 0.0], "pred_argmax": 3, "pred_distribution": [0.1694, 0.0067, 0.199, 0.6249], "max_prob": 0.6249, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 1, "pred_distribution": [0.2965, 0.7035], "max_prob": 0.7035, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.15, 0.8], "pred_argmax": 0, "pred_distribution": [0.784022, 0.043896, 0.036496, 0.135586], "max_prob": 0.784022, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.716667, 0.1, 0.016667], "pred_argmax": 2, "pred_distribution": [0.038096, 0.133087, 0.672033, 0.156784], "max_prob": 0.672033, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.316667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1325, 0.5071, 0.13, 0.2304], "max_prob": 0.5071, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.533333, 0.14, 0.316667], "pred_argmax": 3, "pred_distribution": [0.1328, 0.0081, 0.041, 0.8181], "max_prob": 0.8181, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.2425, 0.7575], "max_prob": 0.7575, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.333333, 0.383333, 0.05], "pred_argmax": 3, "pred_distribution": [0.0415, 0.004, 0.0956, 0.8589], "max_prob": 0.8589, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.516667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.027403, 0.39654, 0.283528, 0.292529], "max_prob": 0.39654, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.4, 0.433333], "pred_argmax": 1, "pred_distribution": [0.0423, 0.5801, 0.1424, 0.2352], "max_prob": 0.5801, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.45, 0.05], "pred_argmax": 3, "pred_distribution": [0.143586, 0.032397, 0.126187, 0.69783], "max_prob": 0.69783, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.8703, 0.1297], "max_prob": 0.8703, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.156667, 0.01, 0.55, 0.283333], "pred_argmax": 2, "pred_distribution": [0.0723, 0.1407, 0.4321, 0.3549], "max_prob": 0.4321, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.1, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0351, 0.049, 0.5267, 0.3892], "max_prob": 0.5267, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.333333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.259074, 0.280472, 0.250175, 0.210279], "max_prob": 0.280472, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.533333, 0.183333, 0.233333], "pred_argmax": 3, "pred_distribution": [0.265927, 0.010001, 0.147715, 0.576358], "max_prob": 0.576358, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 0, "pred_distribution": [0.6829, 0.3171], "max_prob": 0.6829, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.466667, 0.233333, 0.05], "pred_argmax": 0, "pred_distribution": [0.50225, 0.032597, 0.181082, 0.284072], "max_prob": 0.50225, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.35, 0.55], "pred_argmax": 2, "pred_distribution": [0.0167, 0.063, 0.5484, 0.3719], "max_prob": 0.5484, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0566, 0.2074, 0.1653, 0.5707], "max_prob": 0.5707, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.083333, 0.316667], "pred_argmax": 3, "pred_distribution": [0.356764, 0.014899, 0.169383, 0.458954], "max_prob": 0.458954, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 0, "pred_distribution": [0.8094, 0.1906], "max_prob": 0.8094, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.666667, 0.15, 0.033333], "pred_argmax": 3, "pred_distribution": [0.2969, 0.0266, 0.2315, 0.445], "max_prob": 0.445, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 2, "pred_distribution": [0.008899, 0.082292, 0.827717, 0.081092], "max_prob": 0.827717, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.416667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.09761, 0.305231, 0.311531, 0.285629], "max_prob": 0.311531, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833, 0.033333, 0.133667, 0.0], "pred_argmax": 3, "pred_distribution": [0.086309, 0.0028, 0.020502, 0.890389], "max_prob": 0.890389, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.8557, 0.1443], "max_prob": 0.8557, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.0, 0.067, 0.899667], "pred_argmax": 2, "pred_distribution": [0.325667, 0.020698, 0.431857, 0.221778], "max_prob": 0.431857, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.583, 0.050333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0116, 0.4185, 0.5275, 0.0424], "max_prob": 0.5275, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.566333, 0.033667, 0.0], "pred_argmax": 1, "pred_distribution": [0.09989, 0.444456, 0.155284, 0.30037], "max_prob": 0.444456, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.78, 0.033333, 0.18, 0.006667], "pred_argmax": 3, "pred_distribution": [0.2524, 0.0132, 0.131, 0.6034], "max_prob": 0.6034, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.936667, 0.063333], "pred_argmax": 0, "pred_distribution": [0.5107, 0.4893], "max_prob": 0.5107, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.006667, 0.116667, 0.856667], "pred_argmax": 0, "pred_distribution": [0.6372, 0.0565, 0.1273, 0.179], "max_prob": 0.6372, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.643333, 0.3, 0.053333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.039396, 0.060794, 0.611939, 0.287871], "max_prob": 0.611939, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.61, 0.33, 0.053333, 0.006667], "pred_argmax": 3, "pred_distribution": [0.146, 0.2388, 0.2938, 0.3214], "max_prob": 0.3214, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.283333, 0.35, 0.05], "pred_argmax": 3, "pred_distribution": [0.2416, 0.0068, 0.0223, 0.7293], "max_prob": 0.7293, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5232, 0.4768], "max_prob": 0.5232, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.033333, 0.333333, 0.5], "pred_argmax": 3, "pred_distribution": [0.09561, 0.016702, 0.176118, 0.711571], "max_prob": 0.711571, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.333333, 0.533333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0325, 0.1102, 0.7655, 0.0918], "max_prob": 0.7655, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.233333, 0.35, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1393, 0.4671, 0.1744, 0.2192], "max_prob": 0.4671, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.166667, 0.383333, 0.05], "pred_argmax": 3, "pred_distribution": [0.0727, 0.0123, 0.0447, 0.8703], "max_prob": 0.8703, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.9473, 0.0527], "max_prob": 0.9473, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.4, 0.366667], "pred_argmax": 3, "pred_distribution": [0.1567, 0.0913, 0.3242, 0.4278], "max_prob": 0.4278, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.063333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0315, 0.5401, 0.3621, 0.0663], "max_prob": 0.5401, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.3, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.118988, 0.59734, 0.162584, 0.121088], "max_prob": 0.59734, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.113333, 0.383333, 0.003333], "pred_argmax": 3, "pred_distribution": [0.118112, 0.010901, 0.087209, 0.783778], "max_prob": 0.783778, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.823333, 0.176667], "pred_argmax": 0, "pred_distribution": [0.9576, 0.0424], "max_prob": 0.9576, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.266667, 0.666667], "pred_argmax": 3, "pred_distribution": [0.1864, 0.0781, 0.1662, 0.5693], "max_prob": 0.5693, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.193333, 0.61, 0.18, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0194, 0.2887, 0.3596, 0.3323], "max_prob": 0.3596, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.313333, 0.543333, 0.12, 0.023333], "pred_argmax": 1, "pred_distribution": [0.165617, 0.375238, 0.145415, 0.313731], "max_prob": 0.375238, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.433333, 0.133333, 0.3], "pred_argmax": 3, "pred_distribution": [0.2207, 0.0026, 0.0562, 0.7205], "max_prob": 0.7205, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3116, 0.6884], "max_prob": 0.6884, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.216667, 0.1], "pred_argmax": 3, "pred_distribution": [0.0993, 0.0105, 0.2722, 0.618], "max_prob": 0.618, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.343333, 0.533333], "pred_argmax": 3, "pred_distribution": [0.017902, 0.141014, 0.362036, 0.479048], "max_prob": 0.479048, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.433333, 0.4], "pred_argmax": 3, "pred_distribution": [0.1069, 0.3185, 0.1982, 0.3764], "max_prob": 0.3764, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.083333, 0.2], "pred_argmax": 3, "pred_distribution": [0.0572, 0.0023, 0.0228, 0.9177], "max_prob": 0.9177, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 0, "pred_distribution": [0.5157, 0.4843], "max_prob": 0.5157, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 3, "pred_distribution": [0.088591, 0.038296, 0.384162, 0.488951], "max_prob": 0.488951, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.283333, 0.633333], "pred_argmax": 3, "pred_distribution": [0.0168, 0.1213, 0.3383, 0.5236], "max_prob": 0.5236, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.283333, 0.55], "pred_argmax": 3, "pred_distribution": [0.0334, 0.112, 0.0701, 0.7845], "max_prob": 0.7845, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.316667, 0.05], "pred_argmax": 3, "pred_distribution": [0.231023, 0.006501, 0.086609, 0.675868], "max_prob": 0.675868, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 0, "pred_distribution": [0.6858, 0.3142], "max_prob": 0.6858, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.096667, 0.036667, 0.35, 0.516667], "pred_argmax": 0, "pred_distribution": [0.6516, 0.0145, 0.0769, 0.257], "max_prob": 0.6516, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.583333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0102, 0.4314, 0.4985, 0.0599], "max_prob": 0.4985, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.5, 0.25], "pred_argmax": 1, "pred_distribution": [0.0898, 0.557, 0.1509, 0.2023], "max_prob": 0.557, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.063333, 0.183333, 0.01], "pred_argmax": 0, "pred_distribution": [0.647735, 0.009399, 0.163684, 0.179182], "max_prob": 0.647735, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 0, "pred_distribution": [0.5506, 0.4494], "max_prob": 0.5506, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.14, 0.793333], "pred_argmax": 3, "pred_distribution": [0.048105, 0.059606, 0.111111, 0.781178], "max_prob": 0.781178, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.713333, 0.273333, 0.01, 0.003333], "pred_argmax": 2, "pred_distribution": [0.025, 0.0313, 0.5248, 0.4189], "max_prob": 0.5248, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.326667, 0.063333, 0.016667], "pred_argmax": 3, "pred_distribution": [0.130413, 0.232523, 0.171817, 0.465247], "max_prob": 0.465247, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.1, 0.4, 0.0], "pred_argmax": 3, "pred_distribution": [0.1728, 0.0128, 0.0621, 0.7523], "max_prob": 0.7523, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.899, 0.101], "max_prob": 0.899, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.016667, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.1409, 0.049, 0.2709, 0.5392], "max_prob": 0.5392, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.483333, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.044, 0.1525, 0.6783, 0.1252], "max_prob": 0.6783, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.245, 0.3415, 0.2037, 0.2098], "max_prob": 0.3415, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.196667, 0.466667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.581, 0.0083, 0.1367, 0.274], "max_prob": 0.581, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.4348, 0.5652], "max_prob": 0.5652, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.003333, 0.1, 0.85], "pred_argmax": 0, "pred_distribution": [0.674167, 0.040204, 0.064406, 0.221222], "max_prob": 0.674167, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.583333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.037, 0.1011, 0.5899, 0.272], "max_prob": 0.5899, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.13, 0.003333], "pred_argmax": 3, "pred_distribution": [0.1827, 0.2513, 0.1625, 0.4035], "max_prob": 0.4035, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.68, 0.053333, 0.253333, 0.013333], "pred_argmax": 3, "pred_distribution": [0.1644, 0.004, 0.0421, 0.7895], "max_prob": 0.7895, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.913333, 0.086667], "pred_argmax": 0, "pred_distribution": [0.9009, 0.0991], "max_prob": 0.9009, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.023333, 0.173333, 0.776667], "pred_argmax": 3, "pred_distribution": [0.327, 0.0504, 0.1947, 0.4279], "max_prob": 0.4279, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.013333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.022, 0.0395, 0.7443, 0.1942], "max_prob": 0.7443, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.41, 0.13, 0.02], "pred_argmax": 3, "pred_distribution": [0.1571, 0.2611, 0.1719, 0.4099], "max_prob": 0.4099, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.173333, 0.46, 0.06], "pred_argmax": 3, "pred_distribution": [0.2602, 0.0023, 0.0112, 0.7263], "max_prob": 0.7263, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 1, "pred_distribution": [0.1293, 0.8707], "max_prob": 0.8707, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.05, 0.566667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.0617, 0.0222, 0.1225, 0.7936], "max_prob": 0.7936, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.273333, 0.06, 0.006667], "pred_argmax": 2, "pred_distribution": [0.0192, 0.0273, 0.4903, 0.4632], "max_prob": 0.4903, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.11, 0.023333], "pred_argmax": 3, "pred_distribution": [0.1374, 0.296, 0.1737, 0.3929], "max_prob": 0.3929, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.08, 0.246667, 0.023333], "pred_argmax": 3, "pred_distribution": [0.291971, 0.009099, 0.108089, 0.590841], "max_prob": 0.590841, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 1, "pred_distribution": [0.0895, 0.9105], "max_prob": 0.9105, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.06, 0.023333, 0.203333, 0.713333], "pred_argmax": 3, "pred_distribution": [0.0405, 0.0134, 0.1214, 0.8247], "max_prob": 0.8247, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.416667, 0.083333, 0.016667], "pred_argmax": 3, "pred_distribution": [0.083308, 0.108911, 0.361436, 0.446345], "max_prob": 0.446345, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.466667, 0.146667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.180118, 0.288429, 0.263126, 0.268327], "max_prob": 0.288429, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.366667, 0.05], "pred_argmax": 3, "pred_distribution": [0.2677, 0.0076, 0.1132, 0.6115], "max_prob": 0.6115, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.8677, 0.1323], "max_prob": 0.8677, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.033333, 0.3, 0.55], "pred_argmax": 0, "pred_distribution": [0.6135, 0.0333, 0.0637, 0.2895], "max_prob": 0.6135, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.5, 0.066667], "pred_argmax": 2, "pred_distribution": [0.009801, 0.017302, 0.893389, 0.079508], "max_prob": 0.893389, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.316667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.243676, 0.290771, 0.273973, 0.191581], "max_prob": 0.290771, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.046667, 0.59, 0.14, 0.223333], "pred_argmax": 3, "pred_distribution": [0.2407, 0.0055, 0.0862, 0.6676], "max_prob": 0.6676, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 0, "pred_distribution": [0.8753, 0.1247], "max_prob": 0.8753, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.483333, 0.243333, 0.056667], "pred_argmax": 3, "pred_distribution": [0.072107, 0.015202, 0.282128, 0.630563], "max_prob": 0.630563, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.35, 0.533333], "pred_argmax": 2, "pred_distribution": [0.0139, 0.0593, 0.636, 0.2908], "max_prob": 0.636, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.12, 0.333333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.144914, 0.281528, 0.221822, 0.351735], "max_prob": 0.351735, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.683333, 0.2, 0.066667], "pred_argmax": 0, "pred_distribution": [0.482152, 0.010899, 0.211279, 0.29567], "max_prob": 0.482152, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 0, "pred_distribution": [0.556, 0.444], "max_prob": 0.556, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.266667, 0.5, 0.196667, 0.036667], "pred_argmax": 3, "pred_distribution": [0.2325, 0.0905, 0.0893, 0.5877], "max_prob": 0.5877, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.13, 0.433333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.013099, 0.045095, 0.683332, 0.258474], "max_prob": 0.683332, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.143333, 0.4, 0.416667], "pred_argmax": 3, "pred_distribution": [0.066207, 0.282428, 0.138014, 0.513351], "max_prob": 0.513351, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.216667, 0.633333, 0.016667], "pred_argmax": 3, "pred_distribution": [0.2082, 0.008, 0.1402, 0.6436], "max_prob": 0.6436, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.614, 0.386], "max_prob": 0.614, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.0, 0.233333, 0.7], "pred_argmax": 0, "pred_distribution": [0.6411, 0.0206, 0.0534, 0.2849], "max_prob": 0.6411, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 2, "pred_distribution": [0.024702, 0.379138, 0.420742, 0.175418], "max_prob": 0.420742, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.566667, 0.2, 0.0], "pred_argmax": 1, "pred_distribution": [0.0666, 0.6926, 0.1166, 0.1242], "max_prob": 0.6926, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.083333, 0.283333, 0.0], "pred_argmax": 0, "pred_distribution": [0.4841, 0.0092, 0.0982, 0.4085], "max_prob": 0.4841, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.8225, 0.1775], "max_prob": 0.8225, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.158416, 0.016302, 0.191519, 0.633763], "max_prob": 0.633763, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.2, 0.063333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.016602, 0.074607, 0.767077, 0.141714], "max_prob": 0.767077, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.08, 0.003333], "pred_argmax": 3, "pred_distribution": [0.2489, 0.2684, 0.1526, 0.3301], "max_prob": 0.3301, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.466667, 0.033333], "pred_argmax": 3, "pred_distribution": [0.1497, 0.0025, 0.0208, 0.827], "max_prob": 0.827, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.9525, 0.0475], "max_prob": 0.9525, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.633333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.14, 0.0136, 0.2485, 0.5979], "max_prob": 0.5979, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.5, 0.083333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.009099, 0.011099, 0.863914, 0.115888], "max_prob": 0.863914, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.5, 0.2, 0.05], "pred_argmax": 3, "pred_distribution": [0.2191, 0.1697, 0.2058, 0.4054], "max_prob": 0.4054, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.283333, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0503, 0.0033, 0.0125, 0.9339], "max_prob": 0.9339, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 0, "pred_distribution": [0.9672, 0.0328], "max_prob": 0.9672, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.006667, 0.583333, 0.21], "pred_argmax": 3, "pred_distribution": [0.2524, 0.0498, 0.1655, 0.5323], "max_prob": 0.5323, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 3, "pred_distribution": [0.017702, 0.052205, 0.361236, 0.568857], "max_prob": 0.568857, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1817, 0.3616, 0.1764, 0.2803], "max_prob": 0.3616, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.516667, 0.333333, 0.05], "pred_argmax": 3, "pred_distribution": [0.106411, 0.0044, 0.012601, 0.876588], "max_prob": 0.876588, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.2914, 0.7086], "max_prob": 0.7086, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.473333, 0.02, 0.443333, 0.063333], "pred_argmax": 3, "pred_distribution": [0.353765, 0.027497, 0.158184, 0.460554], "max_prob": 0.460554, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.633333, 0.116667, 0.016667], "pred_argmax": 3, "pred_distribution": [0.0156, 0.022, 0.2655, 0.6969], "max_prob": 0.6969, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333], "pred_argmax": 3, "pred_distribution": [0.194281, 0.148385, 0.120888, 0.536446], "max_prob": 0.536446, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.566667, 0.266667, 0.1], "pred_argmax": 3, "pred_distribution": [0.166617, 0.005001, 0.007501, 0.820882], "max_prob": 0.820882, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.3497, 0.6503], "max_prob": 0.6503, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.383333, 0.316667, 0.05], "pred_argmax": 3, "pred_distribution": [0.3412, 0.0193, 0.1383, 0.5012], "max_prob": 0.5012, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 2, "pred_distribution": [0.0353, 0.147, 0.6639, 0.1538], "max_prob": 0.6639, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.183333, 0.383333, 0.366667], "pred_argmax": 3, "pred_distribution": [0.0754, 0.3708, 0.1823, 0.3715], "max_prob": 0.3715, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.583333, 0.05, 0.366667], "pred_argmax": 3, "pred_distribution": [0.0965, 0.0051, 0.0138, 0.8846], "max_prob": 0.8846, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.066667, 0.933333], "pred_argmax": 0, "pred_distribution": [0.8671, 0.1329], "max_prob": 0.8671, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.766667, 0.083333, 0.0], "pred_argmax": 0, "pred_distribution": [0.517448, 0.028297, 0.133887, 0.320368], "max_prob": 0.517448, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 2, "pred_distribution": [0.025997, 0.236376, 0.533247, 0.20438], "max_prob": 0.533247, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 1, "pred_distribution": [0.108789, 0.434557, 0.228977, 0.227677], "max_prob": 0.434557, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.183333, 0.466667, 0.033333], "pred_argmax": 3, "pred_distribution": [0.2133, 0.0093, 0.1362, 0.6412], "max_prob": 0.6412, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.884, 0.116], "max_prob": 0.884, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.033333, 0.283333, 0.6], "pred_argmax": 0, "pred_distribution": [0.5408, 0.0209, 0.0637, 0.3746], "max_prob": 0.5408, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.226667, 0.633333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0209, 0.0709, 0.7318, 0.1764], "max_prob": 0.7318, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.466667, 0.25, 0.083333], "pred_argmax": 1, "pred_distribution": [0.193, 0.3589, 0.2031, 0.245], "max_prob": 0.3589, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.133333, 0.333333, 0.016667], "pred_argmax": 3, "pred_distribution": [0.270527, 0.011401, 0.152815, 0.565257], "max_prob": 0.565257, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5058, 0.4942], "max_prob": 0.5058, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.35, 0.566667], "pred_argmax": 0, "pred_distribution": [0.6854, 0.0354, 0.1031, 0.1761], "max_prob": 0.6854, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.4, 0.096667, 0.003333], "pred_argmax": 2, "pred_distribution": [0.016, 0.0235, 0.8885, 0.072], "max_prob": 0.8885, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.366667, 0.126667, 0.023333], "pred_argmax": 2, "pred_distribution": [0.1254, 0.1899, 0.3938, 0.2909], "max_prob": 0.3938, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.316667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.3027, 0.0145, 0.1663, 0.5165], "max_prob": 0.5165, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.7056, 0.2944], "max_prob": 0.7056, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.0, 0.45, 0.2], "pred_argmax": 0, "pred_distribution": [0.8066, 0.0164, 0.0611, 0.1159], "max_prob": 0.8066, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0279, 0.0323, 0.5571, 0.3827], "max_prob": 0.5571, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.45, 0.233333, 0.016667], "pred_argmax": 3, "pred_distribution": [0.0922, 0.1634, 0.1234, 0.621], "max_prob": 0.621, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.593333, 0.216667, 0.123333], "pred_argmax": 3, "pred_distribution": [0.06, 0.0055, 0.0861, 0.8484], "max_prob": 0.8484, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 0, "pred_distribution": [0.9629, 0.0371], "max_prob": 0.9629, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.566667, 0.266667, 0.043333], "pred_argmax": 3, "pred_distribution": [0.086409, 0.023902, 0.366337, 0.523352], "max_prob": 0.523352, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.106667, 0.366667, 0.51], "pred_argmax": 2, "pred_distribution": [0.0149, 0.12, 0.6462, 0.2189], "max_prob": 0.6462, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.35, 0.5], "pred_argmax": 3, "pred_distribution": [0.070593, 0.274073, 0.246675, 0.408659], "max_prob": 0.408659, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.233333, 0.516667, 0.05], "pred_argmax": 3, "pred_distribution": [0.1356, 0.01, 0.1749, 0.6795], "max_prob": 0.6795, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 0, "pred_distribution": [0.6988, 0.3012], "max_prob": 0.6988, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.11, 0.006667, 0.366667, 0.516667], "pred_argmax": 0, "pred_distribution": [0.4914, 0.0201, 0.0747, 0.4138], "max_prob": 0.4914, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.3, 0.09, 0.01], "pred_argmax": 2, "pred_distribution": [0.024798, 0.041996, 0.836816, 0.09639], "max_prob": 0.836816, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.366667, 0.196667, 0.02], "pred_argmax": 3, "pred_distribution": [0.140314, 0.188819, 0.184818, 0.486049], "max_prob": 0.486049, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.733333, 0.133333, 0.1], "pred_argmax": 3, "pred_distribution": [0.3079, 0.009, 0.2772, 0.4059], "max_prob": 0.4059, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 0, "pred_distribution": [0.8448, 0.1552], "max_prob": 0.8448, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.233333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.224078, 0.063794, 0.192681, 0.519448], "max_prob": 0.519448, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.433333, 0.516667], "pred_argmax": 2, "pred_distribution": [0.0153, 0.133, 0.7958, 0.0559], "max_prob": 0.7958, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.2, 0.433333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.1714, 0.4458, 0.1641, 0.2187], "max_prob": 0.4458, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.366667, 0.283333, 0.25], "pred_argmax": 3, "pred_distribution": [0.1897, 0.004, 0.0196, 0.7867], "max_prob": 0.7867, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 0, "pred_distribution": [0.9535, 0.0465], "max_prob": 0.9535, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.696667, 0.003333, 0.256667, 0.043333], "pred_argmax": 3, "pred_distribution": [0.2596, 0.0187, 0.2362, 0.4855], "max_prob": 0.4855, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.283333, 0.06, 0.006667], "pred_argmax": 3, "pred_distribution": [0.0053, 0.0093, 0.4044, 0.581], "max_prob": 0.581, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 3, "pred_distribution": [0.125413, 0.157816, 0.137114, 0.579658], "max_prob": 0.579658, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.1, 0.333333, 0.0], "pred_argmax": 3, "pred_distribution": [0.1457, 0.0082, 0.0377, 0.8084], "max_prob": 0.8084, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.8817, 0.1183], "max_prob": 0.8817, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.271, 0.1769, 0.2196, 0.3325], "max_prob": 0.3325, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.033333, 0.0], "pred_argmax": 2, "pred_distribution": [0.007299, 0.021798, 0.911009, 0.059894], "max_prob": 0.911009, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.366667, 0.033333, 0.0], "pred_argmax": 3, "pred_distribution": [0.09839, 0.231277, 0.332567, 0.337766], "max_prob": 0.337766, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.316667, 0.283333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4177, 0.0156, 0.1989, 0.3678], "max_prob": 0.4177, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.8763, 0.1237], "max_prob": 0.8763, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.3, 0.0, 0.283333, 0.416667], "pred_argmax": 3, "pred_distribution": [0.2695, 0.0125, 0.1768, 0.5412], "max_prob": 0.5412, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.306667, 0.04, 0.003333], "pred_argmax": 3, "pred_distribution": [0.019902, 0.026803, 0.473447, 0.479848], "max_prob": 0.479848, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.333333, 0.06, 0.006667], "pred_argmax": 3, "pred_distribution": [0.115388, 0.222178, 0.254975, 0.407459], "max_prob": 0.407459, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.583333, 0.216667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.2888, 0.0221, 0.3065, 0.3826], "max_prob": 0.3826, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 0, "pred_distribution": [0.8915, 0.1085], "max_prob": 0.8915, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.083333, 0.416667, 0.266667], "pred_argmax": 3, "pred_distribution": [0.3397, 0.0516, 0.107, 0.5017], "max_prob": 0.5017, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.2, 0.6, 0.1], "pred_argmax": 2, "pred_distribution": [0.013, 0.2625, 0.6742, 0.0503], "max_prob": 0.6742, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 1, "pred_distribution": [0.1269, 0.5074, 0.1359, 0.2298], "max_prob": 0.5074, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.616667, 0.233333, 0.083333], "pred_argmax": 3, "pred_distribution": [0.213, 0.0054, 0.0812, 0.7004], "max_prob": 0.7004, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 0, "pred_distribution": [0.7819, 0.2181], "max_prob": 0.7819, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.033333, 0.433333, 0.233333], "pred_argmax": 0, "pred_distribution": [0.572643, 0.013699, 0.035596, 0.378062], "max_prob": 0.572643, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.516667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0155, 0.0335, 0.5376, 0.4134], "max_prob": 0.5376, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 3, "pred_distribution": [0.1339, 0.3005, 0.1733, 0.3923], "max_prob": 0.3923, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.133333, 0.633333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.259, 0.0097, 0.0955, 0.6358], "max_prob": 0.6358, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.9087, 0.0913], "max_prob": 0.9087, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.0, 0.216667, 0.65], "pred_argmax": 3, "pred_distribution": [0.047195, 0.015298, 0.144086, 0.793421], "max_prob": 0.793421, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.6, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.0137, 0.6939, 0.1426, 0.1498], "max_prob": 0.6939, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.15, 0.016667, 0.0], "pred_argmax": 3, "pred_distribution": [0.042796, 0.289471, 0.067993, 0.59974], "max_prob": 0.59974, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.036667, 0.166667, 0.003333], "pred_argmax": 3, "pred_distribution": [0.1979, 0.0224, 0.0861, 0.6936], "max_prob": 0.6936, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.8912, 0.1088], "max_prob": 0.8912, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.006667, 0.07, 0.913333], "pred_argmax": 3, "pred_distribution": [0.260026, 0.128013, 0.128013, 0.483948], "max_prob": 0.483948, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.08, 0.006667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0353, 0.0541, 0.7117, 0.1989], "max_prob": 0.7117, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.133333, 0.02, 0.003333], "pred_argmax": 3, "pred_distribution": [0.1227, 0.2678, 0.2533, 0.3562], "max_prob": 0.3562, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.2, 0.583333, 0.016667], "pred_argmax": 3, "pred_distribution": [0.216378, 0.005399, 0.115188, 0.663034], "max_prob": 0.663034, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 1, "pred_distribution": [0.4129, 0.5871], "max_prob": 0.5871, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.09, 0.006667, 0.226667, 0.676667], "pred_argmax": 0, "pred_distribution": [0.5209, 0.0334, 0.0744, 0.3713], "max_prob": 0.5209, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.06, 0.006667], "pred_argmax": 2, "pred_distribution": [0.0136, 0.0105, 0.9257, 0.0502], "max_prob": 0.9257, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.4, 0.15, 0.016667], "pred_argmax": 3, "pred_distribution": [0.146985, 0.220678, 0.267773, 0.364564], "max_prob": 0.364564, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.416667, 0.133333, 0.416667, 0.033333], "pred_argmax": 3, "pred_distribution": [0.1153, 0.0025, 0.0157, 0.8665], "max_prob": 0.8665, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.9292, 0.0708], "max_prob": 0.9292, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.4, 0.5], "pred_argmax": 3, "pred_distribution": [0.313131, 0.021102, 0.294029, 0.371737], "max_prob": 0.371737, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.616667, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0122, 0.2684, 0.5947, 0.1247], "max_prob": 0.5947, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.283333, 0.466667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.0983, 0.4689, 0.1038, 0.329], "max_prob": 0.4689, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.15, 0.483333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.327267, 0.009799, 0.124888, 0.538046], "max_prob": 0.538046, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 0, "pred_distribution": [0.6482, 0.3518], "max_prob": 0.6482, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.026667, 0.19, 0.74], "pred_argmax": 0, "pred_distribution": [0.377462, 0.036896, 0.214879, 0.370763], "max_prob": 0.377462, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.09, 0.293333, 0.55, 0.066667], "pred_argmax": 2, "pred_distribution": [0.025097, 0.072493, 0.785521, 0.116888], "max_prob": 0.785521, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.35, 0.113333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.1768, 0.4309, 0.1874, 0.2049], "max_prob": 0.4309, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.45, 0.4, 0.05], "pred_argmax": 3, "pred_distribution": [0.0565, 0.0153, 0.0263, 0.9019], "max_prob": 0.9019, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.7093, 0.2907], "max_prob": 0.7093, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.0, 0.566667, 0.2], "pred_argmax": 3, "pred_distribution": [0.2644, 0.0239, 0.1639, 0.5478], "max_prob": 0.5478, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.433333, 0.433333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0232, 0.038, 0.9089, 0.0299], "max_prob": 0.9089, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.583333, 0.183333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.134313, 0.353235, 0.309031, 0.20342], "max_prob": 0.353235, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.25, 0.533333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.084208, 0.0023, 0.028503, 0.884988], "max_prob": 0.884988, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 1, "pred_distribution": [0.3828, 0.6172], "max_prob": 0.6172, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.443333, 0.016667, 0.46, 0.08], "pred_argmax": 3, "pred_distribution": [0.156, 0.0401, 0.1949, 0.609], "max_prob": 0.609, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.14, 0.06, 0.006667], "pred_argmax": 2, "pred_distribution": [0.015398, 0.016798, 0.851415, 0.116388], "max_prob": 0.851415, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.233333, 0.1, 0.016667], "pred_argmax": 3, "pred_distribution": [0.073007, 0.118012, 0.162616, 0.646365], "max_prob": 0.646365, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.133333, 0.583333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.3442, 0.0091, 0.1049, 0.5418], "max_prob": 0.5418, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.81, 0.19], "pred_argmax": 0, "pred_distribution": [0.9221, 0.0779], "max_prob": 0.9221, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.366667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.1103, 0.014, 0.3027, 0.573], "max_prob": 0.573, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.316667, 0.333333, 0.313333, 0.036667], "pred_argmax": 2, "pred_distribution": [0.0764, 0.2324, 0.4344, 0.2568], "max_prob": 0.4344, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.45, 0.183333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1422, 0.39, 0.1679, 0.2999], "max_prob": 0.39, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.266667, 0.483333, 0.016667], "pred_argmax": 3, "pred_distribution": [0.1131, 0.0052, 0.0164, 0.8653], "max_prob": 0.8653, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.7934, 0.2066], "max_prob": 0.7934, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.016667, 0.383333, 0.483333], "pred_argmax": 0, "pred_distribution": [0.5364, 0.016, 0.2141, 0.2335], "max_prob": 0.5364, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 3, "pred_distribution": [0.0149, 0.019, 0.3866, 0.5795], "max_prob": 0.5795, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.466667, 0.2, 0.033333], "pred_argmax": 3, "pred_distribution": [0.123, 0.1038, 0.0879, 0.6853], "max_prob": 0.6853, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.4, 0.2, 0.4, 0.0], "pred_argmax": 3, "pred_distribution": [0.117612, 0.009201, 0.071507, 0.80168], "max_prob": 0.80168, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.8825, 0.1175], "max_prob": 0.8825, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.0, 0.333333, 0.466667], "pred_argmax": 3, "pred_distribution": [0.1259, 0.0177, 0.2381, 0.6183], "max_prob": 0.6183, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.2, 0.0, 0.0], "pred_argmax": 2, "pred_distribution": [0.0408, 0.0831, 0.6033, 0.2728], "max_prob": 0.6033, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.164484, 0.326667, 0.19858, 0.310269], "max_prob": 0.326667, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.296667, 0.216667, 0.02], "pred_argmax": 3, "pred_distribution": [0.0852, 0.0267, 0.0508, 0.8373], "max_prob": 0.8373, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.66, 0.34], "pred_argmax": 0, "pred_distribution": [0.8394, 0.1606], "max_prob": 0.8394, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.006667, 0.376667, 0.566667], "pred_argmax": 0, "pred_distribution": [0.3735, 0.14, 0.2903, 0.1962], "max_prob": 0.3735, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.03, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0244, 0.0896, 0.8155, 0.0705], "max_prob": 0.8155, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.066667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.1998, 0.2368, 0.3034, 0.26], "max_prob": 0.3034, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.06, 0.3, 0.006667], "pred_argmax": 3, "pred_distribution": [0.056806, 0.0017, 0.009101, 0.932393], "max_prob": 0.932393, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.9685, 0.0315], "max_prob": 0.9685, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.003333, 0.25, 0.716667], "pred_argmax": 3, "pred_distribution": [0.3669, 0.0372, 0.1226, 0.4733], "max_prob": 0.4733, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.073333, 0.01], "pred_argmax": 2, "pred_distribution": [0.014299, 0.019198, 0.691731, 0.274773], "max_prob": 0.691731, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.526667, 0.333333, 0.133333, 0.006667], "pred_argmax": 3, "pred_distribution": [0.137486, 0.188681, 0.108989, 0.564844], "max_prob": 0.564844, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.116667, 0.55, 0.016667], "pred_argmax": 2, "pred_distribution": [0.3526, 0.0098, 0.4158, 0.2218], "max_prob": 0.4158, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.6572, 0.3428], "max_prob": 0.6572, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.15, 0.016667, 0.416667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.189719, 0.078608, 0.157016, 0.574657], "max_prob": 0.574657, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.6, 0.166667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0193, 0.0671, 0.878, 0.0356], "max_prob": 0.878, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.1621, 0.3204, 0.3112, 0.2063], "max_prob": 0.3204, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.39, 0.41, 0.05], "pred_argmax": 0, "pred_distribution": [0.3584, 0.0119, 0.2957, 0.334], "max_prob": 0.3584, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.8551, 0.1449], "max_prob": 0.8551, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.46, 0.156667], "pred_argmax": 3, "pred_distribution": [0.1656, 0.0605, 0.0989, 0.675], "max_prob": 0.675, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.11, 0.023333], "pred_argmax": 2, "pred_distribution": [0.011501, 0.257326, 0.659666, 0.071507], "max_prob": 0.659666, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.283333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1054, 0.4572, 0.1319, 0.3055], "max_prob": 0.4572, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.166667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.4172, 0.0084, 0.1264, 0.448], "max_prob": 0.448, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.196667, 0.803333], "pred_argmax": 0, "pred_distribution": [0.7928, 0.2072], "max_prob": 0.7928, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 0, "pred_distribution": [0.5102, 0.0217, 0.082, 0.3861], "max_prob": 0.5102, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.266667, 0.6], "pred_argmax": 2, "pred_distribution": [0.0111, 0.2578, 0.5507, 0.1804], "max_prob": 0.5507, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.3, 0.533333], "pred_argmax": 1, "pred_distribution": [0.086, 0.5463, 0.1107, 0.257], "max_prob": 0.5463, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.736667, 0.043333, 0.213333, 0.006667], "pred_argmax": 3, "pred_distribution": [0.1897, 0.014, 0.103, 0.6933], "max_prob": 0.6933, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.9124, 0.0876], "max_prob": 0.9124, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.01, 0.186667, 0.75], "pred_argmax": 3, "pred_distribution": [0.093, 0.1134, 0.3368, 0.4568], "max_prob": 0.4568, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.443333, 0.496667, 0.05, 0.01], "pred_argmax": 2, "pred_distribution": [0.028303, 0.053205, 0.715272, 0.20322], "max_prob": 0.715272, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.54, 0.346667, 0.103333, 0.01], "pred_argmax": 2, "pred_distribution": [0.2415, 0.2652, 0.2736, 0.2197], "max_prob": 0.2736, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.433333, 0.05], "pred_argmax": 3, "pred_distribution": [0.1759, 0.0087, 0.1028, 0.7126], "max_prob": 0.7126, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.53, 0.47], "pred_argmax": 0, "pred_distribution": [0.8434, 0.1566], "max_prob": 0.8434, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.25, 0.683333], "pred_argmax": 3, "pred_distribution": [0.2106, 0.0199, 0.091, 0.6785], "max_prob": 0.6785, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.383333, 0.433333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0077, 0.0312, 0.8662, 0.0949], "max_prob": 0.8662, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.383333, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1506, 0.3309, 0.2469, 0.2716], "max_prob": 0.3309, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.1, 0.366667, 0.0], "pred_argmax": 3, "pred_distribution": [0.10241, 0.0048, 0.045705, 0.847085], "max_prob": 0.847085, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.8665, 0.1335], "max_prob": 0.8665, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.283333, 0.633333], "pred_argmax": 3, "pred_distribution": [0.1383, 0.0207, 0.3522, 0.4888], "max_prob": 0.4888, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 2, "pred_distribution": [0.0136, 0.0155, 0.8737, 0.0972], "max_prob": 0.8737, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.05, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0965, 0.1506, 0.4118, 0.3411], "max_prob": 0.4118, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.573333, 0.1, 0.293333], "pred_argmax": 3, "pred_distribution": [0.0925, 0.0063, 0.0408, 0.8604], "max_prob": 0.8604, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.2323, 0.7677], "max_prob": 0.7677, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.743333, 0.166667, 0.016667], "pred_argmax": 3, "pred_distribution": [0.110989, 0.042696, 0.190081, 0.656234], "max_prob": 0.656234, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.366667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0116, 0.087, 0.1063, 0.7951], "max_prob": 0.7951, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.366667, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0609, 0.2253, 0.2002, 0.5136], "max_prob": 0.5136, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.216667, 0.416667, 0.05], "pred_argmax": 0, "pred_distribution": [0.469847, 0.011601, 0.142914, 0.375638], "max_prob": 0.469847, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.8239, 0.1761], "max_prob": 0.8239, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.016667, 0.493333, 0.206667], "pred_argmax": 3, "pred_distribution": [0.1071, 0.0599, 0.1496, 0.6834], "max_prob": 0.6834, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.266667, 0.046667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0185, 0.4828, 0.4523, 0.0464], "max_prob": 0.4828, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.366667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.097, 0.6785, 0.0974, 0.1271], "max_prob": 0.6785, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.066667, 0.333333], "pred_argmax": 3, "pred_distribution": [0.1023, 0.0023, 0.0117, 0.8837], "max_prob": 0.8837, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 0, "pred_distribution": [0.8054, 0.1946], "max_prob": 0.8054, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.3372, 0.0291, 0.3976, 0.2361], "max_prob": 0.3976, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.25, 0.7], "pred_argmax": 2, "pred_distribution": [0.012601, 0.088909, 0.807681, 0.090809], "max_prob": 0.807681, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.366667, 0.5], "pred_argmax": 3, "pred_distribution": [0.1068, 0.3128, 0.1842, 0.3962], "max_prob": 0.3962, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.416667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0923, 0.0048, 0.0475, 0.8554], "max_prob": 0.8554, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.9618, 0.0382], "max_prob": 0.9618, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.45, 0.183333], "pred_argmax": 3, "pred_distribution": [0.0723, 0.0219, 0.3676, 0.5382], "max_prob": 0.5382, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.516667, 0.083333, 0.0], "pred_argmax": 3, "pred_distribution": [0.0164, 0.0344, 0.2452, 0.704], "max_prob": 0.704, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.566667, 0.1, 0.0], "pred_argmax": 3, "pred_distribution": [0.1118, 0.1561, 0.1595, 0.5726], "max_prob": 0.5726, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.07, 0.423333, 0.006667], "pred_argmax": 3, "pred_distribution": [0.0811, 0.006, 0.011, 0.9019], "max_prob": 0.9019, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7866, 0.2134], "max_prob": 0.7866, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.01, 0.1, 0.85], "pred_argmax": 3, "pred_distribution": [0.252175, 0.027697, 0.116888, 0.60324], "max_prob": 0.60324, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.92, 0.066667, 0.011667, 0.001667], "pred_argmax": 2, "pred_distribution": [0.044, 0.1192, 0.6373, 0.1995], "max_prob": 0.6373, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.166667, 0.026667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1996, 0.4351, 0.224, 0.1413], "max_prob": 0.4351, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.416667, 0.433333, 0.066667], "pred_argmax": 3, "pred_distribution": [0.3654, 0.0056, 0.0807, 0.5483], "max_prob": 0.5483, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.393333, 0.606667], "pred_argmax": 0, "pred_distribution": [0.8219, 0.1781], "max_prob": 0.8219, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.016667, 0.55, 0.126667], "pred_argmax": 3, "pred_distribution": [0.0681, 0.0092, 0.3696, 0.5531], "max_prob": 0.5531, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.273333, 0.073333, 0.003333], "pred_argmax": 3, "pred_distribution": [0.0252, 0.0388, 0.4266, 0.5094], "max_prob": 0.5094, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.3, 0.033333], "pred_argmax": 3, "pred_distribution": [0.0757, 0.2768, 0.1739, 0.4736], "max_prob": 0.4736, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.45, 0.063333, 0.466667], "pred_argmax": 3, "pred_distribution": [0.1816, 0.0511, 0.204, 0.5633], "max_prob": 0.5633, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.056667, 0.943333], "pred_argmax": 0, "pred_distribution": [0.9553, 0.0447], "max_prob": 0.9553, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.816667, 0.076667, 0.023333], "pred_argmax": 3, "pred_distribution": [0.132813, 0.147815, 0.167117, 0.552255], "max_prob": 0.552255, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.316667, 0.65], "pred_argmax": 2, "pred_distribution": [0.0027, 0.0116, 0.9023, 0.0834], "max_prob": 0.9023, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0839, 0.2588, 0.2642, 0.3931], "max_prob": 0.3931, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.193333, 0.45, 0.04], "pred_argmax": 0, "pred_distribution": [0.414759, 0.010399, 0.194981, 0.379862], "max_prob": 0.414759, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.676667, 0.323333], "pred_argmax": 0, "pred_distribution": [0.7146, 0.2854], "max_prob": 0.7146, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 3, "pred_distribution": [0.343266, 0.017898, 0.249375, 0.389461], "max_prob": 0.389461, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.236667, 0.616667, 0.073333], "pred_argmax": 2, "pred_distribution": [0.039404, 0.153315, 0.655766, 0.151515], "max_prob": 0.655766, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.416667, 0.383333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.129613, 0.365637, 0.192319, 0.312431], "max_prob": 0.365637, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.116667, 0.333333, 0.016667], "pred_argmax": 3, "pred_distribution": [0.1118, 0.0563, 0.2165, 0.6154], "max_prob": 0.6154, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.9415, 0.0585], "max_prob": 0.9415, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.316667, 0.583333], "pred_argmax": 3, "pred_distribution": [0.334833, 0.117912, 0.208821, 0.338434], "max_prob": 0.338434, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.383333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.0126, 0.4344, 0.4288, 0.1242], "max_prob": 0.4344, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.083333, 0.0], "pred_argmax": 3, "pred_distribution": [0.0901, 0.379, 0.1511, 0.3798], "max_prob": 0.3798, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.35, 0.4, 0.066667], "pred_argmax": 3, "pred_distribution": [0.1754, 0.0137, 0.0356, 0.7753], "max_prob": 0.7753, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.9628, 0.0372], "max_prob": 0.9628, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.123333, 0.026667, 0.533333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.3701, 0.3153, 0.1229, 0.1917], "max_prob": 0.3701, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.3, 0.55, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0026, 0.0093, 0.934, 0.0541], "max_prob": 0.934, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.333333, 0.366667, 0.1], "pred_argmax": 3, "pred_distribution": [0.2094, 0.129, 0.2962, 0.3654], "max_prob": 0.3654, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.09, 0.533333, 0.326667, 0.05], "pred_argmax": 3, "pred_distribution": [0.0772, 0.0032, 0.0204, 0.8992], "max_prob": 0.8992, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.1052, 0.8948], "max_prob": 0.8948, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 3, "pred_distribution": [0.067593, 0.007799, 0.133287, 0.791321], "max_prob": 0.791321, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.21, 0.583333, 0.1], "pred_argmax": 2, "pred_distribution": [0.0425, 0.2697, 0.484, 0.2038], "max_prob": 0.484, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.093333, 0.306667, 0.476667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.065093, 0.556044, 0.191281, 0.187581], "max_prob": 0.556044, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.05, 0.35, 0.0], "pred_argmax": 3, "pred_distribution": [0.228, 0.0055, 0.0243, 0.7422], "max_prob": 0.7422, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0625, 0.9375], "max_prob": 0.9375, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.183333, 0.0, 0.166667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0806, 0.0189, 0.1269, 0.7736], "max_prob": 0.7736, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667, 0.0, 0.0], "pred_argmax": 2, "pred_distribution": [0.0724, 0.1649, 0.4167, 0.346], "max_prob": 0.4167, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.155116, 0.354435, 0.183118, 0.307331], "max_prob": 0.354435, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.15, 0.45, 0.016667], "pred_argmax": 3, "pred_distribution": [0.0734, 0.0082, 0.0291, 0.8893], "max_prob": 0.8893, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.6897, 0.3103], "max_prob": 0.6897, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.433333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5018, 0.0357, 0.1933, 0.2692], "max_prob": 0.5018, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.55, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0375, 0.3611, 0.3943, 0.2071], "max_prob": 0.3943, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.4, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.09821, 0.636764, 0.113511, 0.151515], "max_prob": 0.636764, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.433333, 0.333333, 0.05], "pred_argmax": 3, "pred_distribution": [0.255826, 0.010201, 0.107511, 0.626463], "max_prob": 0.626463, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.5738, 0.4262], "max_prob": 0.5738, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.193333, 0.056667, 0.583333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.4118, 0.1454, 0.1627, 0.2801], "max_prob": 0.4118, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.233333, 0.55, 0.1], "pred_argmax": 2, "pred_distribution": [0.0151, 0.1323, 0.4548, 0.3978], "max_prob": 0.4548, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.483333, 0.166667], "pred_argmax": 3, "pred_distribution": [0.081, 0.2443, 0.1784, 0.4963], "max_prob": 0.4963, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.116667, 0.1], "pred_argmax": 3, "pred_distribution": [0.1192, 0.0089, 0.0532, 0.8187], "max_prob": 0.8187, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 0, "pred_distribution": [0.8757, 0.1243], "max_prob": 0.8757, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.633333, 0.193333, 0.023333], "pred_argmax": 3, "pred_distribution": [0.321368, 0.129987, 0.217278, 0.331367], "max_prob": 0.331367, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.426667, 0.5], "pred_argmax": 2, "pred_distribution": [0.007701, 0.062306, 0.669267, 0.260726], "max_prob": 0.669267, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0471, 0.1635, 0.1135, 0.6759], "max_prob": 0.6759, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.383333, 0.383333, 0.05], "pred_argmax": 3, "pred_distribution": [0.1206, 0.0039, 0.1638, 0.7117], "max_prob": 0.7117, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 0, "pred_distribution": [0.7512, 0.2488], "max_prob": 0.7512, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.086667, 0.02, 0.326667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.3572, 0.0266, 0.0646, 0.5516], "max_prob": 0.5516, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.233333, 0.5, 0.183333], "pred_argmax": 2, "pred_distribution": [0.010399, 0.016198, 0.888011, 0.085391], "max_prob": 0.888011, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.433333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.2094, 0.2873, 0.2551, 0.2482], "max_prob": 0.2873, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.74, 0.036667, 0.223333, 0.0], "pred_argmax": 3, "pred_distribution": [0.127213, 0.006101, 0.022902, 0.843784], "max_prob": 0.843784, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.8701, 0.1299], "max_prob": 0.8701, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.0, 0.183333, 0.79], "pred_argmax": 0, "pred_distribution": [0.5227, 0.0317, 0.1215, 0.3241], "max_prob": 0.5227, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.45, 0.063333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0511, 0.1409, 0.5687, 0.2393], "max_prob": 0.5687, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2109, 0.3661, 0.2214, 0.2016], "max_prob": 0.3661, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.6, 0.25, 0.05], "pred_argmax": 3, "pred_distribution": [0.010001, 0.0005, 0.0045, 0.984998], "max_prob": 0.984998, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.1562, 0.8438], "max_prob": 0.8438, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.033333, 0.41, 0.056667], "pred_argmax": 0, "pred_distribution": [0.479752, 0.071993, 0.147785, 0.30047], "max_prob": 0.479752, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.316667, 0.5, 0.066667], "pred_argmax": 3, "pred_distribution": [0.0093, 0.0086, 0.2257, 0.7564], "max_prob": 0.7564, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.333333, 0.216667, 0.05], "pred_argmax": 3, "pred_distribution": [0.0651, 0.0797, 0.1862, 0.669], "max_prob": 0.669, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.316667, 0.433333, 0.05], "pred_argmax": 0, "pred_distribution": [0.4528, 0.0185, 0.3765, 0.1522], "max_prob": 0.4528, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.6119, 0.3881], "max_prob": 0.6119, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.033333, 0.526667, 0.24], "pred_argmax": 3, "pred_distribution": [0.2574, 0.0469, 0.0766, 0.6191], "max_prob": 0.6191, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.466667, 0.126667, 0.023333], "pred_argmax": 2, "pred_distribution": [0.0175, 0.2299, 0.5996, 0.153], "max_prob": 0.5996, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0955, 0.6461, 0.1116, 0.1468], "max_prob": 0.6461, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.5, 0.316667, 0.1], "pred_argmax": 3, "pred_distribution": [0.1343, 0.0033, 0.0375, 0.8249], "max_prob": 0.8249, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.2882, 0.7118], "max_prob": 0.7118, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.71, 0.006667, 0.246667, 0.036667], "pred_argmax": 3, "pred_distribution": [0.1609, 0.0237, 0.1693, 0.6461], "max_prob": 0.6461, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.19, 0.056667, 0.01], "pred_argmax": 3, "pred_distribution": [0.0217, 0.0531, 0.3703, 0.5549], "max_prob": 0.5549, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.416667, 0.25, 0.033333], "pred_argmax": 3, "pred_distribution": [0.035696, 0.081992, 0.048095, 0.834217], "max_prob": 0.834217, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.126667, 0.516667, 0.006667], "pred_argmax": 3, "pred_distribution": [0.257526, 0.009101, 0.085309, 0.648065], "max_prob": 0.648065, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.8009, 0.1991], "max_prob": 0.8009, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.366667, 0.566667], "pred_argmax": 0, "pred_distribution": [0.4952, 0.0147, 0.0699, 0.4202], "max_prob": 0.4952, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.7, 0.11, 0.023333], "pred_argmax": 2, "pred_distribution": [0.0105, 0.0146, 0.9254, 0.0495], "max_prob": 0.9254, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.566667, 0.15, 0.033333], "pred_argmax": 2, "pred_distribution": [0.135, 0.2563, 0.3544, 0.2543], "max_prob": 0.3544, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.493333, 0.086667, 0.416667, 0.003333], "pred_argmax": 3, "pred_distribution": [0.365163, 0.005399, 0.086391, 0.543046], "max_prob": 0.543046, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.5757, 0.4243], "max_prob": 0.5757, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.616667, 0.31], "pred_argmax": 3, "pred_distribution": [0.3617, 0.0138, 0.0831, 0.5414], "max_prob": 0.5414, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.066667, 0.016667, 0.003333], "pred_argmax": 2, "pred_distribution": [0.037004, 0.034703, 0.683168, 0.245125], "max_prob": 0.683168, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.143333, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.162584, 0.336866, 0.20038, 0.30017], "max_prob": 0.336866, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.106667, 0.433333, 0.01], "pred_argmax": 3, "pred_distribution": [0.082908, 0.008501, 0.039104, 0.869487], "max_prob": 0.869487, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.7854, 0.2146], "max_prob": 0.7854, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.086667, 0.013333, 0.466667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.428857, 0.138186, 0.179982, 0.252975], "max_prob": 0.428857, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.266667, 0.076667, 0.006667], "pred_argmax": 2, "pred_distribution": [0.007199, 0.016798, 0.889011, 0.086991], "max_prob": 0.889011, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.383333, 0.143333, 0.006667], "pred_argmax": 3, "pred_distribution": [0.071, 0.1192, 0.1498, 0.66], "max_prob": 0.66, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.433333, 0.1, 0.45], "pred_argmax": 3, "pred_distribution": [0.0822, 0.0227, 0.0595, 0.8356], "max_prob": 0.8356, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 0, "pred_distribution": [0.9181, 0.0819], "max_prob": 0.9181, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.766667, 0.14, 0.02], "pred_argmax": 2, "pred_distribution": [0.2285, 0.2157, 0.3684, 0.1874], "max_prob": 0.3684, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.3, 0.633333], "pred_argmax": 2, "pred_distribution": [0.017098, 0.183682, 0.569643, 0.229577], "max_prob": 0.569643, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.383333, 0.5], "pred_argmax": 1, "pred_distribution": [0.113089, 0.346165, 0.19728, 0.343466], "max_prob": 0.346165, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.183333, 0.416667, 0.05], "pred_argmax": 3, "pred_distribution": [0.3016, 0.0077, 0.0416, 0.6491], "max_prob": 0.6491, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.919, 0.081], "max_prob": 0.919, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.256667, 0.033333, 0.6, 0.11], "pred_argmax": 3, "pred_distribution": [0.16, 0.0269, 0.2162, 0.5969], "max_prob": 0.5969, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.2, 0.033333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0097, 0.0262, 0.9426, 0.0215], "max_prob": 0.9426, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1489, 0.3824, 0.299, 0.1697], "max_prob": 0.3824, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.466667, 0.066667, 0.45], "pred_argmax": 0, "pred_distribution": [0.5303, 0.0059, 0.2258, 0.238], "max_prob": 0.5303, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 0, "pred_distribution": [0.5713, 0.4287], "max_prob": 0.5713, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.683333, 0.066667, 0.016667], "pred_argmax": 3, "pred_distribution": [0.1138, 0.0612, 0.1127, 0.7123], "max_prob": 0.7123, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.283333, 0.666667], "pred_argmax": 2, "pred_distribution": [0.03, 0.1476, 0.5132, 0.3092], "max_prob": 0.5132, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.1139, 0.2807, 0.1541, 0.4513], "max_prob": 0.4513, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.416667, 0.383333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.2823, 0.0078, 0.0942, 0.6157], "max_prob": 0.6157, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.7611, 0.2389], "max_prob": 0.7611, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.033333, 0.5, 0.2], "pred_argmax": 3, "pred_distribution": [0.3979, 0.0243, 0.073, 0.5048], "max_prob": 0.5048, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.233333, 0.066667, 0.0], "pred_argmax": 3, "pred_distribution": [0.015502, 0.014101, 0.278328, 0.692069], "max_prob": 0.692069, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.283333, 0.1, 0.016667], "pred_argmax": 3, "pred_distribution": [0.1327, 0.2494, 0.1904, 0.4275], "max_prob": 0.4275, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.786667, 0.073333, 0.14, 0.0], "pred_argmax": 3, "pred_distribution": [0.308431, 0.0035, 0.019602, 0.668467], "max_prob": 0.668467, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 1, "pred_distribution": [0.1032, 0.8968], "max_prob": 0.8968, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.193333, 0.756667], "pred_argmax": 3, "pred_distribution": [0.09799, 0.025897, 0.226777, 0.649335], "max_prob": 0.649335, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.19, 0.016667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0412, 0.061, 0.4639, 0.4339], "max_prob": 0.4639, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.816667, 0.166667, 0.016667, 0.0], "pred_argmax": 3, "pred_distribution": [0.1562, 0.2969, 0.2246, 0.3223], "max_prob": 0.3223, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.716667, 0.083333, 0.183333], "pred_argmax": 3, "pred_distribution": [0.1405, 0.0031, 0.0286, 0.8278], "max_prob": 0.8278, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 0, "pred_distribution": [0.9064, 0.0936], "max_prob": 0.9064, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.75, 0.133333, 0.016667], "pred_argmax": 3, "pred_distribution": [0.1944, 0.0127, 0.2597, 0.5332], "max_prob": 0.5332, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.04, 0.276667, 0.683333], "pred_argmax": 2, "pred_distribution": [0.0171, 0.1051, 0.8073, 0.0705], "max_prob": 0.8073, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.16, 0.4, 0.433333], "pred_argmax": 3, "pred_distribution": [0.14, 0.3419, 0.1729, 0.3452], "max_prob": 0.3452, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.08, 0.416667, 0.003333], "pred_argmax": 3, "pred_distribution": [0.193519, 0.003, 0.011101, 0.792379], "max_prob": 0.792379, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 0, "pred_distribution": [0.9134, 0.0866], "max_prob": 0.9134, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.02, 0.466667, 0.466667], "pred_argmax": 3, "pred_distribution": [0.324, 0.0076, 0.1096, 0.5588], "max_prob": 0.5588, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.383333, 0.383333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0383, 0.0662, 0.6139, 0.2816], "max_prob": 0.6139, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1061, 0.4228, 0.1611, 0.31], "max_prob": 0.4228, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.216667, 0.566667, 0.016667], "pred_argmax": 3, "pred_distribution": [0.106589, 0.012099, 0.057594, 0.823718], "max_prob": 0.823718, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.987, 0.013], "max_prob": 0.987, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.366667, 0.55], "pred_argmax": 1, "pred_distribution": [0.184918, 0.437344, 0.136114, 0.241624], "max_prob": 0.437344, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.466667, 0.083333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0036, 0.0058, 0.9633, 0.0273], "max_prob": 0.9633, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.074907, 0.250525, 0.360336, 0.314231], "max_prob": 0.360336, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.266667, 0.183333, 0.066667], "pred_argmax": 3, "pred_distribution": [0.2489, 0.0146, 0.0672, 0.6693], "max_prob": 0.6693, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.7636, 0.2364], "max_prob": 0.7636, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.383333, 0.0, 0.216667, 0.4], "pred_argmax": 3, "pred_distribution": [0.2891, 0.0535, 0.1634, 0.494], "max_prob": 0.494, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0066, 0.011, 0.8394, 0.143], "max_prob": 0.8394, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.066667, 0.0], "pred_argmax": 3, "pred_distribution": [0.069507, 0.110011, 0.109811, 0.710671], "max_prob": 0.710671, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.063333, 0.416667, 0.003333], "pred_argmax": 3, "pred_distribution": [0.2177, 0.0083, 0.1261, 0.6479], "max_prob": 0.6479, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 1, "pred_distribution": [0.29, 0.71], "max_prob": 0.71, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.003333, 0.11, 0.85], "pred_argmax": 0, "pred_distribution": [0.6614, 0.02, 0.0717, 0.2469], "max_prob": 0.6614, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.08, 0.003333], "pred_argmax": 2, "pred_distribution": [0.023, 0.0255, 0.8301, 0.1214], "max_prob": 0.8301, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.533333, 0.216667, 0.016667], "pred_argmax": 3, "pred_distribution": [0.262874, 0.246475, 0.156384, 0.334267], "max_prob": 0.334267, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.483333, 0.116667, 0.383333], "pred_argmax": 3, "pred_distribution": [0.339834, 0.010901, 0.206221, 0.443044], "max_prob": 0.443044, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 0, "pred_distribution": [0.742, 0.258], "max_prob": 0.742, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.583333, 0.216667, 0.016667], "pred_argmax": 3, "pred_distribution": [0.243824, 0.023602, 0.189519, 0.543054], "max_prob": 0.543054, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 2, "pred_distribution": [0.0105, 0.0387, 0.8228, 0.128], "max_prob": 0.8228, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 2, "pred_distribution": [0.0604, 0.3109, 0.3628, 0.2659], "max_prob": 0.3628, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.483333, 0.283333, 0.15], "pred_argmax": 3, "pred_distribution": [0.256926, 0.026303, 0.126113, 0.590659], "max_prob": 0.590659, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 0, "pred_distribution": [0.93, 0.07], "max_prob": 0.93, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.006667, 0.276667, 0.09], "pred_argmax": 3, "pred_distribution": [0.19, 0.1502, 0.2255, 0.4343], "max_prob": 0.4343, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.366667, 0.166667, 0.0], "pred_argmax": 3, "pred_distribution": [0.008801, 0.022202, 0.284928, 0.684068], "max_prob": 0.684068, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.416667, 0.216667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0879, 0.3085, 0.3028, 0.3008], "max_prob": 0.3085, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.4, 0.4, 0.066667], "pred_argmax": 3, "pred_distribution": [0.119012, 0.009401, 0.036004, 0.835584], "max_prob": 0.835584, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.41, 0.59], "pred_argmax": 0, "pred_distribution": [0.7517, 0.2483], "max_prob": 0.7517, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.36, 0.023333, 0.533333, 0.083333], "pred_argmax": 3, "pred_distribution": [0.329, 0.106, 0.1927, 0.3723], "max_prob": 0.3723, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.116667, 0.016667], "pred_argmax": 3, "pred_distribution": [0.006801, 0.010101, 0.466847, 0.516252], "max_prob": 0.516252, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.266667, 0.033333], "pred_argmax": 3, "pred_distribution": [0.1696, 0.2078, 0.1466, 0.476], "max_prob": 0.476, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.3, 0.1], "pred_argmax": 3, "pred_distribution": [0.2428, 0.0032, 0.0197, 0.7343], "max_prob": 0.7343, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 0, "pred_distribution": [0.76, 0.24], "max_prob": 0.76, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.03, 0.4, 0.266667], "pred_argmax": 0, "pred_distribution": [0.4525, 0.0197, 0.2393, 0.2885], "max_prob": 0.4525, "correct": 0.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.583333, 0.1], "pred_argmax": 2, "pred_distribution": [0.0128, 0.022, 0.8866, 0.0786], "max_prob": 0.8866, "correct": 1.0, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.35, 0.133333], "pred_argmax": 3, "pred_distribution": [0.1253, 0.2077, 0.2631, 0.4039], "max_prob": 0.4039, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.5, 0.023333, 0.336667, 0.04, 0.1], "pred_argmax": 1, "pred_distribution": [0.3721, 0.4572, 0.0436, 0.0208, 0.1063], "max_prob": 0.4572, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.01, 0.923333, 0.046667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.9045, 0.0017, 0.0726, 0.0014, 0.0198], "max_prob": 0.9045, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.733333, 0.166667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0446, 0.1597, 0.7706, 0.0251], "max_prob": 0.7706, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.2242, 0.7758], "max_prob": 0.7758, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.2, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1059, 0.5032, 0.2282, 0.1627], "max_prob": 0.5032, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.293333, 0.036667, 0.266667, 0.296667, 0.106667], "pred_argmax": 0, "pred_distribution": [0.9384, 0.0131, 0.0071, 0.0029, 0.0385], "max_prob": 0.9384, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.88, 0.006667, 0.086667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.001, 0.9941, 0.0002, 0.0001, 0.0046], "max_prob": 0.9941, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.5, 0.416667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.125187, 0.274973, 0.551545, 0.048295], "max_prob": 0.551545, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 1, "pred_distribution": [0.3068, 0.6932], "max_prob": 0.6932, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.433333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.074307, 0.562356, 0.226323, 0.137014], "max_prob": 0.562356, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.283333, 0.01, 0.273333, 0.016667, 0.416667], "pred_argmax": 0, "pred_distribution": [0.7161, 0.1766, 0.057, 0.0292, 0.0211], "max_prob": 0.7161, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.966667, 0.001667, 0.001667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0, 1.0, 0.0, 0.0, 0.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.65, 0.183333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0563, 0.3035, 0.6036, 0.0366], "max_prob": 0.6036, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.7883, 0.2117], "max_prob": 0.7883, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.054305, 0.567757, 0.245825, 0.132113], "max_prob": 0.567757, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.3, 0.016667, 0.21, 0.006667, 0.466667], "pred_argmax": 1, "pred_distribution": [0.1131, 0.8283, 0.018, 0.0284, 0.0122], "max_prob": 0.8283, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.966667, 0.0, 0.0, 0.023333], "pred_argmax": 0, "pred_distribution": [0.6094, 0.0486, 0.0041, 0.0176, 0.3203], "max_prob": 0.6094, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.55, 0.166667], "pred_argmax": 1, "pred_distribution": [0.111811, 0.60026, 0.255426, 0.032503], "max_prob": 0.60026, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5057, 0.4943], "max_prob": 0.5057, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 1, "pred_distribution": [0.181182, 0.469453, 0.184382, 0.164984], "max_prob": 0.469453, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.853333, 0.0, 0.1, 0.0, 0.046667], "pred_argmax": 0, "pred_distribution": [0.4587, 0.0918, 0.1245, 0.2886, 0.0364], "max_prob": 0.4587, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.035, 0.96, 0.001667, 0.001667, 0.001667], "pred_argmax": 1, "pred_distribution": [0.0011, 0.9981, 0.0, 0.0002, 0.0006], "max_prob": 0.9981, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.616667, 0.2], "pred_argmax": 1, "pred_distribution": [0.0952, 0.5088, 0.3418, 0.0542], "max_prob": 0.5088, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 1, "pred_distribution": [0.2859, 0.7141], "max_prob": 0.7141, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.35, 0.15], "pred_argmax": 0, "pred_distribution": [0.293429, 0.19872, 0.281328, 0.226523], "max_prob": 0.293429, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.583333, 0.0, 0.35], "pred_argmax": 0, "pred_distribution": [0.688969, 0.059106, 0.0039, 0.245725, 0.0023], "max_prob": 0.688969, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.93, 0.0, 0.066667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.012399, 0.69803, 0.0007, 0.006299, 0.282572], "max_prob": 0.69803, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 3, "pred_distribution": [0.027003, 0.066607, 0.162816, 0.743574], "max_prob": 0.743574, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.0346, 0.9654], "max_prob": 0.9654, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.283333, 0.683333], "pred_argmax": 3, "pred_distribution": [0.016998, 0.030197, 0.048995, 0.90381], "max_prob": 0.90381, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.106667, 0.02, 0.483333, 0.006667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.311569, 0.555944, 0.054995, 0.040896, 0.036596], "max_prob": 0.555944, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.013333, 0.01, 0.01, 0.953333], "pred_argmax": 4, "pred_distribution": [0.0438, 0.0082, 0.0024, 0.0027, 0.9429], "max_prob": 0.9429, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.566667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0518, 0.2394, 0.6405, 0.0683], "max_prob": 0.6405, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 0, "pred_distribution": [0.5872, 0.4128], "max_prob": 0.5872, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.566667, 0.266667], "pred_argmax": 3, "pred_distribution": [0.0608, 0.2873, 0.325, 0.3269], "max_prob": 0.3269, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.06, 0.006667, 0.533333, 0.35, 0.05], "pred_argmax": 3, "pred_distribution": [0.0023, 0.0002, 0.0, 0.9975, 0.0], "max_prob": 0.9975, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.0, 0.866667, 0.0], "pred_argmax": 3, "pred_distribution": [0.0, 0.0, 0.0, 1.0, 0.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 2, "pred_distribution": [0.0701, 0.1541, 0.5659, 0.2099], "max_prob": 0.5659, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3406, 0.6594], "max_prob": 0.6594, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.4, 0.533333], "pred_argmax": 3, "pred_distribution": [0.2024, 0.1483, 0.112, 0.5373], "max_prob": 0.5373, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.023333, 0.426667, 0.0, 0.433333], "pred_argmax": 0, "pred_distribution": [0.4981, 0.3407, 0.0244, 0.1199, 0.0169], "max_prob": 0.4981, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.8, 0.143333, 0.005, 0.008333, 0.043333], "pred_argmax": 1, "pred_distribution": [0.0, 0.9998, 0.0, 0.0, 0.0002], "max_prob": 0.9998, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.45, 0.4, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0202, 0.0761, 0.8947, 0.009], "max_prob": 0.8947, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 0, "pred_distribution": [0.8718, 0.1282], "max_prob": 0.8718, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.743333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.023802, 0.543254, 0.366337, 0.066607], "max_prob": 0.543254, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.55, 0.026667, 0.366667], "pred_argmax": 3, "pred_distribution": [0.0413, 0.011, 0.0015, 0.9438, 0.0024], "max_prob": 0.9438, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.003333, 0.013333, 0.433333], "pred_argmax": 1, "pred_distribution": [0.0, 1.0, 0.0, 0.0, 0.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.093333, 0.516667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0269, 0.1136, 0.8194, 0.0401], "max_prob": 0.8194, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.1626, 0.8374], "max_prob": 0.8374, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 3, "pred_distribution": [0.0453, 0.1791, 0.3844, 0.3912], "max_prob": 0.3912, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.033333, 0.616667, 0.0, 0.266667], "pred_argmax": 0, "pred_distribution": [0.613, 0.3178, 0.0546, 0.0085, 0.0061], "max_prob": 0.613, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.0, 0.01, 0.0, 0.98], "pred_argmax": 4, "pred_distribution": [0.0262, 0.0006, 0.0006, 0.0006, 0.972], "max_prob": 0.972, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.633333, 0.2], "pred_argmax": 2, "pred_distribution": [0.0566, 0.3279, 0.59, 0.0255], "max_prob": 0.59, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.2585, 0.7415], "max_prob": 0.7415, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.3, 0.466667, 0.216667], "pred_argmax": 1, "pred_distribution": [0.187081, 0.658634, 0.089791, 0.064494], "max_prob": 0.658634, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.0, 0.4, 0.0, 0.483333], "pred_argmax": 1, "pred_distribution": [0.092909, 0.566457, 0.026003, 0.30443, 0.010201], "max_prob": 0.566457, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333, 0.0, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.002, 0.9978, 0.0, 0.0001, 0.0001], "max_prob": 0.9978, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.55, 0.116667], "pred_argmax": 1, "pred_distribution": [0.122088, 0.548745, 0.193181, 0.135986], "max_prob": 0.548745, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.1397, 0.8603], "max_prob": 0.8603, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.1033, 0.2885, 0.23, 0.3782], "max_prob": 0.3782, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.233333, 0.016667, 0.383333, 0.016667, 0.35], "pred_argmax": 0, "pred_distribution": [0.8007, 0.166, 0.0081, 0.0217, 0.0035], "max_prob": 0.8007, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.963, 0.0, 0.006667, 0.007], "pred_argmax": 1, "pred_distribution": [0.0, 0.9999, 0.0, 0.0, 0.0001], "max_prob": 0.9999, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.616667, 0.1], "pred_argmax": 1, "pred_distribution": [0.0315, 0.543, 0.3839, 0.0416], "max_prob": 0.543, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 0, "pred_distribution": [0.8982, 0.1018], "max_prob": 0.8982, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0798, 0.6846, 0.1471, 0.0885], "max_prob": 0.6846, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.383333, 0.016667, 0.3, 0.0, 0.3], "pred_argmax": 1, "pred_distribution": [0.175182, 0.687431, 0.037196, 0.044196, 0.055994], "max_prob": 0.687431, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.88, 0.106667, 0.003333, 0.003333, 0.006667], "pred_argmax": 4, "pred_distribution": [0.4395, 0.0355, 0.0062, 0.0446, 0.4742], "max_prob": 0.4742, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.3, 0.366667, 0.1], "pred_argmax": 2, "pred_distribution": [0.044696, 0.232977, 0.685731, 0.036596], "max_prob": 0.685731, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.2276, 0.7724], "max_prob": 0.7724, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.233333, 0.4, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0748, 0.3155, 0.1767, 0.433], "max_prob": 0.433, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.75, 0.006667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0692, 0.872, 0.009, 0.0337, 0.0161], "max_prob": 0.872, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.55, 0.075, 0.003333, 0.005, 0.366667], "pred_argmax": 0, "pred_distribution": [0.728327, 0.169883, 0.0015, 0.0024, 0.09789], "max_prob": 0.728327, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.3, 0.066667], "pred_argmax": 2, "pred_distribution": [0.1111, 0.1909, 0.5917, 0.1063], "max_prob": 0.5917, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.3036, 0.6964], "max_prob": 0.6964, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.233333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.1279, 0.5507, 0.1698, 0.1516], "max_prob": 0.5507, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.016667, 0.783333, 0.0, 0.166667], "pred_argmax": 1, "pred_distribution": [0.1141, 0.8319, 0.0178, 0.0184, 0.0178], "max_prob": 0.8319, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.005, 0.005, 0.004167, 0.004167, 0.981667], "pred_argmax": 4, "pred_distribution": [0.0163, 0.0015, 0.0012, 0.0007, 0.9803], "max_prob": 0.9803, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.583333, 0.23, 0.053333], "pred_argmax": 1, "pred_distribution": [0.042, 0.4859, 0.388, 0.0841], "max_prob": 0.4859, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.1559, 0.8441], "max_prob": 0.8441, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.333333, 0.566667], "pred_argmax": 3, "pred_distribution": [0.1608, 0.2525, 0.0923, 0.4944], "max_prob": 0.4944, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.01, 0.053333, 0.003333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.2725, 0.6598, 0.0171, 0.0049, 0.0457], "max_prob": 0.6598, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.008333, 0.97, 0.003333, 0.005], "pred_argmax": 2, "pred_distribution": [0.083, 0.0045, 0.8899, 0.0095, 0.0131], "max_prob": 0.8899, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.35, 0.056667, 0.0], "pred_argmax": 1, "pred_distribution": [0.162, 0.3832, 0.2933, 0.1615], "max_prob": 0.3832, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 1, "pred_distribution": [0.2771, 0.7229], "max_prob": 0.7229, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.693333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.4337, 0.2804, 0.1666, 0.1193], "max_prob": 0.4337, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.03, 0.043333, 0.853333, 0.01, 0.063333], "pred_argmax": 0, "pred_distribution": [0.512851, 0.480848, 0.0028, 0.0019, 0.0016], "max_prob": 0.512851, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.016667, 0.013333, 0.013333, 0.943333], "pred_argmax": 4, "pred_distribution": [0.0319, 0.0097, 0.0033, 0.0045, 0.9506], "max_prob": 0.9506, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.04, 0.153333, 0.8], "pred_argmax": 2, "pred_distribution": [0.0252, 0.1328, 0.4448, 0.3972], "max_prob": 0.4448, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.113333, 0.886667], "pred_argmax": 1, "pred_distribution": [0.2387, 0.7613], "max_prob": 0.7613, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.07, 0.22, 0.7], "pred_argmax": 3, "pred_distribution": [0.0062, 0.0221, 0.0223, 0.9494], "max_prob": 0.9494, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.08, 0.01, 0.466667, 0.383333, 0.06], "pred_argmax": 0, "pred_distribution": [0.442744, 0.283028, 0.218322, 0.053805, 0.0021], "max_prob": 0.442744, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.018333, 0.883333, 0.001667, 0.093333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0001, 0.998, 0.0001, 0.0001, 0.0017], "max_prob": 0.998, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.026667, 0.1, 0.87], "pred_argmax": 2, "pred_distribution": [0.0146, 0.0806, 0.8875, 0.0173], "max_prob": 0.8875, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.3477, 0.6523], "max_prob": 0.6523, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.036667, 0.15, 0.81], "pred_argmax": 1, "pred_distribution": [0.0523, 0.5086, 0.3091, 0.13], "max_prob": 0.5086, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.033333, 0.6, 0.05, 0.166667], "pred_argmax": 0, "pred_distribution": [0.789179, 0.161616, 0.009001, 0.034703, 0.005501], "max_prob": 0.789179, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.933333, 0.003333, 0.026667, 0.01], "pred_argmax": 1, "pred_distribution": [0.0001, 0.9984, 0.0, 0.0, 0.0015], "max_prob": 0.9984, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.133333, 0.616667, 0.233333], "pred_argmax": 1, "pred_distribution": [0.050305, 0.593359, 0.319532, 0.036804], "max_prob": 0.593359, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 0, "pred_distribution": [0.8117, 0.1883], "max_prob": 0.8117, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.55, 0.15], "pred_argmax": 1, "pred_distribution": [0.2633, 0.474, 0.1557, 0.107], "max_prob": 0.474, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.11, 0.053333, 0.7, 0.02, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0045, 0.9935, 0.0004, 0.0014, 0.0002], "max_prob": 0.9935, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.021667, 0.025, 0.013333, 0.013333, 0.926667], "pred_argmax": 4, "pred_distribution": [0.0127, 0.0206, 0.001, 0.0086, 0.9571], "max_prob": 0.9571, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.076667, 0.223333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.122712, 0.487249, 0.263426, 0.126613], "max_prob": 0.487249, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.18, 0.82], "pred_argmax": 0, "pred_distribution": [0.6664, 0.3336], "max_prob": 0.6664, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.08, 0.676667, 0.21], "pred_argmax": 3, "pred_distribution": [0.202, 0.187, 0.2805, 0.3305], "max_prob": 0.3305, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.2, 0.033333, 0.25, 0.0, 0.516667], "pred_argmax": 0, "pred_distribution": [0.570343, 0.293671, 0.105489, 0.015498, 0.014999], "max_prob": 0.570343, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.006667, 0.013333, 0.01, 0.956667], "pred_argmax": 4, "pred_distribution": [0.0026, 0.0006, 0.0004, 0.0004, 0.996], "max_prob": 0.996, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.55, 0.116667], "pred_argmax": 1, "pred_distribution": [0.028597, 0.542146, 0.410659, 0.018598], "max_prob": 0.542146, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.087, 0.913], "max_prob": 0.913, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 1, "pred_distribution": [0.0536, 0.4329, 0.2683, 0.2452], "max_prob": 0.4329, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.383333, 0.016667, 0.133333, 0.0, 0.466667], "pred_argmax": 1, "pred_distribution": [0.12, 0.8419, 0.0129, 0.0187, 0.0065], "max_prob": 0.8419, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.886667, 0.006667, 0.006667, 0.003333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.9787, 0.0011, 0.0001, 0.0002, 0.0199], "max_prob": 0.9787, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.583333, 0.333333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0365, 0.2363, 0.5669, 0.1603], "max_prob": 0.5669, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.0875, 0.9125], "max_prob": 0.9125, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.266667, 0.65], "pred_argmax": 1, "pred_distribution": [0.0774, 0.4301, 0.2681, 0.2244], "max_prob": 0.4301, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.216667, 0.0, 0.016667, 0.5, 0.266667], "pred_argmax": 3, "pred_distribution": [0.0856, 0.0092, 0.0027, 0.899, 0.0035], "max_prob": 0.899, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.816667, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.0, 1.0, 0.0, 0.0, 0.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.533333, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1073, 0.4838, 0.3176, 0.0913], "max_prob": 0.4838, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.4559, 0.5441], "max_prob": 0.5441, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.383333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.067907, 0.478648, 0.342334, 0.111111], "max_prob": 0.478648, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.516667, 0.0, 0.106667], "pred_argmax": 1, "pred_distribution": [0.058, 0.8992, 0.0219, 0.0186, 0.0023], "max_prob": 0.8992, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.973333, 0.006667, 0.003333, 0.01], "pred_argmax": 1, "pred_distribution": [0.0011, 0.9182, 0.0003, 0.0003, 0.0801], "max_prob": 0.9182, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.55, 0.166667], "pred_argmax": 1, "pred_distribution": [0.1002, 0.4896, 0.2881, 0.1221], "max_prob": 0.4896, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.151, 0.849], "max_prob": 0.849, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 1, "pred_distribution": [0.167, 0.4006, 0.201, 0.2314], "max_prob": 0.4006, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.533333, 0.0, 0.09], "pred_argmax": 1, "pred_distribution": [0.039396, 0.942706, 0.0018, 0.005899, 0.010199], "max_prob": 0.942706, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.78, 0.2, 0.006667, 0.006667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1952, 0.5189, 0.0012, 0.0023, 0.2824], "max_prob": 0.5189, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.193333, 0.583333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.072093, 0.425257, 0.423658, 0.078992], "max_prob": 0.425257, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.36, 0.64], "max_prob": 0.64, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.383333, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0474, 0.4432, 0.2044, 0.305], "max_prob": 0.4432, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.333333, 0.416667, 0.15], "pred_argmax": 0, "pred_distribution": [0.4411, 0.1355, 0.0246, 0.272, 0.1268], "max_prob": 0.4411, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.88, 0.0, 0.116667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0021, 0.975598, 0.0004, 0.0004, 0.021502], "max_prob": 0.975598, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.616667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0272, 0.2645, 0.6723, 0.036], "max_prob": 0.6723, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.6585, 0.3415], "max_prob": 0.6585, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.6, 0.133333], "pred_argmax": 1, "pred_distribution": [0.1148, 0.4803, 0.1979, 0.207], "max_prob": 0.4803, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.16, 0.016667, 0.633333, 0.016667, 0.173333], "pred_argmax": 1, "pred_distribution": [0.332367, 0.639236, 0.010499, 0.013399, 0.0045], "max_prob": 0.639236, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.493333, 0.34, 0.006667, 0.013333, 0.146667], "pred_argmax": 1, "pred_distribution": [0.0, 1.0, 0.0, 0.0, 0.0], "max_prob": 1.0, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.6, 0.266667], "pred_argmax": 1, "pred_distribution": [0.0308, 0.6194, 0.3148, 0.035], "max_prob": 0.6194, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.26, 0.74], "pred_argmax": 0, "pred_distribution": [0.7984, 0.2016], "max_prob": 0.7984, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 1, "pred_distribution": [0.147185, 0.474053, 0.184182, 0.194581], "max_prob": 0.474053, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.09, 0.02, 0.743333], "pred_argmax": 0, "pred_distribution": [0.459346, 0.428143, 0.026703, 0.068307, 0.017502], "max_prob": 0.459346, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.019869, 0.009935, 0.933856, 0.026471, 0.009869], "pred_argmax": 0, "pred_distribution": [0.767523, 0.0016, 0.159084, 0.012099, 0.059694], "max_prob": 0.767523, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.683333, 0.176667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1345, 0.4003, 0.377, 0.0882], "max_prob": 0.4003, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 1, "pred_distribution": [0.2911, 0.7089], "max_prob": 0.7089, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.03, 0.67, 0.26, 0.04], "pred_argmax": 1, "pred_distribution": [0.1521, 0.4603, 0.2136, 0.174], "max_prob": 0.4603, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.643333, 0.03, 0.133333, 0.0, 0.193333], "pred_argmax": 0, "pred_distribution": [0.5896, 0.1108, 0.0076, 0.2192, 0.0728], "max_prob": 0.5896, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.706667, 0.273333, 0.006667, 0.006667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.0049, 0.985301, 0.0009, 0.0009, 0.007999], "max_prob": 0.985301, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.083333, 0.876667], "pred_argmax": 3, "pred_distribution": [0.092309, 0.223022, 0.141214, 0.543454], "max_prob": 0.543454, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.746667, 0.253333], "pred_argmax": 1, "pred_distribution": [0.2894, 0.7106], "max_prob": 0.7106, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 3, "pred_distribution": [0.0428, 0.1048, 0.1895, 0.6629], "max_prob": 0.6629, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.15, 0.0, 0.1, 0.033333, 0.716667], "pred_argmax": 0, "pred_distribution": [0.5423, 0.1638, 0.0281, 0.2238, 0.042], "max_prob": 0.5423, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.833333, 0.1, 0.05], "pred_argmax": 2, "pred_distribution": [0.106211, 0.018402, 0.769677, 0.026703, 0.079008], "max_prob": 0.769677, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.15, 0.0], "pred_argmax": 2, "pred_distribution": [0.0252, 0.103, 0.7931, 0.0787], "max_prob": 0.7931, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.0519, 0.9481], "max_prob": 0.9481, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.55, 0.3, 0.1], "pred_argmax": 2, "pred_distribution": [0.0366, 0.2629, 0.6154, 0.0851], "max_prob": 0.6154, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.016667, 0.266667, 0.0, 0.383333], "pred_argmax": 1, "pred_distribution": [0.366137, 0.572057, 0.025303, 0.029303, 0.007201], "max_prob": 0.572057, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.003333, 0.013333, 0.003333, 0.97], "pred_argmax": 0, "pred_distribution": [0.5497, 0.0012, 0.0011, 0.0011, 0.4469], "max_prob": 0.5497, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.433333, 0.433333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1352, 0.6332, 0.2004, 0.0312], "max_prob": 0.6332, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.3919, 0.6081], "max_prob": 0.6081, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.466667, 0.416667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.103, 0.6851, 0.1352, 0.0767], "max_prob": 0.6851, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.133333, 0.016667, 0.216667, 0.35, 0.283333], "pred_argmax": 3, "pred_distribution": [0.180082, 0.09749, 0.009699, 0.70363, 0.009099], "max_prob": 0.70363, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.03, 0.0, 0.97, 0.0], "pred_argmax": 1, "pred_distribution": [0.0, 1.0, 0.0, 0.0, 0.0], "max_prob": 1.0, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.6, 0.133333], "pred_argmax": 2, "pred_distribution": [0.061806, 0.273127, 0.426443, 0.238624], "max_prob": 0.426443, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.2039, 0.7961], "max_prob": 0.7961, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.7, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0768, 0.3012, 0.3331, 0.2889], "max_prob": 0.3331, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.01, 0.12, 0.036667, 0.366667], "pred_argmax": 0, "pred_distribution": [0.69573, 0.031697, 0.003, 0.266773, 0.0028], "max_prob": 0.69573, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.013333, 0.866667, 0.086667, 0.01], "pred_argmax": 1, "pred_distribution": [0.222022, 0.620662, 0.084408, 0.023502, 0.049405], "max_prob": 0.620662, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.266667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0587, 0.3235, 0.3997, 0.2181], "max_prob": 0.3997, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 0, "pred_distribution": [0.845, 0.155], "max_prob": 0.845, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.0296, 0.1939, 0.404, 0.3725], "max_prob": 0.404, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.116667, 0.006667, 0.616667, 0.043333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.179282, 0.742926, 0.018298, 0.045695, 0.013799], "max_prob": 0.742926, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.01, 0.733333, 0.073333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0143, 0.3017, 0.6473, 0.0033, 0.0334], "max_prob": 0.6473, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.5, 0.4], "pred_argmax": 2, "pred_distribution": [0.1792, 0.331, 0.4302, 0.0596], "max_prob": 0.4302, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4011, 0.5989], "max_prob": 0.5989, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.055694, 0.257374, 0.207979, 0.478952], "max_prob": 0.478952, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.066667, 0.026667, 0.406667, 0.04, 0.46], "pred_argmax": 0, "pred_distribution": [0.986199, 0.0048, 0.001, 0.007301, 0.0007], "max_prob": 0.986199, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.846667, 0.01, 0.11, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0, 0.9979, 0.0, 0.0, 0.0021], "max_prob": 0.9979, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.35, 0.533333, 0.05], "pred_argmax": 2, "pred_distribution": [0.033397, 0.425757, 0.479152, 0.061694], "max_prob": 0.479152, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.0433, 0.9567], "max_prob": 0.9567, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.45, 0.383333], "pred_argmax": 1, "pred_distribution": [0.033, 0.7546, 0.0994, 0.113], "max_prob": 0.7546, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.033333, 0.066667, 0.0, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0428, 0.9567, 0.0002, 0.0002, 0.0001], "max_prob": 0.9567, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.006667, 0.003333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.9826, 0.0026, 0.0002, 0.0089, 0.0057], "max_prob": 0.9826, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0254, 0.0902, 0.1073, 0.7771], "max_prob": 0.7771, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.856667, 0.143333], "pred_argmax": 1, "pred_distribution": [0.0462, 0.9538], "max_prob": 0.9538, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.466667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.0362, 0.3602, 0.3315, 0.2721], "max_prob": 0.3602, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.1, 0.566667, 0.133333, 0.1], "pred_argmax": 0, "pred_distribution": [0.9162, 0.0702, 0.0083, 0.0037, 0.0016], "max_prob": 0.9162, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 1.0, 0.0, 0.0], "pred_argmax": 2, "pred_distribution": [0.0037, 0.003, 0.9829, 0.0002, 0.0102], "max_prob": 0.9829, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.666667, 0.1], "pred_argmax": 2, "pred_distribution": [0.035, 0.167, 0.7627, 0.0353], "max_prob": 0.7627, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 0, "pred_distribution": [0.7989, 0.2011], "max_prob": 0.7989, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.416667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.107811, 0.587059, 0.094809, 0.210321], "max_prob": 0.587059, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.183333, 0.016667, 0.133333, 0.0, 0.666667], "pred_argmax": 1, "pred_distribution": [0.0699, 0.9176, 0.0028, 0.0068, 0.0029], "max_prob": 0.9176, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.91633, 0.003333, 0.003333, 0.003333, 0.07367], "pred_argmax": 0, "pred_distribution": [0.9387, 0.0001, 0.0001, 0.0002, 0.0609], "max_prob": 0.9387, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.5, 0.166667, 0.0], "pred_argmax": 2, "pred_distribution": [0.073307, 0.350935, 0.387039, 0.188719], "max_prob": 0.387039, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.086, 0.914], "max_prob": 0.914, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.288171, 0.393161, 0.166483, 0.152185], "max_prob": 0.393161, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.02, 0.04, 0.013333, 0.71], "pred_argmax": 1, "pred_distribution": [0.1721, 0.6855, 0.0898, 0.0277, 0.0249], "max_prob": 0.6855, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.005, 0.008333, 0.003333, 0.98], "pred_argmax": 4, "pred_distribution": [0.0516, 0.0035, 0.0013, 0.002, 0.9416], "max_prob": 0.9416, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 2, "pred_distribution": [0.1163, 0.2156, 0.6556, 0.0125], "max_prob": 0.6556, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.4656, 0.5344], "max_prob": 0.5344, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.0927, 0.7073, 0.0998, 0.1002], "max_prob": 0.7073, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.476667, 0.0, 0.476667, 0.0, 0.046667], "pred_argmax": 1, "pred_distribution": [0.0213, 0.9761, 0.0011, 0.0009, 0.0006], "max_prob": 0.9761, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.943333, 0.001667, 0.001667, 0.05], "pred_argmax": 4, "pred_distribution": [0.0021, 0.0019, 0.0002, 0.0001, 0.9957], "max_prob": 0.9957, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.566667, 0.3], "pred_argmax": 1, "pred_distribution": [0.2188, 0.3682, 0.3055, 0.1075], "max_prob": 0.3682, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 0, "pred_distribution": [0.5169, 0.4831], "max_prob": 0.5169, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.066667, 0.9], "pred_argmax": 1, "pred_distribution": [0.2158, 0.5512, 0.109, 0.124], "max_prob": 0.5512, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.0, 0.716667, 0.0, 0.16], "pred_argmax": 0, "pred_distribution": [0.3693, 0.1897, 0.0486, 0.3476, 0.0448], "max_prob": 0.3693, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.04, 0.033333, 0.0, 0.01, 0.916667], "pred_argmax": 1, "pred_distribution": [0.1629, 0.8032, 0.0009, 0.0043, 0.0287], "max_prob": 0.8032, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.25, 0.65], "pred_argmax": 2, "pred_distribution": [0.188, 0.259, 0.4967, 0.0563], "max_prob": 0.4967, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.0673, 0.9327], "max_prob": 0.9327, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.31, 0.566667], "pred_argmax": 1, "pred_distribution": [0.2049, 0.3844, 0.2144, 0.1963], "max_prob": 0.3844, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.683333, 0.116667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.5134, 0.0166, 0.0145, 0.005, 0.4505], "max_prob": 0.5134, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.81, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.253875, 0.622838, 0.0009, 0.0023, 0.120088], "max_prob": 0.622838, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.4, 0.483333], "pred_argmax": 2, "pred_distribution": [0.035696, 0.220778, 0.70363, 0.039896], "max_prob": 0.70363, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.0086, 0.9914], "max_prob": 0.9914, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.416667, 0.5], "pred_argmax": 1, "pred_distribution": [0.161516, 0.369037, 0.164716, 0.30473], "max_prob": 0.369037, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.016667, 0.233333, 0.266667, 0.366667], "pred_argmax": 0, "pred_distribution": [0.8632, 0.0428, 0.0437, 0.0496, 0.0007], "max_prob": 0.8632, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.766667, 0.0, 0.0, 0.016667], "pred_argmax": 1, "pred_distribution": [0.006099, 0.964804, 0.0002, 0.0002, 0.028697], "max_prob": 0.964804, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.6, 0.25], "pred_argmax": 1, "pred_distribution": [0.0753, 0.5284, 0.3466, 0.0497], "max_prob": 0.5284, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.2164, 0.7836], "max_prob": 0.7836, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.6, 0.2], "pred_argmax": 1, "pred_distribution": [0.1227, 0.5776, 0.1665, 0.1332], "max_prob": 0.5776, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.0, 0.566667, 0.0, 0.35], "pred_argmax": 1, "pred_distribution": [0.0705, 0.8875, 0.0176, 0.0213, 0.0031], "max_prob": 0.8875, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.083333, 0.016667, 0.9], "pred_argmax": 4, "pred_distribution": [0.0034, 0.0047, 0.0029, 0.0011, 0.987901], "max_prob": 0.987901, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.366667, 0.433333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.116488, 0.269773, 0.143286, 0.470453], "max_prob": 0.470453, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.1712, 0.8288], "max_prob": 0.8288, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.633333, 0.3], "pred_argmax": 3, "pred_distribution": [0.1917, 0.1943, 0.2301, 0.3839], "max_prob": 0.3839, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.013333, 0.016667, 0.003333, 0.07], "pred_argmax": 0, "pred_distribution": [0.933493, 0.028203, 0.005201, 0.018802, 0.014301], "max_prob": 0.933493, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.005, 0.973333, 0.01, 0.006667, 0.005], "pred_argmax": 1, "pred_distribution": [0.0, 1.0, 0.0, 0.0, 0.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.896667, 0.09, 0.013333, 0.0], "pred_argmax": 1, "pred_distribution": [0.0724, 0.3683, 0.3647, 0.1946], "max_prob": 0.3683, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.92, 0.08], "pred_argmax": 1, "pred_distribution": [0.2366, 0.7634], "max_prob": 0.7634, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.116667, 0.85], "pred_argmax": 3, "pred_distribution": [0.081, 0.1886, 0.1908, 0.5396], "max_prob": 0.5396, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.0, 0.6, 0.3, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2049, 0.7087, 0.0418, 0.0273, 0.0173], "max_prob": 0.7087, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.916667, 0.0, 0.083333, 0.0], "pred_argmax": 4, "pred_distribution": [0.082308, 0.428343, 0.011101, 0.018802, 0.459446], "max_prob": 0.459446, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.266667, 0.1], "pred_argmax": 1, "pred_distribution": [0.160416, 0.462846, 0.19832, 0.178418], "max_prob": 0.462846, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.4468, 0.5532], "max_prob": 0.5532, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0645, 0.1497, 0.5106, 0.2752], "max_prob": 0.5106, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.016667, 0.133333, 0.0, 0.633333], "pred_argmax": 1, "pred_distribution": [0.124, 0.8081, 0.0123, 0.0434, 0.0122], "max_prob": 0.8081, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.333333, 0.583333, 0.0, 0.0, 0.083333], "pred_argmax": 0, "pred_distribution": [0.962308, 0.005199, 0.0005, 0.0008, 0.031194], "max_prob": 0.962308, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.4, 0.383333, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0679, 0.1958, 0.5816, 0.1547], "max_prob": 0.5816, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.0247, 0.9753], "max_prob": 0.9753, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.166667, 0.266667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0799, 0.1614, 0.2194, 0.5393], "max_prob": 0.5393, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.016667, 0.766667, 0.0, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7372, 0.1557, 0.0572, 0.0249, 0.025], "max_prob": 0.7372, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0, 0.0, 1.0, 0.0, 0.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.666667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.1471, 0.5499, 0.2755, 0.0275], "max_prob": 0.5499, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.1261, 0.8739], "max_prob": 0.8739, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.152215, 0.365937, 0.323532, 0.158316], "max_prob": 0.365937, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.0, 0.266667, 0.0, 0.5], "pred_argmax": 1, "pred_distribution": [0.278, 0.6094, 0.0506, 0.0451, 0.0169], "max_prob": 0.6094, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.883333, 0.0, 0.0, 0.116667], "pred_argmax": 4, "pred_distribution": [0.077792, 0.272773, 0.0028, 0.009599, 0.637036], "max_prob": 0.637036, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.583333, 0.233333], "pred_argmax": 3, "pred_distribution": [0.041904, 0.222322, 0.317932, 0.417842], "max_prob": 0.417842, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.2856, 0.7144], "max_prob": 0.7144, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 1, "pred_distribution": [0.0784, 0.4122, 0.172, 0.3374], "max_prob": 0.4122, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.716667, 0.01, 0.216667], "pred_argmax": 1, "pred_distribution": [0.014999, 0.968703, 0.0025, 0.013199, 0.0006], "max_prob": 0.968703, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.0, 0.0, 0.0, 0.266667], "pred_argmax": 4, "pred_distribution": [0.238576, 0.0025, 0.0004, 0.0003, 0.758224], "max_prob": 0.758224, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.533333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0132, 0.1191, 0.85, 0.0177], "max_prob": 0.85, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 0, "pred_distribution": [0.5196, 0.4804], "max_prob": 0.5196, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.366667, 0.516667], "pred_argmax": 3, "pred_distribution": [0.1109, 0.2979, 0.0845, 0.5067], "max_prob": 0.5067, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.025, 0.8, 0.008333, 0.066667], "pred_argmax": 3, "pred_distribution": [0.1968, 0.0543, 0.0019, 0.7453, 0.0017], "max_prob": 0.7453, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.008333, 0.008333, 0.75, 0.033333, 0.2], "pred_argmax": 1, "pred_distribution": [0.1221, 0.3051, 0.0876, 0.2574, 0.2278], "max_prob": 0.3051, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 1, "pred_distribution": [0.1022, 0.5598, 0.2782, 0.0598], "max_prob": 0.5598, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 0, "pred_distribution": [0.6904, 0.3096], "max_prob": 0.6904, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.183333, 0.783333], "pred_argmax": 3, "pred_distribution": [0.0759, 0.2913, 0.1506, 0.4822], "max_prob": 0.4822, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.016667, 0.5, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0009, 0.9981, 0.0004, 0.0004, 0.0002], "max_prob": 0.9981, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.383333, 0.58, 0.003333, 0.023333, 0.01], "pred_argmax": 1, "pred_distribution": [0.122512, 0.731573, 0.001, 0.0022, 0.142714], "max_prob": 0.731573, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 1, "pred_distribution": [0.178, 0.5239, 0.2086, 0.0895], "max_prob": 0.5239, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.0708, 0.9292], "max_prob": 0.9292, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 1, "pred_distribution": [0.4119, 0.4537, 0.0878, 0.0466], "max_prob": 0.4537, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.266667, 0.02, 0.566667], "pred_argmax": 0, "pred_distribution": [0.473247, 0.177718, 0.049505, 0.276828, 0.022702], "max_prob": 0.473247, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.02, 0.953333, 0.001667, 0.005, 0.02], "pred_argmax": 0, "pred_distribution": [0.988401, 0.007399, 0.0001, 0.0003, 0.0038], "max_prob": 0.988401, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.583333, 0.183333], "pred_argmax": 1, "pred_distribution": [0.0453, 0.442, 0.4157, 0.097], "max_prob": 0.442, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.0165, 0.9835], "max_prob": 0.9835, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.133333, 0.366667, 0.483333], "pred_argmax": 3, "pred_distribution": [0.1257, 0.3377, 0.1022, 0.4344], "max_prob": 0.4344, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.0, 0.9, 0.0, 0.06], "pred_argmax": 1, "pred_distribution": [0.1772, 0.6325, 0.0265, 0.1402, 0.0236], "max_prob": 0.6325, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.833333, 0.016667, 0.016667, 0.0, 0.133333], "pred_argmax": 0, "pred_distribution": [0.869913, 0.040096, 0.008699, 0.0019, 0.079392], "max_prob": 0.869913, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 1, "pred_distribution": [0.0817, 0.6486, 0.1971, 0.0726], "max_prob": 0.6486, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.4656, 0.5344], "max_prob": 0.5344, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 3, "pred_distribution": [0.0633, 0.1188, 0.1635, 0.6544], "max_prob": 0.6544, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.15, 0.0, 0.133333, 0.65, 0.066667], "pred_argmax": 0, "pred_distribution": [0.5355, 0.0312, 0.0338, 0.3849, 0.0146], "max_prob": 0.5355, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.533333, 0.0, 0.466667, 0.0], "pred_argmax": 1, "pred_distribution": [0.0, 1.0, 0.0, 0.0, 0.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.1068, 0.6408, 0.1968, 0.0556], "max_prob": 0.6408, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.2988, 0.7012], "max_prob": 0.7012, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.816667, 0.05], "pred_argmax": 2, "pred_distribution": [0.081608, 0.225423, 0.612761, 0.080208], "max_prob": 0.612761, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.573333, 0.043333, 0.043333, 0.016667, 0.323333], "pred_argmax": 0, "pred_distribution": [0.9525, 0.0355, 0.0048, 0.0032, 0.004], "max_prob": 0.9525, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.93, 0.023333, 0.003333, 0.036667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.972497, 0.006301, 0.0002, 0.011301, 0.009701], "max_prob": 0.972497, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.316667, 0.66], "pred_argmax": 1, "pred_distribution": [0.225477, 0.448155, 0.159284, 0.167083], "max_prob": 0.448155, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.59, 0.41], "pred_argmax": 1, "pred_distribution": [0.1215, 0.8785], "max_prob": 0.8785, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.073333, 0.39, 0.516667], "pred_argmax": 1, "pred_distribution": [0.1714, 0.4718, 0.2067, 0.1501], "max_prob": 0.4718, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.003333, 0.213333, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.3117, 0.6177, 0.0326, 0.0289, 0.0091], "max_prob": 0.6177, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.001667, 0.996667, 0.0, 0.0, 0.001667], "pred_argmax": 1, "pred_distribution": [0.0066, 0.9702, 0.0146, 0.0021, 0.0065], "max_prob": 0.9702, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.116667, 0.866667], "pred_argmax": 1, "pred_distribution": [0.10229, 0.531947, 0.164984, 0.20078], "max_prob": 0.531947, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 1, "pred_distribution": [0.1984, 0.8016], "max_prob": 0.8016, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.116667, 0.883333], "pred_argmax": 2, "pred_distribution": [0.1722, 0.295, 0.4034, 0.1294], "max_prob": 0.4034, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.006667, 0.65, 0.003333, 0.3], "pred_argmax": 1, "pred_distribution": [0.038804, 0.946195, 0.009001, 0.0046, 0.0014], "max_prob": 0.946195, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.001667, 0.001667, 0.001667, 0.001667, 0.993333], "pred_argmax": 4, "pred_distribution": [0.0002, 0.0002, 0.0004, 0.0002, 0.999], "max_prob": 0.999, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 2, "pred_distribution": [0.0409, 0.2142, 0.4151, 0.3298], "max_prob": 0.4151, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.4255, 0.5745], "max_prob": 0.5745, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.75, 0.2], "pred_argmax": 2, "pred_distribution": [0.368063, 0.081192, 0.383162, 0.167583], "max_prob": 0.383162, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.34, 0.2, 0.283333], "pred_argmax": 3, "pred_distribution": [0.0813, 0.4052, 0.0117, 0.4981, 0.0037], "max_prob": 0.4981, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.033333, 0.566667, 0.366667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0141, 0.103, 0.8194, 0.0155, 0.048], "max_prob": 0.8194, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.466667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0861, 0.1016, 0.5464, 0.2659], "max_prob": 0.5464, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.2656, 0.7344], "max_prob": 0.7344, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.35, 0.566667], "pred_argmax": 3, "pred_distribution": [0.2099, 0.1992, 0.1778, 0.4131], "max_prob": 0.4131, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.016667, 0.333333, 0.0, 0.416667], "pred_argmax": 1, "pred_distribution": [0.006899, 0.964404, 0.015998, 0.010799, 0.0019], "max_prob": 0.964404, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.98, 0.001667, 0.001667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.0027, 0.973, 0.0003, 0.0013, 0.0227], "max_prob": 0.973, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.0949, 0.2714, 0.367, 0.2667], "max_prob": 0.367, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.0702, 0.9298], "max_prob": 0.9298, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.066667, 0.916667], "pred_argmax": 3, "pred_distribution": [0.1925, 0.1869, 0.1405, 0.4801], "max_prob": 0.4801, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.61, 0.01, 0.296667, 0.0, 0.083333], "pred_argmax": 3, "pred_distribution": [0.326567, 0.152785, 0.047495, 0.457354, 0.015798], "max_prob": 0.457354, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.956667, 0.006667, 0.003333, 0.01], "pred_argmax": 1, "pred_distribution": [0.0019, 0.9942, 0.0016, 0.0001, 0.0022], "max_prob": 0.9942, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.0077, 0.0372, 0.0135, 0.9416], "max_prob": 0.9416, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.3952, 0.6048], "max_prob": 0.6048, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.7, 0.166667], "pred_argmax": 2, "pred_distribution": [0.105, 0.0621, 0.5676, 0.2653], "max_prob": 0.5676, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.533333, 0.0, 0.1], "pred_argmax": 3, "pred_distribution": [0.0271, 0.0074, 0.0016, 0.9624, 0.0015], "max_prob": 0.9624, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.976667, 0.023333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0, 0.0, 1.0, 0.0, 0.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.7, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.148, 0.5265, 0.2987, 0.0268], "max_prob": 0.5265, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5278, 0.4722], "max_prob": 0.5278, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.616667, 0.366667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0807, 0.5279, 0.3088, 0.0826], "max_prob": 0.5279, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.02, 0.023333, 0.03, 0.326667], "pred_argmax": 1, "pred_distribution": [0.1125, 0.549, 0.14, 0.1851, 0.0134], "max_prob": 0.549, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.923333, 0.01, 0.026667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.0, 1.0, 0.0, 0.0, 0.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.156667, 0.51, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.015102, 0.563256, 0.380038, 0.041604], "max_prob": 0.563256, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.9855, 0.0145], "max_prob": 0.9855, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.653333, 0.186667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.0266, 0.5436, 0.1765, 0.2533], "max_prob": 0.5436, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.866667, 0.0, 0.066667], "pred_argmax": 1, "pred_distribution": [0.19, 0.7755, 0.0081, 0.0069, 0.0195], "max_prob": 0.7755, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.016667, 0.0, 0.0, 0.0, 0.983333], "pred_argmax": 4, "pred_distribution": [0.392939, 0.0011, 0.0004, 0.0005, 0.605061], "max_prob": 0.605061, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.633333, 0.3, 0.0], "pred_argmax": 1, "pred_distribution": [0.2797, 0.4483, 0.0877, 0.1843], "max_prob": 0.4483, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 0, "pred_distribution": [0.6371, 0.3629], "max_prob": 0.6371, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.666667, 0.25], "pred_argmax": 2, "pred_distribution": [0.0849, 0.1555, 0.4203, 0.3393], "max_prob": 0.4203, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.0, 0.6, 0.0, 0.3], "pred_argmax": 1, "pred_distribution": [0.1991, 0.6028, 0.154, 0.0309, 0.0132], "max_prob": 0.6028, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.033333, 0.0, 0.0, 0.533333], "pred_argmax": 1, "pred_distribution": [0.009599, 0.961104, 0.0009, 0.0011, 0.027297], "max_prob": 0.961104, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.133333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.069407, 0.715772, 0.190119, 0.024702], "max_prob": 0.715772, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.1734, 0.8266], "max_prob": 0.8266, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.466667, 0.466667], "pred_argmax": 1, "pred_distribution": [0.1142, 0.3738, 0.3229, 0.1891], "max_prob": 0.3738, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.316667, 0.05, 0.4, 0.016667, 0.216667], "pred_argmax": 1, "pred_distribution": [0.3734, 0.6064, 0.006, 0.0083, 0.0059], "max_prob": 0.6064, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.65, 0.006667, 0.01, 0.116667], "pred_argmax": 4, "pred_distribution": [0.0163, 0.29, 0.001, 0.001, 0.6917], "max_prob": 0.6917, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.516667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.09861, 0.423842, 0.445745, 0.031803], "max_prob": 0.445745, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.3442, 0.6558], "max_prob": 0.6558, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.366667, 0.5], "pred_argmax": 1, "pred_distribution": [0.140186, 0.477052, 0.136686, 0.246075], "max_prob": 0.477052, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.35, 0.02, 0.15, 0.03, 0.45], "pred_argmax": 3, "pred_distribution": [0.0606, 0.0522, 0.0113, 0.8715, 0.0044], "max_prob": 0.8715, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.026667, 0.023333, 0.906667, 0.03, 0.013333], "pred_argmax": 2, "pred_distribution": [0.0062, 0.0235, 0.9202, 0.0047, 0.0454], "max_prob": 0.9202, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.616667, 0.266667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0975, 0.6361, 0.2273, 0.0391], "max_prob": 0.6361, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.49, 0.51], "max_prob": 0.51, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.4, 0.516667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.033497, 0.449855, 0.363564, 0.153085], "max_prob": 0.449855, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.766667, 0.006667, 0.16, 0.0, 0.066667], "pred_argmax": 1, "pred_distribution": [0.4226, 0.433, 0.1203, 0.006, 0.0181], "max_prob": 0.433, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.01, 0.006667, 0.97, 0.003333, 0.01], "pred_argmax": 2, "pred_distribution": [0.0307, 0.0155, 0.866, 0.0047, 0.0831], "max_prob": 0.866, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.35, 0.55, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1297, 0.5178, 0.1947, 0.1578], "max_prob": 0.5178, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.7247, 0.2753], "max_prob": 0.7247, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.45, 0.51, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3565, 0.5242, 0.0845, 0.0348], "max_prob": 0.5242, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.626667, 0.09, 0.1], "pred_argmax": 0, "pred_distribution": [0.8933, 0.0272, 0.013, 0.0618, 0.0047], "max_prob": 0.8933, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.883333, 0.003333, 0.106667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0, 1.0, 0.0, 0.0, 0.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.633333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.0088, 0.7197, 0.2128, 0.0587], "max_prob": 0.7197, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.2418, 0.7582], "max_prob": 0.7582, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 1, "pred_distribution": [0.0993, 0.374, 0.2018, 0.3249], "max_prob": 0.374, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.003333, 0.08, 0.0, 0.583333], "pred_argmax": 1, "pred_distribution": [0.342966, 0.475252, 0.091791, 0.044896, 0.045095], "max_prob": 0.475252, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.003333, 0.003333, 0.003333, 0.986667], "pred_argmax": 4, "pred_distribution": [0.006199, 0.0003, 0.0003, 0.0003, 0.992901], "max_prob": 0.992901, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0316, 0.2558, 0.6688, 0.0438], "max_prob": 0.6688, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 1, "pred_distribution": [0.4849, 0.5151], "max_prob": 0.5151, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.070507, 0.522252, 0.283928, 0.123312], "max_prob": 0.522252, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.273333, 0.013333, 0.083333, 0.003333, 0.626667], "pred_argmax": 0, "pred_distribution": [0.784422, 0.143586, 0.007899, 0.031197, 0.032897], "max_prob": 0.784422, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.01, 0.006667, 0.01, 0.076667], "pred_argmax": 0, "pred_distribution": [0.982, 0.0035, 0.0, 0.0001, 0.0144], "max_prob": 0.982, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0402, 0.2023, 0.7131, 0.0444], "max_prob": 0.7131, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.2669, 0.7331], "max_prob": 0.7331, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.256667, 0.4, 0.316667], "pred_argmax": 1, "pred_distribution": [0.0792, 0.3915, 0.2226, 0.3067], "max_prob": 0.3915, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.466667, 0.0, 0.283333], "pred_argmax": 0, "pred_distribution": [0.6293, 0.1865, 0.1486, 0.019, 0.0166], "max_prob": 0.6293, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.976667, 0.003333, 0.003333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.0, 1.0, 0.0, 0.0, 0.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.056667, 0.343333, 0.6], "pred_argmax": 2, "pred_distribution": [0.033, 0.2196, 0.6539, 0.0935], "max_prob": 0.6539, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.0582, 0.9418], "max_prob": 0.9418, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.616667], "pred_argmax": 3, "pred_distribution": [0.2383, 0.2542, 0.1955, 0.312], "max_prob": 0.312, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.026667, 0.106667, 0.0, 0.4], "pred_argmax": 1, "pred_distribution": [0.088291, 0.890511, 0.005799, 0.012399, 0.003], "max_prob": 0.890511, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.008333, 0.008333, 0.015, 0.008333, 0.96], "pred_argmax": 4, "pred_distribution": [0.0246, 0.0432, 0.0012, 0.0032, 0.9278], "max_prob": 0.9278, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 1, "pred_distribution": [0.1657, 0.6075, 0.1602, 0.0666], "max_prob": 0.6075, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4274, 0.5726], "max_prob": 0.5726, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 0, "pred_distribution": [0.7236, 0.1752, 0.0443, 0.0569], "max_prob": 0.7236, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.02, 0.726667, 0.006667, 0.03], "pred_argmax": 1, "pred_distribution": [0.1408, 0.7746, 0.0071, 0.0392, 0.0383], "max_prob": 0.7746, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.96, 0.013333, 0.02], "pred_argmax": 2, "pred_distribution": [0.0006, 0.002, 0.990001, 0.004, 0.0034], "max_prob": 0.990001, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.516667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.119312, 0.283528, 0.474347, 0.122812], "max_prob": 0.474347, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.203333, 0.796667], "pred_argmax": 1, "pred_distribution": [0.4087, 0.5913], "max_prob": 0.5913, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.066667, 0.533333, 0.383333], "pred_argmax": 3, "pred_distribution": [0.240924, 0.223322, 0.234423, 0.30133], "max_prob": 0.30133, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.016667, 0.816667, 0.01, 0.11], "pred_argmax": 0, "pred_distribution": [0.4973, 0.1468, 0.0346, 0.2961, 0.0252], "max_prob": 0.4973, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.006667, 0.9, 0.023333, 0.066667], "pred_argmax": 4, "pred_distribution": [0.108989, 0.0039, 0.010399, 0.005999, 0.870713], "max_prob": 0.870713, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 2, "pred_distribution": [0.055006, 0.39844, 0.476648, 0.069907], "max_prob": 0.476648, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.08, 0.92], "pred_argmax": 1, "pred_distribution": [0.0203, 0.9797], "max_prob": 0.9797, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.11, 0.85], "pred_argmax": 3, "pred_distribution": [0.137, 0.2579, 0.1381, 0.467], "max_prob": 0.467, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.433333, 0.033333, 0.466667, 0.033333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.9925, 0.0025, 0.0039, 0.0008, 0.0003], "max_prob": 0.9925, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0009, 0.0033, 0.9594, 0.0008, 0.0356], "max_prob": 0.9594, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.066667, 0.586667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.038904, 0.727973, 0.165617, 0.067507], "max_prob": 0.727973, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.36, 0.64], "pred_argmax": 1, "pred_distribution": [0.3676, 0.6324], "max_prob": 0.6324, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.45, 0.466667], "pred_argmax": 0, "pred_distribution": [0.379262, 0.292271, 0.214679, 0.113789], "max_prob": 0.379262, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.03, 0.743333, 0.016667, 0.143333], "pred_argmax": 1, "pred_distribution": [0.127113, 0.864286, 0.0008, 0.007101, 0.0007], "max_prob": 0.864286, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.726667, 0.24, 0.003333, 0.01, 0.02], "pred_argmax": 1, "pred_distribution": [0.0001, 0.9961, 0.0, 0.0, 0.0038], "max_prob": 0.9961, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.05, 0.206667, 0.74], "pred_argmax": 1, "pred_distribution": [0.0901, 0.4955, 0.322, 0.0924], "max_prob": 0.4955, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.1016, 0.8984], "max_prob": 0.8984, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.223333, 0.693333], "pred_argmax": 1, "pred_distribution": [0.1864, 0.3715, 0.1155, 0.3266], "max_prob": 0.3715, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.096667, 0.03, 0.8, 0.013333, 0.06], "pred_argmax": 0, "pred_distribution": [0.7096, 0.2353, 0.0083, 0.0402, 0.0066], "max_prob": 0.7096, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.033333, 0.036667, 0.01, 0.043333, 0.876667], "pred_argmax": 4, "pred_distribution": [0.0031, 0.008399, 0.0005, 0.002, 0.986001], "max_prob": 0.986001, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.15, 0.516667, 0.326667], "pred_argmax": 2, "pred_distribution": [0.0683, 0.3152, 0.4653, 0.1512], "max_prob": 0.4653, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.16, 0.84], "pred_argmax": 1, "pred_distribution": [0.0449, 0.9551], "max_prob": 0.9551, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.223333, 0.703333], "pred_argmax": 2, "pred_distribution": [0.047105, 0.149215, 0.674067, 0.129613], "max_prob": 0.674067, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.661934, 0.173883, 0.074293, 0.077692, 0.012199], "max_prob": 0.661934, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.946667, 0.003333, 0.003333, 0.04], "pred_argmax": 4, "pred_distribution": [0.087291, 0.305469, 0.009299, 0.008999, 0.588941], "max_prob": 0.588941, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.683333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.046795, 0.111989, 0.820418, 0.020798], "max_prob": 0.820418, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.0378, 0.9622], "max_prob": 0.9622, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.466667, 0.366667], "pred_argmax": 1, "pred_distribution": [0.3098, 0.4714, 0.1353, 0.0835], "max_prob": 0.4714, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.016667, 0.453846, 0.135897, 0.326923], "pred_argmax": 3, "pred_distribution": [0.076008, 0.372937, 0.009701, 0.49915, 0.042204], "max_prob": 0.49915, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.633333, 0.033333, 0.316667], "pred_argmax": 2, "pred_distribution": [0.0, 0.0001, 0.9994, 0.0001, 0.0004], "max_prob": 0.9994, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 2, "pred_distribution": [0.129587, 0.229677, 0.433257, 0.207479], "max_prob": 0.433257, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.0526, 0.9474], "max_prob": 0.9474, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.083333, 0.233333, 0.65], "pred_argmax": 3, "pred_distribution": [0.089091, 0.240376, 0.228477, 0.442056], "max_prob": 0.442056, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.4, 0.003333, 0.18, 0.0, 0.416667], "pred_argmax": 1, "pred_distribution": [0.06, 0.9, 0.0105, 0.0243, 0.0052], "max_prob": 0.9, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.316667, 0.016667, 0.0, 0.0, 0.666667], "pred_argmax": 0, "pred_distribution": [0.9734, 0.0066, 0.0003, 0.0008, 0.0189], "max_prob": 0.9734, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.6, 0.23, 0.036667], "pred_argmax": 1, "pred_distribution": [0.1052, 0.5687, 0.2933, 0.0328], "max_prob": 0.5687, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.6647, 0.3353], "max_prob": 0.6647, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.733333, 0.146667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.141486, 0.805619, 0.035396, 0.017498], "max_prob": 0.805619, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.533333, 0.15, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1273, 0.7072, 0.0429, 0.1137, 0.0089], "max_prob": 0.7072, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.466667, 0.466667, 0.0, 0.033333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0, 1.0, 0.0, 0.0, 0.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.516667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.0153, 0.0563, 0.9221, 0.0063], "max_prob": 0.9221, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.3045, 0.6955], "max_prob": 0.6955, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.45, 0.266667], "pred_argmax": 3, "pred_distribution": [0.092691, 0.382562, 0.135386, 0.389361], "max_prob": 0.389361, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.25, 0.006667, 0.29, 0.003333, 0.45], "pred_argmax": 0, "pred_distribution": [0.6826, 0.2488, 0.0151, 0.045, 0.0085], "max_prob": 0.6826, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.883333, 0.006667, 0.006667, 0.003333, 0.1], "pred_argmax": 0, "pred_distribution": [0.9938, 0.0001, 0.0, 0.0, 0.0061], "max_prob": 0.9938, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.25, 0.016667], "pred_argmax": 1, "pred_distribution": [0.084392, 0.429957, 0.39646, 0.089191], "max_prob": 0.429957, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.1028, 0.8972], "max_prob": 0.8972, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 1, "pred_distribution": [0.0897, 0.4346, 0.1994, 0.2763], "max_prob": 0.4346, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.12, 0.003333, 0.46, 0.25, 0.166667], "pred_argmax": 1, "pred_distribution": [0.263826, 0.667867, 0.020202, 0.043204, 0.0049], "max_prob": 0.667867, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.003333, 0.946667, 0.0], "pred_argmax": 0, "pred_distribution": [0.6358, 0.0102, 0.0053, 0.1323, 0.2164], "max_prob": 0.6358, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.173333, 0.516667, 0.266667], "pred_argmax": 1, "pred_distribution": [0.0655, 0.5937, 0.294, 0.0468], "max_prob": 0.5937, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.39, 0.61], "pred_argmax": 1, "pred_distribution": [0.3158, 0.6842], "max_prob": 0.6842, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.113333, 0.416667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.4337, 0.3319, 0.1069, 0.1275], "max_prob": 0.4337, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.02, 0.776667, 0.006667, 0.073333], "pred_argmax": 1, "pred_distribution": [0.063594, 0.910609, 0.018098, 0.004, 0.0037], "max_prob": 0.910609, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.933333, 0.003333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.013001, 0.008601, 0.920592, 0.012401, 0.045405], "max_prob": 0.920592, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.033333, 0.173333, 0.79], "pred_argmax": 1, "pred_distribution": [0.0507, 0.7397, 0.1158, 0.0938], "max_prob": 0.7397, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 0, "pred_distribution": [0.6538, 0.3462], "max_prob": 0.6538, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.3, 0.626667], "pred_argmax": 0, "pred_distribution": [0.720228, 0.180282, 0.055994, 0.043496], "max_prob": 0.720228, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.05, 0.6, 0.233333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0101, 0.9849, 0.0005, 0.004, 0.0005], "max_prob": 0.9849, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.86, 0.0, 0.123333, 0.0], "pred_argmax": 1, "pred_distribution": [0.0, 0.9995, 0.0, 0.0, 0.0005], "max_prob": 0.9995, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.183333, 0.6, 0.216667], "pred_argmax": 1, "pred_distribution": [0.302, 0.4802, 0.1565, 0.0613], "max_prob": 0.4802, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.243333, 0.756667], "pred_argmax": 0, "pred_distribution": [0.9718, 0.0282], "max_prob": 0.9718, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.616667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.136686, 0.225277, 0.172783, 0.465253], "max_prob": 0.465253, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.076667, 0.066667, 0.85, 0.0, 0.006667], "pred_argmax": 1, "pred_distribution": [0.334267, 0.583342, 0.025097, 0.042396, 0.014899], "max_prob": 0.583342, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.0, 0.0, 0.0, 0.566667], "pred_argmax": 4, "pred_distribution": [0.021498, 0.006599, 0.005599, 0.015798, 0.950505], "max_prob": 0.950505, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.6, 0.166667], "pred_argmax": 1, "pred_distribution": [0.1358, 0.5005, 0.3222, 0.0415], "max_prob": 0.5005, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 0, "pred_distribution": [0.7735, 0.2265], "max_prob": 0.7735, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 1, "pred_distribution": [0.2598, 0.533, 0.1043, 0.1029], "max_prob": 0.533, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.483333, 0.016667, 0.316667, 0.0, 0.183333], "pred_argmax": 1, "pred_distribution": [0.1131, 0.766, 0.0804, 0.0226, 0.0179], "max_prob": 0.766, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.05, 0.95, 0.0, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.9974, 0.0004, 0.0, 0.0001, 0.0021], "max_prob": 0.9974, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.583333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.037004, 0.268427, 0.566757, 0.127813], "max_prob": 0.566757, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.0448, 0.9552], "max_prob": 0.9552, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.666667, 0.116667], "pred_argmax": 0, "pred_distribution": [0.414141, 0.412541, 0.093509, 0.079808], "max_prob": 0.414141, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.94, 0.006667, 0.025, 0.001667, 0.026667], "pred_argmax": 0, "pred_distribution": [0.6686, 0.215, 0.041, 0.0509, 0.0245], "max_prob": 0.6686, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.943333, 0.041667, 0.005, 0.005, 0.005], "pred_argmax": 0, "pred_distribution": [0.9999, 0.0, 0.0, 0.0, 0.0001], "max_prob": 0.9999, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.01, 0.05, 0.933333], "pred_argmax": 3, "pred_distribution": [0.035, 0.2201, 0.1539, 0.591], "max_prob": 0.591, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.0144, 0.9856], "max_prob": 0.9856, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.76, 0.08, 0.01], "pred_argmax": 3, "pred_distribution": [0.0647, 0.3441, 0.1713, 0.4199], "max_prob": 0.4199, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.023333, 0.733333, 0.013333, 0.206667], "pred_argmax": 2, "pred_distribution": [0.283, 0.2392, 0.4237, 0.0506, 0.0035], "max_prob": 0.4237, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.096667, 0.02, 0.023333, 0.126667], "pred_argmax": 0, "pred_distribution": [0.870913, 0.09889, 0.0003, 0.001, 0.028897], "max_prob": 0.870913, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.11, 0.866667], "pred_argmax": 1, "pred_distribution": [0.045705, 0.521452, 0.180618, 0.252225], "max_prob": 0.521452, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.0811, 0.9189], "max_prob": 0.9189, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.233333, 0.7], "pred_argmax": 1, "pred_distribution": [0.1812, 0.4267, 0.2932, 0.0989], "max_prob": 0.4267, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.4073, 0.3894, 0.0801, 0.0993, 0.0239], "max_prob": 0.4073, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.015, 0.97, 0.001667, 0.001667, 0.011667], "pred_argmax": 1, "pred_distribution": [0.0486, 0.9251, 0.0023, 0.0022, 0.0218], "max_prob": 0.9251, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.1121, 0.3733, 0.4738, 0.0408], "max_prob": 0.4738, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.1924, 0.8076], "max_prob": 0.8076, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.533333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.138314, 0.571757, 0.151015, 0.138914], "max_prob": 0.571757, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.073333, 0.023333, 0.483333, 0.02, 0.4], "pred_argmax": 0, "pred_distribution": [0.7048, 0.1557, 0.0783, 0.0424, 0.0188], "max_prob": 0.7048, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.006667, 0.886667, 0.056667, 0.043333], "pred_argmax": 2, "pred_distribution": [0.018898, 0.044996, 0.894711, 0.0014, 0.039996], "max_prob": 0.894711, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.55, 0.2], "pred_argmax": 2, "pred_distribution": [0.1064, 0.2514, 0.6188, 0.0234], "max_prob": 0.6188, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.2335, 0.7665], "max_prob": 0.7665, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.116667, 0.516667, 0.353333], "pred_argmax": 1, "pred_distribution": [0.1281, 0.4142, 0.2706, 0.1871], "max_prob": 0.4142, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.783333, 0.01, 0.133333], "pred_argmax": 1, "pred_distribution": [0.1305, 0.8074, 0.011, 0.0473, 0.0038], "max_prob": 0.8074, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.05, 0.073333, 0.013333, 0.046667, 0.816667], "pred_argmax": 4, "pred_distribution": [0.0673, 0.0118, 0.0034, 0.0025, 0.915], "max_prob": 0.915, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 2, "pred_distribution": [0.030497, 0.337366, 0.562044, 0.070093], "max_prob": 0.562044, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.0865, 0.9135], "max_prob": 0.9135, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.15, 0.8], "pred_argmax": 1, "pred_distribution": [0.152085, 0.543346, 0.147985, 0.156584], "max_prob": 0.543346, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.11, 0.006667, 0.106667, 0.056667, 0.72], "pred_argmax": 0, "pred_distribution": [0.6374, 0.1724, 0.0068, 0.178, 0.0054], "max_prob": 0.6374, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.883333, 0.003333, 0.08, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0, 1.0, 0.0, 0.0, 0.0], "max_prob": 1.0, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.203333, 0.65, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0242, 0.4699, 0.4447, 0.0612], "max_prob": 0.4699, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.0428, 0.9572], "max_prob": 0.9572, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.126667, 0.85], "pred_argmax": 1, "pred_distribution": [0.09809, 0.355564, 0.248975, 0.29737], "max_prob": 0.355564, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.026667, 0.14, 0.116667, 0.6], "pred_argmax": 3, "pred_distribution": [0.060294, 0.050595, 0.029597, 0.853415, 0.006099], "max_prob": 0.853415, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.036667, 0.84, 0.076667, 0.03], "pred_argmax": 2, "pred_distribution": [0.005999, 0.065393, 0.915508, 0.0002, 0.012899], "max_prob": 0.915508, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.5, 0.333333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0467, 0.3146, 0.6181, 0.0206], "max_prob": 0.6181, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 0, "pred_distribution": [0.8063, 0.1937], "max_prob": 0.8063, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.283333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.084392, 0.451555, 0.30047, 0.163584], "max_prob": 0.451555, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.046667, 0.0, 0.416667, 0.45, 0.086667], "pred_argmax": 0, "pred_distribution": [0.751825, 0.144386, 0.059194, 0.030897, 0.013699], "max_prob": 0.751825, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.06, 0.003333, 0.926667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3865, 0.5198, 0.008, 0.0536, 0.0321], "max_prob": 0.5198, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.1177, 0.6549, 0.1878, 0.0396], "max_prob": 0.6549, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4406, 0.5594], "max_prob": 0.5594, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.45, 0.533333], "pred_argmax": 1, "pred_distribution": [0.0585, 0.4495, 0.3187, 0.1733], "max_prob": 0.4495, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.01, 0.866667, 0.0, 0.1], "pred_argmax": 1, "pred_distribution": [0.0002, 0.9998, 0.0, 0.0, 0.0], "max_prob": 0.9998, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.026667, 0.03, 0.01, 0.0, 0.933333], "pred_argmax": 4, "pred_distribution": [0.0267, 0.0079, 0.0001, 0.0095, 0.9558], "max_prob": 0.9558, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.183333, 0.766667], "pred_argmax": 2, "pred_distribution": [0.0256, 0.0687, 0.8273, 0.0784], "max_prob": 0.8273, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 0, "pred_distribution": [0.8305, 0.1695], "max_prob": 0.8305, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.533333, 0.4], "pred_argmax": 3, "pred_distribution": [0.1284, 0.1345, 0.1019, 0.6352], "max_prob": 0.6352, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.116667, 0.0, 0.316667, 0.466667, 0.1], "pred_argmax": 0, "pred_distribution": [0.4812, 0.2033, 0.0431, 0.227, 0.0454], "max_prob": 0.4812, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.033333, 0.866667, 0.0, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.2783, 0.7148, 0.0004, 0.0015, 0.005], "max_prob": 0.7148, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.616667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.044104, 0.762776, 0.179218, 0.013901], "max_prob": 0.762776, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4614, 0.5386], "max_prob": 0.5386, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.15, 0.833333], "pred_argmax": 1, "pred_distribution": [0.1265, 0.3875, 0.3712, 0.1148], "max_prob": 0.3875, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.586667, 0.04, 0.083333, 0.0, 0.29], "pred_argmax": 1, "pred_distribution": [0.037604, 0.89619, 0.032803, 0.026303, 0.007101], "max_prob": 0.89619, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.92, 0.046667, 0.01, 0.01, 0.013333], "pred_argmax": 0, "pred_distribution": [0.683968, 0.028003, 0.004, 0.008601, 0.275428], "max_prob": 0.683968, "correct": 1.0, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.118912, 0.516852, 0.170017, 0.194219], "max_prob": 0.516852, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.2104, 0.7896], "max_prob": 0.7896, "correct": 0.0, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.116667, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0472, 0.1863, 0.1033, 0.6632], "max_prob": 0.6632, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.38, 0.053333, 0.45, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0578, 0.3401, 0.5406, 0.0615], "max_prob": 0.5406, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.186667, 0.353333, 0.02], "pred_argmax": 0, "pred_distribution": [0.427357, 0.167383, 0.031797, 0.373463], "max_prob": 0.427357, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.0542, 0.9458], "max_prob": 0.9458, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.52, 0.48], "pred_argmax": 1, "pred_distribution": [0.0604, 0.9396], "max_prob": 0.9396, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.566667, 0.216667], "pred_argmax": 1, "pred_distribution": [0.1012, 0.5454, 0.2113, 0.1421], "max_prob": 0.5454, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.026667, 0.106667, 0.85], "pred_argmax": 2, "pred_distribution": [0.066293, 0.260474, 0.614039, 0.059194], "max_prob": 0.614039, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.416667, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.5645, 0.1293, 0.0191, 0.2871], "max_prob": 0.5645, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.0203, 0.9797], "max_prob": 0.9797, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.0759, 0.9241], "max_prob": 0.9241, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0832, 0.4953, 0.2949, 0.1266], "max_prob": 0.4953, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.976667, 0.02, 0.003333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0703, 0.3606, 0.4968, 0.0723], "max_prob": 0.4968, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.016667, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.5277, 0.1781, 0.0299, 0.2643], "max_prob": 0.5277, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0493, 0.9507], "max_prob": 0.9507, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.0941, 0.9059], "max_prob": 0.9059, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.733333, 0.133333], "pred_argmax": 1, "pred_distribution": [0.0805, 0.5298, 0.2542, 0.1355], "max_prob": 0.5298, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.6, 0.2], "pred_argmax": 2, "pred_distribution": [0.090491, 0.331067, 0.514749, 0.063694], "max_prob": 0.514749, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.566667, 0.333333, 0.066667], "pred_argmax": 3, "pred_distribution": [0.3626, 0.0867, 0.013, 0.5377], "max_prob": 0.5377, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.0261, 0.9739], "max_prob": 0.9739, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0635, 0.9365], "max_prob": 0.9365, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.6, 0.316667], "pred_argmax": 1, "pred_distribution": [0.118112, 0.472647, 0.274627, 0.134613], "max_prob": 0.472647, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 2, "pred_distribution": [0.0457, 0.2154, 0.6847, 0.0542], "max_prob": 0.6847, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.476667, 0.483333, 0.02], "pred_argmax": 0, "pred_distribution": [0.70333, 0.112589, 0.019598, 0.164484], "max_prob": 0.70333, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0325, 0.9675], "max_prob": 0.9675, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.0365, 0.9635], "max_prob": 0.9635, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.583333, 0.2], "pred_argmax": 2, "pred_distribution": [0.1303, 0.3368, 0.3655, 0.1674], "max_prob": 0.3655, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.1, 0.566667, 0.2], "pred_argmax": 2, "pred_distribution": [0.0504, 0.4319, 0.4636, 0.0541], "max_prob": 0.4636, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.166667, 0.6, 0.016667], "pred_argmax": 0, "pred_distribution": [0.6332, 0.104, 0.0192, 0.2436], "max_prob": 0.6332, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.0331, 0.9669], "max_prob": 0.9669, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.0528, 0.9472], "max_prob": 0.9472, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.666667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1037, 0.4754, 0.2943, 0.1266], "max_prob": 0.4754, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.1, 0.45, 0.15], "pred_argmax": 2, "pred_distribution": [0.0882, 0.3048, 0.5295, 0.0775], "max_prob": 0.5295, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.166667, 0.433333, 0.016667], "pred_argmax": 3, "pred_distribution": [0.2722, 0.0659, 0.0156, 0.6463], "max_prob": 0.6463, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.042, 0.958], "max_prob": 0.958, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.0437, 0.9563], "max_prob": 0.9563, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.483333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1054, 0.4873, 0.2548, 0.1525], "max_prob": 0.4873, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.013333, 0.07, 0.916667], "pred_argmax": 2, "pred_distribution": [0.0517, 0.3207, 0.5828, 0.0448], "max_prob": 0.5828, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.176667, 0.756667, 0.053333], "pred_argmax": 3, "pred_distribution": [0.4056, 0.1183, 0.0241, 0.452], "max_prob": 0.452, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 1, "pred_distribution": [0.0339, 0.9661], "max_prob": 0.9661, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1327, 0.8673], "max_prob": 0.8673, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.126667, 0.59, 0.266667], "pred_argmax": 1, "pred_distribution": [0.0912, 0.5702, 0.2175, 0.1211], "max_prob": 0.5702, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.833333], "pred_argmax": 2, "pred_distribution": [0.072193, 0.336266, 0.491151, 0.10039], "max_prob": 0.491151, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.343333, 0.566667, 0.073333], "pred_argmax": 0, "pred_distribution": [0.4438, 0.3222, 0.027, 0.207], "max_prob": 0.4438, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.0234, 0.9766], "max_prob": 0.9766, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0545, 0.9455], "max_prob": 0.9455, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 1, "pred_distribution": [0.094609, 0.494849, 0.252725, 0.157816], "max_prob": 0.494849, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.166667, 0.483333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0635, 0.2292, 0.6348, 0.0725], "max_prob": 0.6348, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.256667, 0.376667, 0.366667, 0.0], "pred_argmax": 3, "pred_distribution": [0.3263, 0.1046, 0.0201, 0.549], "max_prob": 0.549, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0847, 0.9153], "max_prob": 0.9153, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.0823, 0.9177], "max_prob": 0.9177, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.75, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0835, 0.5029, 0.2788, 0.1348], "max_prob": 0.5029, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.006333, 0.002], "pred_argmax": 2, "pred_distribution": [0.046105, 0.245625, 0.650965, 0.057306], "max_prob": 0.650965, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.043333, 0.046667, 0.01], "pred_argmax": 0, "pred_distribution": [0.525047, 0.279372, 0.025097, 0.170483], "max_prob": 0.525047, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.014, 0.986], "max_prob": 0.986, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.0343, 0.9657], "max_prob": 0.9657, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.2, 0.666667, 0.113333], "pred_argmax": 1, "pred_distribution": [0.1266, 0.3986, 0.3247, 0.1501], "max_prob": 0.3986, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.993333, 0.005, 0.001333, 0.000333], "pred_argmax": 2, "pred_distribution": [0.0609, 0.2557, 0.5577, 0.1257], "max_prob": 0.5577, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.008, 0.008, 0.000667], "pred_argmax": 0, "pred_distribution": [0.5441, 0.0983, 0.0187, 0.3389], "max_prob": 0.5441, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0227, 0.9773], "max_prob": 0.9773, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.0865, 0.9135], "max_prob": 0.9135, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.8, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0746, 0.3945, 0.3164, 0.2145], "max_prob": 0.3945, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.606667, 0.056667, 0.016667, 0.32], "pred_argmax": 2, "pred_distribution": [0.0422, 0.3146, 0.5877, 0.0555], "max_prob": 0.5877, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.256667, 0.15, 0.093333, 0.5], "pred_argmax": 0, "pred_distribution": [0.5509, 0.1507, 0.0299, 0.2685], "max_prob": 0.5509, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.27, 0.73], "pred_argmax": 1, "pred_distribution": [0.0468, 0.9532], "max_prob": 0.9532, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.0393, 0.9607], "max_prob": 0.9607, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.533333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0965, 0.4952, 0.2592, 0.1491], "max_prob": 0.4952, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 2, "pred_distribution": [0.0452, 0.407, 0.4997, 0.0481], "max_prob": 0.4997, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.85, 0.033333], "pred_argmax": 0, "pred_distribution": [0.5516, 0.1205, 0.0195, 0.3084], "max_prob": 0.5516, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.0253, 0.9747], "max_prob": 0.9747, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0477, 0.9523], "max_prob": 0.9523, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.183333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1096, 0.4991, 0.2423, 0.149], "max_prob": 0.4991, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.4, 0.333333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0469, 0.3231, 0.5714, 0.0586], "max_prob": 0.5714, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.4, 0.116667, 0.0], "pred_argmax": 0, "pred_distribution": [0.5311, 0.2432, 0.0191, 0.2066], "max_prob": 0.5311, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.0158, 0.9842], "max_prob": 0.9842, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.0265, 0.9735], "max_prob": 0.9735, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.6, 0.266667], "pred_argmax": 1, "pred_distribution": [0.088709, 0.49695, 0.275528, 0.138814], "max_prob": 0.49695, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.006667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0906, 0.2949, 0.5685, 0.046], "max_prob": 0.5685, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.946667, 0.026667, 0.023333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7748, 0.1122, 0.0172, 0.0958], "max_prob": 0.7748, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.0105, 0.9895], "max_prob": 0.9895, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.0325, 0.9675], "max_prob": 0.9675, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.25, 0.666667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1005, 0.6276, 0.1956, 0.0763], "max_prob": 0.6276, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.093333, 0.9], "pred_argmax": 2, "pred_distribution": [0.041, 0.1733, 0.7305, 0.0552], "max_prob": 0.7305, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.733333, 0.05], "pred_argmax": 3, "pred_distribution": [0.376038, 0.211521, 0.028203, 0.384238], "max_prob": 0.384238, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.0204, 0.9796], "max_prob": 0.9796, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.0381, 0.9619], "max_prob": 0.9619, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.366667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.1715, 0.3753, 0.2844, 0.1688], "max_prob": 0.3753, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.063333, 0.683333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.062506, 0.294829, 0.590459, 0.052205], "max_prob": 0.590459, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.615, 0.1416, 0.0194, 0.224], "max_prob": 0.615, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.0232, 0.9768], "max_prob": 0.9768, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 1, "pred_distribution": [0.0333, 0.9667], "max_prob": 0.9667, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.75, 0.146667, 0.02], "pred_argmax": 1, "pred_distribution": [0.1051, 0.4132, 0.2823, 0.1994], "max_prob": 0.4132, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.036667, 0.09, 0.866667], "pred_argmax": 2, "pred_distribution": [0.060994, 0.343266, 0.531147, 0.064594], "max_prob": 0.531147, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.433333, 0.483333, 0.043333], "pred_argmax": 0, "pred_distribution": [0.482448, 0.209921, 0.033303, 0.274327], "max_prob": 0.482448, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.013, 0.987], "max_prob": 0.987, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.0319, 0.9681], "max_prob": 0.9681, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.416667, 0.466667], "pred_argmax": 1, "pred_distribution": [0.0993, 0.4607, 0.2395, 0.2005], "max_prob": 0.4607, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.666667], "pred_argmax": 2, "pred_distribution": [0.0739, 0.3175, 0.5469, 0.0617], "max_prob": 0.5469, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.216667, 0.733333, 0.02], "pred_argmax": 3, "pred_distribution": [0.3102, 0.113, 0.0204, 0.5564], "max_prob": 0.5564, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.0608, 0.9392], "max_prob": 0.9392, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.0543, 0.9457], "max_prob": 0.9457, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.133333, 0.633333, 0.213333], "pred_argmax": 1, "pred_distribution": [0.087909, 0.532853, 0.282128, 0.09711], "max_prob": 0.532853, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333, 0.0, 0.0], "pred_argmax": 2, "pred_distribution": [0.0965, 0.2324, 0.5981, 0.073], "max_prob": 0.5981, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.015, 0.015, 0.0], "pred_argmax": 0, "pred_distribution": [0.4616, 0.1364, 0.03, 0.372], "max_prob": 0.4616, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.993333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.0383, 0.9617], "max_prob": 0.9617, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.0402, 0.9598], "max_prob": 0.9598, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.406667, 0.576667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1108, 0.4166, 0.3019, 0.1707], "max_prob": 0.4166, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.859667, 0.063667, 0.06, 0.016667], "pred_argmax": 2, "pred_distribution": [0.044796, 0.261174, 0.634237, 0.059794], "max_prob": 0.634237, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766333, 0.100333, 0.1, 0.033333], "pred_argmax": 0, "pred_distribution": [0.4916, 0.237, 0.0288, 0.2426], "max_prob": 0.4916, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.773333, 0.226667], "pred_argmax": 1, "pred_distribution": [0.0452, 0.9548], "max_prob": 0.9548, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033667, 0.966333], "pred_argmax": 1, "pred_distribution": [0.0462, 0.9538], "max_prob": 0.9538, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.399667, 0.433667, 0.133333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0715, 0.5214, 0.2468, 0.1603], "max_prob": 0.5214, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.316667, 0.06, 0.006667], "pred_argmax": 2, "pred_distribution": [0.0636, 0.393, 0.4919, 0.0515], "max_prob": 0.4919, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.776667, 0.123333, 0.096667, 0.003333], "pred_argmax": 3, "pred_distribution": [0.3787, 0.0903, 0.0268, 0.5042], "max_prob": 0.5042, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.0213, 0.9787], "max_prob": 0.9787, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.103333, 0.896667], "pred_argmax": 1, "pred_distribution": [0.0318, 0.9682], "max_prob": 0.9682, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.26, 0.583333, 0.15], "pred_argmax": 1, "pred_distribution": [0.089509, 0.533653, 0.241924, 0.134913], "max_prob": 0.533653, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.903333, 0.053333, 0.04, 0.003333], "pred_argmax": 2, "pred_distribution": [0.043796, 0.316368, 0.550345, 0.089491], "max_prob": 0.550345, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.196667, 0.183333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.527453, 0.251825, 0.022302, 0.19842], "max_prob": 0.527453, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.0275, 0.9725], "max_prob": 0.9725, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.0354, 0.9646], "max_prob": 0.9646, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.073333, 0.01], "pred_argmax": 1, "pred_distribution": [0.078508, 0.491149, 0.231523, 0.19882], "max_prob": 0.491149, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.023333, 0.01, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0478, 0.2716, 0.598, 0.0826], "max_prob": 0.598, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.023333, 0.013333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5894, 0.177, 0.0367, 0.1969], "max_prob": 0.5894, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0201, 0.9799], "max_prob": 0.9799, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.017, 0.983], "pred_argmax": 1, "pred_distribution": [0.024, 0.976], "max_prob": 0.976, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.433333, 0.466667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.094391, 0.458354, 0.283472, 0.163784], "max_prob": 0.458354, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.216667, 0.733333], "pred_argmax": 2, "pred_distribution": [0.0806, 0.3562, 0.4934, 0.0698], "max_prob": 0.4934, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.263333, 0.676667, 0.033333], "pred_argmax": 3, "pred_distribution": [0.330733, 0.087709, 0.019202, 0.562356], "max_prob": 0.562356, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 1, "pred_distribution": [0.0407, 0.9593], "max_prob": 0.9593, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0679, 0.9321], "max_prob": 0.9321, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.6, 0.15], "pred_argmax": 1, "pred_distribution": [0.1067, 0.4383, 0.3129, 0.1421], "max_prob": 0.4383, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.023333, 0.023333, 0.303333], "pred_argmax": 2, "pred_distribution": [0.063906, 0.305931, 0.550755, 0.079408], "max_prob": 0.550755, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.143333, 0.14, 0.3], "pred_argmax": 0, "pred_distribution": [0.394161, 0.188581, 0.032297, 0.384962], "max_prob": 0.394161, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.456667, 0.543333], "pred_argmax": 1, "pred_distribution": [0.0479, 0.9521], "max_prob": 0.9521, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.0324, 0.9676], "max_prob": 0.9676, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.45, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0788, 0.5785, 0.2007, 0.142], "max_prob": 0.5785, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.035504, 0.359536, 0.542854, 0.062106], "max_prob": 0.542854, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.233333, 0.15, 0.05], "pred_argmax": 3, "pred_distribution": [0.4001, 0.0774, 0.0217, 0.5008], "max_prob": 0.5008, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.0603, 0.9397], "max_prob": 0.9397, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.0434, 0.9566], "max_prob": 0.9566, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.0811, 0.4848, 0.2972, 0.1369], "max_prob": 0.4848, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.75], "pred_argmax": 2, "pred_distribution": [0.054805, 0.268727, 0.560656, 0.115812], "max_prob": 0.560656, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.64, 0.293333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3764, 0.2719, 0.0297, 0.322], "max_prob": 0.3764, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.0134, 0.9866], "max_prob": 0.9866, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.0286, 0.9714], "max_prob": 0.9714, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.666667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.118388, 0.422058, 0.236776, 0.222778], "max_prob": 0.422058, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.233333, 0.7], "pred_argmax": 2, "pred_distribution": [0.0523, 0.3649, 0.5404, 0.0424], "max_prob": 0.5404, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.226667, 0.736667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.5395, 0.1767, 0.0259, 0.2579], "max_prob": 0.5395, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.0357, 0.9643], "max_prob": 0.9643, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0254, 0.9746], "max_prob": 0.9746, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.4, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1196, 0.448, 0.2733, 0.1591], "max_prob": 0.448, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.923333, 0.05, 0.023333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0646, 0.3462, 0.5414, 0.0478], "max_prob": 0.5414, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.216667, 0.15, 0.05, 0.583333], "pred_argmax": 3, "pred_distribution": [0.2181, 0.3245, 0.0267, 0.4307], "max_prob": 0.4307, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.016, 0.984], "max_prob": 0.984, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.0284, 0.9716], "max_prob": 0.9716, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.65, 0.226667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.1424, 0.3802, 0.3291, 0.1483], "max_prob": 0.3802, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333, 0.0, 0.0], "pred_argmax": 2, "pred_distribution": [0.034703, 0.280028, 0.618862, 0.066407], "max_prob": 0.618862, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.023333, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.60364, 0.182782, 0.031697, 0.181882], "max_prob": 0.60364, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.0157, 0.9843], "max_prob": 0.9843, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.031, 0.969], "max_prob": 0.969, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.316667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.0966, 0.5679, 0.1974, 0.1381], "max_prob": 0.5679, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.216667, 0.38, 0.07], "pred_argmax": 2, "pred_distribution": [0.0942, 0.233, 0.608, 0.0648], "max_prob": 0.608, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.283333, 0.346667, 0.02], "pred_argmax": 3, "pred_distribution": [0.4258, 0.12, 0.0209, 0.4333], "max_prob": 0.4333, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.0256, 0.9744], "max_prob": 0.9744, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.0403, 0.9597], "max_prob": 0.9597, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.766667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0926, 0.4577, 0.3246, 0.1251], "max_prob": 0.4577, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.416667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.0535, 0.2691, 0.6303, 0.0471], "max_prob": 0.6303, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.7, 0.016667], "pred_argmax": 3, "pred_distribution": [0.279172, 0.188181, 0.031097, 0.50155], "max_prob": 0.50155, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.0273, 0.9727], "max_prob": 0.9727, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.0596, 0.9404], "max_prob": 0.9404, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.55, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1019, 0.4729, 0.2478, 0.1774], "max_prob": 0.4729, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.008333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0556, 0.2118, 0.6557, 0.0769], "max_prob": 0.6557, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.05, 0.026667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.4559, 0.2875, 0.03, 0.2266], "max_prob": 0.4559, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0127, 0.9873], "max_prob": 0.9873, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.0265, 0.9735], "max_prob": 0.9735, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.233333, 0.683333], "pred_argmax": 1, "pred_distribution": [0.125887, 0.431557, 0.259774, 0.182782], "max_prob": 0.431557, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 2, "pred_distribution": [0.048005, 0.373737, 0.507051, 0.071207], "max_prob": 0.507051, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.75, 0.05], "pred_argmax": 3, "pred_distribution": [0.3644, 0.0974, 0.0208, 0.5174], "max_prob": 0.5174, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0151, 0.9849], "max_prob": 0.9849, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0251, 0.9749], "max_prob": 0.9749, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.416667], "pred_argmax": 1, "pred_distribution": [0.0857, 0.5402, 0.2349, 0.1392], "max_prob": 0.5402, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0376, 0.2733, 0.615, 0.0741], "max_prob": 0.615, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.936667, 0.023333, 0.033333, 0.006667], "pred_argmax": 3, "pred_distribution": [0.3488, 0.2459, 0.0303, 0.375], "max_prob": 0.375, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0159, 0.9841], "max_prob": 0.9841, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.027, 0.973], "max_prob": 0.973, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.103333, 0.433333, 0.45], "pred_argmax": 1, "pred_distribution": [0.126613, 0.458746, 0.258826, 0.155816], "max_prob": 0.458746, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.028333, 0.011667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0449, 0.4242, 0.4737, 0.0572], "max_prob": 0.4737, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.886667, 0.056667, 0.043333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.4899, 0.2622, 0.0251, 0.2228], "max_prob": 0.4899, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 1, "pred_distribution": [0.0174, 0.9826], "max_prob": 0.9826, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.0161, 0.9839], "max_prob": 0.9839, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.483333, 0.416667], "pred_argmax": 1, "pred_distribution": [0.096, 0.623, 0.1546, 0.1264], "max_prob": 0.623, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.043333, 0.006667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0525, 0.3042, 0.5876, 0.0557], "max_prob": 0.5876, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.143333, 0.156667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.471, 0.2313, 0.0317, 0.266], "max_prob": 0.471, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.46, 0.54], "pred_argmax": 1, "pred_distribution": [0.0262, 0.9738], "max_prob": 0.9738, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.026667, 0.973333], "pred_argmax": 1, "pred_distribution": [0.0328, 0.9672], "max_prob": 0.9672, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.316667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.10131, 0.433343, 0.294329, 0.171017], "max_prob": 0.433343, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.043333, 0.5, 0.45], "pred_argmax": 2, "pred_distribution": [0.0352, 0.3437, 0.5577, 0.0634], "max_prob": 0.5577, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.65, 0.016667], "pred_argmax": 0, "pred_distribution": [0.46, 0.1361, 0.0262, 0.3777], "max_prob": 0.46, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.0347, 0.9653], "max_prob": 0.9653, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0434, 0.9566], "max_prob": 0.9566, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.3, 0.05], "pred_argmax": 1, "pred_distribution": [0.09609, 0.456454, 0.281172, 0.166283], "max_prob": 0.456454, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.663333, 0.016667, 0.02, 0.3], "pred_argmax": 2, "pred_distribution": [0.038396, 0.29647, 0.605439, 0.059694], "max_prob": 0.605439, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.373333, 0.053333, 0.136667, 0.436667], "pred_argmax": 0, "pred_distribution": [0.577258, 0.164616, 0.028203, 0.229923], "max_prob": 0.577258, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.0241, 0.9759], "max_prob": 0.9759, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.31, 0.69], "pred_argmax": 1, "pred_distribution": [0.0444, 0.9556], "max_prob": 0.9556, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.10111, 0.516652, 0.235124, 0.147115], "max_prob": 0.516652, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.03, 0.023333, 0.32], "pred_argmax": 2, "pred_distribution": [0.0523, 0.3705, 0.5174, 0.0598], "max_prob": 0.5174, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.276667, 0.106667, 0.1, 0.516667], "pred_argmax": 0, "pred_distribution": [0.60054, 0.139686, 0.034397, 0.225377], "max_prob": 0.60054, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.353333, 0.646667], "pred_argmax": 1, "pred_distribution": [0.0495, 0.9505], "max_prob": 0.9505, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.05, 0.95], "max_prob": 0.95, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.45, 0.466667], "pred_argmax": 1, "pred_distribution": [0.1124, 0.5508, 0.2267, 0.1101], "max_prob": 0.5508, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.066667, 0.013333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.037104, 0.272727, 0.625163, 0.065007], "max_prob": 0.625163, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.206667, 0.123333, 0.103333], "pred_argmax": 0, "pred_distribution": [0.4234, 0.2728, 0.0373, 0.2665], "max_prob": 0.4234, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.546667, 0.453333], "pred_argmax": 1, "pred_distribution": [0.0326, 0.9674], "max_prob": 0.9674, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.0327, 0.9673], "max_prob": 0.9673, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 1, "pred_distribution": [0.0816, 0.5602, 0.2019, 0.1563], "max_prob": 0.5602, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.166667, 0.063333, 0.336667], "pred_argmax": 2, "pred_distribution": [0.0655, 0.2459, 0.6229, 0.0657], "max_prob": 0.6229, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.273333, 0.126667, 0.25, 0.35], "pred_argmax": 0, "pred_distribution": [0.3783, 0.2308, 0.0225, 0.3684], "max_prob": 0.3783, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.386667, 0.613333], "pred_argmax": 1, "pred_distribution": [0.0192, 0.9808], "max_prob": 0.9808, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.04, 0.96], "pred_argmax": 1, "pred_distribution": [0.0488, 0.9512], "max_prob": 0.9512, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.092109, 0.485649, 0.248025, 0.174217], "max_prob": 0.485649, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.023333, 0.143333, 0.826667], "pred_argmax": 2, "pred_distribution": [0.0688, 0.3186, 0.5457, 0.0669], "max_prob": 0.5457, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.483333, 0.45, 0.046667], "pred_argmax": 0, "pred_distribution": [0.419842, 0.148815, 0.016802, 0.414541], "max_prob": 0.419842, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.025, 0.975], "max_prob": 0.975, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.0417, 0.9583], "max_prob": 0.9583, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.366667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.096, 0.4728, 0.3227, 0.1085], "max_prob": 0.4728, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.656667, 0.026667, 0.25, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0687, 0.3422, 0.5399, 0.0492], "max_prob": 0.5399, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.053333, 0.28, 0.0], "pred_argmax": 0, "pred_distribution": [0.5027, 0.1164, 0.0244, 0.3565], "max_prob": 0.5027, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.982667, 0.017333], "pred_argmax": 1, "pred_distribution": [0.024, 0.976], "max_prob": 0.976, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 1, "pred_distribution": [0.0294, 0.9706], "max_prob": 0.9706, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1061, 0.5573, 0.205, 0.1316], "max_prob": 0.5573, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.023333, 0.316667, 0.616667], "pred_argmax": 2, "pred_distribution": [0.041, 0.295, 0.5976, 0.0664], "max_prob": 0.5976, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.683333, 0.25, 0.03], "pred_argmax": 1, "pred_distribution": [0.274627, 0.393439, 0.046305, 0.285629], "max_prob": 0.393439, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.0124, 0.9876], "max_prob": 0.9876, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 1, "pred_distribution": [0.0543, 0.9457], "max_prob": 0.9457, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.383333, 0.333333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.1061, 0.5505, 0.2198, 0.1236], "max_prob": 0.5505, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.2, 0.75], "pred_argmax": 2, "pred_distribution": [0.0342, 0.1873, 0.7337, 0.0448], "max_prob": 0.7337, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.4, 0.51, 0.066667], "pred_argmax": 0, "pred_distribution": [0.455954, 0.148785, 0.024598, 0.370663], "max_prob": 0.455954, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.0196, 0.9804], "max_prob": 0.9804, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0354, 0.9646], "max_prob": 0.9646, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.233333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.1401, 0.314, 0.3656, 0.1803], "max_prob": 0.3656, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.106667, 0.39, 0.2], "pred_argmax": 2, "pred_distribution": [0.055, 0.3917, 0.4908, 0.0625], "max_prob": 0.4908, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.283333, 0.393333, 0.04], "pred_argmax": 3, "pred_distribution": [0.416442, 0.088409, 0.009901, 0.485249], "max_prob": 0.485249, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0589, 0.9411], "max_prob": 0.9411, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.526667, 0.473333], "pred_argmax": 1, "pred_distribution": [0.0478, 0.9522], "max_prob": 0.9522, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 1, "pred_distribution": [0.090009, 0.517152, 0.244724, 0.148115], "max_prob": 0.517152, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.2, 0.013333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0635, 0.3379, 0.5525, 0.0461], "max_prob": 0.5525, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.093333, 0.056667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4536, 0.1054, 0.0113, 0.4297], "max_prob": 0.4536, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.0416, 0.9584], "max_prob": 0.9584, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.063333, 0.936667], "pred_argmax": 1, "pred_distribution": [0.0337, 0.9663], "max_prob": 0.9663, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.45, 0.45], "pred_argmax": 1, "pred_distribution": [0.1133, 0.5139, 0.2348, 0.138], "max_prob": 0.5139, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.133333, 0.48, 0.07], "pred_argmax": 2, "pred_distribution": [0.0582, 0.3271, 0.5629, 0.0518], "max_prob": 0.5629, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.2, 0.5, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4395, 0.1192, 0.0256, 0.4157], "max_prob": 0.4395, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.0578, 0.9422], "max_prob": 0.9422, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.058, 0.942], "max_prob": 0.942, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.0766, 0.557, 0.2329, 0.1335], "max_prob": 0.557, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.083333, 0.883333], "pred_argmax": 2, "pred_distribution": [0.0543, 0.3916, 0.5009, 0.0532], "max_prob": 0.5009, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.533333, 0.183333], "pred_argmax": 0, "pred_distribution": [0.459, 0.1155, 0.0176, 0.4079], "max_prob": 0.459, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0252, 0.9748], "max_prob": 0.9748, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0343, 0.9657], "max_prob": 0.9657, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.416667, 0.466667], "pred_argmax": 1, "pred_distribution": [0.0901, 0.5195, 0.2208, 0.1696], "max_prob": 0.5195, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.266667, 0.666667], "pred_argmax": 2, "pred_distribution": [0.052, 0.3921, 0.4786, 0.0773], "max_prob": 0.4786, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.06, 0.586667, 0.33, 0.023333], "pred_argmax": 0, "pred_distribution": [0.4165, 0.1961, 0.0452, 0.3422], "max_prob": 0.4165, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.0181, 0.9819], "max_prob": 0.9819, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0509, 0.9491], "max_prob": 0.9491, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.11, 0.506667, 0.376667], "pred_argmax": 1, "pred_distribution": [0.0827, 0.5514, 0.2319, 0.134], "max_prob": 0.5514, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.85, 0.043333, 0.093333, 0.013333], "pred_argmax": 2, "pred_distribution": [0.046305, 0.30203, 0.579658, 0.072007], "max_prob": 0.579658, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.15, 0.216667], "pred_argmax": 0, "pred_distribution": [0.4488, 0.1649, 0.0295, 0.3568], "max_prob": 0.4488, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.0357, 0.9643], "max_prob": 0.9643, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.0289, 0.9711], "max_prob": 0.9711, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.146667, 0.693333, 0.136667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0865, 0.4987, 0.2814, 0.1334], "max_prob": 0.4987, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.216667, 0.7], "pred_argmax": 2, "pred_distribution": [0.09701, 0.305031, 0.514351, 0.083608], "max_prob": 0.514351, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.583333, 0.066667], "pred_argmax": 3, "pred_distribution": [0.2268, 0.0471, 0.0181, 0.708], "max_prob": 0.708, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.1194, 0.8806], "max_prob": 0.8806, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1051, 0.8949], "max_prob": 0.8949, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.383333, 0.493333, 0.1], "pred_argmax": 1, "pred_distribution": [0.080392, 0.635836, 0.187581, 0.09619], "max_prob": 0.635836, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 2, "pred_distribution": [0.058106, 0.353035, 0.531053, 0.057806], "max_prob": 0.531053, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.023333, 0.02, 0.006667], "pred_argmax": 0, "pred_distribution": [0.59, 0.1378, 0.029, 0.2432], "max_prob": 0.59, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0207, 0.9793], "max_prob": 0.9793, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.0257, 0.9743], "max_prob": 0.9743, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.65, 0.1], "pred_argmax": 1, "pred_distribution": [0.1105, 0.4533, 0.2845, 0.1517], "max_prob": 0.4533, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.166667, 0.566667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0786, 0.3774, 0.4886, 0.0554], "max_prob": 0.4886, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.613333, 0.036667], "pred_argmax": 3, "pred_distribution": [0.39766, 0.107989, 0.017998, 0.476352], "max_prob": 0.476352, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.0517, 0.9483], "max_prob": 0.9483, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.0554, 0.9446], "max_prob": 0.9446, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.566667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0789, 0.5357, 0.2611, 0.1243], "max_prob": 0.5357, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.826667, 0.136667, 0.03, 0.006667], "pred_argmax": 2, "pred_distribution": [0.0737, 0.2932, 0.5748, 0.0583], "max_prob": 0.5748, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.09, 0.076667, 0.01], "pred_argmax": 0, "pred_distribution": [0.5996, 0.1701, 0.0159, 0.2144], "max_prob": 0.5996, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.0138, 0.9862], "max_prob": 0.9862, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.0571, 0.9429], "max_prob": 0.9429, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.633333, 0.076667], "pred_argmax": 1, "pred_distribution": [0.114611, 0.519852, 0.247025, 0.118512], "max_prob": 0.519852, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.166667, 0.8], "pred_argmax": 2, "pred_distribution": [0.0595, 0.4384, 0.4628, 0.0393], "max_prob": 0.4628, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.75, 0.083333], "pred_argmax": 0, "pred_distribution": [0.5621, 0.1204, 0.0304, 0.2871], "max_prob": 0.5621, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0407, 0.9593], "max_prob": 0.9593, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0363, 0.9637], "max_prob": 0.9637, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.4, 0.263333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.1072, 0.4979, 0.2422, 0.1527], "max_prob": 0.4979, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.07, 0.183333, 0.726667], "pred_argmax": 2, "pred_distribution": [0.046, 0.3318, 0.5318, 0.0904], "max_prob": 0.5318, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.466667, 0.4, 0.083333], "pred_argmax": 0, "pred_distribution": [0.4092, 0.2546, 0.0371, 0.2991], "max_prob": 0.4092, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.0098, 0.9902], "max_prob": 0.9902, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 1, "pred_distribution": [0.0211, 0.9789], "max_prob": 0.9789, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.086667, 0.433333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.09781, 0.568557, 0.190419, 0.143214], "max_prob": 0.568557, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.326667, 0.006667, 0.533333, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0587, 0.2699, 0.6181, 0.0533], "max_prob": 0.6181, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.616667, 0.0], "pred_argmax": 0, "pred_distribution": [0.4813, 0.1446, 0.0239, 0.3502], "max_prob": 0.4813, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.0293, 0.9707], "max_prob": 0.9707, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.673333, 0.326667], "pred_argmax": 1, "pred_distribution": [0.032, 0.968], "max_prob": 0.968, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.9, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.134113, 0.493549, 0.243824, 0.128513], "max_prob": 0.493549, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.033333, 0.366667, 0.583333], "pred_argmax": 2, "pred_distribution": [0.0612, 0.3043, 0.5853, 0.0492], "max_prob": 0.5853, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.65, 0.033333], "pred_argmax": 3, "pred_distribution": [0.3516, 0.0756, 0.0215, 0.5513], "max_prob": 0.5513, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.0738, 0.9262], "max_prob": 0.9262, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.0693, 0.9307], "max_prob": 0.9307, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 1, "pred_distribution": [0.088391, 0.475252, 0.326367, 0.109989], "max_prob": 0.475252, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.933333, 0.053333, 0.01, 0.003333], "pred_argmax": 2, "pred_distribution": [0.055, 0.2643, 0.6268, 0.0539], "max_prob": 0.6268, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.11, 0.153333, 0.07], "pred_argmax": 0, "pred_distribution": [0.474653, 0.187381, 0.020498, 0.317468], "max_prob": 0.474653, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 1, "pred_distribution": [0.0257, 0.9743], "max_prob": 0.9743, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.0287, 0.9713], "max_prob": 0.9713, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.643333, 0.116667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.1044, 0.4334, 0.2921, 0.1701], "max_prob": 0.4334, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.096667, 0.203333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0483, 0.2998, 0.6015, 0.0504], "max_prob": 0.6015, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.673333, 0.08, 0.226667, 0.02], "pred_argmax": 0, "pred_distribution": [0.508951, 0.271927, 0.023302, 0.19582], "max_prob": 0.508951, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 1, "pred_distribution": [0.013, 0.987], "max_prob": 0.987, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.0366, 0.9634], "max_prob": 0.9634, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.08, 0.793333, 0.116667, 0.01], "pred_argmax": 1, "pred_distribution": [0.1262, 0.4588, 0.2549, 0.1601], "max_prob": 0.4588, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.023333, 0.01, 0.0], "pred_argmax": 2, "pred_distribution": [0.0558, 0.3218, 0.5574, 0.065], "max_prob": 0.5574, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.05, 0.09, 0.2], "pred_argmax": 0, "pred_distribution": [0.450245, 0.168717, 0.022602, 0.358436], "max_prob": 0.450245, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.031, 0.969], "max_prob": 0.969, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.0309, 0.9691], "max_prob": 0.9691, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.683333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0827, 0.5409, 0.245, 0.1314], "max_prob": 0.5409, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.15, 0.043333, 0.006667], "pred_argmax": 2, "pred_distribution": [0.072607, 0.326033, 0.540954, 0.060406], "max_prob": 0.540954, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.86, 0.08, 0.053333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.476548, 0.09851, 0.037104, 0.387839], "max_prob": 0.476548, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.0285, 0.9715], "max_prob": 0.9715, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.0466, 0.9534], "max_prob": 0.9534, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.366667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.124112, 0.481948, 0.274327, 0.119612], "max_prob": 0.481948, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.273333, 0.326667, 0.04], "pred_argmax": 2, "pred_distribution": [0.050805, 0.231723, 0.645865, 0.071607], "max_prob": 0.645865, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.46, 0.146667, 0.376667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.456946, 0.128213, 0.026303, 0.388539], "max_prob": 0.456946, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.0416, 0.9584], "max_prob": 0.9584, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.376667, 0.623333], "pred_argmax": 1, "pred_distribution": [0.041, 0.959], "max_prob": 0.959, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.113333, 0.466667, 0.4], "pred_argmax": 1, "pred_distribution": [0.0922, 0.4772, 0.3048, 0.1258], "max_prob": 0.4772, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.03, 0.01, 0.003333], "pred_argmax": 2, "pred_distribution": [0.044004, 0.290129, 0.609461, 0.056406], "max_prob": 0.609461, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.036667, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.447445, 0.221522, 0.035004, 0.29603], "max_prob": 0.447445, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.0362, 0.9638], "max_prob": 0.9638, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.0553, 0.9447], "max_prob": 0.9447, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.466667, 0.466667], "pred_argmax": 1, "pred_distribution": [0.0866, 0.5214, 0.242, 0.15], "max_prob": 0.5214, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.050017, 0.183417, 0.633534, 0.133033], "pred_argmax": 2, "pred_distribution": [0.080508, 0.387439, 0.465047, 0.067007], "max_prob": 0.465047, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.25, 0.616667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.446745, 0.125113, 0.019402, 0.408741], "max_prob": 0.446745, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966333, 0.033667], "pred_argmax": 1, "pred_distribution": [0.0173, 0.9827], "max_prob": 0.9827, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.883333, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0491, 0.9509], "max_prob": 0.9509, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.6, 0.083333], "pred_argmax": 1, "pred_distribution": [0.10161, 0.493549, 0.272027, 0.132813], "max_prob": 0.493549, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.01, 0.006667, 0.0], "pred_argmax": 2, "pred_distribution": [0.050905, 0.273827, 0.59836, 0.076908], "max_prob": 0.59836, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.033333, 0.016667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5095, 0.2301, 0.0347, 0.2257], "max_prob": 0.5095, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.0078, 0.9922], "max_prob": 0.9922, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.01, 0.99], "pred_argmax": 1, "pred_distribution": [0.0286, 0.9714], "max_prob": 0.9714, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.483333, 0.483333], "pred_argmax": 1, "pred_distribution": [0.1333, 0.4371, 0.2438, 0.1858], "max_prob": 0.4371, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 2, "pred_distribution": [0.0607, 0.3169, 0.5764, 0.046], "max_prob": 0.5764, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.283333, 0.633333, 0.07], "pred_argmax": 3, "pred_distribution": [0.361164, 0.052295, 0.016098, 0.570443], "max_prob": 0.570443, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 1, "pred_distribution": [0.0433, 0.9567], "max_prob": 0.9567, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0439, 0.9561], "max_prob": 0.9561, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.633333, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.10101, 0.454145, 0.30043, 0.144414], "max_prob": 0.454145, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.25, 0.516667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0702, 0.2683, 0.5944, 0.0671], "max_prob": 0.5944, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.45, 0.323333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.4094, 0.1822, 0.036, 0.3724], "max_prob": 0.4094, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.0639, 0.9361], "max_prob": 0.9361, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.0548, 0.9452], "max_prob": 0.9452, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.416667, 0.5, 0.04], "pred_argmax": 1, "pred_distribution": [0.1326, 0.4246, 0.2807, 0.1621], "max_prob": 0.4246, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.053333, 0.15, 0.766667], "pred_argmax": 2, "pred_distribution": [0.0428, 0.3128, 0.5516, 0.0928], "max_prob": 0.5516, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.7, 0.25, 0.026667], "pred_argmax": 0, "pred_distribution": [0.378262, 0.364464, 0.027397, 0.229877], "max_prob": 0.378262, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.0126, 0.9874], "max_prob": 0.9874, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0362, 0.9638], "max_prob": 0.9638, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0798, 0.627, 0.1975, 0.0957], "max_prob": 0.627, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.1, 0.866667], "pred_argmax": 2, "pred_distribution": [0.0858, 0.3225, 0.5462, 0.0455], "max_prob": 0.5462, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.716667, 0.066667], "pred_argmax": 3, "pred_distribution": [0.2225, 0.084, 0.0259, 0.6676], "max_prob": 0.6676, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.0479, 0.9521], "max_prob": 0.9521, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0479, 0.9521], "max_prob": 0.9521, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.25, 0.6, 0.133333], "pred_argmax": 1, "pred_distribution": [0.11, 0.4259, 0.308, 0.1561], "max_prob": 0.4259, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.693333, 0.003333, 0.235, 0.068333], "pred_argmax": 2, "pred_distribution": [0.058694, 0.216878, 0.675232, 0.049195], "max_prob": 0.675232, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.64, 0.053333, 0.286667, 0.02], "pred_argmax": 0, "pred_distribution": [0.4829, 0.1145, 0.022, 0.3806], "max_prob": 0.4829, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.0327, 0.9673], "max_prob": 0.9673, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.0615, 0.9385], "max_prob": 0.9385, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.566667, 0.366667], "pred_argmax": 1, "pred_distribution": [0.110411, 0.392339, 0.334933, 0.162316], "max_prob": 0.392339, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.026667, 0.006333, 0.000333], "pred_argmax": 2, "pred_distribution": [0.0524, 0.2971, 0.5811, 0.0694], "max_prob": 0.5811, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956865, 0.019901, 0.01495, 0.008284], "pred_argmax": 0, "pred_distribution": [0.3851, 0.3098, 0.0375, 0.2676], "max_prob": 0.3851, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 1, "pred_distribution": [0.0123, 0.9877], "max_prob": 0.9877, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.0194, 0.9806], "max_prob": 0.9806, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.55, 0.416667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1007, 0.4833, 0.2695, 0.1465], "max_prob": 0.4833, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.383333, 0.583333], "pred_argmax": 2, "pred_distribution": [0.074607, 0.313931, 0.551755, 0.059706], "max_prob": 0.551755, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.616667, 0.033333], "pred_argmax": 3, "pred_distribution": [0.324368, 0.065493, 0.023098, 0.587041], "max_prob": 0.587041, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0206, 0.9794], "max_prob": 0.9794, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 1, "pred_distribution": [0.0459, 0.9541], "max_prob": 0.9541, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.2, 0.666667, 0.126667], "pred_argmax": 1, "pred_distribution": [0.1079, 0.4715, 0.2939, 0.1267], "max_prob": 0.4715, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.25, 0.666667], "pred_argmax": 2, "pred_distribution": [0.0508, 0.1395, 0.7545, 0.0552], "max_prob": 0.7545, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.416667, 0.466667, 0.066667], "pred_argmax": 3, "pred_distribution": [0.2656, 0.0994, 0.0213, 0.6137], "max_prob": 0.6137, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.027, 0.973], "max_prob": 0.973, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.0654, 0.9346], "max_prob": 0.9346, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.383333, 0.383333, 0.2], "pred_argmax": 1, "pred_distribution": [0.09799, 0.418358, 0.333567, 0.150085], "max_prob": 0.418358, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.2, 0.8], "pred_argmax": 2, "pred_distribution": [0.071393, 0.391561, 0.505049, 0.031997], "max_prob": 0.505049, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.716667, 0.033333], "pred_argmax": 3, "pred_distribution": [0.3753, 0.0535, 0.0125, 0.5587], "max_prob": 0.5587, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.0356, 0.9644], "max_prob": 0.9644, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0846, 0.9154], "max_prob": 0.9154, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.5, 0.25, 0.2], "pred_argmax": 1, "pred_distribution": [0.1641, 0.4861, 0.2493, 0.1005], "max_prob": 0.4861, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.093333, 0.873333], "pred_argmax": 2, "pred_distribution": [0.033197, 0.335166, 0.568743, 0.062894], "max_prob": 0.568743, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.3, 0.61, 0.07], "pred_argmax": 0, "pred_distribution": [0.577758, 0.157516, 0.024602, 0.240124], "max_prob": 0.577758, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.0257, 0.9743], "max_prob": 0.9743, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.0276, 0.9724], "max_prob": 0.9724, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.433333, 0.45], "pred_argmax": 1, "pred_distribution": [0.0652, 0.5697, 0.2014, 0.1637], "max_prob": 0.5697, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.25, 0.683333], "pred_argmax": 2, "pred_distribution": [0.0778, 0.394, 0.49, 0.0382], "max_prob": 0.49, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.47, 0.46, 0.033333], "pred_argmax": 3, "pred_distribution": [0.2941, 0.1096, 0.018, 0.5783], "max_prob": 0.5783, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.0117, 0.9883], "max_prob": 0.9883, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.0331, 0.9669], "max_prob": 0.9669, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.533333, 0.25], "pred_argmax": 1, "pred_distribution": [0.1623, 0.4041, 0.2645, 0.1691], "max_prob": 0.4041, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.043333, 0.016667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0409, 0.2963, 0.593, 0.0698], "max_prob": 0.593, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.09, 0.066667, 0.01], "pred_argmax": 0, "pred_distribution": [0.6818, 0.1386, 0.0195, 0.1601], "max_prob": 0.6818, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.946667, 0.053333], "pred_argmax": 1, "pred_distribution": [0.0228, 0.9772], "max_prob": 0.9772, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.0284, 0.9716], "max_prob": 0.9716, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.283333, 0.633333, 0.063333], "pred_argmax": 1, "pred_distribution": [0.0743, 0.5974, 0.2013, 0.127], "max_prob": 0.5974, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.11, 0.02, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0517, 0.3692, 0.5176, 0.0615], "max_prob": 0.5176, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.84, 0.09, 0.06, 0.01], "pred_argmax": 0, "pred_distribution": [0.651965, 0.112711, 0.011401, 0.223922], "max_prob": 0.651965, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0194, 0.9806], "max_prob": 0.9806, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.034, 0.966], "max_prob": 0.966, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.766667, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.10009, 0.553145, 0.213479, 0.133287], "max_prob": 0.553145, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.8], "pred_argmax": 2, "pred_distribution": [0.078, 0.3142, 0.5525, 0.0553], "max_prob": 0.5525, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.26, 0.683333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.439656, 0.076392, 0.021398, 0.462554], "max_prob": 0.462554, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.0366, 0.9634], "max_prob": 0.9634, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.036, 0.964], "max_prob": 0.964, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.2, 0.6, 0.156667], "pred_argmax": 1, "pred_distribution": [0.0917, 0.4248, 0.3474, 0.1361], "max_prob": 0.4248, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.03, 0.09, 0.866667], "pred_argmax": 2, "pred_distribution": [0.0465, 0.267, 0.6006, 0.0859], "max_prob": 0.6006, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.36, 0.55, 0.066667], "pred_argmax": 0, "pred_distribution": [0.4932, 0.2742, 0.0481, 0.1845], "max_prob": 0.4932, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.0346, 0.9654], "max_prob": 0.9654, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.0665, 0.9335], "max_prob": 0.9335, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.25, 0.25], "pred_argmax": 1, "pred_distribution": [0.084108, 0.487949, 0.258626, 0.169317], "max_prob": 0.487949, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 1, "pred_distribution": [0.082, 0.4503, 0.4337, 0.034], "max_prob": 0.4503, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.416667, 0.45, 0.093333], "pred_argmax": 0, "pred_distribution": [0.5981, 0.0835, 0.0193, 0.2991], "max_prob": 0.5981, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.0122, 0.9878], "max_prob": 0.9878, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.0313, 0.9687], "max_prob": 0.9687, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.65, 0.133333], "pred_argmax": 1, "pred_distribution": [0.0993, 0.5821, 0.2212, 0.0974], "max_prob": 0.5821, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.03, 0.0, 0.0], "pred_argmax": 2, "pred_distribution": [0.0474, 0.3007, 0.5859, 0.066], "max_prob": 0.5859, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.056667, 0.03, 0.0], "pred_argmax": 0, "pred_distribution": [0.5164, 0.2437, 0.0274, 0.2125], "max_prob": 0.5164, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.0118, 0.9882], "max_prob": 0.9882, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.0268, 0.9732], "max_prob": 0.9732, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.7, 0.0], "pred_argmax": 1, "pred_distribution": [0.111911, 0.436744, 0.313931, 0.137414], "max_prob": 0.436744, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.053333, 0.123333, 0.816667], "pred_argmax": 2, "pred_distribution": [0.065307, 0.254125, 0.626963, 0.053605], "max_prob": 0.626963, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.5, 0.433333, 0.043333], "pred_argmax": 0, "pred_distribution": [0.5081, 0.1313, 0.0153, 0.3453], "max_prob": 0.5081, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0387, 0.9613], "max_prob": 0.9613, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.048, 0.952], "max_prob": 0.952, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.65, 0.116667], "pred_argmax": 1, "pred_distribution": [0.1166, 0.3999, 0.3067, 0.1768], "max_prob": 0.3999, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.143333, 0.483333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0749, 0.3901, 0.4726, 0.0624], "max_prob": 0.4726, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.233333, 0.476667, 0.006667], "pred_argmax": 3, "pred_distribution": [0.4591, 0.0612, 0.02, 0.4597], "max_prob": 0.4597, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.0325, 0.9675], "max_prob": 0.9675, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.0517, 0.9483], "max_prob": 0.9483, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.3, 0.633333], "pred_argmax": 1, "pred_distribution": [0.1124, 0.5654, 0.2236, 0.0986], "max_prob": 0.5654, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.973333, 0.02, 0.006667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0514, 0.294, 0.5911, 0.0635], "max_prob": 0.5911, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.04, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4605, 0.1954, 0.022, 0.3221], "max_prob": 0.4605, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.0179, 0.9821], "max_prob": 0.9821, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.0327, 0.9673], "max_prob": 0.9673, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.166667, 0.693333, 0.116667], "pred_argmax": 1, "pred_distribution": [0.093091, 0.537546, 0.212579, 0.156784], "max_prob": 0.537546, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.15, 0.833333], "pred_argmax": 2, "pred_distribution": [0.0527, 0.3132, 0.5794, 0.0547], "max_prob": 0.5794, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.25, 0.693333, 0.05], "pred_argmax": 3, "pred_distribution": [0.347635, 0.184218, 0.029603, 0.438544], "max_prob": 0.438544, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0482, 0.9518], "max_prob": 0.9518, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.0329, 0.9671], "max_prob": 0.9671, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.566667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.0995, 0.5757, 0.2202, 0.1046], "max_prob": 0.5757, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.07, 0.013333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.042604, 0.377538, 0.533953, 0.045905], "max_prob": 0.533953, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.321667, 0.182667, 0.299333, 0.196333], "pred_argmax": 0, "pred_distribution": [0.472753, 0.188981, 0.028797, 0.309469], "max_prob": 0.472753, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.0209, 0.9791], "max_prob": 0.9791, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.043333, 0.956667], "pred_argmax": 1, "pred_distribution": [0.0266, 0.9734], "max_prob": 0.9734, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.333333, 0.316667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0918, 0.536, 0.2589, 0.1133], "max_prob": 0.536, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.166667, 0.496667, 0.07], "pred_argmax": 2, "pred_distribution": [0.078592, 0.29767, 0.544246, 0.079492], "max_prob": 0.544246, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.293333, 0.593333, 0.106667, 0.006667], "pred_argmax": 3, "pred_distribution": [0.2803, 0.3112, 0.0419, 0.3666], "max_prob": 0.3666, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.953333, 0.046667], "pred_argmax": 1, "pred_distribution": [0.1563, 0.8437], "max_prob": 0.8437, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.58, 0.42], "pred_argmax": 1, "pred_distribution": [0.0573, 0.9427], "max_prob": 0.9427, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.516667, 0.3], "pred_argmax": 1, "pred_distribution": [0.1383, 0.5175, 0.2529, 0.0913], "max_prob": 0.5175, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.026667, 0.006667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.0578, 0.2446, 0.5982, 0.0994], "max_prob": 0.5982, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.52, 0.06, 0.083333, 0.336667], "pred_argmax": 0, "pred_distribution": [0.535354, 0.225323, 0.020902, 0.218422], "max_prob": 0.535354, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.0299, 0.9701], "max_prob": 0.9701, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.0402, 0.9598], "max_prob": 0.9598, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.783333, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.075992, 0.488851, 0.30177, 0.133387], "max_prob": 0.488851, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.283333, 0.23, 0.036667], "pred_argmax": 2, "pred_distribution": [0.052, 0.3121, 0.5596, 0.0763], "max_prob": 0.5596, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.25, 0.243333, 0.04], "pred_argmax": 0, "pred_distribution": [0.509149, 0.159284, 0.026097, 0.305469], "max_prob": 0.509149, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0395, 0.9605], "max_prob": 0.9605, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.126667, 0.873333], "pred_argmax": 1, "pred_distribution": [0.0338, 0.9662], "max_prob": 0.9662, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.183333, 0.693333, 0.1], "pred_argmax": 1, "pred_distribution": [0.1081, 0.4589, 0.2811, 0.1519], "max_prob": 0.4589, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 2, "pred_distribution": [0.0415, 0.2217, 0.6767, 0.0601], "max_prob": 0.6767, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.816667, 0.1], "pred_argmax": 0, "pred_distribution": [0.523548, 0.156384, 0.023898, 0.29617], "max_prob": 0.523548, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 1, "pred_distribution": [0.0202, 0.9798], "max_prob": 0.9798, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.0513, 0.9487], "max_prob": 0.9487, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 1, "pred_distribution": [0.0836, 0.5705, 0.2599, 0.086], "max_prob": 0.5705, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.35, 0.266667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.053405, 0.344434, 0.518352, 0.083808], "max_prob": 0.518352, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.116667, 0.033333], "pred_argmax": 3, "pred_distribution": [0.380338, 0.10091, 0.029203, 0.489549], "max_prob": 0.489549, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 1, "pred_distribution": [0.0314, 0.9686], "max_prob": 0.9686, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.0377, 0.9623], "max_prob": 0.9623, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.566667, 0.25], "pred_argmax": 1, "pred_distribution": [0.0908, 0.527, 0.2346, 0.1476], "max_prob": 0.527, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.033333, 0.003333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0755, 0.2312, 0.6344, 0.0589], "max_prob": 0.6344, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.026667, 0.026667, 0.003333], "pred_argmax": 3, "pred_distribution": [0.2282, 0.1195, 0.0223, 0.63], "max_prob": 0.63, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0501, 0.9499], "max_prob": 0.9499, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.02, 0.98], "pred_argmax": 1, "pred_distribution": [0.1235, 0.8765], "max_prob": 0.8765, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.716667, 0.226667, 0.02], "pred_argmax": 1, "pred_distribution": [0.10041, 0.49735, 0.245725, 0.156516], "max_prob": 0.49735, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.25, 0.06, 0.006667], "pred_argmax": 2, "pred_distribution": [0.068007, 0.259026, 0.59606, 0.076908], "max_prob": 0.59606, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.09, 0.053333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.43, 0.1453, 0.0393, 0.3854], "max_prob": 0.43, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.0249, 0.9751], "max_prob": 0.9751, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.096667, 0.903333], "pred_argmax": 1, "pred_distribution": [0.0487, 0.9513], "max_prob": 0.9513, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.7, 0.18, 0.02], "pred_argmax": 1, "pred_distribution": [0.0949, 0.5293, 0.2428, 0.133], "max_prob": 0.5293, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.3, 0.113333, 0.02], "pred_argmax": 2, "pred_distribution": [0.066907, 0.290529, 0.582358, 0.060206], "max_prob": 0.582358, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.1, 0.133333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.411241, 0.108311, 0.022102, 0.458346], "max_prob": 0.458346, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 1, "pred_distribution": [0.0495, 0.9505], "max_prob": 0.9505, "correct": 0.0, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.0364, 0.9636], "max_prob": 0.9636, "correct": 1.0, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.085791, 0.533647, 0.253575, 0.126987], "max_prob": 0.533647, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.0088, 0.9912], "max_prob": 0.9912, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.516667, 0.366667, 0.1], "pred_argmax": 3, "pred_distribution": [0.1365, 0.031, 0.2975, 0.535], "max_prob": 0.535, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.366667, 0.45, 0.083333], "pred_argmax": 1, "pred_distribution": [0.081308, 0.459046, 0.255526, 0.125013, 0.079108], "max_prob": 0.459046, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.0318, 0.9682], "max_prob": 0.9682, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0712, 0.293, 0.0894, 0.5464], "max_prob": 0.5464, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.3431, 0.6569], "max_prob": 0.6569, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.7, 0.266667, 0.03], "pred_argmax": 3, "pred_distribution": [0.069693, 0.117088, 0.052395, 0.760824], "max_prob": 0.760824, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.266667, 0.533333, 0.116667], "pred_argmax": 1, "pred_distribution": [0.088591, 0.388761, 0.243276, 0.180082, 0.09929], "max_prob": 0.388761, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.2047, 0.7953], "max_prob": 0.7953, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.10311, 0.340234, 0.210421, 0.346235], "max_prob": 0.346235, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.8, 0.2], "pred_argmax": 0, "pred_distribution": [0.9029, 0.0971], "max_prob": 0.9029, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.05, 0.516667, 0.266667], "pred_argmax": 3, "pred_distribution": [0.0757, 0.2972, 0.061, 0.5661], "max_prob": 0.5661, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.466667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.066393, 0.464454, 0.233577, 0.118788, 0.116788], "max_prob": 0.464454, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.8222, 0.1778], "max_prob": 0.8222, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.383333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.091509, 0.29893, 0.278628, 0.330933], "max_prob": 0.330933, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 0, "pred_distribution": [0.8942, 0.1058], "max_prob": 0.8942, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.116667, 0.483333, 0.333333], "pred_argmax": 3, "pred_distribution": [0.2256, 0.2623, 0.0437, 0.4684], "max_prob": 0.4684, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.533333, 0.233333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0509, 0.6487, 0.2036, 0.0797, 0.0171], "max_prob": 0.6487, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.7027, 0.2973], "max_prob": 0.7027, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.416667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.171683, 0.379362, 0.236976, 0.211979], "max_prob": 0.379362, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 1, "pred_distribution": [0.0479, 0.9521], "max_prob": 0.9521, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.02, 0.153333, 0.21], "pred_argmax": 3, "pred_distribution": [0.1232, 0.335, 0.0151, 0.5267], "max_prob": 0.5267, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.35, 0.146667, 0.386667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0762, 0.4257, 0.353, 0.0713, 0.0738], "max_prob": 0.4257, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.826667, 0.173333], "pred_argmax": 1, "pred_distribution": [0.3432, 0.6568], "max_prob": 0.6568, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.353333, 0.22, 0.066667], "pred_argmax": 1, "pred_distribution": [0.114089, 0.540946, 0.134387, 0.210579], "max_prob": 0.540946, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 0, "pred_distribution": [0.94, 0.06], "max_prob": 0.94, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.283333, 0.566667, 0.12], "pred_argmax": 3, "pred_distribution": [0.0898, 0.2668, 0.0287, 0.6147], "max_prob": 0.6147, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.043333, 0.206667, 0.5, 0.25], "pred_argmax": 1, "pred_distribution": [0.0923, 0.4371, 0.3236, 0.0804, 0.0666], "max_prob": 0.4371, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 0, "pred_distribution": [0.7044, 0.2956], "max_prob": 0.7044, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.103333, 0.266667, 0.6], "pred_argmax": 1, "pred_distribution": [0.140114, 0.454945, 0.161916, 0.243024], "max_prob": 0.454945, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 0, "pred_distribution": [0.7347, 0.2653], "max_prob": 0.7347, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.35, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0805, 0.0234, 0.0683, 0.8278], "max_prob": 0.8278, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.016667, 0.166667, 0.51, 0.3], "pred_argmax": 2, "pred_distribution": [0.112011, 0.289429, 0.379738, 0.109411, 0.109411], "max_prob": 0.379738, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.094, 0.906], "max_prob": 0.906, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.056667, 0.203333, 0.733333], "pred_argmax": 1, "pred_distribution": [0.109989, 0.40226, 0.212379, 0.275372], "max_prob": 0.40226, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.0336, 0.9664], "max_prob": 0.9664, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.072507, 0.068907, 0.508251, 0.350335], "max_prob": 0.508251, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.133333, 0.466667, 0.333333, 0.053333], "pred_argmax": 1, "pred_distribution": [0.115712, 0.348235, 0.292129, 0.107011, 0.136914], "max_prob": 0.348235, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.0591, 0.9409], "max_prob": 0.9409, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.416667, 0.4], "pred_argmax": 3, "pred_distribution": [0.117488, 0.356864, 0.125987, 0.39966], "max_prob": 0.39966, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.0938, 0.9062], "max_prob": 0.9062, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.106667, 0.533333, 0.343333], "pred_argmax": 3, "pred_distribution": [0.1048, 0.0742, 0.1588, 0.6622], "max_prob": 0.6622, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.153333, 0.383333, 0.3, 0.116667], "pred_argmax": 1, "pred_distribution": [0.118688, 0.311369, 0.259174, 0.20148, 0.109289], "max_prob": 0.311369, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.2255, 0.7745], "max_prob": 0.7745, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.213333, 0.316667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.106511, 0.506351, 0.163716, 0.223422], "max_prob": 0.506351, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 1, "pred_distribution": [0.0678, 0.9322], "max_prob": 0.9322, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.05, 0.333333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.029603, 0.689869, 0.030303, 0.250225], "max_prob": 0.689869, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.533333, 0.15, 0.0], "pred_argmax": 2, "pred_distribution": [0.10259, 0.305569, 0.388561, 0.105389, 0.09789], "max_prob": 0.388561, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.0196, 0.9804], "max_prob": 0.9804, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.516667, 0.366667, 0.066667], "pred_argmax": 3, "pred_distribution": [0.2063, 0.2985, 0.1879, 0.3073], "max_prob": 0.3073, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.0349, 0.9651], "max_prob": 0.9651, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.083333, 0.533333, 0.216667], "pred_argmax": 3, "pred_distribution": [0.1059, 0.1288, 0.0671, 0.6982], "max_prob": 0.6982, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.03, 0.1, 0.25, 0.55, 0.07], "pred_argmax": 2, "pred_distribution": [0.1144, 0.2325, 0.3272, 0.2593, 0.0666], "max_prob": 0.3272, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.06, 0.94], "max_prob": 0.94, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.4], "pred_argmax": 1, "pred_distribution": [0.111, 0.3793, 0.1827, 0.327], "max_prob": 0.3793, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.2505, 0.7495], "max_prob": 0.7495, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.583333, 0.216667], "pred_argmax": 3, "pred_distribution": [0.1104, 0.3816, 0.0906, 0.4174], "max_prob": 0.4174, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.283333, 0.416667, 0.216667], "pred_argmax": 1, "pred_distribution": [0.0985, 0.3279, 0.321, 0.0977, 0.1549], "max_prob": 0.3279, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.1945, 0.8055], "max_prob": 0.8055, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.2, 0.366667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.1029, 0.3874, 0.117, 0.3927], "max_prob": 0.3927, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.0189, 0.9811], "max_prob": 0.9811, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.05, 0.533333, 0.3], "pred_argmax": 3, "pred_distribution": [0.064394, 0.049695, 0.024398, 0.861514], "max_prob": 0.861514, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.094291, 0.40256, 0.323468, 0.091091, 0.088591], "max_prob": 0.40256, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.404, 0.596], "max_prob": 0.596, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.4, 0.05], "pred_argmax": 1, "pred_distribution": [0.1365, 0.5131, 0.2017, 0.1487], "max_prob": 0.5131, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.1017, 0.8983], "max_prob": 0.8983, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.283333, 0.016667, 0.266667, 0.433333], "pred_argmax": 3, "pred_distribution": [0.163016, 0.234423, 0.083408, 0.519152], "max_prob": 0.519152, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.516667, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.0906, 0.5196, 0.2435, 0.0726, 0.0737], "max_prob": 0.5196, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.416, 0.584], "max_prob": 0.584, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.0932, 0.4623, 0.3073, 0.1372], "max_prob": 0.4623, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.03, 0.97], "max_prob": 0.97, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.45, 0.45, 0.066667], "pred_argmax": 2, "pred_distribution": [0.1126, 0.1017, 0.4767, 0.309], "max_prob": 0.4767, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.666667, 0.133333], "pred_argmax": 2, "pred_distribution": [0.1231, 0.293, 0.2935, 0.1305, 0.1599], "max_prob": 0.2935, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.13, 0.87], "pred_argmax": 1, "pred_distribution": [0.1234, 0.8766], "max_prob": 0.8766, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.216667, 0.75], "pred_argmax": 3, "pred_distribution": [0.1001, 0.1473, 0.3697, 0.3829], "max_prob": 0.3829, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.0162, 0.9838], "max_prob": 0.9838, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.063333, 0.1, 0.633333, 0.203333], "pred_argmax": 3, "pred_distribution": [0.037396, 0.031797, 0.432457, 0.49835], "max_prob": 0.49835, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.073333, 0.443333, 0.366667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1602, 0.558, 0.1925, 0.0451, 0.0442], "max_prob": 0.558, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.296667, 0.703333], "pred_argmax": 1, "pred_distribution": [0.0267, 0.9733], "max_prob": 0.9733, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.206667, 0.566667, 0.166667], "pred_argmax": 1, "pred_distribution": [0.080308, 0.556656, 0.116012, 0.247025], "max_prob": 0.556656, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 1, "pred_distribution": [0.0056, 0.9944], "max_prob": 0.9944, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 3, "pred_distribution": [0.033003, 0.19642, 0.272927, 0.49765], "max_prob": 0.49765, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.483333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.143686, 0.354265, 0.20028, 0.152385, 0.149385], "max_prob": 0.354265, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.0201, 0.9799], "max_prob": 0.9799, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.1038, 0.1839, 0.1291, 0.5832], "max_prob": 0.5832, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.0058, 0.9942], "max_prob": 0.9942, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.666667, 0.183333], "pred_argmax": 3, "pred_distribution": [0.007999, 0.054595, 0.011399, 0.926007], "max_prob": 0.926007, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.45, 0.11, 0.006667], "pred_argmax": 0, "pred_distribution": [0.484, 0.1181, 0.3071, 0.044, 0.0468], "max_prob": 0.484, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.22, 0.78], "pred_argmax": 1, "pred_distribution": [0.0101, 0.9899], "max_prob": 0.9899, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.283333, 0.483333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0408, 0.1273, 0.753, 0.0789], "max_prob": 0.753, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.556667, 0.443333], "pred_argmax": 1, "pred_distribution": [0.0186, 0.9814], "max_prob": 0.9814, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.06, 0.713333, 0.186667], "pred_argmax": 3, "pred_distribution": [0.0551, 0.4509, 0.0346, 0.4594], "max_prob": 0.4594, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.096667, 0.466667, 0.39, 0.043333], "pred_argmax": 1, "pred_distribution": [0.177, 0.3904, 0.2556, 0.079, 0.098], "max_prob": 0.3904, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.1326, 0.8674], "max_prob": 0.8674, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.146667, 0.39, 0.443333], "pred_argmax": 3, "pred_distribution": [0.1669, 0.2772, 0.2625, 0.2934], "max_prob": 0.2934, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.1653, 0.8347], "max_prob": 0.8347, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.09, 0.693333, 0.173333], "pred_argmax": 3, "pred_distribution": [0.085091, 0.264074, 0.032397, 0.618438], "max_prob": 0.618438, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.716667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0709, 0.2535, 0.4992, 0.1071, 0.0693], "max_prob": 0.4992, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4419, 0.5581], "max_prob": 0.5581, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.333333, 0.583333], "pred_argmax": 1, "pred_distribution": [0.241024, 0.350635, 0.280128, 0.128213], "max_prob": 0.350635, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.573333, 0.426667], "pred_argmax": 1, "pred_distribution": [0.0079, 0.9921], "max_prob": 0.9921, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.066667, 0.55, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0454, 0.0461, 0.6218, 0.2867], "max_prob": 0.6218, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.533333, 0.233333, 0.05], "pred_argmax": 1, "pred_distribution": [0.094309, 0.49615, 0.219722, 0.082908, 0.106911], "max_prob": 0.49615, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.0162, 0.9838], "max_prob": 0.9838, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.333333, 0.466667, 0.15], "pred_argmax": 1, "pred_distribution": [0.0946, 0.4811, 0.1238, 0.3005], "max_prob": 0.4811, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.0015, 0.9985], "max_prob": 0.9985, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 3, "pred_distribution": [0.023802, 0.09591, 0.063406, 0.816882], "max_prob": 0.816882, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.266667, 0.616667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1013, 0.3999, 0.2701, 0.1001, 0.1286], "max_prob": 0.3999, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.0098, 0.9902], "max_prob": 0.9902, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.4, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0642, 0.2093, 0.0768, 0.6497], "max_prob": 0.6497, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.0357, 0.9643], "max_prob": 0.9643, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.066667, 0.6, 0.233333], "pred_argmax": 0, "pred_distribution": [0.3935, 0.2999, 0.0642, 0.2424], "max_prob": 0.3935, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.4, 0.35, 0.066667], "pred_argmax": 0, "pred_distribution": [0.3157, 0.2346, 0.3036, 0.0671, 0.079], "max_prob": 0.3157, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.3538, 0.6462], "max_prob": 0.6462, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.5, 0.183333], "pred_argmax": 1, "pred_distribution": [0.121912, 0.50045, 0.20302, 0.174617], "max_prob": 0.50045, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 1, "pred_distribution": [0.3823, 0.6177], "max_prob": 0.6177, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.1, 0.583333, 0.2], "pred_argmax": 3, "pred_distribution": [0.349535, 0.030403, 0.120312, 0.49975], "max_prob": 0.49975, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.3, 0.45, 0.166667], "pred_argmax": 3, "pred_distribution": [0.1031, 0.2668, 0.2434, 0.2699, 0.1168], "max_prob": 0.2699, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 1, "pred_distribution": [0.0457, 0.9543], "max_prob": 0.9543, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.283333, 0.283333, 0.383333], "pred_argmax": 3, "pred_distribution": [0.0918, 0.2799, 0.2312, 0.3971], "max_prob": 0.3971, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.0508, 0.9492], "max_prob": 0.9492, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 1, "pred_distribution": [0.2133, 0.5927, 0.0194, 0.1746], "max_prob": 0.5927, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.516667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1022, 0.3666, 0.3106, 0.1018, 0.1188], "max_prob": 0.3666, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.2924, 0.7076], "max_prob": 0.7076, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.483333, 0.366667], "pred_argmax": 1, "pred_distribution": [0.1403, 0.4067, 0.1436, 0.3094], "max_prob": 0.4067, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.071, 0.929], "max_prob": 0.929, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.55, 0.25], "pred_argmax": 3, "pred_distribution": [0.2328, 0.1782, 0.1178, 0.4712], "max_prob": 0.4712, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.4, 0.35, 0.05], "pred_argmax": 1, "pred_distribution": [0.143714, 0.313931, 0.271727, 0.132913, 0.137714], "max_prob": 0.313931, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.2636, 0.7364], "max_prob": 0.7364, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.366667, 0.433333], "pred_argmax": 3, "pred_distribution": [0.147385, 0.293671, 0.163784, 0.39516], "max_prob": 0.39516, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 1, "pred_distribution": [0.109, 0.891], "max_prob": 0.891, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.083333, 0.533333, 0.3], "pred_argmax": 3, "pred_distribution": [0.0396, 0.0368, 0.0242, 0.8994], "max_prob": 0.8994, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.333333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.109711, 0.359136, 0.386739, 0.068107, 0.076308], "max_prob": 0.386739, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.171, 0.829], "max_prob": 0.829, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.183333, 0.483333, 0.283333], "pred_argmax": 1, "pred_distribution": [0.0762, 0.4615, 0.2703, 0.192], "max_prob": 0.4615, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.0071, 0.9929], "max_prob": 0.9929, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.566667, 0.266667], "pred_argmax": 3, "pred_distribution": [0.0476, 0.3987, 0.1507, 0.403], "max_prob": 0.403, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.316667, 0.45, 0.1, 0.033333], "pred_argmax": 1, "pred_distribution": [0.072607, 0.535754, 0.253025, 0.069007, 0.069607], "max_prob": 0.535754, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.0109, 0.9891], "max_prob": 0.9891, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.516667, 0.233333], "pred_argmax": 1, "pred_distribution": [0.213779, 0.307369, 0.234777, 0.244076], "max_prob": 0.307369, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.16, 0.84], "max_prob": 0.84, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.7, 0.233333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.084192, 0.468453, 0.062394, 0.384962], "max_prob": 0.468453, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.013333, 0.066667, 0.25, 0.666667], "pred_argmax": 1, "pred_distribution": [0.10199, 0.332367, 0.182882, 0.066193, 0.316568], "max_prob": 0.332367, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.2273, 0.7727], "max_prob": 0.7727, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.166667, 0.783333], "pred_argmax": 3, "pred_distribution": [0.10201, 0.278428, 0.30283, 0.316732], "max_prob": 0.316732, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.0009, 0.9991], "max_prob": 0.9991, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.25, 0.366667, 0.3], "pred_argmax": 1, "pred_distribution": [0.0119, 0.7212, 0.1854, 0.0815], "max_prob": 0.7212, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.25, 0.5, 0.166667], "pred_argmax": 1, "pred_distribution": [0.0668, 0.7068, 0.0927, 0.064, 0.0697], "max_prob": 0.7068, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.0039, 0.9961], "max_prob": 0.9961, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.383333, 0.416667], "pred_argmax": 3, "pred_distribution": [0.118988, 0.374363, 0.124188, 0.382462], "max_prob": 0.382462, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.406667, 0.593333], "pred_argmax": 1, "pred_distribution": [0.4479, 0.5521], "max_prob": 0.5521, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.56, 0.183333, 0.253333], "pred_argmax": 3, "pred_distribution": [0.20068, 0.273273, 0.093191, 0.432857], "max_prob": 0.432857, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.233333, 0.233333, 0.5], "pred_argmax": 2, "pred_distribution": [0.2276, 0.2446, 0.3305, 0.0971, 0.1002], "max_prob": 0.3305, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.253333, 0.746667], "pred_argmax": 1, "pred_distribution": [0.1871, 0.8129], "max_prob": 0.8129, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.3, 0.616667], "pred_argmax": 2, "pred_distribution": [0.0585, 0.1744, 0.4401, 0.327], "max_prob": 0.4401, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.086667, 0.913333], "pred_argmax": 1, "pred_distribution": [0.0019, 0.9981], "max_prob": 0.9981, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.3, 0.026667], "pred_argmax": 3, "pred_distribution": [0.0143, 0.2392, 0.3008, 0.4457], "max_prob": 0.4457, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.066667, 0.566667, 0.313333, 0.05], "pred_argmax": 1, "pred_distribution": [0.093291, 0.650035, 0.146485, 0.055094, 0.055094], "max_prob": 0.650035, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.006, 0.994], "max_prob": 0.994, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.133333, 0.833333], "pred_argmax": 3, "pred_distribution": [0.112, 0.3028, 0.2185, 0.3667], "max_prob": 0.3667, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.94, 0.06], "pred_argmax": 0, "pred_distribution": [0.5955, 0.4045], "max_prob": 0.5955, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.0, 0.066667, 0.166667], "pred_argmax": 3, "pred_distribution": [0.0544, 0.1694, 0.151, 0.6252], "max_prob": 0.6252, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.156667, 0.416667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.0778, 0.5142, 0.2511, 0.0763, 0.0806], "max_prob": 0.5142, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.9083, 0.0917], "max_prob": 0.9083, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.463333, 0.453333, 0.066667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0772, 0.646, 0.1046, 0.1722], "max_prob": 0.646, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 1, "pred_distribution": [0.058, 0.942], "max_prob": 0.942, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 3, "pred_distribution": [0.1545, 0.1303, 0.2091, 0.5061], "max_prob": 0.5061, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.366667, 0.133333, 0.0], "pred_argmax": 2, "pred_distribution": [0.112711, 0.315432, 0.345135, 0.110911, 0.115812], "max_prob": 0.345135, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.1627, 0.8373], "max_prob": 0.8373, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.4, 0.383333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.1129, 0.2734, 0.208, 0.4057], "max_prob": 0.4057, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.8745, 0.1255], "max_prob": 0.8745, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.3, 0.583333, 0.073333], "pred_argmax": 3, "pred_distribution": [0.1017, 0.1548, 0.1355, 0.608], "max_prob": 0.608, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.116667, 0.616667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.3492, 0.225, 0.2683, 0.0726, 0.0849], "max_prob": 0.3492, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4196, 0.5804], "max_prob": 0.5804, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.25, 0.65], "pred_argmax": 1, "pred_distribution": [0.1416, 0.3781, 0.3003, 0.18], "max_prob": 0.3781, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.0057, 0.9943], "max_prob": 0.9943, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.25, 0.466667, 0.28], "pred_argmax": 3, "pred_distribution": [0.035, 0.0608, 0.1364, 0.7678], "max_prob": 0.7678, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.046667, 0.2, 0.316667, 0.433333], "pred_argmax": 4, "pred_distribution": [0.140186, 0.224878, 0.190781, 0.125187, 0.318968], "max_prob": 0.318968, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 1, "pred_distribution": [0.0461, 0.9539], "max_prob": 0.9539, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.283333, 0.583333], "pred_argmax": 1, "pred_distribution": [0.1212, 0.4271, 0.1716, 0.2801], "max_prob": 0.4271, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.6514, 0.3486], "max_prob": 0.6514, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.583333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.1314, 0.4002, 0.0752, 0.3932], "max_prob": 0.4002, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.1, 0.366667, 0.416667, 0.096667], "pred_argmax": 2, "pred_distribution": [0.115488, 0.292471, 0.364764, 0.107189, 0.120088], "max_prob": 0.364764, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.3636, 0.6364], "max_prob": 0.6364, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.45, 0.333333], "pred_argmax": 1, "pred_distribution": [0.131687, 0.460354, 0.149185, 0.258774], "max_prob": 0.460354, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.8829, 0.1171], "max_prob": 0.8829, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 3, "pred_distribution": [0.169017, 0.043404, 0.316732, 0.470847], "max_prob": 0.470847, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.283333, 0.433333, 0.16, 0.023333], "pred_argmax": 1, "pred_distribution": [0.057, 0.4989, 0.3183, 0.0723, 0.0535], "max_prob": 0.4989, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.0959, 0.9041], "max_prob": 0.9041, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.4, 0.1], "pred_argmax": 1, "pred_distribution": [0.1072, 0.4209, 0.1579, 0.314], "max_prob": 0.4209, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.523333, 0.476667], "pred_argmax": 0, "pred_distribution": [0.9244, 0.0756], "max_prob": 0.9244, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.6, 0.11], "pred_argmax": 1, "pred_distribution": [0.089891, 0.432957, 0.10389, 0.373263], "max_prob": 0.432957, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.216667, 0.616667, 0.15], "pred_argmax": 1, "pred_distribution": [0.111911, 0.386139, 0.285829, 0.108911, 0.107211], "max_prob": 0.386139, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 1, "pred_distribution": [0.2214, 0.7786], "max_prob": 0.7786, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.266667, 0.65], "pred_argmax": 1, "pred_distribution": [0.1148, 0.3614, 0.1961, 0.3277], "max_prob": 0.3614, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.3872, 0.6128], "max_prob": 0.6128, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.316667, 0.5, 0.163333], "pred_argmax": 1, "pred_distribution": [0.1222, 0.4081, 0.0672, 0.4025], "max_prob": 0.4081, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.55, 0.083333], "pred_argmax": 1, "pred_distribution": [0.032303, 0.822682, 0.087009, 0.031903, 0.026103], "max_prob": 0.822682, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.1601, 0.8399], "max_prob": 0.8399, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.283333, 0.6], "pred_argmax": 1, "pred_distribution": [0.0686, 0.5323, 0.1759, 0.2232], "max_prob": 0.5323, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.0187, 0.9813], "max_prob": 0.9813, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.55, 0.25], "pred_argmax": 2, "pred_distribution": [0.1763, 0.2277, 0.3638, 0.2322], "max_prob": 0.3638, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.416667, 0.156667, 0.026667], "pred_argmax": 2, "pred_distribution": [0.2104, 0.2379, 0.295, 0.1271, 0.1296], "max_prob": 0.295, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.011, 0.989], "max_prob": 0.989, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.383333, 0.416667, 0.133333], "pred_argmax": 1, "pred_distribution": [0.186919, 0.311831, 0.286129, 0.215122], "max_prob": 0.311831, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.0047, 0.9953], "max_prob": 0.9953, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.016667, 0.333333, 0.283333], "pred_argmax": 3, "pred_distribution": [0.147, 0.1116, 0.2945, 0.4469], "max_prob": 0.4469, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.1, 0.03, 0.003333], "pred_argmax": 2, "pred_distribution": [0.1831, 0.2753, 0.3749, 0.0806, 0.0861], "max_prob": 0.3749, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0054, 0.9946], "max_prob": 0.9946, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.356667, 0.426667, 0.2, 0.016667], "pred_argmax": 3, "pred_distribution": [0.151685, 0.264074, 0.249075, 0.335166], "max_prob": 0.335166, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.0089, 0.9911], "max_prob": 0.9911, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.433333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.118912, 0.540854, 0.115012, 0.225223], "max_prob": 0.540854, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.4, 0.45, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0856, 0.3861, 0.3662, 0.0771, 0.085], "max_prob": 0.3861, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.067, 0.933], "max_prob": 0.933, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.18, 0.416667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.1122, 0.3456, 0.2072, 0.335], "max_prob": 0.3456, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.2232, 0.7768], "max_prob": 0.7768, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.726667, 0.223333, 0.05], "pred_argmax": 1, "pred_distribution": [0.0377, 0.4996, 0.0841, 0.3786], "max_prob": 0.4996, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.05, 0.216667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.2305, 0.4306, 0.2502, 0.0433, 0.0454], "max_prob": 0.4306, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 1, "pred_distribution": [0.2451, 0.7549], "max_prob": 0.7549, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.026667, 0.14, 0.833333], "pred_argmax": 2, "pred_distribution": [0.0018, 0.004, 0.9915, 0.0027], "max_prob": 0.9915, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.0258, 0.9742], "max_prob": 0.9742, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.1, 0.633333, 0.2], "pred_argmax": 3, "pred_distribution": [0.062, 0.3205, 0.0963, 0.5212], "max_prob": 0.5212, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.183333, 0.666667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.071407, 0.40324, 0.357236, 0.070107, 0.09801], "max_prob": 0.40324, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.0507, 0.9493], "max_prob": 0.9493, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.483333, 0.383333], "pred_argmax": 3, "pred_distribution": [0.046105, 0.420142, 0.093509, 0.440244], "max_prob": 0.440244, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.3327, 0.6673], "max_prob": 0.6673, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.616667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.1695, 0.3497, 0.0544, 0.4264], "max_prob": 0.4264, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.233333, 0.5, 0.15, 0.05], "pred_argmax": 1, "pred_distribution": [0.126887, 0.456854, 0.241176, 0.088191, 0.086891], "max_prob": 0.456854, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.2769, 0.7231], "max_prob": 0.7231, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.5, 0.233333], "pred_argmax": 1, "pred_distribution": [0.1838, 0.4134, 0.1904, 0.2124], "max_prob": 0.4134, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.0065, 0.9935], "max_prob": 0.9935, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.25, 0.616667, 0.103333], "pred_argmax": 2, "pred_distribution": [0.0928, 0.1212, 0.4477, 0.3383], "max_prob": 0.4477, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.013333, 0.036667, 0.266667, 0.566667, 0.116667], "pred_argmax": 0, "pred_distribution": [0.266727, 0.262626, 0.19512, 0.130513, 0.145015], "max_prob": 0.266727, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.0208, 0.9792], "max_prob": 0.9792, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.1751, 0.2979, 0.2112, 0.3158], "max_prob": 0.3158, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 1, "pred_distribution": [0.1867, 0.8133], "max_prob": 0.8133, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.04, 0.426667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.1365, 0.3431, 0.1436, 0.3768], "max_prob": 0.3768, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.466667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.1311, 0.3621, 0.2393, 0.1348, 0.1327], "max_prob": 0.3621, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.5554, 0.4446], "max_prob": 0.5554, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.25, 0.483333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.1062, 0.4669, 0.2404, 0.1865], "max_prob": 0.4669, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.0082, 0.9918], "max_prob": 0.9918, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.65, 0.183333], "pred_argmax": 3, "pred_distribution": [0.2437, 0.2822, 0.1383, 0.3358], "max_prob": 0.3358, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.04, 0.133333, 0.6, 0.216667], "pred_argmax": 1, "pred_distribution": [0.1381, 0.3386, 0.2652, 0.1288, 0.1293], "max_prob": 0.3386, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.0138, 0.9862], "max_prob": 0.9862, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.333333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.1282, 0.4027, 0.164, 0.3051], "max_prob": 0.4027, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 1, "pred_distribution": [0.0097, 0.9903], "max_prob": 0.9903, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.056667, 0.06, 0.533333, 0.35], "pred_argmax": 3, "pred_distribution": [0.032097, 0.219378, 0.147585, 0.60094], "max_prob": 0.60094, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.15, 0.433333, 0.333333, 0.08, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4379, 0.261, 0.1522, 0.0681, 0.0808], "max_prob": 0.4379, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.0435, 0.9565], "max_prob": 0.9565, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.45, 0.133333], "pred_argmax": 1, "pred_distribution": [0.1383, 0.4326, 0.1573, 0.2718], "max_prob": 0.4326, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.0316, 0.9684], "max_prob": 0.9684, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.266667, 0.056667], "pred_argmax": 3, "pred_distribution": [0.0655, 0.0932, 0.1822, 0.6591], "max_prob": 0.6591, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.1, 0.5, 0.366667], "pred_argmax": 1, "pred_distribution": [0.2535, 0.3513, 0.2224, 0.082, 0.0908], "max_prob": 0.3513, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.2162, 0.7838], "max_prob": 0.7838, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.166667, 0.766667], "pred_argmax": 1, "pred_distribution": [0.1214, 0.3582, 0.1705, 0.3499], "max_prob": 0.3582, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.1772, 0.8228], "max_prob": 0.8228, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 3, "pred_distribution": [0.1415, 0.2162, 0.0694, 0.5729], "max_prob": 0.5729, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.1, 0.466667, 0.35, 0.07, 0.013333], "pred_argmax": 2, "pred_distribution": [0.0772, 0.2967, 0.3614, 0.0743, 0.1904], "max_prob": 0.3614, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.0955, 0.9045], "max_prob": 0.9045, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.466667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.095, 0.3619, 0.1511, 0.392], "max_prob": 0.392, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.1388, 0.8612], "max_prob": 0.8612, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.073333, 0.6, 0.266667], "pred_argmax": 3, "pred_distribution": [0.0612, 0.1456, 0.1862, 0.607], "max_prob": 0.607, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.066667, 0.29, 0.516667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.1669, 0.1906, 0.3034, 0.1662, 0.1729], "max_prob": 0.3034, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.0865, 0.9135], "max_prob": 0.9135, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.533333, 0.2], "pred_argmax": 1, "pred_distribution": [0.154985, 0.390461, 0.19598, 0.258574], "max_prob": 0.390461, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.1085, 0.8915], "max_prob": 0.8915, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.073333, 0.733333, 0.15], "pred_argmax": 3, "pred_distribution": [0.2293, 0.1555, 0.0815, 0.5337], "max_prob": 0.5337, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.166667, 0.683333, 0.1], "pred_argmax": 2, "pred_distribution": [0.1661, 0.2108, 0.2915, 0.1642, 0.1674], "max_prob": 0.2915, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.1019, 0.8981], "max_prob": 0.8981, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.283333, 0.616667], "pred_argmax": 3, "pred_distribution": [0.1879, 0.2787, 0.1992, 0.3342], "max_prob": 0.3342, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.7974, 0.2026], "max_prob": 0.7974, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.65, 0.15], "pred_argmax": 1, "pred_distribution": [0.1525, 0.3317, 0.2072, 0.3086], "max_prob": 0.3317, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.416667, 0.45, 0.05], "pred_argmax": 1, "pred_distribution": [0.150115, 0.335734, 0.277728, 0.143214, 0.093209], "max_prob": 0.335734, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 0, "pred_distribution": [0.8466, 0.1534], "max_prob": 0.8466, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 3, "pred_distribution": [0.1015, 0.2387, 0.2058, 0.454], "max_prob": 0.454, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.9361, 0.0639], "max_prob": 0.9361, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.066667, 0.433333, 0.166667], "pred_argmax": 3, "pred_distribution": [0.0999, 0.0385, 0.0609, 0.8007], "max_prob": 0.8007, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.066667, 0.45, 0.283333, 0.166667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1464, 0.3167, 0.255, 0.1679, 0.114], "max_prob": 0.3167, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.2821, 0.7179], "max_prob": 0.7179, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.3, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0936, 0.2884, 0.1892, 0.4288], "max_prob": 0.4288, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.0194, 0.9806], "max_prob": 0.9806, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.05, 0.416667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.020898, 0.066693, 0.575442, 0.336966], "max_prob": 0.575442, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.073333, 0.35, 0.45, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1397, 0.3397, 0.2358, 0.1195, 0.1653], "max_prob": 0.3397, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.0115, 0.9885], "max_prob": 0.9885, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.533333, 0.2], "pred_argmax": 1, "pred_distribution": [0.1557, 0.3462, 0.2088, 0.2893], "max_prob": 0.3462, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 1, "pred_distribution": [0.1205, 0.8795], "max_prob": 0.8795, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.166667, 0.033333, 0.35, 0.45], "pred_argmax": 3, "pred_distribution": [0.141914, 0.354035, 0.060806, 0.443244], "max_prob": 0.443244, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.333333, 0.466667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1005, 0.4291, 0.2685, 0.0994, 0.1025], "max_prob": 0.4291, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.1458, 0.8542], "max_prob": 0.8542, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.35, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1205, 0.4531, 0.236, 0.1904], "max_prob": 0.4531, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.1718, 0.8282], "max_prob": 0.8282, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.082492, 0.064494, 0.143586, 0.709429], "max_prob": 0.709429, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.466667, 0.166667], "pred_argmax": 1, "pred_distribution": [0.1512, 0.2765, 0.2727, 0.153, 0.1466], "max_prob": 0.2765, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 0, "pred_distribution": [0.7105, 0.2895], "max_prob": 0.7105, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.1281, 0.408, 0.1905, 0.2734], "max_prob": 0.408, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.0101, 0.9899], "max_prob": 0.9899, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.666667, 0.266667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.006101, 0.019602, 0.518152, 0.456146], "max_prob": 0.518152, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.183333, 0.35, 0.433333], "pred_argmax": 1, "pred_distribution": [0.09661, 0.278528, 0.261626, 0.09851, 0.264726], "max_prob": 0.278528, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.0053, 0.9947], "max_prob": 0.9947, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.183333, 0.75], "pred_argmax": 3, "pred_distribution": [0.0636, 0.1754, 0.1512, 0.6098], "max_prob": 0.6098, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 1, "pred_distribution": [0.0624, 0.9376], "max_prob": 0.9376, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.033333, 0.166667, 0.45], "pred_argmax": 3, "pred_distribution": [0.1851, 0.064, 0.055, 0.6959], "max_prob": 0.6959, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.416667, 0.4, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.1265, 0.3307, 0.2952, 0.1226, 0.125], "max_prob": 0.3307, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.0247, 0.9753], "max_prob": 0.9753, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.616667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.171483, 0.376762, 0.228977, 0.222778], "max_prob": 0.376762, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.051, 0.949], "max_prob": 0.949, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.6, 0.35, 0.046667], "pred_argmax": 3, "pred_distribution": [0.2456, 0.0746, 0.0491, 0.6307], "max_prob": 0.6307, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.566667, 0.316667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1149, 0.4893, 0.1516, 0.0847, 0.1595], "max_prob": 0.4893, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.0808, 0.9192], "max_prob": 0.9192, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.126667, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0539, 0.2758, 0.0549, 0.6154], "max_prob": 0.6154, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.606667, 0.393333], "pred_argmax": 0, "pred_distribution": [0.586, 0.414], "max_prob": 0.586, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.066667, 0.45, 0.376667], "pred_argmax": 3, "pred_distribution": [0.0826, 0.3202, 0.038, 0.5592], "max_prob": 0.5592, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.053333, 0.233333, 0.533333, 0.163333], "pred_argmax": 1, "pred_distribution": [0.0981, 0.4718, 0.2565, 0.0836, 0.09], "max_prob": 0.4718, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 1, "pred_distribution": [0.236, 0.764], "max_prob": 0.764, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.106667, 0.433333, 0.43], "pred_argmax": 3, "pred_distribution": [0.161, 0.3234, 0.1741, 0.3415], "max_prob": 0.3415, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5085, 0.4915], "max_prob": 0.5085, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.126667, 0.566667, 0.266667], "pred_argmax": 3, "pred_distribution": [0.1598, 0.0702, 0.0275, 0.7425], "max_prob": 0.7425, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.316667, 0.483333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.069, 0.3715, 0.4185, 0.0845, 0.0565], "max_prob": 0.4185, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 0, "pred_distribution": [0.6139, 0.3861], "max_prob": 0.6139, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.433333, 0.316667], "pred_argmax": 1, "pred_distribution": [0.091591, 0.553345, 0.141286, 0.213779], "max_prob": 0.553345, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 1, "pred_distribution": [0.0906, 0.9094], "max_prob": 0.9094, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.123333, 0.586667, 0.25], "pred_argmax": 3, "pred_distribution": [0.038796, 0.233777, 0.093991, 0.633437], "max_prob": 0.633437, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.266667, 0.616667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.130513, 0.311831, 0.328733, 0.121612, 0.107311], "max_prob": 0.328733, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 1, "pred_distribution": [0.0559, 0.9441], "max_prob": 0.9441, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.116667, 0.35, 0.483333], "pred_argmax": 3, "pred_distribution": [0.0991, 0.2406, 0.1409, 0.5194], "max_prob": 0.5194, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.0562, 0.9438], "max_prob": 0.9438, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.65, 0.2], "pred_argmax": 3, "pred_distribution": [0.0312, 0.1774, 0.1252, 0.6662], "max_prob": 0.6662, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.316667, 0.55, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.1655, 0.5417, 0.1522, 0.0618, 0.0788], "max_prob": 0.5417, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.0259, 0.9741], "max_prob": 0.9741, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.516667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.1267, 0.3724, 0.1571, 0.3438], "max_prob": 0.3724, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.1062, 0.8938], "max_prob": 0.8938, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.1275, 0.1033, 0.0774, 0.6918], "max_prob": 0.6918, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.15, 0.65, 0.166667], "pred_argmax": 1, "pred_distribution": [0.1078, 0.355, 0.2977, 0.1366, 0.1029], "max_prob": 0.355, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.1936, 0.8064], "max_prob": 0.8064, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 1, "pred_distribution": [0.0873, 0.4146, 0.2181, 0.28], "max_prob": 0.4146, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 1, "pred_distribution": [0.0158, 0.9842], "max_prob": 0.9842, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.066667, 0.4, 0.4], "pred_argmax": 2, "pred_distribution": [0.0402, 0.0568, 0.5109, 0.3921], "max_prob": 0.5109, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.266667, 0.466667, 0.216667, 0.05, 0.0], "pred_argmax": 2, "pred_distribution": [0.2101, 0.2326, 0.3438, 0.0868, 0.1267], "max_prob": 0.3438, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 1, "pred_distribution": [0.0154, 0.9846], "max_prob": 0.9846, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.533333, 0.283333, 0.066667], "pred_argmax": 3, "pred_distribution": [0.062494, 0.255474, 0.134887, 0.547145], "max_prob": 0.547145, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.726667, 0.273333], "pred_argmax": 0, "pred_distribution": [0.7236, 0.2764], "max_prob": 0.7236, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.126667, 0.04, 0.46, 0.373333], "pred_argmax": 3, "pred_distribution": [0.2995, 0.2213, 0.0432, 0.436], "max_prob": 0.436, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.026667, 0.073333, 0.293333, 0.5, 0.106667], "pred_argmax": 1, "pred_distribution": [0.057806, 0.60216, 0.236024, 0.040404, 0.063606], "max_prob": 0.60216, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.1102, 0.8898], "max_prob": 0.8898, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.4, 0.233333], "pred_argmax": 1, "pred_distribution": [0.0676, 0.6671, 0.0829, 0.1824], "max_prob": 0.6671, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.0195, 0.9805], "max_prob": 0.9805, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.266667, 0.06], "pred_argmax": 2, "pred_distribution": [0.082, 0.0375, 0.5715, 0.309], "max_prob": 0.5715, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.116667, 0.4, 0.45], "pred_argmax": 1, "pred_distribution": [0.084608, 0.558156, 0.162416, 0.082308, 0.112511], "max_prob": 0.558156, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.0252, 0.9748], "max_prob": 0.9748, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.063333, 0.2, 0.733333], "pred_argmax": 1, "pred_distribution": [0.0702, 0.5455, 0.0777, 0.3066], "max_prob": 0.5455, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 1, "pred_distribution": [0.0418, 0.9582], "max_prob": 0.9582, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.6, 0.25], "pred_argmax": 3, "pred_distribution": [0.1777, 0.0718, 0.1018, 0.6487], "max_prob": 0.6487, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.133333, 0.4, 0.376667, 0.05], "pred_argmax": 2, "pred_distribution": [0.144686, 0.216278, 0.336966, 0.153385, 0.148685], "max_prob": 0.336966, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.0383, 0.9617], "max_prob": 0.9617, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.55, 0.266667], "pred_argmax": 3, "pred_distribution": [0.133413, 0.218222, 0.226023, 0.422342], "max_prob": 0.422342, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.5326, 0.4674], "max_prob": 0.5326, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.383333, 0.533333, 0.08], "pred_argmax": 0, "pred_distribution": [0.5243, 0.2585, 0.0182, 0.199], "max_prob": 0.5243, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.116667, 0.283333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.0937, 0.3095, 0.2144, 0.2658, 0.1166], "max_prob": 0.3095, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.1082, 0.8918], "max_prob": 0.8918, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.226667, 0.7], "pred_argmax": 3, "pred_distribution": [0.0498, 0.193, 0.0711, 0.6861], "max_prob": 0.6861, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 1, "pred_distribution": [0.0113, 0.9887], "max_prob": 0.9887, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.066667, 0.466667, 0.333333], "pred_argmax": 3, "pred_distribution": [0.185881, 0.213079, 0.09779, 0.50325], "max_prob": 0.50325, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.26, 0.04, 0.183333, 0.333333, 0.183333], "pred_argmax": 1, "pred_distribution": [0.187719, 0.49565, 0.180918, 0.067607, 0.068107], "max_prob": 0.49565, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 1, "pred_distribution": [0.1402, 0.8598], "max_prob": 0.8598, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.276667, 0.131667, 0.325, 0.266667], "pred_argmax": 1, "pred_distribution": [0.154015, 0.407441, 0.207321, 0.231223], "max_prob": 0.407441, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.7385, 0.2615], "max_prob": 0.7385, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.08, 0.076667, 0.603333, 0.24], "pred_argmax": 3, "pred_distribution": [0.217422, 0.048105, 0.022402, 0.712071], "max_prob": 0.712071, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.173333, 0.516667, 0.223333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.0504, 0.4381, 0.4188, 0.0502, 0.0425], "max_prob": 0.4381, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.7915, 0.2085], "max_prob": 0.7915, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.046667, 0.256667, 0.51, 0.186667], "pred_argmax": 1, "pred_distribution": [0.0965, 0.5584, 0.2091, 0.136], "max_prob": 0.5584, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.2169, 0.7831], "max_prob": 0.7831, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.6, 0.233333], "pred_argmax": 3, "pred_distribution": [0.1175, 0.2947, 0.0854, 0.5024], "max_prob": 0.5024, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.566667, 0.1], "pred_argmax": 1, "pred_distribution": [0.2101, 0.3274, 0.2419, 0.1105, 0.1101], "max_prob": 0.3274, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.108, 0.892], "max_prob": 0.892, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.1509, 0.3101, 0.1841, 0.3549], "max_prob": 0.3549, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.0105, 0.9895], "max_prob": 0.9895, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.433333, 0.5, 0.046667], "pred_argmax": 3, "pred_distribution": [0.1465, 0.1809, 0.1451, 0.5275], "max_prob": 0.5275, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.4, 0.216667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.20062, 0.285129, 0.220322, 0.132113, 0.161816], "max_prob": 0.285129, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333], "pred_argmax": 1, "pred_distribution": [0.0514, 0.9486], "max_prob": 0.9486, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.366667, 0.533333], "pred_argmax": 3, "pred_distribution": [0.141686, 0.20448, 0.230877, 0.422958], "max_prob": 0.422958, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.2258, 0.7742], "max_prob": 0.7742, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.283333, 0.04], "pred_argmax": 3, "pred_distribution": [0.1504, 0.2455, 0.0792, 0.5249], "max_prob": 0.5249, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.006667, 0.056667, 0.25, 0.683333], "pred_argmax": 2, "pred_distribution": [0.1409, 0.2603, 0.3277, 0.1366, 0.1345], "max_prob": 0.3277, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.0221, 0.9779], "max_prob": 0.9779, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.133333, 0.8], "pred_argmax": 3, "pred_distribution": [0.1654, 0.3109, 0.1934, 0.3303], "max_prob": 0.3303, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.3581, 0.6419], "max_prob": 0.6419, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.05, 0.366667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.061, 0.6865, 0.0488, 0.2037], "max_prob": 0.6865, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.2, 0.483333, 0.266667, 0.04, 0.01], "pred_argmax": 1, "pred_distribution": [0.109111, 0.356436, 0.327033, 0.105311, 0.10211], "max_prob": 0.356436, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.0606, 0.9394], "max_prob": 0.9394, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.333333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.182618, 0.313131, 0.245725, 0.258526], "max_prob": 0.313131, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.0306, 0.9694], "max_prob": 0.9694, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.55, 0.316667, 0.096667], "pred_argmax": 3, "pred_distribution": [0.0916, 0.1449, 0.0527, 0.7108], "max_prob": 0.7108, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.1, 0.3, 0.566667], "pred_argmax": 1, "pred_distribution": [0.140114, 0.422542, 0.20112, 0.122712, 0.113511], "max_prob": 0.422542, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.0509, 0.9491], "max_prob": 0.9491, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.086667, 0.233333, 0.65], "pred_argmax": 1, "pred_distribution": [0.127, 0.3473, 0.1805, 0.3452], "max_prob": 0.3473, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.0421, 0.9579], "max_prob": 0.9579, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.05, 0.533333, 0.283333], "pred_argmax": 3, "pred_distribution": [0.0622, 0.4047, 0.0305, 0.5026], "max_prob": 0.5026, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.05, 0.166667, 0.366667, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1196, 0.3181, 0.3138, 0.1308, 0.1177], "max_prob": 0.3181, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.0599, 0.9401], "max_prob": 0.9401, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.35, 0.433333, 0.133333], "pred_argmax": 3, "pred_distribution": [0.132387, 0.237876, 0.230577, 0.39916], "max_prob": 0.39916, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.122, 0.878], "max_prob": 0.878, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.7, 0.166667], "pred_argmax": 1, "pred_distribution": [0.3426, 0.4613, 0.0418, 0.1543], "max_prob": 0.4613, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.25, 0.516667, 0.15], "pred_argmax": 1, "pred_distribution": [0.0712, 0.4466, 0.3306, 0.0758, 0.0758], "max_prob": 0.4466, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.0868, 0.9132], "max_prob": 0.9132, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.35, 0.483333], "pred_argmax": 1, "pred_distribution": [0.0803, 0.3982, 0.2977, 0.2238], "max_prob": 0.3982, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 1, "pred_distribution": [0.3757, 0.6243], "max_prob": 0.6243, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.19, 0.043333, 0.483333, 0.283333], "pred_argmax": 1, "pred_distribution": [0.247175, 0.476152, 0.032397, 0.244276], "max_prob": 0.476152, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.023333, 0.06, 0.133333, 0.35, 0.433333], "pred_argmax": 2, "pred_distribution": [0.088691, 0.363964, 0.429657, 0.071393, 0.046295], "max_prob": 0.429657, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4557, 0.5443], "max_prob": 0.5443, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.16, 0.366667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.1776, 0.4491, 0.1408, 0.2325], "max_prob": 0.4491, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.1323, 0.8677], "max_prob": 0.8677, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.633333, 0.183333], "pred_argmax": 1, "pred_distribution": [0.321368, 0.336166, 0.024798, 0.317668], "max_prob": 0.336166, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0911, 0.5398, 0.2089, 0.0773, 0.0829], "max_prob": 0.5398, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.0357, 0.9643], "max_prob": 0.9643, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.5, 0.366667], "pred_argmax": 1, "pred_distribution": [0.0938, 0.5873, 0.1159, 0.203], "max_prob": 0.5873, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.002, 0.998], "max_prob": 0.998, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.333333, 0.583333, 0.063333], "pred_argmax": 1, "pred_distribution": [0.013199, 0.873513, 0.026297, 0.086991], "max_prob": 0.873513, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.24, 0.493333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.155416, 0.228823, 0.319532, 0.131413, 0.164816], "max_prob": 0.319532, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.173333, 0.826667], "pred_argmax": 1, "pred_distribution": [0.0046, 0.9954], "max_prob": 0.9954, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0956, 0.1661, 0.1664, 0.5719], "max_prob": 0.5719, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.1444, 0.8556], "max_prob": 0.8556, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 1, "pred_distribution": [0.134613, 0.373137, 0.208921, 0.283328], "max_prob": 0.373137, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.02, 0.1, 0.483333, 0.35, 0.046667], "pred_argmax": 2, "pred_distribution": [0.2298, 0.197, 0.2427, 0.1073, 0.2232], "max_prob": 0.2427, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.0922, 0.9078], "max_prob": 0.9078, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.45, 0.283333], "pred_argmax": 1, "pred_distribution": [0.1489, 0.3523, 0.2201, 0.2787], "max_prob": 0.3523, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.213333, 0.786667], "pred_argmax": 1, "pred_distribution": [0.0055, 0.9945], "max_prob": 0.9945, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.6, 0.15], "pred_argmax": 3, "pred_distribution": [0.0291, 0.0375, 0.2122, 0.7212], "max_prob": 0.7212, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.266667, 0.55, 0.133333], "pred_argmax": 1, "pred_distribution": [0.182118, 0.289929, 0.212121, 0.157616, 0.158216], "max_prob": 0.289929, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.0362, 0.9638], "max_prob": 0.9638, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.113333, 0.316667, 0.55], "pred_argmax": 3, "pred_distribution": [0.137486, 0.264974, 0.218778, 0.378762], "max_prob": 0.378762, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.007, 0.993], "max_prob": 0.993, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.516667, 0.333333], "pred_argmax": 3, "pred_distribution": [0.076092, 0.171783, 0.30177, 0.450355], "max_prob": 0.450355, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.043333, 0.166667, 0.65, 0.133333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.068093, 0.614039, 0.187281, 0.055794, 0.074793], "max_prob": 0.614039, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.019, 0.981], "max_prob": 0.981, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 1, "pred_distribution": [0.1203, 0.3577, 0.2136, 0.3084], "max_prob": 0.3577, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.0877, 0.9123], "max_prob": 0.9123, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.566667, 0.35, 0.066667], "pred_argmax": 3, "pred_distribution": [0.054, 0.1893, 0.231, 0.5257], "max_prob": 0.5257, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.55, 0.266667], "pred_argmax": 1, "pred_distribution": [0.170817, 0.474447, 0.164616, 0.060906, 0.129213], "max_prob": 0.474447, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.2579, 0.7421], "max_prob": 0.7421, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.183333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.070093, 0.439356, 0.19958, 0.290971], "max_prob": 0.439356, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.0176, 0.9824], "max_prob": 0.9824, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.166667, 0.616667, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0513, 0.0392, 0.6858, 0.2237], "max_prob": 0.6858, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.35, 0.45, 0.1], "pred_argmax": 2, "pred_distribution": [0.222722, 0.234323, 0.255326, 0.094509, 0.193119], "max_prob": 0.255326, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.0755, 0.9245], "max_prob": 0.9245, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.383333, 0.483333], "pred_argmax": 3, "pred_distribution": [0.1334, 0.2551, 0.2148, 0.3967], "max_prob": 0.3967, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.3257, 0.6743], "max_prob": 0.6743, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.366667, 0.533333, 0.063333], "pred_argmax": 3, "pred_distribution": [0.061994, 0.223978, 0.094891, 0.619138], "max_prob": 0.619138, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.150685, 0.207579, 0.341566, 0.150685, 0.149485], "max_prob": 0.341566, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.0335, 0.9665], "max_prob": 0.9665, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.06, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.117188, 0.283872, 0.281672, 0.317268], "max_prob": 0.317268, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.061, 0.939], "max_prob": 0.939, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.333333, 0.5, 0.133333], "pred_argmax": 3, "pred_distribution": [0.2572, 0.2887, 0.1106, 0.3435], "max_prob": 0.3435, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.333333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.090791, 0.357864, 0.377262, 0.073893, 0.10019], "max_prob": 0.377262, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.1511, 0.8489], "max_prob": 0.8489, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 3, "pred_distribution": [0.065007, 0.294929, 0.280828, 0.359236], "max_prob": 0.359236, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.9936, 0.0064], "max_prob": 0.9936, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.65, 0.166667], "pred_argmax": 3, "pred_distribution": [0.1422, 0.033, 0.1096, 0.7152], "max_prob": 0.7152, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.15, 0.466667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0746, 0.4106, 0.3761, 0.068, 0.0707], "max_prob": 0.4106, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.5385, 0.4615], "max_prob": 0.5385, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.466667, 0.4], "pred_argmax": 1, "pred_distribution": [0.1887, 0.3154, 0.2219, 0.274], "max_prob": 0.3154, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.9312, 0.0688], "max_prob": 0.9312, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.1688, 0.2934, 0.055, 0.4828], "max_prob": 0.4828, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.1, 0.35, 0.466667, 0.073333], "pred_argmax": 1, "pred_distribution": [0.092709, 0.376238, 0.237224, 0.088109, 0.205721], "max_prob": 0.376238, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.0333, 0.9667], "max_prob": 0.9667, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.483333, 0.316667], "pred_argmax": 3, "pred_distribution": [0.0909, 0.2569, 0.1209, 0.5313], "max_prob": 0.5313, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.6327, 0.3673], "max_prob": 0.6327, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.066667, 0.55, 0.266667], "pred_argmax": 3, "pred_distribution": [0.1959, 0.281, 0.0237, 0.4994], "max_prob": 0.4994, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.166667, 0.566667, 0.233333, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0826, 0.443, 0.3331, 0.0726, 0.0687], "max_prob": 0.443, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.9067, 0.0933], "max_prob": 0.9067, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.216667, 0.05], "pred_argmax": 1, "pred_distribution": [0.138186, 0.434757, 0.222478, 0.20458], "max_prob": 0.434757, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.0051, 0.9949], "max_prob": 0.9949, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.633333, 0.283333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.0015, 0.006601, 0.644564, 0.347335], "max_prob": 0.644564, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.25, 0.6, 0.116667], "pred_argmax": 1, "pred_distribution": [0.1565, 0.4492, 0.2254, 0.0813, 0.0876], "max_prob": 0.4492, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 1, "pred_distribution": [0.006, 0.994], "max_prob": 0.994, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.06, 0.216667, 0.71], "pred_argmax": 1, "pred_distribution": [0.185081, 0.314769, 0.20328, 0.29687], "max_prob": 0.314769, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.83, 0.17], "pred_argmax": 0, "pred_distribution": [0.9938, 0.0062], "max_prob": 0.9938, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.19, 0.03, 0.36, 0.42], "pred_argmax": 3, "pred_distribution": [0.212479, 0.30107, 0.020798, 0.465653], "max_prob": 0.465653, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.063333, 0.31, 0.52, 0.086667], "pred_argmax": 1, "pred_distribution": [0.0493, 0.6096, 0.2576, 0.0639, 0.0196], "max_prob": 0.6096, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 0, "pred_distribution": [0.8639, 0.1361], "max_prob": 0.8639, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.283333, 0.426667, 0.25], "pred_argmax": 1, "pred_distribution": [0.065707, 0.561956, 0.20232, 0.170017], "max_prob": 0.561956, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.009, 0.991], "max_prob": 0.991, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.25, 0.633333, 0.08], "pred_argmax": 2, "pred_distribution": [0.2048, 0.0715, 0.5001, 0.2236], "max_prob": 0.5001, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.056667, 0.176667, 0.6, 0.15], "pred_argmax": 1, "pred_distribution": [0.170917, 0.241024, 0.239124, 0.141114, 0.207821], "max_prob": 0.241024, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.038, 0.962], "max_prob": 0.962, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.283333, 0.616667], "pred_argmax": 3, "pred_distribution": [0.1438, 0.1942, 0.1868, 0.4752], "max_prob": 0.4752, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.3115, 0.6885], "max_prob": 0.6885, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.633333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.124, 0.4777, 0.0382, 0.3601], "max_prob": 0.4777, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.466667, 0.333333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.129513, 0.336734, 0.345335, 0.088509, 0.09991], "max_prob": 0.345335, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.0515, 0.9485], "max_prob": 0.9485, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 1, "pred_distribution": [0.072393, 0.40306, 0.261774, 0.262774], "max_prob": 0.40306, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 0, "pred_distribution": [0.6049, 0.3951], "max_prob": 0.6049, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.076667, 0.09, 0.59, 0.243333], "pred_argmax": 3, "pred_distribution": [0.184218, 0.283728, 0.043804, 0.488249], "max_prob": 0.488249, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.13, 0.373333, 0.423333, 0.03], "pred_argmax": 1, "pred_distribution": [0.1004, 0.3732, 0.2616, 0.0989, 0.1659], "max_prob": 0.3732, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.423333, 0.576667], "pred_argmax": 1, "pred_distribution": [0.0511, 0.9489], "max_prob": 0.9489, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.216667, 0.35, 0.366667], "pred_argmax": 1, "pred_distribution": [0.0731, 0.4969, 0.0925, 0.3375], "max_prob": 0.4969, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.0044, 0.9956], "max_prob": 0.9956, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.5, 0.1], "pred_argmax": 3, "pred_distribution": [0.0087, 0.0035, 0.2901, 0.6977], "max_prob": 0.6977, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.2, 0.533333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.112889, 0.30387, 0.360864, 0.113789, 0.108589], "max_prob": 0.360864, "correct": 0.0, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.0075, 0.9925], "max_prob": 0.9925, "correct": 1.0, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.333333, 0.55], "pred_argmax": 3, "pred_distribution": [0.119712, 0.30393, 0.151915, 0.424442], "max_prob": 0.424442, "correct": 1.0, "provenance": "measured"}


==> anc/predictions/released_calib_half.jsonl <==
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.186667, 0.433333, 0.046667], "pred_argmax": 2, "pred_distribution": [0.24962603871461725, 0.30430597364806766, 0.3925621132131173, 0.0535058744241978], "max_prob": 0.3925621132131173, "correct": 1.0, "raw_logits": [0.654296875, 1.0029296875, 1.451171875, -2.056640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.554861902074188, 0.44513809792581205], "max_prob": 0.554861902074188, "correct": 1.0, "raw_logits": [1.0166015625, 0.57958984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.123333, 0.01, 0.233333, 0.633333], "pred_argmax": 2, "pred_distribution": [0.2745621048463683, 0.057050407411600494, 0.3916076635270483, 0.276779824214983], "max_prob": 0.3916076635270483, "correct": 0.0, "raw_logits": [0.734375, -2.03125, 1.359375, 0.74853515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.45, 0.043333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3419590919008556, 0.4812984668863703, 0.15023407449466647, 0.026508366718107638], "max_prob": 0.4812984668863703, "correct": 0.0, "raw_logits": [1.4287109375, 1.8564453125, 0.3994140625, -1.771484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.433333, 0.113333, 0.02], "pred_argmax": 1, "pred_distribution": [0.32341011463974656, 0.4450058097577757, 0.1913551206543925, 0.040228954948085136], "max_prob": 0.4450058097577757, "correct": 1.0, "raw_logits": [1.38671875, 1.7861328125, 0.72998046875, -1.2216796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.27, 0.313333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.21465690721303868, 0.36344640073278234, 0.35252335934582707, 0.06937333270835198], "max_prob": 0.36344640073278234, "correct": 0.0, "raw_logits": [0.1541748046875, 1.0810546875, 1.02734375, -1.833984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 1, "pred_distribution": [0.4979689930668986, 0.5020310069331014], "max_prob": 0.5020310069331014, "correct": 0.0, "raw_logits": [0.62255859375, 0.638671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.42, 0.396667], "pred_argmax": 2, "pred_distribution": [0.26571046507465124, 0.06937123116614739, 0.42711501787518674, 0.23780328588401448], "max_prob": 0.42711501787518674, "correct": 1.0, "raw_logits": [0.68310546875, -1.6806640625, 1.5185546875, 0.48779296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.533333, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.2858573129466308, 0.510452821491159, 0.164611000167944, 0.03907886539426621], "max_prob": 0.510452821491159, "correct": 1.0, "raw_logits": [1.115234375, 1.8408203125, 0.424560546875, -1.375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.6, 0.283333, 0.05], "pred_argmax": 1, "pred_distribution": [0.27763184757615456, 0.4458456417157208, 0.22753517642374604, 0.04898733428437863], "max_prob": 0.4458456417157208, "correct": 1.0, "raw_logits": [1.1142578125, 1.70703125, 0.865234375, -1.056640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.333333, 0.283333, 0.05], "pred_argmax": 2, "pred_distribution": [0.2620336634816502, 0.263784053245128, 0.4263774816170347, 0.04780480165618722], "max_prob": 0.4263774816170347, "correct": 0.0, "raw_logits": [0.81103515625, 0.82275390625, 1.66796875, -2.18359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.610586495570791, 0.389413504429209], "max_prob": 0.610586495570791, "correct": 1.0, "raw_logits": [1.216796875, 0.32470703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.0, 0.466667, 0.35], "pred_argmax": 2, "pred_distribution": [0.23250895375565192, 0.04879721196884766, 0.410143342413128, 0.30855049186237254], "max_prob": 0.410143342413128, "correct": 1.0, "raw_logits": [0.53125, -2.216796875, 1.5302734375, 1.029296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.33330337739826305, 0.5335797478245619, 0.1083649621838321, 0.024751912593342876], "max_prob": 0.5335797478245619, "correct": 1.0, "raw_logits": [1.4091796875, 1.998046875, 0.0031375885009765625, -1.8447265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.633333, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3526285526135493, 0.47806875994877385, 0.14452708185126278, 0.024775605586413934], "max_prob": 0.47806875994877385, "correct": 1.0, "raw_logits": [1.59375, 1.974609375, 0.4775390625, -1.7294921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.083333, 0.316667], "pred_argmax": 1, "pred_distribution": [0.08413410096614236, 0.47387562964066904, 0.14923736871649776, 0.29275290067669074], "max_prob": 0.47387562964066904, "correct": 1.0, "raw_logits": [-2.212890625, 0.82958984375, -1.2041015625, -0.01812744140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.2210214779307086, 0.7789785220692913], "max_prob": 0.7789785220692913, "correct": 1.0, "raw_logits": [-1.5107421875, 0.98779296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.666667, 0.15, 0.033333], "pred_argmax": 1, "pred_distribution": [0.19192612275754828, 0.5197171776352661, 0.2294039091516896, 0.05895279045549601], "max_prob": 0.5197171776352661, "correct": 1.0, "raw_logits": [0.20068359375, 1.9541015625, 0.5146484375, -1.876953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.011448925751071832, 0.06475942032564726, 0.2655903976980076, 0.6582012562252735], "max_prob": 0.6582012562252735, "correct": 1.0, "raw_logits": [-2.68359375, -0.51513671875, 1.2509765625, 2.38671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.416667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.017112868330454497, 0.09668356713746443, 0.300221993105581, 0.5859815714265001], "max_prob": 0.5859815714265001, "correct": 1.0, "raw_logits": [-2.390625, -0.2236328125, 1.1943359375, 2.03125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.78, 0.033333, 0.18, 0.006667], "pred_argmax": 0, "pred_distribution": [0.44809817742485486, 0.185719983615579, 0.32952216970197884, 0.03665966925758753], "max_prob": 0.44809817742485486, "correct": 1.0, "raw_logits": [2.0546875, 0.50439453125, 1.513671875, -2.3515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.936667, 0.063333], "pred_argmax": 0, "pred_distribution": [0.7376496608639113, 0.26235033913608863], "max_prob": 0.7376496608639113, "correct": 1.0, "raw_logits": [1.935546875, -0.1148681640625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.006667, 0.116667, 0.856667], "pred_argmax": 3, "pred_distribution": [0.12758640947217523, 0.04316191406641069, 0.31239511826377353, 0.5168565581976405], "max_prob": 0.5168565581976405, "correct": 1.0, "raw_logits": [-0.58056640625, -2.48828125, 0.99560546875, 1.8818359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.643333, 0.3, 0.053333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6602662493142742, 0.27316038467544657, 0.051363307832111446, 0.015210058178167661], "max_prob": 0.6602662493142742, "correct": 1.0, "raw_logits": [2.482421875, 1.3779296875, -0.71337890625, -2.236328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.61, 0.33, 0.053333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6156806131201769, 0.2968106268567764, 0.07426706354027707, 0.013241696482769716], "max_prob": 0.6156806131201769, "correct": 1.0, "raw_logits": [2.57421875, 1.6611328125, -0.0726318359375, -2.23046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.166667, 0.383333, 0.05], "pred_argmax": 2, "pred_distribution": [0.2568054162194555, 0.2732694179266879, 0.4186823851680047, 0.05124278068585204], "max_prob": 0.4186823851680047, "correct": 0.0, "raw_logits": [0.7353515625, 0.8447265625, 1.595703125, -2.1015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5919383060333961, 0.4080616939666039], "max_prob": 0.5919383060333961, "correct": 1.0, "raw_logits": [1.1220703125, 0.38427734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.4, 0.366667], "pred_argmax": 2, "pred_distribution": [0.22417052190436432, 0.04796307107819305, 0.41700939239954793, 0.3108570146178946], "max_prob": 0.41700939239954793, "correct": 1.0, "raw_logits": [0.423095703125, -2.291015625, 1.515625, 0.99853515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.063333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.29390358192018284, 0.5521282844495251, 0.12553251567873722, 0.028435617951554977], "max_prob": 0.5521282844495251, "correct": 0.0, "raw_logits": [1.1767578125, 1.9658203125, 0.1121826171875, -1.74609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.3, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.30122518545092564, 0.4710681678248732, 0.19580140536810342, 0.0319052413560979], "max_prob": 0.4710681678248732, "correct": 0.0, "raw_logits": [1.3212890625, 1.880859375, 0.7822265625, -1.48828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.113333, 0.383333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.23229700552536806, 0.32535909631242427, 0.37919820126246, 0.06314569689974771], "max_prob": 0.37919820126246, "correct": 0.0, "raw_logits": [0.479248046875, 1.072265625, 1.341796875, -1.8134765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.823333, 0.176667], "pred_argmax": 0, "pred_distribution": [0.531469899413616, 0.468530100586384], "max_prob": 0.531469899413616, "correct": 1.0, "raw_logits": [0.83154296875, 0.58154296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.266667, 0.666667], "pred_argmax": 2, "pred_distribution": [0.22421778502039258, 0.056873661718638724, 0.416114967217683, 0.3027935860432858], "max_prob": 0.416114967217683, "correct": 0.0, "raw_logits": [0.37744140625, -2.037109375, 1.4658203125, 0.90625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.193333, 0.61, 0.18, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2655212387228166, 0.5178474176777957, 0.17862226948467358, 0.038009074114714166], "max_prob": 0.5178474176777957, "correct": 1.0, "raw_logits": [1.1005859375, 1.9365234375, 0.6044921875, -1.33203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.313333, 0.543333, 0.12, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2707816572976132, 0.4727127356457306, 0.20979607402788839, 0.04670953302876775], "max_prob": 0.4727127356457306, "correct": 1.0, "raw_logits": [1.134765625, 1.83203125, 0.8154296875, -1.064453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.433333, 0.133333, 0.3], "pred_argmax": 1, "pred_distribution": [0.07281376144421704, 0.4406657845958156, 0.12872807272111791, 0.35779238123884943], "max_prob": 0.4406657845958156, "correct": 1.0, "raw_logits": [-2.267578125, 0.9013671875, -1.2646484375, 0.53466796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.22464528901674277, 0.7753547109832573], "max_prob": 0.7753547109832573, "correct": 1.0, "raw_logits": [-1.4609375, 0.99609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.216667, 0.1], "pred_argmax": 1, "pred_distribution": [0.18852977360998502, 0.5420457753509762, 0.21445763983353097, 0.05496681120550776], "max_prob": 0.5420457753509762, "correct": 1.0, "raw_logits": [0.17041015625, 2.029296875, 0.397216796875, -1.9990234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.343333, 0.533333], "pred_argmax": 3, "pred_distribution": [0.011142057481201086, 0.06908911890923186, 0.25786732224271036, 0.6619015013668567], "max_prob": 0.6619015013668567, "correct": 1.0, "raw_logits": [-2.74609375, -0.462646484375, 1.185546875, 2.365234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.433333, 0.4], "pred_argmax": 3, "pred_distribution": [0.020344208091298485, 0.11362445139884784, 0.3113523414455505, 0.5546789990643032], "max_prob": 0.5546789990643032, "correct": 0.0, "raw_logits": [-2.306640625, -0.154052734375, 1.107421875, 1.830078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.083333, 0.2], "pred_argmax": 1, "pred_distribution": [0.08874543373556065, 0.4891489491449783, 0.15559352010652092, 0.2665120970129402], "max_prob": 0.4891489491449783, "correct": 1.0, "raw_logits": [-2.087890625, 0.91650390625, -1.099609375, -0.15234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.23210657708535684, 0.7678934229146431], "max_prob": 0.7678934229146431, "correct": 1.0, "raw_logits": [-1.4033203125, 0.9697265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.19737876730677564, 0.5209418996046203, 0.22608613731415986, 0.05559319577444422], "max_prob": 0.5209418996046203, "correct": 1.0, "raw_logits": [0.348388671875, 2.056640625, 0.58740234375, -1.8818359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.283333, 0.633333], "pred_argmax": 3, "pred_distribution": [0.012915415654824286, 0.06618737208516436, 0.26860206012635074, 0.6522951521336606], "max_prob": 0.6522951521336606, "correct": 1.0, "raw_logits": [-2.552734375, -0.5078125, 1.2451171875, 2.35546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.283333, 0.55], "pred_argmax": 3, "pred_distribution": [0.025331407537505544, 0.1422638109147646, 0.36194871748739055, 0.47045606406033924], "max_prob": 0.47045606406033924, "correct": 1.0, "raw_logits": [-2.103515625, 0.055999755859375, 1.224609375, 1.552734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.316667, 0.05], "pred_argmax": 1, "pred_distribution": [0.17736764931813018, 0.39651331024893627, 0.3175087343428449, 0.10861030609008873], "max_prob": 0.39651331024893627, "correct": 1.0, "raw_logits": [-0.2880859375, 1.1279296875, 0.73681640625, -1.1513671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 1, "pred_distribution": [0.43821743430806603, 0.561782565691934], "max_prob": 0.561782565691934, "correct": 1.0, "raw_logits": [0.23388671875, 0.7265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.096667, 0.036667, 0.35, 0.516667], "pred_argmax": 2, "pred_distribution": [0.23101443426385426, 0.0730768733358886, 0.37382362737801056, 0.3220850650222465], "max_prob": 0.37382362737801056, "correct": 0.0, "raw_logits": [0.40087890625, -1.625, 1.248046875, 0.98583984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.583333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.05969969780538469, 0.27034756670745447, 0.5435535086680188, 0.12639922681914204], "max_prob": 0.5435535086680188, "correct": 1.0, "raw_logits": [-0.78173828125, 1.1083984375, 1.982421875, 0.156982421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.5, 0.25], "pred_argmax": 1, "pred_distribution": [0.16282346632147404, 0.38491035113565875, 0.34480535891812214, 0.10746082362474517], "max_prob": 0.38491035113565875, "correct": 0.0, "raw_logits": [0.31298828125, 1.3896484375, 1.251953125, -0.20703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.1, 0.4, 0.0], "pred_argmax": 2, "pred_distribution": [0.23010269640638797, 0.3258818179497608, 0.3423773609580888, 0.10163812468576246], "max_prob": 0.3423773609580888, "correct": 0.0, "raw_logits": [0.390380859375, 1.0029296875, 1.08984375, -1.0478515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5802634735156262, 0.4197365264843737], "max_prob": 0.5802634735156262, "correct": 1.0, "raw_logits": [1.0068359375, 0.364501953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.016667, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.15728065278524267, 0.06005647012887581, 0.32964595864220053, 0.453016918443681], "max_prob": 0.453016918443681, "correct": 1.0, "raw_logits": [-0.281005859375, -1.9755859375, 1.021484375, 1.5810546875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.483333, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.18023656962096293, 0.3080849923792787, 0.4414745554324621, 0.07020388256729632], "max_prob": 0.4414745554324621, "correct": 0.0, "raw_logits": [0.7109375, 1.3818359375, 1.83203125, -0.468994140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.27496885853137426, 0.4100178770823611, 0.2591353983295528, 0.055877866056711835], "max_prob": 0.4100178770823611, "correct": 0.0, "raw_logits": [1.181640625, 1.681640625, 1.107421875, -0.8125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.68, 0.053333, 0.253333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.4721337694568024, 0.19298638573565627, 0.2990610738534412, 0.035818770954100174], "max_prob": 0.4721337694568024, "correct": 1.0, "raw_logits": [2.26171875, 0.68701171875, 1.4580078125, -2.27734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.913333, 0.086667], "pred_argmax": 0, "pred_distribution": [0.7346371603053949, 0.265362839694605], "max_prob": 0.7346371603053949, "correct": 1.0, "raw_logits": [1.8564453125, -0.1632080078125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.023333, 0.173333, 0.776667], "pred_argmax": 3, "pred_distribution": [0.1700290588041262, 0.045208780001913265, 0.3289390195837175, 0.455823141610243], "max_prob": 0.455823141610243, "correct": 1.0, "raw_logits": [-0.037506103515625, -2.369140625, 1.1240234375, 1.6982421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.72883129680883, 0.20829782409874592, 0.046520944269010975, 0.01634993482341303], "max_prob": 0.72883129680883, "correct": 1.0, "raw_logits": [2.728515625, 1.1611328125, -0.71484375, -2.0234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.41, 0.13, 0.02], "pred_argmax": 0, "pred_distribution": [0.6010595716070829, 0.2913491927107356, 0.09085402154582373, 0.016737214136357686], "max_prob": 0.6010595716070829, "correct": 1.0, "raw_logits": [2.62109375, 1.71484375, 0.256591796875, -1.8603515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.216667, 0.633333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2526177625661569, 0.27622150356818925, 0.41702861981192085, 0.05413211405373301], "max_prob": 0.41702861981192085, "correct": 1.0, "raw_logits": [0.68408203125, 0.84130859375, 1.56640625, -2.02734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5837072050678408, 0.41629279493215915], "max_prob": 0.5837072050678408, "correct": 1.0, "raw_logits": [1.095703125, 0.42529296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.0, 0.233333, 0.7], "pred_argmax": 2, "pred_distribution": [0.22029294349957546, 0.04978783914860519, 0.39043134751799524, 0.3394878698338241], "max_prob": 0.39043134751799524, "correct": 0.0, "raw_logits": [0.36181640625, -2.255859375, 1.369140625, 1.123046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.30066569285276334, 0.5343880634190423, 0.13569704308145478, 0.0292492006467395], "max_prob": 0.5343880634190423, "correct": 1.0, "raw_logits": [1.2109375, 1.9306640625, 0.21533203125, -1.705078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.566667, 0.2, 0.0], "pred_argmax": 1, "pred_distribution": [0.35015972369578696, 0.44321602541495353, 0.1753866351424226, 0.031237615746836884], "max_prob": 0.44321602541495353, "correct": 1.0, "raw_logits": [1.5380859375, 1.8330078125, 0.6728515625, -1.486328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.466667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.21216605943553982, 0.36316178156596324, 0.3522472941416622, 0.0724248648568348], "max_prob": 0.36316178156596324, "correct": 0.0, "raw_logits": [0.174072265625, 1.1201171875, 1.06640625, -1.7177734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4811143659118364, 0.5188856340881636], "max_prob": 0.5188856340881636, "correct": 1.0, "raw_logits": [0.5322265625, 0.68212890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.633333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.27022635904996384, 0.07997496629962872, 0.40437176238368117, 0.2454269122667263], "max_prob": 0.40437176238368117, "correct": 1.0, "raw_logits": [0.77880859375, -1.3642578125, 1.48828125, 0.609375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.5, 0.083333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.24740391318816912, 0.5013204854308531, 0.20886429897888814, 0.04241130240208967], "max_prob": 0.5013204854308531, "correct": 1.0, "raw_logits": [0.9130859375, 1.796875, 0.701171875, -1.2939453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.5, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.2453700946283844, 0.4464385083526616, 0.24251469399256026, 0.06567670302639365], "max_prob": 0.4464385083526616, "correct": 1.0, "raw_logits": [0.8916015625, 1.640625, 0.876953125, -0.7578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.17553878935595954, 0.4089851459366111, 0.30699711596130663, 0.10847894874612268], "max_prob": 0.4089851459366111, "correct": 1.0, "raw_logits": [-0.23095703125, 1.2578125, 0.7529296875, -1.078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4405217886766928, 0.5594782113233072], "max_prob": 0.5594782113233072, "correct": 1.0, "raw_logits": [0.25927734375, 0.7333984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.006667, 0.583333, 0.21], "pred_argmax": 2, "pred_distribution": [0.246048568111029, 0.0889922288492657, 0.40923775919533084, 0.2557214438443744], "max_prob": 0.40923775919533084, "correct": 1.0, "raw_logits": [0.568359375, -1.2216796875, 1.4638671875, 0.63623046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.091014897857808, 0.28110744879211796, 0.5162727823652304, 0.11160487098484362], "max_prob": 0.5162727823652304, "correct": 0.0, "raw_logits": [-0.1954345703125, 1.2158203125, 1.9765625, 0.059783935546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1865404022973317, 0.38785166123863685, 0.3253958915785498, 0.10021204488548166], "max_prob": 0.38785166123863685, "correct": 1.0, "raw_logits": [0.5654296875, 1.4814453125, 1.26171875, -0.212158203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.516667, 0.333333, 0.05], "pred_argmax": 1, "pred_distribution": [0.20860915932973165, 0.3835399017619652, 0.3437337131328383, 0.0641172257754648], "max_prob": 0.3835399017619652, "correct": 1.0, "raw_logits": [0.0950927734375, 1.1669921875, 0.97412109375, -1.9814453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.49532264020809125, 0.5046773597919088], "max_prob": 0.5046773597919088, "correct": 1.0, "raw_logits": [0.59033203125, 0.62744140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.473333, 0.02, 0.443333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.2689731239600254, 0.06215409404962877, 0.42687736446309926, 0.24199541752724646], "max_prob": 0.42687736446309926, "correct": 0.0, "raw_logits": [0.70263671875, -1.8759765625, 1.515625, 0.5166015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.633333, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2744773485355526, 0.5184584539331071, 0.17558341218589626, 0.031480785345444066], "max_prob": 0.5184584539331071, "correct": 1.0, "raw_logits": [1.0595703125, 1.85546875, 0.50048828125, -1.650390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2940486910219723, 0.45591488831828175, 0.21212290777908346, 0.03791351288066249], "max_prob": 0.45591488831828175, "correct": 1.0, "raw_logits": [1.1826171875, 1.7314453125, 0.77392578125, -1.380859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.566667, 0.266667, 0.1], "pred_argmax": 1, "pred_distribution": [0.09275167009836882, 0.5099558211940446, 0.16943293241329754, 0.22785957629428905], "max_prob": 0.5099558211940446, "correct": 1.0, "raw_logits": [-1.9365234375, 1.0634765625, -0.8759765625, -0.3544921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.24434571642487984, 0.7556542835751202], "max_prob": 0.7556542835751202, "correct": 1.0, "raw_logits": [-1.30078125, 0.9384765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.383333, 0.316667, 0.05], "pred_argmax": 1, "pred_distribution": [0.22607924232963905, 0.4619654480500803, 0.24975370496450858, 0.06220160465577207], "max_prob": 0.4619654480500803, "correct": 1.0, "raw_logits": [0.517578125, 1.775390625, 0.69287109375, -1.75390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.03892451511992095, 0.12257822748647236, 0.3890384365809361, 0.44945882081267063], "max_prob": 0.44945882081267063, "correct": 1.0, "raw_logits": [-1.1923828125, 0.2431640625, 1.6884765625, 1.869140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.183333, 0.383333, 0.366667], "pred_argmax": 2, "pred_distribution": [0.041291529604490174, 0.22270295993348868, 0.4264462254631908, 0.3095592849988304], "max_prob": 0.4264462254631908, "correct": 1.0, "raw_logits": [-1.607421875, 0.50146484375, 1.314453125, 0.91357421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.183333, 0.466667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.17276238981271383, 0.3864859901339267, 0.32496427374576303, 0.11578734630759636], "max_prob": 0.3864859901339267, "correct": 0.0, "raw_logits": [-0.278564453125, 1.138671875, 0.83349609375, -0.98291015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.45180570597345443, 0.5481942940265456], "max_prob": 0.5481942940265456, "correct": 0.0, "raw_logits": [0.307373046875, 0.69091796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.033333, 0.283333, 0.6], "pred_argmax": 2, "pred_distribution": [0.21609542611622526, 0.08280108677927522, 0.358621740952855, 0.3424817461516445], "max_prob": 0.358621740952855, "correct": 0.0, "raw_logits": [0.265625, -1.4228515625, 1.1572265625, 1.076171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.226667, 0.633333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.08432655459311354, 0.28172573737911666, 0.5166014142195763, 0.11734629380819339], "max_prob": 0.5166014142195763, "correct": 1.0, "raw_logits": [-0.335693359375, 1.173828125, 1.9326171875, 0.07781982421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.466667, 0.25, 0.083333], "pred_argmax": 1, "pred_distribution": [0.17100959575846592, 0.3579963878738382, 0.3397598215846505, 0.13123419478304538], "max_prob": 0.3579963878738382, "correct": 1.0, "raw_logits": [0.454345703125, 1.37890625, 1.3134765625, 0.123046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.133333, 0.333333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2517035796980812, 0.30252805609757993, 0.3927665855977357, 0.05300177860660313], "max_prob": 0.3927665855977357, "correct": 0.0, "raw_logits": [0.62109375, 0.94482421875, 1.404296875, -2.12109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5866652913783412, 0.4133347086216588], "max_prob": 0.5866652913783412, "correct": 1.0, "raw_logits": [1.1474609375, 0.452880859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.35, 0.566667], "pred_argmax": 2, "pred_distribution": [0.24314937810127185, 0.0497996754756392, 0.4277247462380212, 0.2793262001850677], "max_prob": 0.4277247462380212, "correct": 0.0, "raw_logits": [0.57421875, -2.216796875, 1.568359375, 0.818359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.4, 0.096667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.47975371900357716, 0.4015577802099149, 0.09919840599953858, 0.019490094786969416], "max_prob": 0.47975371900357716, "correct": 1.0, "raw_logits": [1.9443359375, 1.7216796875, -0.028106689453125, -2.064453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.366667, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.3536762607242169, 0.47280113839464094, 0.15004938134570675, 0.02347321953543539], "max_prob": 0.47280113839464094, "correct": 0.0, "raw_logits": [1.54296875, 1.90625, 0.469970703125, -1.8515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.593333, 0.216667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.08917691848814602, 0.46577377008366044, 0.14923057476277687, 0.2958187366654166], "max_prob": 0.46577377008366044, "correct": 1.0, "raw_logits": [-2.080078125, 0.82958984375, -1.173828125, 0.0305633544921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.23973905702212064, 0.7602609429778794], "max_prob": 0.7602609429778794, "correct": 1.0, "raw_logits": [-1.3134765625, 0.9755859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.566667, 0.266667, 0.043333], "pred_argmax": 1, "pred_distribution": [0.1679666258995867, 0.5527116472478593, 0.218981063112507, 0.06034066374004701], "max_prob": 0.5527116472478593, "correct": 1.0, "raw_logits": [-0.039825439453125, 2.056640625, 0.427001953125, -1.841796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.106667, 0.366667, 0.51], "pred_argmax": 3, "pred_distribution": [0.012423598370125478, 0.06803322613309153, 0.2711817477195878, 0.6483614277771952], "max_prob": 0.6483614277771952, "correct": 1.0, "raw_logits": [-2.634765625, -0.5068359375, 1.2236328125, 2.314453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.35, 0.5], "pred_argmax": 3, "pred_distribution": [0.023510448581409486, 0.12336147053949108, 0.3463107115948871, 0.5068173692842124], "max_prob": 0.5068173692842124, "correct": 1.0, "raw_logits": [-2.1484375, -0.073974609375, 1.2177734375, 1.6943359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.233333, 0.516667, 0.05], "pred_argmax": 2, "pred_distribution": [0.23484406481109737, 0.33153739865607845, 0.3808649748932258, 0.052753561639598434], "max_prob": 0.3808649748932258, "correct": 1.0, "raw_logits": [0.43896484375, 1.0458984375, 1.2900390625, -2.189453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 0, "pred_distribution": [0.5514542969615269, 0.44854570303847313], "max_prob": 0.5514542969615269, "correct": 1.0, "raw_logits": [0.953125, 0.54345703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.11, 0.006667, 0.366667, 0.516667], "pred_argmax": 2, "pred_distribution": [0.24490671700413488, 0.051399160286982534, 0.4155563261407701, 0.28813779656811256], "max_prob": 0.4155563261407701, "correct": 0.0, "raw_logits": [0.541015625, -2.20703125, 1.4716796875, 0.8271484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.3, 0.09, 0.01], "pred_argmax": 0, "pred_distribution": [0.44784188117828855, 0.4266901376445101, 0.10669745268617199, 0.01877052849102951], "max_prob": 0.44784188117828855, "correct": 1.0, "raw_logits": [1.8486328125, 1.7880859375, 0.05352783203125, -2.12109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.366667, 0.196667, 0.02], "pred_argmax": 1, "pred_distribution": [0.3126937367125623, 0.49398916456897435, 0.17119246293178722, 0.02212463578667616], "max_prob": 0.49398916456897435, "correct": 0.0, "raw_logits": [1.3193359375, 1.8916015625, 0.5654296875, -1.9951171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.583333, 0.216667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.16390289318897336, 0.41478515819497885, 0.2939755593580791, 0.12733638925796853], "max_prob": 0.41478515819497885, "correct": 1.0, "raw_logits": [-0.49462890625, 1.1396484375, 0.53369140625, -0.93896484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.39470911127533015, 0.6052908887246699], "max_prob": 0.6052908887246699, "correct": 1.0, "raw_logits": [-0.1507568359375, 0.697265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.083333, 0.416667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.23823066606858875, 0.07836565464393853, 0.39579528194104313, 0.2876083973464296], "max_prob": 0.39579528194104313, "correct": 1.0, "raw_logits": [0.390625, -1.56640625, 1.2841796875, 0.72216796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.2, 0.6, 0.1], "pred_argmax": 2, "pred_distribution": [0.0493577152249875, 0.25373327081845665, 0.5611043656802217, 0.13580464827633423], "max_prob": 0.5611043656802217, "correct": 1.0, "raw_logits": [-1.1015625, 0.947265625, 1.9404296875, 0.1650390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 2, "pred_distribution": [0.1405830557989738, 0.3471119127356565, 0.3620515244822317, 0.15025350698313802], "max_prob": 0.3620515244822317, "correct": 1.0, "raw_logits": [0.071044921875, 1.2021484375, 1.2548828125, 0.154296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.2, 0.583333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2334652468526962, 0.3223569341424287, 0.38583900244470637, 0.058338816560168774], "max_prob": 0.38583900244470637, "correct": 1.0, "raw_logits": [0.40576171875, 0.9736328125, 1.2900390625, -2.03515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5476759612929724, 0.45232403870702775], "max_prob": 0.5476759612929724, "correct": 1.0, "raw_logits": [0.94189453125, 0.5625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.09, 0.006667, 0.226667, 0.676667], "pred_argmax": 2, "pred_distribution": [0.23142752158023244, 0.053263406810420744, 0.40806587065923566, 0.3072432009501111], "max_prob": 0.40806587065923566, "correct": 0.0, "raw_logits": [0.390380859375, -2.1953125, 1.388671875, 0.88916015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.27693892401814074, 0.5380120783886924, 0.15397238218849738, 0.03107661540466957], "max_prob": 0.5380120783886924, "correct": 0.0, "raw_logits": [1.0361328125, 1.8671875, 0.301513671875, -1.701171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.4, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.29828233824846767, 0.46103770400123645, 0.20254929436955393, 0.03813066338074194], "max_prob": 0.46103770400123645, "correct": 0.0, "raw_logits": [1.24609375, 1.791015625, 0.76171875, -1.328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.416667, 0.133333, 0.416667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.25976477876753173, 0.2841151175987858, 0.4039984344793714, 0.0521216691543111], "max_prob": 0.4039984344793714, "correct": 1.0, "raw_logits": [0.7939453125, 0.95166015625, 1.5712890625, -2.033203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5889021213251664, 0.41109787867483366], "max_prob": 0.5889021213251664, "correct": 1.0, "raw_logits": [1.173828125, 0.4609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.4, 0.5], "pred_argmax": 2, "pred_distribution": [0.2380969741376285, 0.05184807626999026, 0.38294024667021875, 0.3271147029221625], "max_prob": 0.38294024667021875, "correct": 0.0, "raw_logits": [0.57177734375, -2.111328125, 1.408203125, 1.130859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.616667, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2978276893238185, 0.537670292744138, 0.13639738557733197, 0.02810463235471151], "max_prob": 0.537670292744138, "correct": 1.0, "raw_logits": [1.2578125, 1.9970703125, 0.280517578125, -1.6962890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.283333, 0.466667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.3374561381070446, 0.45536200799597304, 0.17795711529621858, 0.029224738600763703], "max_prob": 0.45536200799597304, "correct": 1.0, "raw_logits": [1.46484375, 1.83984375, 0.6640625, -1.5966796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.45, 0.4, 0.05], "pred_argmax": 1, "pred_distribution": [0.17301288592350128, 0.4128897949181547, 0.29762627194072516, 0.11647104721761901], "max_prob": 0.4128897949181547, "correct": 1.0, "raw_logits": [-0.361083984375, 1.169921875, 0.59375, -1.0576171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4181783715172659, 0.5818216284827341], "max_prob": 0.5818216284827341, "correct": 1.0, "raw_logits": [0.097412109375, 0.75244140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.0, 0.566667, 0.2], "pred_argmax": 2, "pred_distribution": [0.23893564421503946, 0.0853474831128957, 0.4050873792736827, 0.2706294933983821], "max_prob": 0.4050873792736827, "correct": 1.0, "raw_logits": [0.47607421875, -1.3359375, 1.4052734375, 0.6953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.433333, 0.433333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.06687280360706004, 0.27608298314378554, 0.5338438391123581, 0.12320037413679624], "max_prob": 0.5338438391123581, "correct": 1.0, "raw_logits": [-0.623046875, 1.1513671875, 1.9765625, 0.1416015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.583333, 0.183333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.14582648951101593, 0.39187191266784704, 0.3391928897259781, 0.12310870809515895], "max_prob": 0.39187191266784704, "correct": 1.0, "raw_logits": [0.218017578125, 1.455078125, 1.2744140625, 0.0060882568359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.25, 0.533333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.24496652963729681, 0.31261229224993464, 0.38534144761933875, 0.05707973049342972], "max_prob": 0.38534144761933875, "correct": 1.0, "raw_logits": [0.58056640625, 1.009765625, 1.3779296875, -1.9833984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5745267293999232, 0.42547327060007667], "max_prob": 0.5745267293999232, "correct": 1.0, "raw_logits": [1.07421875, 0.478515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.443333, 0.016667, 0.46, 0.08], "pred_argmax": 2, "pred_distribution": [0.2623319430628669, 0.055716909020040666, 0.4275739220762104, 0.25437722584088207], "max_prob": 0.4275739220762104, "correct": 1.0, "raw_logits": [0.73486328125, -1.9921875, 1.5947265625, 0.6806640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.14, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5975558562326008, 0.30951501391936687, 0.07306472479014459, 0.019864405057887977], "max_prob": 0.5975558562326008, "correct": 1.0, "raw_logits": [2.380859375, 1.5576171875, -0.2490234375, -1.87890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.233333, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3888957464365123, 0.4368476616086339, 0.14320238863127585, 0.031054203323577965], "max_prob": 0.4368476616086339, "correct": 0.0, "raw_logits": [1.6884765625, 1.833984375, 0.438232421875, -1.474609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.133333, 0.583333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.23968059100879952, 0.35460627802710687, 0.3213490925243014, 0.08436403843979222], "max_prob": 0.35460627802710687, "correct": 0.0, "raw_logits": [0.4453125, 1.134765625, 0.96142578125, -1.392578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.81, 0.19], "pred_argmax": 0, "pred_distribution": [0.5468220118326133, 0.45317798816738675], "max_prob": 0.5468220118326133, "correct": 1.0, "raw_logits": [0.76611328125, 0.3935546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.366667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.14054991189332378, 0.05586296809179283, 0.31762343749491334, 0.48596368251997013], "max_prob": 0.48596368251997013, "correct": 1.0, "raw_logits": [-0.5458984375, -2.169921875, 0.88916015625, 1.6376953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.316667, 0.333333, 0.313333, 0.036667], "pred_argmax": 2, "pred_distribution": [0.15661301635609737, 0.30330548200986207, 0.4622627275997587, 0.0778187740342818], "max_prob": 0.4622627275997587, "correct": 0.0, "raw_logits": [0.4736328125, 1.30078125, 1.828125, -0.401611328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.45, 0.183333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.22436345694730975, 0.4560543780528589, 0.2656592990333582, 0.053922865966473034], "max_prob": 0.4560543780528589, "correct": 1.0, "raw_logits": [0.7841796875, 1.671875, 0.99560546875, -1.0], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.4, 0.2, 0.4, 0.0], "pred_argmax": 2, "pred_distribution": [0.23064656696168012, 0.31468877945901824, 0.39704616111865, 0.05761849246065169], "max_prob": 0.39704616111865, "correct": 1.0, "raw_logits": [0.5234375, 1.0703125, 1.4794921875, -1.91796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5347175360878289, 0.46528246391217115], "max_prob": 0.5347175360878289, "correct": 1.0, "raw_logits": [0.90283203125, 0.626953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.0, 0.333333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.2552729029543321, 0.06529202831854412, 0.4044604815291873, 0.27497458719793655], "max_prob": 0.4044604815291873, "correct": 0.0, "raw_logits": [0.70751953125, -1.6923828125, 1.517578125, 0.83837890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.2, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.30617918306122444, 0.5136526982170486, 0.14890603757829185, 0.031262081143435094], "max_prob": 0.5136526982170486, "correct": 0.0, "raw_logits": [1.322265625, 1.9697265625, 0.420166015625, -1.533203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.3182745623892262, 0.46144573582423554, 0.18547260648751226, 0.03480709529902596], "max_prob": 0.46144573582423554, "correct": 0.0, "raw_logits": [1.349609375, 1.814453125, 0.673828125, -1.419921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.296667, 0.216667, 0.02], "pred_argmax": 0, "pred_distribution": [0.4323464544299207, 0.19757194362711475, 0.3307128726969297, 0.03936872924603472], "max_prob": 0.4323464544299207, "correct": 1.0, "raw_logits": [1.9716796875, 0.59326171875, 1.5, -2.24609375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.66, 0.34], "pred_argmax": 0, "pred_distribution": [0.6985225401945252, 0.30147745980547475], "max_prob": 0.6985225401945252, "correct": 1.0, "raw_logits": [1.71875, 0.052154541015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.006667, 0.376667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.12837491211079347, 0.04555105991055298, 0.3196900212163751, 0.5063840067622785], "max_prob": 0.5063840067622785, "correct": 1.0, "raw_logits": [-0.59033203125, -2.4140625, 1.015625, 1.8251953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.4510647962680999, 0.45637569386715987, 0.07191108268509691, 0.02064842717964332], "max_prob": 0.45637569386715987, "correct": 0.0, "raw_logits": [1.759765625, 1.7744140625, -0.5380859375, -2.099609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.066667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.5010034292326015, 0.3554042080519496, 0.12386449687564455, 0.01972786583980425], "max_prob": 0.5010034292326015, "correct": 1.0, "raw_logits": [2.181640625, 1.751953125, 0.432861328125, -1.8662109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.06, 0.3, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3940757628448333, 0.22185632514380954, 0.34532869152038315, 0.03873922049097393], "max_prob": 0.3940757628448333, "correct": 1.0, "raw_logits": [1.7568359375, 0.74560546875, 1.5244140625, -2.326171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.68119354271339, 0.3188064572866099], "max_prob": 0.68119354271339, "correct": 1.0, "raw_logits": [1.576171875, 0.07025146484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.003333, 0.25, 0.716667], "pred_argmax": 3, "pred_distribution": [0.13081991082709396, 0.04541240388709806, 0.29951476240783403, 0.524252922877974], "max_prob": 0.524252922877974, "correct": 1.0, "raw_logits": [-0.5693359375, -2.431640625, 0.888671875, 1.8740234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.073333, 0.01], "pred_argmax": 1, "pred_distribution": [0.36168277760172035, 0.5058909539535492, 0.10960888900881492, 0.022817379435915514], "max_prob": 0.5058909539535492, "correct": 1.0, "raw_logits": [1.5791015625, 1.9990234375, 0.0850830078125, -1.87890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.526667, 0.333333, 0.133333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.45444151974942665, 0.39674234877756265, 0.12919571675458036, 0.019620414718430408], "max_prob": 0.45444151974942665, "correct": 1.0, "raw_logits": [2.029296875, 1.859375, 0.455322265625, -1.9033203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.39, 0.41, 0.05], "pred_argmax": 2, "pred_distribution": [0.24342862557780512, 0.31315891654636474, 0.38859383292823835, 0.054818624947591814], "max_prob": 0.38859383292823835, "correct": 1.0, "raw_logits": [0.6044921875, 1.0478515625, 1.427734375, -2.01953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.5370442359269535, 0.46295576407304656], "max_prob": 0.5370442359269535, "correct": 0.0, "raw_logits": [0.89306640625, 0.5986328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.46, 0.156667], "pred_argmax": 2, "pred_distribution": [0.2406292588730969, 0.07099856030340265, 0.3986728044447659, 0.28969937637873466], "max_prob": 0.3986728044447659, "correct": 1.0, "raw_logits": [0.56640625, -1.58203125, 1.455078125, 0.89306640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.294495237642992, 0.5230127109743372, 0.15132396598465134, 0.031168085398019393], "max_prob": 0.5230127109743372, "correct": 1.0, "raw_logits": [1.2890625, 2.0078125, 0.455810546875, -1.521484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.283333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.30036888946523854, 0.45069783257434504, 0.21002310570881735, 0.03891017225159893], "max_prob": 0.45069783257434504, "correct": 1.0, "raw_logits": [1.296875, 1.8046875, 0.84912109375, -1.2607421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.736667, 0.043333, 0.213333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.38821859289471494, 0.21441516906076172, 0.35524149126866456, 0.04212474677585885], "max_prob": 0.38821859289471494, "correct": 1.0, "raw_logits": [1.7294921875, 0.6845703125, 1.5732421875, -2.1796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.675007200895649, 0.32499279910435086], "max_prob": 0.675007200895649, "correct": 1.0, "raw_logits": [1.5458984375, 0.09619140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.01, 0.186667, 0.75], "pred_argmax": 3, "pred_distribution": [0.13940046162354092, 0.04613630477118826, 0.33032979389570544, 0.4841334397095654], "max_prob": 0.4841334397095654, "correct": 1.0, "raw_logits": [-0.4169921875, -2.36328125, 1.1015625, 1.7744140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.443333, 0.496667, 0.05, 0.01], "pred_argmax": 1, "pred_distribution": [0.38828459097886836, 0.48273035441252565, 0.09928224110133856, 0.02970281350726741], "max_prob": 0.48273035441252565, "correct": 1.0, "raw_logits": [1.560546875, 1.8330078125, -0.1461181640625, -1.65625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.54, 0.346667, 0.103333, 0.01], "pred_argmax": 0, "pred_distribution": [0.4303895359023428, 0.3894770602111957, 0.1540612694481338, 0.026072134438327673], "max_prob": 0.4303895359023428, "correct": 1.0, "raw_logits": [1.8994140625, 1.7744140625, 0.61376953125, -1.609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.573333, 0.1, 0.293333], "pred_argmax": 1, "pred_distribution": [0.08088786338560117, 0.477856752805628, 0.1439576050672526, 0.2972977787415181], "max_prob": 0.477856752805628, "correct": 1.0, "raw_logits": [-2.146484375, 0.97998046875, -1.1318359375, 0.1446533203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.22666708101791577, 0.7733329189820842], "max_prob": 0.7733329189820842, "correct": 1.0, "raw_logits": [-1.4609375, 0.97314453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.743333, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.18084098164165033, 0.5024978410327137, 0.24948830923815385, 0.06717286808748209], "max_prob": 0.5024978410327137, "correct": 1.0, "raw_logits": [0.033203125, 1.83203125, 0.599609375, -1.7099609375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.366667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.01232139427858521, 0.0833311314931406, 0.3030577181652207, 0.6012897560630535], "max_prob": 0.6012897560630535, "correct": 1.0, "raw_logits": [-2.685546875, -0.29345703125, 1.322265625, 2.1796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.366667, 0.516667], "pred_argmax": 3, "pred_distribution": [0.02193813630188898, 0.13675467711974038, 0.3698582225364001, 0.47144896404197056], "max_prob": 0.47144896404197056, "correct": 1.0, "raw_logits": [-2.310546875, -0.020477294921875, 1.224609375, 1.5283203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.22843220227631814, 0.3250001938992673, 0.38997522983719757, 0.056592373987217046], "max_prob": 0.38997522983719757, "correct": 1.0, "raw_logits": [0.3701171875, 0.99072265625, 1.3115234375, -2.0859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.5377174578597683, 0.4622825421402317], "max_prob": 0.5377174578597683, "correct": 0.0, "raw_logits": [0.84326171875, 0.54345703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.45, 0.183333], "pred_argmax": 2, "pred_distribution": [0.25353469912729937, 0.055903325446743375, 0.4228604154395742, 0.2677015599863832], "max_prob": 0.4228604154395742, "correct": 1.0, "raw_logits": [0.6123046875, -2.048828125, 1.5126953125, 0.7080078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.516667, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.3392643409867338, 0.5003948470033679, 0.1306598972987421, 0.029680914711156314], "max_prob": 0.5003948470033679, "correct": 1.0, "raw_logits": [1.3701171875, 1.8564453125, 0.176025390625, -1.6787109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.566667, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.32048287364651246, 0.45709506418796114, 0.18617743913128296, 0.036244623034243424], "max_prob": 0.45709506418796114, "correct": 1.0, "raw_logits": [1.310546875, 1.7548828125, 0.630859375, -1.4169921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.416667, 0.433333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2310339282295476, 0.34740592526252545, 0.36600490134905733, 0.05555524515886971], "max_prob": 0.36600490134905733, "correct": 1.0, "raw_logits": [0.356201171875, 1.07421875, 1.166015625, -2.15234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.393333, 0.606667], "pred_argmax": 0, "pred_distribution": [0.5147667451878667, 0.4852332548121333], "max_prob": 0.5147667451878667, "correct": 0.0, "raw_logits": [0.76123046875, 0.64404296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.016667, 0.55, 0.126667], "pred_argmax": 2, "pred_distribution": [0.2713066770502293, 0.05896521876666467, 0.4043025104231887, 0.26542559375991726], "max_prob": 0.4043025104231887, "correct": 1.0, "raw_logits": [0.7451171875, -1.94140625, 1.447265625, 0.70654296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.273333, 0.073333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.32525199131850774, 0.5098344247309295, 0.1403796546515965, 0.02453392929896626], "max_prob": 0.5098344247309295, "correct": 0.0, "raw_logits": [1.3388671875, 1.9013671875, 0.287353515625, -1.8955078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.3, 0.033333], "pred_argmax": 1, "pred_distribution": [0.28942545009758736, 0.47840029536135076, 0.19776578241295134, 0.03440847212811044], "max_prob": 0.47840029536135076, "correct": 1.0, "raw_logits": [1.095703125, 1.724609375, 0.619140625, -1.5693359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.45, 0.063333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.09360905138404577, 0.505332436925537, 0.14704641266497173, 0.25401209902544564], "max_prob": 0.505332436925537, "correct": 0.0, "raw_logits": [-2.091796875, 0.8759765625, -1.296875, -0.334716796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.056667, 0.943333], "pred_argmax": 1, "pred_distribution": [0.24262253611399856, 0.7573774638860016], "max_prob": 0.7573774638860016, "correct": 1.0, "raw_logits": [-1.3251953125, 0.9326171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.816667, 0.076667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.21068222418546587, 0.48042473766965466, 0.2315529509785103, 0.07734008716636905], "max_prob": 0.48042473766965466, "correct": 1.0, "raw_logits": [0.460205078125, 1.9111328125, 0.62646484375, -1.3037109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.316667, 0.65], "pred_argmax": 3, "pred_distribution": [0.01693354920349596, 0.10591107799587066, 0.33579617902571285, 0.5413591937749205], "max_prob": 0.5413591937749205, "correct": 1.0, "raw_logits": [-2.32421875, -0.02996826171875, 1.4140625, 2.01171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.02866574177330529, 0.15519594279536678, 0.37913975451815973, 0.4369985609131682], "max_prob": 0.4369985609131682, "correct": 1.0, "raw_logits": [-1.970703125, 0.1429443359375, 1.2607421875, 1.4384765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.116667, 0.333333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2686901173748804, 0.286471805242014, 0.39565543598757963, 0.04918264139552589], "max_prob": 0.39565543598757963, "correct": 0.0, "raw_logits": [0.86572265625, 0.978515625, 1.546875, -2.123046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5884848556373031, 0.4115151443626968], "max_prob": 0.5884848556373031, "correct": 1.0, "raw_logits": [1.240234375, 0.53076171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.316667, 0.583333], "pred_argmax": 2, "pred_distribution": [0.2461166198932479, 0.051696090430751206, 0.37530684945837, 0.32688044021763096], "max_prob": 0.37530684945837, "correct": 0.0, "raw_logits": [0.59033203125, -2.15625, 1.3330078125, 1.08984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.383333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.32123503444770846, 0.5248002740338639, 0.13033135199461104, 0.023633339523816698], "max_prob": 0.5248002740338639, "correct": 0.0, "raw_logits": [1.384765625, 1.9990234375, 0.255859375, -1.880859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.32356370591807626, 0.46619463309313236, 0.17728180447012798, 0.03295985651866338], "max_prob": 0.46619463309313236, "correct": 0.0, "raw_logits": [1.44921875, 1.90625, 0.6962890625, -1.4091796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.35, 0.4, 0.066667], "pred_argmax": 1, "pred_distribution": [0.16065954945810096, 0.4217412683763024, 0.3018219445679318, 0.11577723759766474], "max_prob": 0.4217412683763024, "correct": 0.0, "raw_logits": [-0.53173828125, 1.1669921875, 0.578125, -1.1083984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4473889933617251, 0.5526110066382748], "max_prob": 0.5526110066382748, "correct": 1.0, "raw_logits": [0.27978515625, 0.69873046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.123333, 0.026667, 0.533333, 0.316667], "pred_argmax": 2, "pred_distribution": [0.24224419371273584, 0.08441909607526919, 0.4083110463337383, 0.26502566387825666], "max_prob": 0.4083110463337383, "correct": 1.0, "raw_logits": [0.4580078125, -1.3974609375, 1.376953125, 0.6162109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.3, 0.55, 0.083333], "pred_argmax": 2, "pred_distribution": [0.06466087738849113, 0.2724226587268545, 0.5186086142852694, 0.1443078495993849], "max_prob": 0.5186086142852694, "correct": 1.0, "raw_logits": [-0.6337890625, 1.166015625, 1.9716796875, 0.370849609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.333333, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1575171012320961, 0.3861262974862256, 0.3209289770435515, 0.1354276242381268], "max_prob": 0.3861262974862256, "correct": 0.0, "raw_logits": [0.2822265625, 1.404296875, 1.1728515625, 0.0931396484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.15, 0.45, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2657386817476697, 0.27087423056868964, 0.41409265992676647, 0.04929442775687437], "max_prob": 0.41409265992676647, "correct": 1.0, "raw_logits": [0.86962890625, 0.9033203125, 1.650390625, -2.095703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.6060993303327878, 0.39390066966721216], "max_prob": 0.6060993303327878, "correct": 1.0, "raw_logits": [1.185546875, 0.330810546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.433333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.22148240207900638, 0.049724504988261364, 0.40785815245679174, 0.32093494047594046], "max_prob": 0.40785815245679174, "correct": 0.0, "raw_logits": [0.40283203125, -2.2265625, 1.4775390625, 1.0556640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.55, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3107736003332263, 0.541259417334361, 0.12222394146812834, 0.02574304086428431], "max_prob": 0.541259417334361, "correct": 1.0, "raw_logits": [1.3271484375, 2.021484375, 0.1593017578125, -1.7900390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.4, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.3463440291614021, 0.4680852714985342, 0.15821484792251508, 0.027355851417548625], "max_prob": 0.4680852714985342, "correct": 0.0, "raw_logits": [1.5615234375, 1.9384765625, 0.5810546875, -1.615234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.116667, 0.1], "pred_argmax": 1, "pred_distribution": [0.11003432845805101, 0.4584183481501095, 0.17939432807681668, 0.2521529953150229], "max_prob": 0.4584183481501095, "correct": 1.0, "raw_logits": [-1.673828125, 0.837890625, -0.8134765625, -0.2142333984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.2594190807970958, 0.7405809192029043], "max_prob": 0.7405809192029043, "correct": 1.0, "raw_logits": [-1.23046875, 0.85009765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.633333, 0.193333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.20498746239753504, 0.5148859107413585, 0.21644162968760863, 0.06368499717349778], "max_prob": 0.5148859107413585, "correct": 1.0, "raw_logits": [0.435546875, 2.056640625, 0.53125, -1.6220703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.426667, 0.5], "pred_argmax": 3, "pred_distribution": [0.03921300268593702, 0.09611402351990593, 0.2870624353598904, 0.5776105384342666], "max_prob": 0.5776105384342666, "correct": 1.0, "raw_logits": [-1.1357421875, -0.01380157470703125, 1.35546875, 2.23046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.03547807392221089, 0.17540305849114665, 0.38009474532947746, 0.40902412225716506], "max_prob": 0.40902412225716506, "correct": 1.0, "raw_logits": [-1.6357421875, 0.3642578125, 1.33203125, 1.423828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.74, 0.036667, 0.223333, 0.0], "pred_argmax": 0, "pred_distribution": [0.45139406056665926, 0.18672306191501958, 0.3212558264110656, 0.040627051107255396], "max_prob": 0.45139406056665926, "correct": 1.0, "raw_logits": [2.048828125, 0.4951171875, 1.4501953125, -2.189453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7191540036880898, 0.2808459963119102], "max_prob": 0.7191540036880898, "correct": 1.0, "raw_logits": [1.75, -0.11492919921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.0, 0.183333, 0.79], "pred_argmax": 3, "pred_distribution": [0.1381450232623862, 0.04557517590097179, 0.3207478229457073, 0.49553197789093467], "max_prob": 0.49553197789093467, "correct": 1.0, "raw_logits": [-0.399658203125, -2.3515625, 1.0830078125, 1.8486328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.45, 0.063333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.48063851687171527, 0.42224096574519604, 0.07340669956324139, 0.02371381781984714], "max_prob": 0.48063851687171527, "correct": 1.0, "raw_logits": [1.853515625, 1.69140625, -0.498046875, -1.912109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.126667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.5870905020598536, 0.3048070323267717, 0.08955121062967625, 0.01855125498369846], "max_prob": 0.5870905020598536, "correct": 0.0, "raw_logits": [2.453125, 1.6328125, 0.0999755859375, -1.8701171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.6, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.21241730736091066, 0.36399551717693696, 0.3134432494002599, 0.11014392606189236], "max_prob": 0.36399551717693696, "correct": 1.0, "raw_logits": [0.261962890625, 1.2099609375, 0.94677734375, -0.89404296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 0, "pred_distribution": [0.5043696549731417, 0.4956303450268583], "max_prob": 0.5043696549731417, "correct": 0.0, "raw_logits": [0.6796875, 0.64501953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.033333, 0.41, 0.056667], "pred_argmax": 2, "pred_distribution": [0.23699269424846586, 0.07895961137432594, 0.40684051429058743, 0.27720718008662076], "max_prob": 0.40684051429058743, "correct": 0.0, "raw_logits": [0.5654296875, -1.369140625, 1.5166015625, 0.84130859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.316667, 0.5, 0.066667], "pred_argmax": 2, "pred_distribution": [0.24169060874842535, 0.29791081848208006, 0.38994957114941375, 0.07044900162008078], "max_prob": 0.38994957114941375, "correct": 1.0, "raw_logits": [1.201171875, 1.462890625, 1.7998046875, -0.341552734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.333333, 0.216667, 0.05], "pred_argmax": 1, "pred_distribution": [0.2666604459821501, 0.4202813583073228, 0.2418775133764328, 0.0711806823340943], "max_prob": 0.4202813583073228, "correct": 0.0, "raw_logits": [1.13671875, 1.7060546875, 1.0146484375, -0.51611328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.316667, 0.433333, 0.05], "pred_argmax": 2, "pred_distribution": [0.24216907137971339, 0.3078444294997045, 0.3943821759854848, 0.055604323135097423], "max_prob": 0.3943821759854848, "correct": 1.0, "raw_logits": [0.55859375, 0.98095703125, 1.4169921875, -2.03125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5608126301405552, 0.4391873698594449], "max_prob": 0.5608126301405552, "correct": 0.0, "raw_logits": [0.96533203125, 0.48046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.033333, 0.526667, 0.24], "pred_argmax": 2, "pred_distribution": [0.239069877361656, 0.05236410045105114, 0.4193834642082762, 0.2891825579790167], "max_prob": 0.4193834642082762, "correct": 1.0, "raw_logits": [0.5224609375, -2.150390625, 1.51171875, 0.857421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.466667, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.32796780645887713, 0.5177147648507052, 0.128634426247085, 0.02568300244333266], "max_prob": 0.5177147648507052, "correct": 1.0, "raw_logits": [1.3203125, 1.8916015625, 0.1490478515625, -1.8671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.33142461123281536, 0.4610430779845532, 0.17815005032608527, 0.029382260456546187], "max_prob": 0.4610430779845532, "correct": 1.0, "raw_logits": [1.4384765625, 1.8515625, 0.66162109375, -1.59375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.126667, 0.516667, 0.006667], "pred_argmax": 2, "pred_distribution": [0.23575617598727444, 0.32529445558986864, 0.3844180997520567, 0.054531268670800104], "max_prob": 0.3844180997520567, "correct": 1.0, "raw_logits": [0.430419921875, 0.9970703125, 1.291015625, -2.146484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.52883305127611, 0.47116694872389003], "max_prob": 0.52883305127611, "correct": 1.0, "raw_logits": [0.85888671875, 0.6298828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.366667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.2510757858249017, 0.05633718204008358, 0.39980184539611735, 0.2927851867388973], "max_prob": 0.39980184539611735, "correct": 0.0, "raw_logits": [0.51123046875, -2.119140625, 1.330078125, 0.78173828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.7, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.28528015967440756, 0.5284530373384295, 0.15774589391290064, 0.02852090907426224], "max_prob": 0.5284530373384295, "correct": 1.0, "raw_logits": [1.1279296875, 1.8994140625, 0.386474609375, -1.75390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.566667, 0.15, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3161480802211344, 0.45444497229146563, 0.19442532293742026, 0.03498162454997969], "max_prob": 0.45444497229146563, "correct": 1.0, "raw_logits": [1.3359375, 1.7900390625, 0.7275390625, -1.4189453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.493333, 0.086667, 0.416667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.44973768495556926, 0.18968578732035624, 0.3232895192039708, 0.03728700852010363], "max_prob": 0.44973768495556926, "correct": 1.0, "raw_logits": [2.0625, 0.54296875, 1.4814453125, -2.3203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.7412543334735363, 0.2587456665264637], "max_prob": 0.7412543334735363, "correct": 1.0, "raw_logits": [1.890625, -0.1968994140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.616667, 0.31], "pred_argmax": 3, "pred_distribution": [0.12616743316932816, 0.04587410169420026, 0.3001355784792822, 0.5278228866571895], "max_prob": 0.5278228866571895, "correct": 0.0, "raw_logits": [-0.64697265625, -2.427734375, 0.87841796875, 1.8720703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.066667, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.684148254112169, 0.24748974420089714, 0.05260179168324954, 0.01576021000368428], "max_prob": 0.684148254112169, "correct": 1.0, "raw_logits": [2.638671875, 1.3662109375, -0.57177734375, -2.080078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.143333, 0.03, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6344258830518178, 0.2791598738016283, 0.07410493614118378, 0.012309307005370125], "max_prob": 0.6344258830518178, "correct": 1.0, "raw_logits": [2.658203125, 1.630859375, -0.0289154052734375, -2.275390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.466667, 0.066667, 0.45], "pred_argmax": 1, "pred_distribution": [0.11238699624263795, 0.44344152851555435, 0.18859326736361215, 0.2555782078781956], "max_prob": 0.44344152851555435, "correct": 1.0, "raw_logits": [-1.55078125, 0.865234375, -0.6396484375, -0.10467529296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 1, "pred_distribution": [0.2604135540472949, 0.7395864459527052], "max_prob": 0.7395864459527052, "correct": 1.0, "raw_logits": [-1.1064453125, 0.9638671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.683333, 0.066667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.21937527306212173, 0.47660862941187165, 0.2444408090463024, 0.05957528847970434], "max_prob": 0.47660862941187165, "correct": 1.0, "raw_logits": [0.57275390625, 1.9384765625, 0.76318359375, -1.7216796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.283333, 0.666667], "pred_argmax": 3, "pred_distribution": [0.026284625182153156, 0.082951434818581, 0.2867004874038098, 0.6040634525954559], "max_prob": 0.6040634525954559, "correct": 1.0, "raw_logits": [-1.6689453125, -0.230712890625, 1.3212890625, 2.25390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.04477128554901733, 0.16851146262819977, 0.3630298745842555, 0.42368737723852745], "max_prob": 0.42368737723852745, "correct": 1.0, "raw_logits": [-1.3359375, 0.32275390625, 1.283203125, 1.4765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.786667, 0.073333, 0.14, 0.0], "pred_argmax": 0, "pred_distribution": [0.48108855867939304, 0.19757625355775493, 0.28368526668036, 0.03764992108249203], "max_prob": 0.48108855867939304, "correct": 1.0, "raw_logits": [2.23828125, 0.671875, 1.30859375, -2.24609375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 0, "pred_distribution": [0.729968018078257, 0.270031981921743], "max_prob": 0.729968018078257, "correct": 1.0, "raw_logits": [1.8271484375, -0.145263671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.193333, 0.756667], "pred_argmax": 3, "pred_distribution": [0.16173324802862576, 0.04848392007729001, 0.28857916331742595, 0.5012036685766583], "max_prob": 0.5012036685766583, "correct": 1.0, "raw_logits": [-0.1412353515625, -2.26171875, 0.8779296875, 1.849609375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.19, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.4721335136041244, 0.4219514961669145, 0.08260260869204902, 0.02331238153691207], "max_prob": 0.4721335136041244, "correct": 1.0, "raw_logits": [1.9736328125, 1.8330078125, -0.2078857421875, -1.791015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.816667, 0.166667, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.5738641608582631, 0.3178762883511234, 0.09271017038982571, 0.015549380400787804], "max_prob": 0.5738641608582631, "correct": 1.0, "raw_logits": [2.466796875, 1.7275390625, 0.185546875, -2.048828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.063333, 0.416667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.38837016625641546, 0.20701603105336955, 0.3647691106190739, 0.03984469207114106], "max_prob": 0.38837016625641546, "correct": 1.0, "raw_logits": [1.701171875, 0.59375, 1.5908203125, -2.306640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.6998291652996189, 0.30017083470038103], "max_prob": 0.6998291652996189, "correct": 1.0, "raw_logits": [1.6748046875, -0.00411224365234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.003333, 0.11, 0.85], "pred_argmax": 3, "pred_distribution": [0.12278136900381674, 0.043181282246774956, 0.2816567699407366, 0.5523805788086718], "max_prob": 0.5523805788086718, "correct": 1.0, "raw_logits": [-0.70947265625, -2.548828125, 0.751953125, 1.9375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.08, 0.003333], "pred_argmax": 1, "pred_distribution": [0.3838943881908472, 0.5068295049541106, 0.08754699752979686, 0.021729109325245365], "max_prob": 0.5068295049541106, "correct": 1.0, "raw_logits": [1.52734375, 1.875, -0.322509765625, -2.06640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.533333, 0.216667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.48077026422386787, 0.38042245539942365, 0.11965323205947036, 0.019154048317238215], "max_prob": 0.48077026422386787, "correct": 0.0, "raw_logits": [2.119140625, 1.826171875, 0.378662109375, -1.9140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.4, 0.4, 0.066667], "pred_argmax": 1, "pred_distribution": [0.20951730078081132, 0.37503434170135325, 0.35243918235681826, 0.06300917516101723], "max_prob": 0.37503434170135325, "correct": 0.0, "raw_logits": [0.1568603515625, 1.181640625, 1.072265625, -1.9580078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.41, 0.59], "pred_argmax": 0, "pred_distribution": [0.5067081118234645, 0.49329188817653546], "max_prob": 0.5067081118234645, "correct": 0.0, "raw_logits": [0.66748046875, 0.6142578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.36, 0.023333, 0.533333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.2594745326622933, 0.06703279904060822, 0.42645094638656644, 0.24704172191053198], "max_prob": 0.42645094638656644, "correct": 1.0, "raw_logits": [0.67529296875, -1.70703125, 1.5498046875, 0.5888671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2125157397007809, 0.4992550385979202, 0.24115356488295392, 0.04707565681834501], "max_prob": 0.4992550385979202, "correct": 1.0, "raw_logits": [0.81494140625, 1.8837890625, 0.97314453125, -1.0712890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.266667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.24636790272204634, 0.45976779997236444, 0.2425526531628484, 0.05131164414274092], "max_prob": 0.45976779997236444, "correct": 1.0, "raw_logits": [0.94189453125, 1.72265625, 0.92236328125, -1.021484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.3, 0.1], "pred_argmax": 1, "pred_distribution": [0.16062951566697112, 0.410923087018195, 0.2918044418695579, 0.136642955445276], "max_prob": 0.410923087018195, "correct": 1.0, "raw_logits": [-0.435546875, 1.2177734375, 0.615234375, -0.72021484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.43059625743365043, 0.5694037425663496], "max_prob": 0.5694037425663496, "correct": 1.0, "raw_logits": [0.1953125, 0.74951171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.03, 0.4, 0.266667], "pred_argmax": 2, "pred_distribution": [0.2581620961186789, 0.08417154810032654, 0.4041879335266245, 0.2534784222543702], "max_prob": 0.4041879335266245, "correct": 1.0, "raw_logits": [0.6376953125, -1.3349609375, 1.4267578125, 0.60546875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.583333, 0.1], "pred_argmax": 2, "pred_distribution": [0.06286947004443658, 0.26425591599961906, 0.5421957178740754, 0.130678896081869], "max_prob": 0.5421957178740754, "correct": 1.0, "raw_logits": [-0.7333984375, 1.0634765625, 1.962890625, 0.1822509765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.35, 0.133333], "pred_argmax": 1, "pred_distribution": [0.17618499653233488, 0.3832817584052578, 0.32611054848399906, 0.11442269657840831], "max_prob": 0.3832817584052578, "correct": 1.0, "raw_logits": [0.40625, 1.37890625, 1.1767578125, -0.1339111328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.293333, 0.036667, 0.266667, 0.296667, 0.106667], "pred_argmax": 0, "pred_distribution": [0.43878780303695086, 0.06081017473727695, 0.1547899846450754, 0.058105603996787665, 0.2875064335839092], "max_prob": 0.43878780303695086, "correct": 0.0, "raw_logits": [1.7060546875, -1.7724609375, -0.1279296875, -1.8525390625, 0.9619140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.88, 0.006667, 0.086667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.10009662874347175, 0.7333714221602337, 0.03605317672484209, 0.0707461316221585, 0.05973264074929395], "max_prob": 0.7333714221602337, "correct": 1.0, "raw_logits": [-0.99560546875, 2.509765625, -2.79296875, -1.6064453125, -1.904296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.5, 0.416667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.29716588789738113, 0.42715914516082015, 0.2179135710785825, 0.05776139586321621], "max_prob": 0.42715914516082015, "correct": 1.0, "raw_logits": [1.08203125, 1.5361328125, 0.69384765625, -0.9677734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 0, "pred_distribution": [0.6620622303153376, 0.3379377696846623], "max_prob": 0.6620622303153376, "correct": 0.0, "raw_logits": [1.2890625, -0.044769287109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.433333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.09379975496586583, 0.5745240483861045, 0.27892171272290056, 0.052754483925128916], "max_prob": 0.5745240483861045, "correct": 0.0, "raw_logits": [-0.41064453125, 1.857421875, 0.953125, -1.130859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.283333, 0.01, 0.273333, 0.016667, 0.416667], "pred_argmax": 4, "pred_distribution": [0.3243485263855642, 0.04756756778283764, 0.21635937458564203, 0.044454379496955965, 0.3672701517490002], "max_prob": 0.3672701517490002, "correct": 1.0, "raw_logits": [1.162109375, -2.216796875, 0.449462890625, -2.3359375, 1.380859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.966667, 0.001667, 0.001667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.08288513097465311, 0.7775461679509893, 0.03466872171979591, 0.04135816048829254, 0.06354181886626921], "max_prob": 0.7775461679509893, "correct": 1.0, "raw_logits": [-1.4013671875, 2.5390625, -2.935546875, -2.625, -1.869140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.65, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.13368340682598018, 0.4648000680680019, 0.3256308722506365, 0.07588565285538153], "max_prob": 0.4648000680680019, "correct": 1.0, "raw_logits": [-0.1053466796875, 1.4541015625, 1.0087890625, -0.81396484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5317840606406751, 0.46821593935932504], "max_prob": 0.5317840606406751, "correct": 0.0, "raw_logits": [0.367431640625, 0.11492919921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.05385409129511429, 0.5196815326838266, 0.3435170222872875, 0.08294735373377173], "max_prob": 0.5196815326838266, "correct": 1.0, "raw_logits": [-1.4169921875, 1.419921875, 0.90185546875, -0.87646484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.853333, 0.0, 0.1, 0.0, 0.046667], "pred_argmax": 0, "pred_distribution": [0.424087857044983, 0.048480432927162524, 0.277874604675322, 0.042014610980667166, 0.2075424943718653], "max_prob": 0.424087857044983, "correct": 1.0, "raw_logits": [1.7451171875, -2.072265625, 1.0009765625, -2.32421875, 0.4873046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.035, 0.96, 0.001667, 0.001667, 0.001667], "pred_argmax": 1, "pred_distribution": [0.09977699778640768, 0.7451571593406321, 0.03638949133007216, 0.04770474262263351, 0.07097160892025443], "max_prob": 0.7451571593406321, "correct": 1.0, "raw_logits": [-1.169921875, 2.369140625, -2.9453125, -2.46875, -1.76953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.616667, 0.2], "pred_argmax": 2, "pred_distribution": [0.03376325779623152, 0.24764973793842157, 0.5269001384130243, 0.19168686585232264], "max_prob": 0.5269001384130243, "correct": 1.0, "raw_logits": [-1.79296875, 0.70068359375, 1.6455078125, 0.380126953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.5593075556160262, 0.4406924443839738], "max_prob": 0.5593075556160262, "correct": 1.0, "raw_logits": [0.52734375, 0.054595947265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.35, 0.15], "pred_argmax": 2, "pred_distribution": [0.0404127873670983, 0.2972340100865621, 0.47213812966767493, 0.19021507287866452], "max_prob": 0.47213812966767493, "correct": 0.0, "raw_logits": [-1.6611328125, 0.8359375, 1.4150390625, 0.27734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.106667, 0.02, 0.483333, 0.006667, 0.383333], "pred_argmax": 4, "pred_distribution": [0.2240480464632188, 0.053733599728098685, 0.34127525668238634, 0.03239633267514121, 0.348546764451155], "max_prob": 0.348546764451155, "correct": 0.0, "raw_logits": [0.62255859375, -1.890625, 1.36328125, -2.78125, 1.400390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.013333, 0.01, 0.01, 0.953333], "pred_argmax": 4, "pred_distribution": [0.05619272236541862, 0.036271651839047424, 0.02996947560447333, 0.03091523628788522, 0.8466509139031755], "max_prob": 0.8466509139031755, "correct": 1.0, "raw_logits": [-1.9169921875, -2.6875, -3.0234375, -2.96875, 2.857421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.566667, 0.1], "pred_argmax": 2, "pred_distribution": [0.05973495834548005, 0.4098696196058546, 0.43186932060935895, 0.09852610143930633], "max_prob": 0.43186932060935895, "correct": 1.0, "raw_logits": [-0.9384765625, 1.4716796875, 1.537109375, -0.312255859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4248339975378318, 0.5751660024621683], "max_prob": 0.5751660024621683, "correct": 1.0, "raw_logits": [-0.5107421875, 0.09014892578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.02272252300410656, 0.28234513190730504, 0.5476593664503336, 0.14727297863825475], "max_prob": 0.5476593664503336, "correct": 1.0, "raw_logits": [-2.279296875, 0.8740234375, 1.703125, 0.059539794921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.023333, 0.426667, 0.0, 0.433333], "pred_argmax": 2, "pred_distribution": [0.23370317336466212, 0.04525656637849632, 0.4257316405873396, 0.03533589521552892, 0.259972724453973], "max_prob": 0.4257316405873396, "correct": 0.0, "raw_logits": [0.5986328125, -2.291015625, 1.654296875, -2.7265625, 0.7861328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.8, 0.143333, 0.005, 0.008333, 0.043333], "pred_argmax": 0, "pred_distribution": [0.4291424170704282, 0.3314647400901931, 0.03607643010456618, 0.0368860132239875, 0.16643039951082503], "max_prob": 0.4291424170704282, "correct": 1.0, "raw_logits": [1.3388671875, 0.88427734375, -3.01953125, -2.98046875, -0.328369140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.45, 0.4, 0.066667], "pred_argmax": 2, "pred_distribution": [0.029974274983830655, 0.37042484317769103, 0.4688666788268575, 0.1307342030116207], "max_prob": 0.4688666788268575, "correct": 0.0, "raw_logits": [-2.08984375, 1.056640625, 1.3515625, -0.2467041015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4133645574132205, 0.5866354425867795], "max_prob": 0.5866354425867795, "correct": 1.0, "raw_logits": [-0.5302734375, 0.1640625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.743333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.012034043057889644, 0.16013055683097677, 0.6821898316700389, 0.1456455684410947], "max_prob": 0.6821898316700389, "correct": 1.0, "raw_logits": [-2.94140625, 0.297607421875, 2.111328125, 0.178955078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.0, 0.4, 0.0, 0.483333], "pred_argmax": 2, "pred_distribution": [0.21164871711215041, 0.05043002746927203, 0.3408277311182011, 0.11115480388556855, 0.2859387204148079], "max_prob": 0.3408277311182011, "correct": 0.0, "raw_logits": [0.403564453125, -2.12109375, 1.2421875, -0.72998046875, 0.93310546875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333, 0.0, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.21087296228951538, 0.5974363386664694, 0.045627712728327774, 0.05618061177531421, 0.08988237454037329], "max_prob": 0.5974363386664694, "correct": 1.0, "raw_logits": [0.5869140625, 2.419921875, -2.107421875, -1.7412109375, -0.9140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.55, 0.116667], "pred_argmax": 2, "pred_distribution": [0.05631310839438045, 0.2820191231354165, 0.4177506637700271, 0.243917104700176], "max_prob": 0.4177506637700271, "correct": 1.0, "raw_logits": [-1.185546875, 0.83056640625, 1.322265625, 0.64892578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4047433306907963, 0.5952566693092036], "max_prob": 0.5952566693092036, "correct": 1.0, "raw_logits": [-0.6455078125, 0.11956787109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.010521808106160603, 0.06337389952541678, 0.20678580708545719, 0.7193184852829655], "max_prob": 0.7193184852829655, "correct": 1.0, "raw_logits": [-2.830078125, -0.5830078125, 0.89697265625, 2.45703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.11, 0.053333, 0.7, 0.02, 0.116667], "pred_argmax": 2, "pred_distribution": [0.21447118875986512, 0.049518602706505904, 0.49376793454283063, 0.062235967672156486, 0.18000630631864176], "max_prob": 0.49376793454283063, "correct": 1.0, "raw_logits": [0.416015625, -2.1640625, 1.8837890625, -1.76171875, 0.107666015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.021667, 0.025, 0.013333, 0.013333, 0.926667], "pred_argmax": 4, "pred_distribution": [0.13299968497379508, 0.1103186910748974, 0.02828712676117999, 0.07829598690966841, 0.6500985102804591], "max_prob": 0.6500985102804591, "correct": 1.0, "raw_logits": [-0.26953125, -0.5986328125, -2.994140625, -1.2021484375, 2.5234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.076667, 0.223333, 0.676667], "pred_argmax": 3, "pred_distribution": [0.008637100958471007, 0.07276764433855343, 0.25479935216483945, 0.663795902538136], "max_prob": 0.663795902538136, "correct": 1.0, "raw_logits": [-2.724609375, -0.05755615234375, 1.5107421875, 2.708984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.18, 0.82], "pred_argmax": 1, "pred_distribution": [0.4346751789362211, 0.5653248210637789], "max_prob": 0.5653248210637789, "correct": 1.0, "raw_logits": [-0.357666015625, 0.16357421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.08, 0.676667, 0.21], "pred_argmax": 2, "pred_distribution": [0.011487946951240629, 0.12897589304882534, 0.5985967831412304, 0.2609393768587036], "max_prob": 0.5985967831412304, "correct": 1.0, "raw_logits": [-2.767578125, 0.2587890625, 2.1796875, 1.140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.2, 0.033333, 0.25, 0.0, 0.516667], "pred_argmax": 4, "pred_distribution": [0.24293434863374092, 0.06901522684213568, 0.2801262931897712, 0.0390594454670262, 0.368864685867326], "max_prob": 0.368864685867326, "correct": 1.0, "raw_logits": [0.330322265625, -1.884765625, 0.5810546875, -2.88671875, 1.0654296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.006667, 0.013333, 0.01, 0.956667], "pred_argmax": 4, "pred_distribution": [0.05220334589487334, 0.036317370469229796, 0.032975272490940816, 0.03360321498216969, 0.8449007961627863], "max_prob": 0.8449007961627863, "correct": 1.0, "raw_logits": [-2.22265625, -2.861328125, -3.03125, -2.998046875, 2.677734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.55, 0.116667], "pred_argmax": 1, "pred_distribution": [0.08929857545748218, 0.5084677771143761, 0.32261303418013054, 0.07962061324801115], "max_prob": 0.5084677771143761, "correct": 0.0, "raw_logits": [-0.5771484375, 1.599609375, 1.0302734375, -0.720703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5386811492539069, 0.4613188507460931], "max_prob": 0.5386811492539069, "correct": 1.0, "raw_logits": [0.397705078125, 0.0902099609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.022565373082162613, 0.3876250028028916, 0.5485603827766556, 0.04124924133829024], "max_prob": 0.5485603827766556, "correct": 1.0, "raw_logits": [-2.392578125, 1.166015625, 1.6005859375, -1.6376953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.516667, 0.0, 0.106667], "pred_argmax": 2, "pred_distribution": [0.2093606941891835, 0.046304226510291736, 0.46972612044622375, 0.0606687786567891, 0.21394018019751196], "max_prob": 0.46972612044622375, "correct": 1.0, "raw_logits": [0.46044921875, -2.1953125, 1.8828125, -1.7197265625, 0.49853515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.973333, 0.006667, 0.003333, 0.01], "pred_argmax": 1, "pred_distribution": [0.08668055998638373, 0.7498803536949373, 0.03426143879256204, 0.059902688815955854, 0.06927495871016114], "max_prob": 0.7498803536949373, "correct": 1.0, "raw_logits": [-1.1904296875, 2.607421875, -2.82421875, -1.8408203125, -1.5849609375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.02083918509645618, 0.13767016375412416, 0.4243568851865125, 0.41713376596290724], "max_prob": 0.4243568851865125, "correct": 1.0, "raw_logits": [-2.298828125, 0.06390380859375, 1.47265625, 1.451171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4170257868756101, 0.5829742131243898], "max_prob": 0.5829742131243898, "correct": 1.0, "raw_logits": [-0.564453125, 0.0999755859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 3, "pred_distribution": [0.009635183946369207, 0.03882791478207605, 0.11777870120299663, 0.8337582000685582], "max_prob": 0.8337582000685582, "correct": 1.0, "raw_logits": [-2.90625, -1.162109375, 0.2265625, 2.67578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.533333, 0.0, 0.09], "pred_argmax": 2, "pred_distribution": [0.2804417488109641, 0.052471140913596365, 0.3815681880167021, 0.03564310586774137, 0.24987581639099604], "max_prob": 0.3815681880167021, "correct": 1.0, "raw_logits": [0.978515625, -1.9716796875, 1.5205078125, -2.65234375, 0.775390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.78, 0.2, 0.006667, 0.006667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.35386984114175185, 0.2980356906754647, 0.035409943443894656, 0.05482732000122443, 0.25785720473766444], "max_prob": 0.35386984114175185, "correct": 1.0, "raw_logits": [1.1142578125, 0.81201171875, -2.9375, -2.16796875, 0.55712890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.193333, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.06759114174788726, 0.32175849736702894, 0.4338409891850933, 0.1768093716999906], "max_prob": 0.4338409891850933, "correct": 1.0, "raw_logits": [-0.79736328125, 1.1552734375, 1.529296875, 0.406005859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 0, "pred_distribution": [0.518699336310427, 0.4813006636895729], "max_prob": 0.518699336310427, "correct": 0.0, "raw_logits": [0.1773681640625, 0.0289459228515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.383333, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.048111751762168, 0.44859862544974755, 0.3934793308490029, 0.10981029193908154], "max_prob": 0.44859862544974755, "correct": 0.0, "raw_logits": [-1.4853515625, 1.30859375, 1.14453125, -0.45263671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.16, 0.016667, 0.633333, 0.016667, 0.173333], "pred_argmax": 2, "pred_distribution": [0.19336507707538214, 0.050406455498781574, 0.46868435014117743, 0.04902735428059626, 0.2385167630040627], "max_prob": 0.46868435014117743, "correct": 1.0, "raw_logits": [0.262939453125, -2.103515625, 1.8212890625, -2.15234375, 0.63232421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.493333, 0.34, 0.006667, 0.013333, 0.146667], "pred_argmax": 1, "pred_distribution": [0.2456230920580047, 0.4668458442958943, 0.030120385950700653, 0.07105856528382228, 0.18635211241157812], "max_prob": 0.4668458442958943, "correct": 0.0, "raw_logits": [0.74658203125, 1.876953125, -2.947265625, -1.4365234375, 0.260498046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.6, 0.266667], "pred_argmax": 2, "pred_distribution": [0.02342813536523204, 0.20586746881944276, 0.5731006284207527, 0.19760376739457244], "max_prob": 0.5731006284207527, "correct": 1.0, "raw_logits": [-2.138671875, 0.5810546875, 1.8623046875, 0.52978515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.26, 0.74], "pred_argmax": 1, "pred_distribution": [0.39838736364399024, 0.6016126363560097], "max_prob": 0.6016126363560097, "correct": 1.0, "raw_logits": [-0.75732421875, 0.060211181640625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.02845784690934904, 0.26978048761050466, 0.513879405564276, 0.1878822599158703], "max_prob": 0.513879405564276, "correct": 1.0, "raw_logits": [-2.40625, 0.408447265625, 1.21484375, -0.0443115234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.09, 0.02, 0.743333], "pred_argmax": 4, "pred_distribution": [0.2507340415378603, 0.062324615952590874, 0.18484557362314527, 0.04152228573363858, 0.46057348315276514], "max_prob": 0.46057348315276514, "correct": 1.0, "raw_logits": [0.3955078125, -2.0546875, -0.14111328125, -2.76953125, 1.4658203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.019869, 0.009935, 0.933856, 0.026471, 0.009869], "pred_argmax": 2, "pred_distribution": [0.062402105397671194, 0.050821355855119134, 0.7652962794280925, 0.047284872458975676, 0.07419538686014122], "max_prob": 0.7652962794280925, "correct": 1.0, "raw_logits": [-2.294921875, -2.65625, 2.1171875, -2.783203125, -1.990234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.683333, 0.176667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.18780971881665678, 0.4790754094115482, 0.26609644767445595, 0.06701842409733912], "max_prob": 0.4790754094115482, "correct": 1.0, "raw_logits": [0.326171875, 1.498046875, 0.76220703125, -0.96337890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 0, "pred_distribution": [0.5953011526545896, 0.40469884734541045], "max_prob": 0.5953011526545896, "correct": 1.0, "raw_logits": [0.83447265625, 0.06903076171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.03, 0.67, 0.26, 0.04], "pred_argmax": 1, "pred_distribution": [0.05540142357049872, 0.4770450550771177, 0.36105250948029227, 0.10650101187209123], "max_prob": 0.4770450550771177, "correct": 1.0, "raw_logits": [-1.431640625, 1.2626953125, 0.9140625, -0.61376953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.133333, 0.016667, 0.216667, 0.35, 0.283333], "pred_argmax": 2, "pred_distribution": [0.23433479952844544, 0.036256666281034085, 0.323019470280923, 0.2029126925905107, 0.2034763713190869], "max_prob": 0.323019470280923, "correct": 0.0, "raw_logits": [0.95849609375, -2.326171875, 1.5234375, 0.705078125, 0.7099609375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.03, 0.0, 0.97, 0.0], "pred_argmax": 3, "pred_distribution": [0.056989791982760246, 0.24669292549505406, 0.02622420720801922, 0.6217075311647897, 0.04838554414937685], "max_prob": 0.6217075311647897, "correct": 1.0, "raw_logits": [-1.5166015625, 1.0625, -2.8828125, 2.689453125, -1.8046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.6, 0.133333], "pred_argmax": 2, "pred_distribution": [0.04633591736078077, 0.38371696199515104, 0.4158322772985656, 0.15411484334550252], "max_prob": 0.4158322772985656, "correct": 1.0, "raw_logits": [-1.494140625, 1.1513671875, 1.251953125, 0.00980377197265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.3950841300456973, 0.6049158699543027], "max_prob": 0.6049158699543027, "correct": 1.0, "raw_logits": [-0.759765625, 0.08514404296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.7, 0.183333], "pred_argmax": 2, "pred_distribution": [0.013314009680381152, 0.1206433107778782, 0.6080312580780647, 0.25801142146367595], "max_prob": 0.6080312580780647, "correct": 1.0, "raw_logits": [-2.87109375, -0.1129150390625, 1.9111328125, 0.83837890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.066667, 0.026667, 0.406667, 0.04, 0.46], "pred_argmax": 2, "pred_distribution": [0.21997462500438938, 0.041455564120809536, 0.4326090122425378, 0.07593879274466428, 0.23002200588759897], "max_prob": 0.4326090122425378, "correct": 0.0, "raw_logits": [0.556640625, -2.380859375, 1.7470703125, -1.3154296875, 0.63525390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.846667, 0.01, 0.11, 0.016667], "pred_argmax": 1, "pred_distribution": [0.05728135941544598, 0.7417493451110054, 0.029533450539813672, 0.10504516885564905, 0.06639067607808585], "max_prob": 0.7417493451110054, "correct": 1.0, "raw_logits": [-1.765625, 2.7421875, -2.931640625, -0.6982421875, -1.505859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.35, 0.533333, 0.05], "pred_argmax": 2, "pred_distribution": [0.020540869391171307, 0.19227380193605798, 0.5653099286275626, 0.2218754000452083], "max_prob": 0.5653099286275626, "correct": 1.0, "raw_logits": [-2.31640625, 0.482421875, 1.83203125, 0.66162109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.3659987123836551, 0.6340012876163448], "max_prob": 0.6340012876163448, "correct": 1.0, "raw_logits": [-0.9375, 0.1522216796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.45, 0.383333], "pred_argmax": 3, "pred_distribution": [0.020897989436704692, 0.19780405580251723, 0.3818099591612983, 0.39948799559947984], "max_prob": 0.39948799559947984, "correct": 0.0, "raw_logits": [-2.45703125, 0.355712890625, 1.1787109375, 1.2353515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.033333, 0.066667, 0.0, 0.116667], "pred_argmax": 2, "pred_distribution": [0.37518211630127274, 0.06127541050555771, 0.39461078129181554, 0.04176254790160819, 0.1271691439997457], "max_prob": 0.39461078129181554, "correct": 0.0, "raw_logits": [1.3017578125, -1.8876953125, 1.390625, -2.5625, -0.6025390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.006667, 0.003333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.680614025070772, 0.1489113409924062, 0.03822516942448101, 0.05470231798902198, 0.07754714652331897], "max_prob": 0.680614025070772, "correct": 1.0, "raw_logits": [2.068359375, -0.6064453125, -3.0, -2.369140625, -1.7548828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.009200265513497398, 0.03843032360668263, 0.09163145635722028, 0.8607379545225996], "max_prob": 0.8607379545225996, "correct": 1.0, "raw_logits": [-2.66796875, -0.87890625, 0.20849609375, 3.01171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.856667, 0.143333], "pred_argmax": 1, "pred_distribution": [0.44563219286291705, 0.554367807137083], "max_prob": 0.554367807137083, "correct": 0.0, "raw_logits": [-0.355712890625, 0.07733154296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.466667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.03397570518470162, 0.30729674425923853, 0.42714546974933937, 0.23158208080672044], "max_prob": 0.42714546974933937, "correct": 1.0, "raw_logits": [-2.03125, 0.724609375, 1.13671875, 0.37060546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.1, 0.566667, 0.133333, 0.1], "pred_argmax": 2, "pred_distribution": [0.20442946612851018, 0.05673083576597329, 0.3595126958171895, 0.03694551354444244, 0.3423814887438846], "max_prob": 0.3595126958171895, "correct": 1.0, "raw_logits": [0.27099609375, -1.9853515625, 1.2646484375, -2.740234375, 1.1787109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 1.0, 0.0, 0.0], "pred_argmax": 2, "pred_distribution": [0.07617807428014954, 0.07806061484382487, 0.6985547199525459, 0.04833343665051552, 0.09887315427296403], "max_prob": 0.6985547199525459, "correct": 1.0, "raw_logits": [-1.865234375, -1.822265625, 2.03515625, -2.666015625, -1.40625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.666667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1287203938273294, 0.5396731834997208, 0.24749412594389433, 0.08411229672905537], "max_prob": 0.5396731834997208, "correct": 0.0, "raw_logits": [-0.162841796875, 1.630859375, 0.6552734375, -0.6953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4876769472568317, 0.5123230527431683], "max_prob": 0.5123230527431683, "correct": 1.0, "raw_logits": [-0.08587646484375, 0.01190948486328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0326358943202867, 0.4109421161246734, 0.4573099145730129, 0.09911207498202694], "max_prob": 0.4573099145730129, "correct": 0.0, "raw_logits": [-1.9560546875, 1.2138671875, 1.34765625, -0.56591796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.183333, 0.016667, 0.133333, 0.0, 0.666667], "pred_argmax": 2, "pred_distribution": [0.24741409266664158, 0.05644732215369939, 0.3506420917202941, 0.0316818247111722, 0.31381466874819275], "max_prob": 0.3506420917202941, "correct": 0.0, "raw_logits": [0.83251953125, -1.7685546875, 1.4462890625, -2.78515625, 1.2509765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.91633, 0.003333, 0.003333, 0.003333, 0.07367], "pred_argmax": 0, "pred_distribution": [0.5588093826320003, 0.04349037883419157, 0.02891019468042697, 0.03262713930703456, 0.33616290454634673], "max_prob": 0.5588093826320003, "correct": 1.0, "raw_logits": [2.1953125, -2.298828125, -3.017578125, -2.8046875, 1.30078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.5, 0.166667, 0.0], "pred_argmax": 2, "pred_distribution": [0.12178198084909148, 0.35421187297142714, 0.41436492731350594, 0.10964121886597541], "max_prob": 0.41436492731350594, "correct": 0.0, "raw_logits": [-0.0099334716796875, 1.326171875, 1.5224609375, -0.141357421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5228023528805235, 0.4771976471194765], "max_prob": 0.5228023528805235, "correct": 1.0, "raw_logits": [0.357421875, 0.1763916015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0630634258357196, 0.45735872361752533, 0.3282633573855519, 0.1513144931612031], "max_prob": 0.45735872361752533, "correct": 1.0, "raw_logits": [-1.033203125, 1.4462890625, 1.03125, 0.06207275390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.02, 0.04, 0.013333, 0.71], "pred_argmax": 4, "pred_distribution": [0.27933918298882743, 0.06458529776174497, 0.23342808486198668, 0.04057085679447828, 0.3820765775929626], "max_prob": 0.3820765775929626, "correct": 1.0, "raw_logits": [0.52490234375, -2.052734375, 0.2088623046875, -2.87109375, 1.076171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.005, 0.008333, 0.003333, 0.98], "pred_argmax": 4, "pred_distribution": [0.06318721596435817, 0.038821433897604514, 0.034360674718785025, 0.034437014968361046, 0.8291936604508914], "max_prob": 0.8291936604508914, "correct": 1.0, "raw_logits": [-1.9609375, -2.818359375, -3.033203125, -3.029296875, 2.5703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 1, "pred_distribution": [0.18047295463941224, 0.629013381202497, 0.16301494020833887, 0.027498723949751967], "max_prob": 0.629013381202497, "correct": 1.0, "raw_logits": [0.3271484375, 1.8896484375, 0.1998291015625, -2.02734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.6390064806977765, 0.3609935193022234], "max_prob": 0.6390064806977765, "correct": 1.0, "raw_logits": [1.099609375, -0.03302001953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.08452677891698143, 0.5960369074344188, 0.27938079305821656, 0.04005552059038306], "max_prob": 0.5960369074344188, "correct": 1.0, "raw_logits": [-0.712890625, 1.7314453125, 0.783203125, -1.6474609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.476667, 0.0, 0.476667, 0.0, 0.046667], "pred_argmax": 2, "pred_distribution": [0.22672236813763463, 0.04649969494925214, 0.41658197596811175, 0.034423340549399606, 0.2757726203956018], "max_prob": 0.41658197596811175, "correct": 1.0, "raw_logits": [0.59716796875, -2.19140625, 1.66796875, -2.720703125, 0.94189453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.943333, 0.001667, 0.001667, 0.05], "pred_argmax": 1, "pred_distribution": [0.05607371463224632, 0.7988169611287333, 0.02871896293462842, 0.03645683737274516, 0.07993352393164671], "max_prob": 0.7988169611287333, "correct": 1.0, "raw_logits": [-1.8046875, 2.87109375, -2.982421875, -2.5625, -1.1806640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.566667, 0.3], "pred_argmax": 2, "pred_distribution": [0.03480063196885264, 0.26551884695589717, 0.5460638572194273, 0.15361666385582287], "max_prob": 0.5460638572194273, "correct": 1.0, "raw_logits": [-1.6875, 0.85546875, 1.7578125, 0.170654296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.432423088169947, 0.567576911830053], "max_prob": 0.567576911830053, "correct": 1.0, "raw_logits": [-0.40576171875, 0.1336669921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.066667, 0.9], "pred_argmax": 3, "pred_distribution": [0.01672331525886456, 0.1279617913865966, 0.31522548230430486, 0.540089411050234], "max_prob": 0.540089411050234, "correct": 1.0, "raw_logits": [-2.654296875, -0.10772705078125, 1.0205078125, 1.6943359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.0, 0.566667, 0.0, 0.35], "pred_argmax": 2, "pred_distribution": [0.19063683492564906, 0.05057841654927963, 0.4429314161732356, 0.06047173514083342, 0.2553815972110023], "max_prob": 0.4429314161732356, "correct": 1.0, "raw_logits": [0.26123046875, -2.07421875, 1.7451171875, -1.759765625, 0.77587890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.083333, 0.016667, 0.9], "pred_argmax": 4, "pred_distribution": [0.1094854006363001, 0.0913449868005241, 0.04129328979468582, 0.04670585011218586, 0.7111704726563042], "max_prob": 0.7111704726563042, "correct": 1.0, "raw_logits": [-0.69384765625, -1.0126953125, -2.41015625, -2.193359375, 2.599609375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.366667, 0.433333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.028745268496063923, 0.19501562659665578, 0.5154367740749979, 0.2608023308322824], "max_prob": 0.5154367740749979, "correct": 1.0, "raw_logits": [-1.8935546875, 0.50244140625, 1.71875, 0.8662109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4119101737689629, 0.5880898262310371], "max_prob": 0.5880898262310371, "correct": 1.0, "raw_logits": [-0.59521484375, 0.11102294921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.633333, 0.3], "pred_argmax": 2, "pred_distribution": [0.010702254687281355, 0.1069422371305875, 0.5690871313618208, 0.31326837682031033], "max_prob": 0.5690871313618208, "correct": 1.0, "raw_logits": [-2.87109375, 0.009490966796875, 2.1015625, 1.3544921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.013333, 0.016667, 0.003333, 0.07], "pred_argmax": 0, "pred_distribution": [0.5795776909264052, 0.08304062459991268, 0.10436711348070501, 0.03616941237069982, 0.19684515862227728], "max_prob": 0.5795776909264052, "correct": 1.0, "raw_logits": [2.0703125, -1.349609375, -0.947265625, -2.8125, 0.1695556640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.005, 0.973333, 0.01, 0.006667, 0.005], "pred_argmax": 1, "pred_distribution": [0.07698288420961169, 0.7931676054320387, 0.03692929588992235, 0.036684244452191594, 0.05623597001623589], "max_prob": 0.7931676054320387, "correct": 1.0, "raw_logits": [-1.478515625, 2.626953125, -2.771484375, -2.783203125, -2.03125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.896667, 0.09, 0.013333, 0.0], "pred_argmax": 0, "pred_distribution": [0.5668756000338466, 0.3329313242005392, 0.07207128282247989, 0.02812179294313421], "max_prob": 0.5668756000338466, "correct": 1.0, "raw_logits": [1.939453125, 1.2734375, -0.6416015625, -1.8193359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.92, 0.08], "pred_argmax": 0, "pred_distribution": [0.7599382874503159, 0.24006171254968403], "max_prob": 0.7599382874503159, "correct": 1.0, "raw_logits": [2.224609375, -0.060943603515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.116667, 0.85], "pred_argmax": 3, "pred_distribution": [0.01864969705708328, 0.1012947514843548, 0.23241621657877265, 0.6476393348797893], "max_prob": 0.6476393348797893, "correct": 1.0, "raw_logits": [-2.6796875, -0.56201171875, 0.477294921875, 1.759765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.0, 0.6, 0.3, 0.083333], "pred_argmax": 4, "pred_distribution": [0.23961770060958681, 0.07660160408458662, 0.3083418744198431, 0.06675460982609996, 0.3086842110598834], "max_prob": 0.3086842110598834, "correct": 0.0, "raw_logits": [0.66943359375, -1.337890625, 1.11328125, -1.580078125, 1.115234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.916667, 0.0, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.07942834697434888, 0.7509282418928631, 0.03654944783577864, 0.06236193212601242, 0.070732031170997], "max_prob": 0.7509282418928631, "correct": 1.0, "raw_logits": [-1.4091796875, 2.544921875, -2.775390625, -1.8349609375, -1.61328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.266667, 0.1], "pred_argmax": 2, "pred_distribution": [0.07639819074259592, 0.37433703454285644, 0.43859177158725227, 0.11067300312729551], "max_prob": 0.43859177158725227, "correct": 0.0, "raw_logits": [-0.58349609375, 1.4052734375, 1.603515625, -0.11968994140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 0, "pred_distribution": [0.512591188303849, 0.48740881169615097], "max_prob": 0.512591188303849, "correct": 0.0, "raw_logits": [0.2095947265625, 0.10968017578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.028576797370409225, 0.21803277291844916, 0.4863130919763853, 0.2670773377347564], "max_prob": 0.4863130919763853, "correct": 1.0, "raw_logits": [-1.8984375, 0.64453125, 1.6484375, 0.8984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.016667, 0.766667, 0.0, 0.083333], "pred_argmax": 2, "pred_distribution": [0.2412732920910284, 0.05053837088758321, 0.3991857620191373, 0.03504221669521011, 0.27396035830704096], "max_prob": 0.3991857620191373, "correct": 1.0, "raw_logits": [0.64013671875, -2.111328125, 1.5263671875, -2.755859375, 0.86376953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.04585008965454621, 0.03991183346927026, 0.8319248589813986, 0.03864793948429309, 0.043665278410492024], "max_prob": 0.8319248589813986, "correct": 1.0, "raw_logits": [-2.494140625, -2.73828125, 2.607421875, -2.794921875, -2.580078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.666667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.03524573940710113, 0.3417107462152531, 0.5067638008418258, 0.11627971353582003], "max_prob": 0.5067638008418258, "correct": 1.0, "raw_logits": [-1.6689453125, 1.173828125, 1.6669921875, -0.1751708984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.43583250831536813, 0.5641674916846319], "max_prob": 0.5641674916846319, "correct": 1.0, "raw_logits": [-0.405029296875, 0.10687255859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 2, "pred_distribution": [0.016974511649275832, 0.2429197460513866, 0.6529129163074511, 0.08719282599188641], "max_prob": 0.6529129163074511, "correct": 1.0, "raw_logits": [-2.7265625, 0.603515625, 1.8408203125, -0.6787109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.0, 0.266667, 0.0, 0.5], "pred_argmax": 2, "pred_distribution": [0.1987585288253518, 0.038870461692812885, 0.397169763919239, 0.03921705378027861, 0.3259841917823176], "max_prob": 0.397169763919239, "correct": 0.0, "raw_logits": [0.454345703125, -2.41796875, 1.6728515625, -2.40234375, 1.3251953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.883333, 0.0, 0.0, 0.116667], "pred_argmax": 1, "pred_distribution": [0.15090211194900308, 0.6299012232573722, 0.038319369845139825, 0.03961645409703091, 0.14126084085145402], "max_prob": 0.6299012232573722, "correct": 1.0, "raw_logits": [-0.10888671875, 2.40625, -2.521484375, -2.462890625, -0.22509765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.583333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.02399236347854931, 0.1863700263052632, 0.6003360630578768, 0.18930154715831063], "max_prob": 0.6003360630578768, "correct": 1.0, "raw_logits": [-2.18359375, 0.3818359375, 1.845703125, 0.4013671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.36023431409544415, 0.6397656859045558], "max_prob": 0.6397656859045558, "correct": 0.0, "raw_logits": [-0.962890625, 0.17626953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.009999537109045841, 0.03351833289816401, 0.1256047182347747, 0.8308774117580155], "max_prob": 0.8308774117580155, "correct": 1.0, "raw_logits": [-2.9296875, -1.416015625, 0.2371826171875, 2.6015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.716667, 0.01, 0.216667], "pred_argmax": 2, "pred_distribution": [0.2235292237583472, 0.043154496517853705, 0.42959349224408594, 0.04146458881951115, 0.26225819866020217], "max_prob": 0.42959349224408594, "correct": 1.0, "raw_logits": [0.53173828125, -2.36328125, 1.681640625, -2.43359375, 0.81298828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.0, 0.0, 0.0, 0.266667], "pred_argmax": 0, "pred_distribution": [0.4467570986624393, 0.11877730015223602, 0.02568266319787255, 0.039854343287933455, 0.3689285946995186], "max_prob": 0.4467570986624393, "correct": 1.0, "raw_logits": [2.056640625, -0.275146484375, -2.970703125, -2.197265625, 1.7197265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.533333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.01847162540770178, 0.1674600848183668, 0.5822940443683144, 0.23177424540561697], "max_prob": 0.5822940443683144, "correct": 1.0, "raw_logits": [-2.404296875, 0.3544921875, 1.9140625, 0.76123046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.42351112752874953, 0.5764888724712506], "max_prob": 0.5764888724712506, "correct": 1.0, "raw_logits": [-0.48681640625, 0.12481689453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.366667, 0.516667], "pred_argmax": 3, "pred_distribution": [0.019116387889618638, 0.18775527102890263, 0.3883646036050221, 0.40476373747645655], "max_prob": 0.40476373747645655, "correct": 1.0, "raw_logits": [-2.6328125, 0.2261962890625, 1.1357421875, 1.1875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.025, 0.8, 0.008333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.17568571233389715, 0.04251052640645176, 0.4987128043922067, 0.0851473120787582, 0.19794364478868612], "max_prob": 0.4987128043922067, "correct": 1.0, "raw_logits": [0.12646484375, -2.37109375, 1.962890625, -1.1484375, 0.33642578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.008333, 0.008333, 0.75, 0.033333, 0.2], "pred_argmax": 2, "pred_distribution": [0.08752306513849997, 0.06319496771587649, 0.5134816840087563, 0.10531268645685977, 0.23048759668000743], "max_prob": 0.5134816840087563, "correct": 1.0, "raw_logits": [-1.220703125, -1.7939453125, 1.8935546875, -0.89501953125, 0.483642578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 3, "pred_distribution": [0.007222728889678997, 0.04816687271319239, 0.22982930682239427, 0.7147810915747344], "max_prob": 0.7147810915747344, "correct": 1.0, "raw_logits": [-2.92578125, -0.55126953125, 1.404296875, 2.82421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.3137027072508021, 0.6862972927491979], "max_prob": 0.6862972927491979, "correct": 1.0, "raw_logits": [-1.357421875, 0.1953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.183333, 0.783333], "pred_argmax": 3, "pred_distribution": [0.00871265719613775, 0.04046833781022853, 0.27702299200352626, 0.6737960129901074], "max_prob": 0.6737960129901074, "correct": 1.0, "raw_logits": [-2.900390625, -0.978515625, 1.4287109375, 2.541015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.0, 0.9, 0.0, 0.06], "pred_argmax": 2, "pred_distribution": [0.27900160480892927, 0.05752432077059479, 0.39398538796306803, 0.03931488656342443, 0.23017379989398334], "max_prob": 0.39398538796306803, "correct": 1.0, "raw_logits": [0.677734375, -2.1015625, 1.28515625, -2.771484375, 0.339111328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.833333, 0.016667, 0.016667, 0.0, 0.133333], "pred_argmax": 0, "pred_distribution": [0.3918479915574301, 0.12939944222782007, 0.054034450970609285, 0.06446056803597633, 0.3602575472081642], "max_prob": 0.3918479915574301, "correct": 1.0, "raw_logits": [0.6865234375, -1.263671875, -2.80078125, -2.490234375, 0.53857421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 3, "pred_distribution": [0.016721133475599455, 0.11993835563553633, 0.2961094494229169, 0.5672310614659473], "max_prob": 0.5672310614659473, "correct": 1.0, "raw_logits": [-2.31640625, 0.1492919921875, 1.2802734375, 2.09375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.4817568270005469, 0.5182431729994532], "max_prob": 0.5182431729994532, "correct": 1.0, "raw_logits": [0.00424957275390625, 0.1490478515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 3, "pred_distribution": [0.008988634216979671, 0.03971627756397936, 0.1425362159194065, 0.8087588722996345], "max_prob": 0.8087588722996345, "correct": 1.0, "raw_logits": [-2.916015625, -1.056640625, 0.54248046875, 2.71484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.15, 0.0, 0.133333, 0.65, 0.066667], "pred_argmax": 2, "pred_distribution": [0.23809553303885148, 0.05634730183905465, 0.3950224792617339, 0.10700793833944466, 0.20352674752091518], "max_prob": 0.3950224792617339, "correct": 0.0, "raw_logits": [0.65673828125, -1.8798828125, 1.5478515625, -0.7509765625, 0.380615234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.533333, 0.0, 0.466667, 0.0], "pred_argmax": 1, "pred_distribution": [0.06336644432319355, 0.750845438986006, 0.031321871652912274, 0.09421964811056903, 0.06024659692731923], "max_prob": 0.750845438986006, "correct": 1.0, "raw_logits": [-1.708984375, 2.642578125, -2.94921875, -1.0107421875, -1.7978515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 2, "pred_distribution": [0.03369379160191858, 0.23010900780939414, 0.5588154840873063, 0.17738171650138104], "max_prob": 0.5588154840873063, "correct": 1.0, "raw_logits": [-1.673828125, 0.73046875, 1.8408203125, 0.40478515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.40801709590230023, 0.5919829040976998], "max_prob": 0.5919829040976998, "correct": 1.0, "raw_logits": [-0.5546875, 0.1834716796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.816667, 0.05], "pred_argmax": 2, "pred_distribution": [0.014553153812843712, 0.17496941591531454, 0.6992025000708396, 0.1112749302010021], "max_prob": 0.6992025000708396, "correct": 1.0, "raw_logits": [-2.75, 0.362060546875, 2.095703125, -0.204345703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.003333, 0.213333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.41103710589597375, 0.09617525546032824, 0.20475888360685549, 0.035982620388014114, 0.25204613464882836], "max_prob": 0.41103710589597375, "correct": 1.0, "raw_logits": [1.509765625, -1.046875, 0.283203125, -2.77734375, 0.64892578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.001667, 0.996667, 0.0, 0.0, 0.001667], "pred_argmax": 1, "pred_distribution": [0.06490158953877231, 0.7484103659951619, 0.05587245343947128, 0.03757643741056739, 0.0932391536160271], "max_prob": 0.7484103659951619, "correct": 1.0, "raw_logits": [-1.6884765625, 2.615234375, -1.9521484375, -2.650390625, -1.05078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.116667, 0.866667], "pred_argmax": 3, "pred_distribution": [0.057611099177749876, 0.21532075853990007, 0.30794543725636997, 0.41912270502598004], "max_prob": 0.41912270502598004, "correct": 1.0, "raw_logits": [-0.8818359375, 0.76806640625, 1.2158203125, 1.6015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.6668579586246537, 0.33314204137534625], "max_prob": 0.6668579586246537, "correct": 1.0, "raw_logits": [1.3427734375, -0.033721923828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.116667, 0.883333], "pred_argmax": 3, "pred_distribution": [0.012450289596929972, 0.0727698820025129, 0.17169079156255349, 0.7430890368380036], "max_prob": 0.7430890368380036, "correct": 1.0, "raw_logits": [-2.765625, -0.55615234375, 0.51806640625, 2.3515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.34, 0.2, 0.283333], "pred_argmax": 2, "pred_distribution": [0.2550459881244063, 0.04930745938754108, 0.28355722555782525, 0.2537756273726774, 0.15831369955755], "max_prob": 0.28355722555782525, "correct": 1.0, "raw_logits": [1.1162109375, -1.7763671875, 1.302734375, 1.107421875, 0.27685546875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.033333, 0.566667, 0.366667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.053154863693914416, 0.13776659202571104, 0.49781697783681084, 0.25425784383633043, 0.05700372260723334], "max_prob": 0.49781697783681084, "correct": 1.0, "raw_logits": [-1.673828125, 0.0024547576904296875, 2.263671875, 1.0810546875, -1.55078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.466667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.02131021113403171, 0.15969862020049086, 0.4424975746085795, 0.376493594056898], "max_prob": 0.4424975746085795, "correct": 1.0, "raw_logits": [-2.208984375, 0.3115234375, 1.5869140625, 1.384765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4469325534350934, 0.5530674465649066], "max_prob": 0.5530674465649066, "correct": 1.0, "raw_logits": [-0.282958984375, 0.1396484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.35, 0.566667], "pred_argmax": 3, "pred_distribution": [0.013480387700232424, 0.11165555658273651, 0.2654483286587798, 0.6094157270582513], "max_prob": 0.6094157270582513, "correct": 1.0, "raw_logits": [-2.703125, -0.057373046875, 1.0263671875, 2.06640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.016667, 0.333333, 0.0, 0.416667], "pred_argmax": 2, "pred_distribution": [0.27947846059652887, 0.045797119947881625, 0.3129701852137701, 0.12228890582570814, 0.23946532841611123], "max_prob": 0.3129701852137701, "correct": 0.0, "raw_logits": [1.111328125, -2.072265625, 1.310546875, -0.343505859375, 0.83935546875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.98, 0.001667, 0.001667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.07703782865324643, 0.6974812418102933, 0.03298263161355063, 0.11178517095187773, 0.08071312697103195], "max_prob": 0.6974812418102933, "correct": 1.0, "raw_logits": [-1.1982421875, 2.6796875, -2.69140625, -0.54296875, -1.1162109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.02598552556070978, 0.2245406889493694, 0.47698825019242724, 0.2724855352974936], "max_prob": 0.47698825019242724, "correct": 1.0, "raw_logits": [-1.953125, 0.74560546875, 1.6884765625, 0.98779296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.44345139702761055, 0.5565486029723895], "max_prob": 0.5565486029723895, "correct": 1.0, "raw_logits": [-0.324951171875, 0.1256103515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.066667, 0.916667], "pred_argmax": 3, "pred_distribution": [0.009614431154774306, 0.04573249879395037, 0.15198456745237113, 0.7926685025989042], "max_prob": 0.7926685025989042, "correct": 1.0, "raw_logits": [-2.876953125, -0.92529296875, 0.57763671875, 2.64453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.533333, 0.0, 0.1], "pred_argmax": 0, "pred_distribution": [0.3097411316966026, 0.05238694658935171, 0.30126673357005296, 0.04072207985358675, 0.2958831082904059], "max_prob": 0.3097411316966026, "correct": 0.0, "raw_logits": [1.0791015625, -2.048828125, 1.0302734375, -2.4921875, 0.99853515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.976667, 0.023333, 0.0], "pred_argmax": 2, "pred_distribution": [0.06024585327623418, 0.05215297761214418, 0.769818100164668, 0.04895649849191072, 0.06882657045504295], "max_prob": 0.769818100164668, "correct": 1.0, "raw_logits": [-2.27734375, -2.53125, 2.20703125, -2.642578125, -2.04296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.7, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.1074481144085157, 0.47559377766009986, 0.3394917851270685, 0.07746632280431588], "max_prob": 0.47559377766009986, "correct": 1.0, "raw_logits": [-0.348876953125, 1.5126953125, 1.0908203125, -0.75830078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.44379319181698007, 0.5562068081830198], "max_prob": 0.5562068081830198, "correct": 1.0, "raw_logits": [-0.3701171875, 0.07769775390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.616667, 0.366667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.03580569721469476, 0.43836583097494974, 0.3863083627828799, 0.13952010902747553], "max_prob": 0.43836583097494974, "correct": 1.0, "raw_logits": [-1.6962890625, 1.4384765625, 1.2802734375, 0.0057830810546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.35, 0.02, 0.15, 0.03, 0.45], "pred_argmax": 2, "pred_distribution": [0.23976701433890596, 0.05408399800120854, 0.3586923128738591, 0.035912422805531495, 0.3115442519804948], "max_prob": 0.3586923128738591, "correct": 0.0, "raw_logits": [0.66015625, -1.9609375, 1.369140625, -2.681640625, 1.12109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.026667, 0.023333, 0.906667, 0.03, 0.013333], "pred_argmax": 2, "pred_distribution": [0.10163981505238141, 0.067042212000067, 0.6681314002317376, 0.05018458364549153, 0.11300198907032248], "max_prob": 0.6681314002317376, "correct": 1.0, "raw_logits": [-1.310546875, -2.04296875, 2.00390625, -2.552734375, -1.1240234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.616667, 0.266667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.10645614783808521, 0.5110392023250555, 0.29410986010441487, 0.08839478973244437], "max_prob": 0.5110392023250555, "correct": 1.0, "raw_logits": [-0.340087890625, 1.623046875, 0.931640625, -0.57275390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5226795155030292, 0.4773204844969709], "max_prob": 0.5226795155030292, "correct": 0.0, "raw_logits": [0.31103515625, 0.1309814453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.4, 0.516667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.03356725060800993, 0.479252719805775, 0.3792216573953279, 0.10795837219088701], "max_prob": 0.479252719805775, "correct": 0.0, "raw_logits": [-1.9921875, 1.3349609375, 1.0419921875, -0.5302734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.766667, 0.006667, 0.16, 0.0, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2967967144464595, 0.050589064771679904, 0.321838784258806, 0.03050047233687539, 0.30027496418617905], "max_prob": 0.321838784258806, "correct": 0.0, "raw_logits": [1.1728515625, -1.94140625, 1.3154296875, -2.83203125, 1.193359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.01, 0.006667, 0.97, 0.003333, 0.01], "pred_argmax": 2, "pred_distribution": [0.06544003078804779, 0.04090302445911163, 0.8083626832564592, 0.0366070399833074, 0.04868722151307409], "max_prob": 0.8083626832564592, "correct": 1.0, "raw_logits": [-1.8642578125, -2.69140625, 2.560546875, -2.88671875, -2.384765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.35, 0.55, 0.066667], "pred_argmax": 1, "pred_distribution": [0.10005936097702381, 0.5048314218786609, 0.3476561060357881, 0.04745311110852726], "max_prob": 0.5048314218786609, "correct": 0.0, "raw_logits": [-0.2900390625, 1.7353515625, 1.2685546875, -1.2236328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5204552673247335, 0.47954473267526654], "max_prob": 0.5204552673247335, "correct": 1.0, "raw_logits": [0.16552734375, 0.0031528472900390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.45, 0.51, 0.033333], "pred_argmax": 2, "pred_distribution": [0.031235302111600003, 0.3960782452810114, 0.4550991791144399, 0.11758727349294874], "max_prob": 0.4550991791144399, "correct": 1.0, "raw_logits": [-1.978515625, 1.2001953125, 1.3740234375, -0.319580078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.626667, 0.09, 0.1], "pred_argmax": 2, "pred_distribution": [0.17122712059296744, 0.04678201653826141, 0.42449370365206845, 0.12939825260271, 0.22809890661399262], "max_prob": 0.42449370365206845, "correct": 1.0, "raw_logits": [0.039642333984375, -2.244140625, 1.6376953125, -0.453369140625, 0.54443359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.883333, 0.003333, 0.106667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.08448607841079535, 0.7531247799910222, 0.0333200177755663, 0.07019505232290658, 0.058874071499709434], "max_prob": 0.7531247799910222, "correct": 1.0, "raw_logits": [-1.2763671875, 2.57421875, -2.9140625, -1.6025390625, -1.912109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.633333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.017236770846258263, 0.22287625803620778, 0.6056209877160824, 0.15426598340145142], "max_prob": 0.6056209877160824, "correct": 1.0, "raw_logits": [-2.51171875, 0.69140625, 1.9423828125, 0.23095703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.4122158404591259, 0.5877841595408742], "max_prob": 0.5877841595408742, "correct": 1.0, "raw_logits": [-0.57275390625, 0.1309814453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.023364390217328675, 0.2813986499151157, 0.4586447683337964, 0.23659219153375918], "max_prob": 0.4586447683337964, "correct": 1.0, "raw_logits": [-2.45703125, 0.6572265625, 1.2685546875, 0.440185546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.273333, 0.013333, 0.083333, 0.003333, 0.626667], "pred_argmax": 4, "pred_distribution": [0.213864132251334, 0.054867938642161856, 0.34177801172905126, 0.03555433694646237, 0.3539355804309905], "max_prob": 0.3539355804309905, "correct": 1.0, "raw_logits": [0.421875, -1.97265625, 1.2470703125, -2.736328125, 1.30859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.01, 0.006667, 0.01, 0.076667], "pred_argmax": 0, "pred_distribution": [0.672530044318341, 0.07019495173475486, 0.038235009670375374, 0.03952923838850858, 0.17951075588802037], "max_prob": 0.672530044318341, "correct": 1.0, "raw_logits": [2.095703125, -1.8818359375, -2.951171875, -2.892578125, -0.2291259765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.05246154867760277, 0.3554968794684472, 0.4968507759683852, 0.09519079588556484], "max_prob": 0.4968507759683852, "correct": 0.0, "raw_logits": [-1.41015625, 0.984375, 1.4033203125, -0.66455078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.4787563458395281, 0.5212436541604719], "max_prob": 0.5212436541604719, "correct": 0.0, "raw_logits": [-0.0855712890625, 0.08306884765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.256667, 0.4, 0.316667], "pred_argmax": 2, "pred_distribution": [0.04175618151875763, 0.3954628048929243, 0.4265592975549042, 0.136221716033414], "max_prob": 0.4265592975549042, "correct": 1.0, "raw_logits": [-1.86328125, 0.9501953125, 1.044921875, -0.383544921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.466667, 0.0, 0.283333], "pred_argmax": 2, "pred_distribution": [0.29826424458817336, 0.05774278257385942, 0.4187401365623436, 0.0492156181668325, 0.17603721810879103], "max_prob": 0.4187401365623436, "correct": 1.0, "raw_logits": [0.81005859375, -2.080078125, 1.4072265625, -2.361328125, -0.1180419921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.976667, 0.003333, 0.003333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.07779192039999165, 0.7804399439379905, 0.036175780973491965, 0.06097554188953123, 0.04461681279899452], "max_prob": 0.7804399439379905, "correct": 1.0, "raw_logits": [-1.525390625, 2.533203125, -2.873046875, -1.9541015625, -2.50390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.056667, 0.343333, 0.6], "pred_argmax": 3, "pred_distribution": [0.00836889434641596, 0.04325763671151276, 0.15433971371635635, 0.7940337552257148], "max_prob": 0.7940337552257148, "correct": 1.0, "raw_logits": [-2.9296875, -0.8740234375, 0.7177734375, 2.767578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.40273573736469864, 0.5972642626353014], "max_prob": 0.5972642626353014, "correct": 1.0, "raw_logits": [-0.64453125, 0.1370849609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.616667], "pred_argmax": 3, "pred_distribution": [0.012245927896037396, 0.055520118897034294, 0.208154472444311, 0.7240794807626173], "max_prob": 0.7240794807626173, "correct": 1.0, "raw_logits": [-2.828125, -0.9365234375, 0.71728515625, 2.27734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.026667, 0.106667, 0.0, 0.4], "pred_argmax": 2, "pred_distribution": [0.19762488469412862, 0.06397971509037378, 0.42361635694397876, 0.03333659992509443, 0.2814424433464245], "max_prob": 0.42361635694397876, "correct": 0.0, "raw_logits": [0.450927734375, -1.5341796875, 1.79296875, -2.681640625, 1.0732421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.008333, 0.008333, 0.015, 0.008333, 0.96], "pred_argmax": 4, "pred_distribution": [0.11698397917408676, 0.07754957908766195, 0.029714601290451084, 0.030280451376006094, 0.7454713890717941], "max_prob": 0.7454713890717941, "correct": 1.0, "raw_logits": [-0.5625, -1.2861328125, -2.974609375, -2.94140625, 2.697265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 2, "pred_distribution": [0.06666499760689287, 0.31061199788029614, 0.41979329544250643, 0.20292970907030447], "max_prob": 0.41979329544250643, "correct": 1.0, "raw_logits": [-0.837890625, 1.087890625, 1.46484375, 0.55517578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4845395734597805, 0.5154604265402195], "max_prob": 0.5154604265402195, "correct": 0.0, "raw_logits": [-0.0145416259765625, 0.108154296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.015060898543520777, 0.14330758504625274, 0.5455231450215001, 0.29610837138872637], "max_prob": 0.5455231450215001, "correct": 1.0, "raw_logits": [-2.42578125, 0.3935546875, 2.06640625, 1.3017578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.433333, 0.033333, 0.466667, 0.033333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.20789378002211584, 0.05199942470182374, 0.4136992616344971, 0.03377040698454279, 0.29263712665702046], "max_prob": 0.4136992616344971, "correct": 1.0, "raw_logits": [0.398193359375, -2.041015625, 1.609375, -2.80078125, 1.0], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.049767085676087966, 0.04181023807491457, 0.7494204919377974, 0.03643560944683751, 0.12256657486436241], "max_prob": 0.7494204919377974, "correct": 1.0, "raw_logits": [-2.2265625, -2.533203125, 2.546875, -2.775390625, -0.64013671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.066667, 0.586667, 0.333333], "pred_argmax": 2, "pred_distribution": [0.01832661602332672, 0.17605653883634467, 0.5932561935424714, 0.21236065159785725], "max_prob": 0.5932561935424714, "correct": 1.0, "raw_logits": [-2.568359375, 0.262939453125, 1.783203125, 0.49755859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.36, 0.64], "pred_argmax": 1, "pred_distribution": [0.41260361266301326, 0.5873963873369866], "max_prob": 0.5873963873369866, "correct": 1.0, "raw_logits": [-0.517578125, 0.1829833984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.45, 0.466667], "pred_argmax": 2, "pred_distribution": [0.016716407834014506, 0.20066432618410285, 0.5530855270490532, 0.2295337389328295], "max_prob": 0.5530855270490532, "correct": 0.0, "raw_logits": [-2.72265625, 0.387451171875, 1.65625, 0.5556640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.03, 0.743333, 0.016667, 0.143333], "pred_argmax": 2, "pred_distribution": [0.21357848387034964, 0.05451416505055602, 0.4671791081263983, 0.0481967293163694, 0.21653151363632678], "max_prob": 0.4671791081263983, "correct": 1.0, "raw_logits": [0.493408203125, -1.91015625, 1.87109375, -2.126953125, 0.517578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.726667, 0.24, 0.003333, 0.01, 0.02], "pred_argmax": 0, "pred_distribution": [0.32192297503721023, 0.31784108136775546, 0.02727391245504164, 0.060702023697800686, 0.2722600074421921], "max_prob": 0.32192297503721023, "correct": 1.0, "raw_logits": [1.4248046875, 1.40234375, -2.919921875, -1.51171875, 1.1298828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.05, 0.206667, 0.74], "pred_argmax": 3, "pred_distribution": [0.008726012669275307, 0.05280430395122564, 0.24873353912760623, 0.6897361442518928], "max_prob": 0.6897361442518928, "correct": 1.0, "raw_logits": [-2.80859375, -0.5556640625, 1.3837890625, 2.66015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.3637665778784376, 0.6362334221215624], "max_prob": 0.6362334221215624, "correct": 1.0, "raw_logits": [-1.015625, 0.09320068359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.223333, 0.693333], "pred_argmax": 3, "pred_distribution": [0.009641286335563935, 0.0704973658355686, 0.28397982996643545, 0.635881517862432], "max_prob": 0.635881517862432, "correct": 1.0, "raw_logits": [-2.771484375, -0.28173828125, 1.4619140625, 2.470703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.096667, 0.03, 0.8, 0.013333, 0.06], "pred_argmax": 2, "pred_distribution": [0.1901587298953433, 0.04697338365354431, 0.4730897291964438, 0.04375319052848326, 0.2460249667261852], "max_prob": 0.4730897291964438, "correct": 1.0, "raw_logits": [0.092041015625, -2.369140625, 1.6962890625, -2.494140625, 0.54541015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.033333, 0.036667, 0.01, 0.043333, 0.876667], "pred_argmax": 4, "pred_distribution": [0.08821830190800002, 0.0662561823628385, 0.032641420601618724, 0.05265885786834492, 0.7602252372591978], "max_prob": 0.7602252372591978, "correct": 1.0, "raw_logits": [-1.20703125, -1.7109375, -2.95703125, -2.115234375, 2.583984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.15, 0.516667, 0.326667], "pred_argmax": 2, "pred_distribution": [0.01795834661264843, 0.21136652875874287, 0.5470055990636598, 0.2236695255649489], "max_prob": 0.5470055990636598, "correct": 1.0, "raw_logits": [-2.453125, 0.63232421875, 1.822265625, 0.703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.16, 0.84], "pred_argmax": 1, "pred_distribution": [0.4007387882613376, 0.5992612117386624], "max_prob": 0.5992612117386624, "correct": 1.0, "raw_logits": [-0.63623046875, 0.161865234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.223333, 0.703333], "pred_argmax": 3, "pred_distribution": [0.0133556297092153, 0.09638858879886128, 0.2721784867956115, 0.6180772946963119], "max_prob": 0.6180772946963119, "correct": 1.0, "raw_logits": [-2.763671875, -0.290283203125, 1.0087890625, 2.03515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.16048957541638467, 0.047216956264104715, 0.4684722853350353, 0.04137623082056599, 0.2824449521639093], "max_prob": 0.4684722853350353, "correct": 1.0, "raw_logits": [-0.11602783203125, -2.26953125, 1.76953125, -2.501953125, 0.87890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.946667, 0.003333, 0.003333, 0.04], "pred_argmax": 1, "pred_distribution": [0.0425125884041342, 0.8045887720548361, 0.030712734097022697, 0.05551577947983045, 0.06667012596417674], "max_prob": 0.8045887720548361, "correct": 1.0, "raw_logits": [-2.30859375, 2.8671875, -2.880859375, -1.8388671875, -1.5166015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.683333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.022187629543776937, 0.16352351964482406, 0.606357221740322, 0.20793162907107696], "max_prob": 0.606357221740322, "correct": 1.0, "raw_logits": [-2.251953125, 0.2476806640625, 1.8876953125, 0.54833984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.34706752471645574, 0.6529324752835441], "max_prob": 0.6529324752835441, "correct": 1.0, "raw_logits": [-1.0908203125, 0.16259765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.466667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.027626635728174215, 0.2598647959973156, 0.4195177101750991, 0.29299085809941117], "max_prob": 0.4195177101750991, "correct": 1.0, "raw_logits": [-2.388671875, 0.416259765625, 1.015625, 0.56640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.25, 0.006667, 0.29, 0.003333, 0.45], "pred_argmax": 2, "pred_distribution": [0.2016843256031364, 0.039960277254108334, 0.4664594999730371, 0.032834526827672565, 0.25906137034204557], "max_prob": 0.4664594999730371, "correct": 0.0, "raw_logits": [0.460693359375, -2.388671875, 1.9365234375, -2.734375, 0.9013671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.883333, 0.006667, 0.006667, 0.003333, 0.1], "pred_argmax": 0, "pred_distribution": [0.5701275839517166, 0.057942929514486825, 0.03046033775997866, 0.03332493180978914, 0.3081442169640286], "max_prob": 0.5701275839517166, "correct": 1.0, "raw_logits": [2.1484375, -1.8759765625, -3.0078125, -2.849609375, 1.0654296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.25, 0.016667], "pred_argmax": 2, "pred_distribution": [0.02771295966392964, 0.24238150664200347, 0.4884679052785454, 0.24143762841552155], "max_prob": 0.4884679052785454, "correct": 0.0, "raw_logits": [-1.9033203125, 0.810546875, 1.6875, 0.8056640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.3298312447183639, 0.6701687552816361], "max_prob": 0.6701687552816361, "correct": 0.0, "raw_logits": [-1.267578125, 0.1385498046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.02166851891198785, 0.24758293596961461, 0.4450488688780866, 0.28569967624031095], "max_prob": 0.4450488688780866, "correct": 1.0, "raw_logits": [-2.482421875, 0.56591796875, 1.2998046875, 0.7451171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.076667, 0.066667, 0.85, 0.0, 0.006667], "pred_argmax": 2, "pred_distribution": [0.16172989277857674, 0.04853337640679798, 0.45935169961711325, 0.035928858154590376, 0.29445617304292176], "max_prob": 0.45935169961711325, "correct": 1.0, "raw_logits": [-0.12548828125, -2.244140625, 1.7119140625, -2.7734375, 0.92919921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.0, 0.0, 0.0, 0.566667], "pred_argmax": 4, "pred_distribution": [0.3420616751753472, 0.04988774738819752, 0.03247098524552534, 0.0334585398804506, 0.5421210523104795], "max_prob": 0.5421210523104795, "correct": 1.0, "raw_logits": [1.154296875, -2.234375, -2.990234375, -2.9375, 1.96484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.6, 0.166667], "pred_argmax": 2, "pred_distribution": [0.029989420596942176, 0.4156602612378766, 0.4376291338621625, 0.11672118430301885], "max_prob": 0.4376291338621625, "correct": 1.0, "raw_logits": [-1.7978515625, 1.4921875, 1.556640625, -0.09722900390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.4375433037367044, 0.5624566962632955], "max_prob": 0.5624566962632955, "correct": 1.0, "raw_logits": [-0.384765625, 0.11334228515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.023486222440426252, 0.2721478692341684, 0.4567392187150834, 0.2476266896103219], "max_prob": 0.4567392187150834, "correct": 1.0, "raw_logits": [-2.40234375, 0.66357421875, 1.3115234375, 0.54541015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.483333, 0.016667, 0.316667, 0.0, 0.183333], "pred_argmax": 2, "pred_distribution": [0.2171443019977349, 0.048182521842358966, 0.36224168194453554, 0.03985503958111167, 0.332576454634259], "max_prob": 0.36224168194453554, "correct": 0.0, "raw_logits": [0.2281494140625, -2.421875, 1.12890625, -2.755859375, 0.978515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.05, 0.95, 0.0, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.12947680176560852, 0.7114785717309192, 0.03960546209436245, 0.04085531008608431, 0.07858385432302557], "max_prob": 0.7114785717309192, "correct": 1.0, "raw_logits": [-0.8232421875, 2.17578125, -2.908203125, -2.853515625, -1.7021484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.583333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.02511113240585196, 0.33787677859652204, 0.5026444738392152, 0.13436761515841086], "max_prob": 0.5026444738392152, "correct": 1.0, "raw_logits": [-2.1171875, 1.1357421875, 1.6328125, -0.0182037353515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.49742278394272027, 0.5025772160572797], "max_prob": 0.5025772160572797, "correct": 0.0, "raw_logits": [0.12445068359375, 0.1448974609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.666667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.02684979067897995, 0.3842434155417339, 0.46665265504098397, 0.12225413873830221], "max_prob": 0.46665265504098397, "correct": 1.0, "raw_logits": [-2.208984375, 1.12109375, 1.3642578125, -0.31201171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.94, 0.006667, 0.025, 0.001667, 0.026667], "pred_argmax": 0, "pred_distribution": [0.41953504652929463, 0.08688417396920514, 0.2489032074769184, 0.03794864666957679, 0.20672892535500498], "max_prob": 0.41953504652929463, "correct": 1.0, "raw_logits": [1.3310546875, -1.4404296875, 0.412109375, -2.8984375, 0.0853271484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.943333, 0.041667, 0.005, 0.005, 0.005], "pred_argmax": 0, "pred_distribution": [0.7513144112301532, 0.08451712280158112, 0.04649831351454629, 0.046705156722531636, 0.07096499573118774], "max_prob": 0.7513144112301532, "correct": 1.0, "raw_logits": [1.8955078125, -1.9501953125, -3.001953125, -2.994140625, -2.2578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.01, 0.05, 0.933333], "pred_argmax": 3, "pred_distribution": [0.019695046394546042, 0.06965611203958039, 0.1465616264335838, 0.7640872151322898], "max_prob": 0.7640872151322898, "correct": 1.0, "raw_logits": [-2.041015625, -0.460205078125, 0.470703125, 2.537109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.629053165056709, 0.370946834943291], "max_prob": 0.629053165056709, "correct": 1.0, "raw_logits": [1.1328125, 0.08526611328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.76, 0.08, 0.01], "pred_argmax": 2, "pred_distribution": [0.04631090123507236, 0.40472580811982234, 0.43046156654487294, 0.11850172410023241], "max_prob": 0.43046156654487294, "correct": 0.0, "raw_logits": [-1.6220703125, 1.0908203125, 1.16796875, -0.4462890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.023333, 0.733333, 0.013333, 0.206667], "pred_argmax": 2, "pred_distribution": [0.2539884407252186, 0.05384017365473409, 0.4159317704858366, 0.03502410690666227, 0.24121550822754845], "max_prob": 0.4159317704858366, "correct": 1.0, "raw_logits": [0.8017578125, -1.9287109375, 1.669921875, -2.685546875, 0.7109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.096667, 0.02, 0.023333, 0.126667], "pred_argmax": 4, "pred_distribution": [0.2570075810204445, 0.14682269346151616, 0.04537472001172518, 0.10110010207222107, 0.44969490343409296], "max_prob": 0.44969490343409296, "correct": 0.0, "raw_logits": [0.0914306640625, -0.89404296875, -2.9609375, -1.55078125, 1.076171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.11, 0.866667], "pred_argmax": 3, "pred_distribution": [0.006938431825633175, 0.02624787144578398, 0.13614881509933835, 0.8306648816292445], "max_prob": 0.8306648816292445, "correct": 1.0, "raw_logits": [-2.94140625, -1.2763671875, 0.78369140625, 3.046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.37807603238968845, 0.6219239676103115], "max_prob": 0.6219239676103115, "correct": 1.0, "raw_logits": [-0.8115234375, 0.1756591796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.233333, 0.7], "pred_argmax": 3, "pred_distribution": [0.016785650199220188, 0.13246587907197835, 0.28443078359979257, 0.5663176871290089], "max_prob": 0.5663176871290089, "correct": 1.0, "raw_logits": [-2.703125, -0.117919921875, 0.83837890625, 1.7001953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.073333, 0.023333, 0.483333, 0.02, 0.4], "pred_argmax": 4, "pred_distribution": [0.22721896455106388, 0.04710846083395345, 0.32642812126496357, 0.03953278747696698, 0.35971166587305214], "max_prob": 0.35971166587305214, "correct": 0.0, "raw_logits": [0.423828125, -2.345703125, 1.0615234375, -2.654296875, 1.232421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.006667, 0.886667, 0.056667, 0.043333], "pred_argmax": 2, "pred_distribution": [0.09858552754801651, 0.09663597199297, 0.614781156407069, 0.07342882331314703, 0.1165685207387975], "max_prob": 0.614781156407069, "correct": 1.0, "raw_logits": [-1.4443359375, -1.4794921875, 1.77734375, -1.962890625, -1.1494140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.55, 0.2], "pred_argmax": 2, "pred_distribution": [0.036724685614842614, 0.3798736764474089, 0.46314932045339136, 0.12025231748435716], "max_prob": 0.46314932045339136, "correct": 1.0, "raw_logits": [-1.6875, 1.236328125, 1.484375, -0.203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4254807929472878, 0.5745192070527122], "max_prob": 0.5745192070527122, "correct": 1.0, "raw_logits": [-0.481689453125, 0.11395263671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.116667, 0.516667, 0.353333], "pred_argmax": 2, "pred_distribution": [0.028420123730751236, 0.3843446965181489, 0.44559813174923196, 0.14163704800186788], "max_prob": 0.44559813174923196, "correct": 1.0, "raw_logits": [-2.337890625, 0.92138671875, 1.1064453125, -0.327880859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.01, 0.866667, 0.0, 0.1], "pred_argmax": 2, "pred_distribution": [0.1682302561324684, 0.04483493068674216, 0.4953903040602459, 0.040483770952989016, 0.2510607381675546], "max_prob": 0.4953903040602459, "correct": 1.0, "raw_logits": [-0.0259857177734375, -2.353515625, 1.875, -2.533203125, 0.6787109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.026667, 0.03, 0.01, 0.0, 0.933333], "pred_argmax": 4, "pred_distribution": [0.1297113886696143, 0.08857725253853518, 0.034740233841317525, 0.05197151434979058, 0.6949996106007424], "max_prob": 0.6949996106007424, "correct": 1.0, "raw_logits": [-0.67724609375, -1.3486328125, -2.99609375, -2.287109375, 2.27734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.183333, 0.766667], "pred_argmax": 3, "pred_distribution": [0.010487940914855321, 0.10315512296371525, 0.2852820530655639, 0.6010748830558654], "max_prob": 0.6010748830558654, "correct": 1.0, "raw_logits": [-2.794921875, 0.06585693359375, 1.3388671875, 2.271484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3876808005233355, 0.6123191994766646], "max_prob": 0.6123191994766646, "correct": 1.0, "raw_logits": [-0.81396484375, 0.09259033203125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.533333, 0.4], "pred_argmax": 3, "pred_distribution": [0.009649425676996162, 0.06379999558177474, 0.3761151431352335, 0.5504354356059957], "max_prob": 0.5504354356059957, "correct": 0.0, "raw_logits": [-2.8828125, -0.51904296875, 1.701171875, 2.177734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.116667, 0.0, 0.316667, 0.466667, 0.1], "pred_argmax": 2, "pred_distribution": [0.26005536357892894, 0.04313766457639319, 0.34587262717782824, 0.14968010027803175, 0.20125424438881778], "max_prob": 0.34587262717782824, "correct": 0.0, "raw_logits": [0.978515625, -2.18359375, 1.48046875, 0.00621795654296875, 0.52734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.033333, 0.866667, 0.0, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.06368385758608504, 0.7471080199667961, 0.03116596345562611, 0.10548168607808918, 0.052560472913403655], "max_prob": 0.7471080199667961, "correct": 1.0, "raw_logits": [-1.677734375, 2.65625, -2.935546875, -0.78955078125, -2.015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.616667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.030420293413953345, 0.26245154570754964, 0.5128601398174267, 0.19426802106107025], "max_prob": 0.5128601398174267, "correct": 1.0, "raw_logits": [-2.138671875, 0.55810546875, 1.396484375, 0.181640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4664846802616055, 0.5335153197383946], "max_prob": 0.5335153197383946, "correct": 1.0, "raw_logits": [-0.08599853515625, 0.1802978515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.15, 0.833333], "pred_argmax": 3, "pred_distribution": [0.014713565823927428, 0.057380983862177354, 0.1824712414466756, 0.7454342088672197], "max_prob": 0.7454342088672197, "correct": 1.0, "raw_logits": [-2.92578125, -1.22265625, 0.22509765625, 1.986328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.026667, 0.106667, 0.85], "pred_argmax": 3, "pred_distribution": [0.048944488096571044, 0.05093167250488878, 0.26428783055088617, 0.635836008847654], "max_prob": 0.635836008847654, "correct": 1.0, "raw_logits": [-1.130859375, -1.0810546875, 0.9794921875, 2.078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.416667, 0.483333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.06566273649537653, 0.31010472674358813, 0.5134942793701133, 0.11073825739092222], "max_prob": 0.5134942793701133, "correct": 1.0, "raw_logits": [-1.642578125, 1.08984375, 1.9775390625, -0.72265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8834843767890815, 0.11651562321091838], "max_prob": 0.8834843767890815, "correct": 1.0, "raw_logits": [3.265625, -0.75244140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8846199361653384, 0.11538006383466168], "max_prob": 0.8846199361653384, "correct": 1.0, "raw_logits": [2.92578125, -1.1142578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.05636333031168758, 0.45311818666690085, 0.39466202115353827, 0.09585646186787329], "max_prob": 0.45311818666690085, "correct": 0.0, "raw_logits": [-1.169921875, 1.4384765625, 1.265625, -0.50537109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.6, 0.2], "pred_argmax": 2, "pred_distribution": [0.03194750711233094, 0.08442662303136075, 0.4483631215601305, 0.43526274829617784], "max_prob": 0.4483631215601305, "correct": 1.0, "raw_logits": [-1.1318359375, 0.08428955078125, 2.173828125, 2.13671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.566667, 0.333333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.057129993145784284, 0.3163788111920719, 0.511249193241542, 0.1152420024206017], "max_prob": 0.511249193241542, "correct": 0.0, "raw_logits": [-1.513671875, 1.4990234375, 2.34375, -0.278564453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8855962913036438, 0.11440370869635624], "max_prob": 0.8855962913036438, "correct": 1.0, "raw_logits": [3.35546875, -0.70361328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7851177310741143, 0.21488226892588558], "max_prob": 0.7851177310741143, "correct": 1.0, "raw_logits": [2.591796875, 0.021820068359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.6, 0.316667], "pred_argmax": 2, "pred_distribution": [0.01987696167679144, 0.15652505659058724, 0.45930704469650724, 0.3642909370361141], "max_prob": 0.45930704469650724, "correct": 1.0, "raw_logits": [-2.25, 0.33251953125, 1.6796875, 1.3896484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.1, 0.566667, 0.2], "pred_argmax": 2, "pred_distribution": [0.26210668715529173, 0.17531763614438403, 0.36632645297570915, 0.196249223724615], "max_prob": 0.36632645297570915, "correct": 1.0, "raw_logits": [0.451171875, -0.052093505859375, 0.8701171875, 0.08905029296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.166667, 0.6, 0.016667], "pred_argmax": 0, "pred_distribution": [0.31273339506540127, 0.2452569538027938, 0.3083400450788986, 0.13366960605290634], "max_prob": 0.31273339506540127, "correct": 0.0, "raw_logits": [0.5322265625, 0.10443115234375, 0.50732421875, -0.9638671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8644821232253255, 0.13551787677467445], "max_prob": 0.8644821232253255, "correct": 1.0, "raw_logits": [3.1171875, -0.55810546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.39519445320917296, 0.604805546790827], "max_prob": 0.604805546790827, "correct": 0.0, "raw_logits": [-0.6884765625, 0.155517578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.666667, 0.1], "pred_argmax": 2, "pred_distribution": [0.036488461629255564, 0.42034466129067927, 0.423307223503472, 0.11985965357659327], "max_prob": 0.423307223503472, "correct": 1.0, "raw_logits": [-1.4580078125, 1.6005859375, 1.609375, 0.0303497314453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.1, 0.45, 0.15], "pred_argmax": 2, "pred_distribution": [0.08790776709476607, 0.13637851330335432, 0.469980227782379, 0.3057334918195005], "max_prob": 0.469980227782379, "correct": 1.0, "raw_logits": [-0.198486328125, 0.35107421875, 1.8994140625, 1.361328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.166667, 0.433333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.12246943634966509, 0.34968081963464764, 0.4132367886810045, 0.11461295533468277], "max_prob": 0.4132367886810045, "correct": 1.0, "raw_logits": [-0.3994140625, 1.447265625, 1.7412109375, -0.51611328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8555337331816821, 0.14446626681831784], "max_prob": 0.8555337331816821, "correct": 1.0, "raw_logits": [3.001953125, -0.52587890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.6485823441657217, 0.35141765583427836], "max_prob": 0.6485823441657217, "correct": 1.0, "raw_logits": [0.9814453125, -0.2340087890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.483333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.07428943740912847, 0.5024287623074387, 0.32354311266663244, 0.09973868761680033], "max_prob": 0.5024287623074387, "correct": 1.0, "raw_logits": [-0.63037109375, 1.76171875, 1.2109375, -0.26171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.013333, 0.07, 0.916667], "pred_argmax": 2, "pred_distribution": [0.08822996353032464, 0.07530406415569438, 0.4228020003784611, 0.4136639719355199], "max_prob": 0.4228020003784611, "correct": 0.0, "raw_logits": [-0.546875, -0.7451171875, 1.4140625, 1.38671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.176667, 0.756667, 0.053333], "pred_argmax": 2, "pred_distribution": [0.14135230713664823, 0.2506964520477131, 0.49295914272650415, 0.11499209808913441], "max_prob": 0.49295914272650415, "correct": 1.0, "raw_logits": [-0.57373046875, 0.434814453125, 1.625, -0.93701171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8821345095587766, 0.11786549044122346], "max_prob": 0.8821345095587766, "correct": 1.0, "raw_logits": [3.240234375, -0.751953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8389142191790064, 0.1610857808209935], "max_prob": 0.8389142191790064, "correct": 1.0, "raw_logits": [2.521484375, -0.75146484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.126667, 0.59, 0.266667], "pred_argmax": 2, "pred_distribution": [0.022737618084711836, 0.12484706013143781, 0.4732436813962031, 0.3791716403876474], "max_prob": 0.4732436813962031, "correct": 1.0, "raw_logits": [-2.1484375, -0.0171661376953125, 1.650390625, 1.373046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.166667, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.4099544558995823, 0.1667814612390753, 0.31075948309369245, 0.11250459976764995], "max_prob": 0.4099544558995823, "correct": 0.0, "raw_logits": [1.8310546875, 0.70556640625, 1.484375, 0.212890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.256667, 0.376667, 0.366667, 0.0], "pred_argmax": 0, "pred_distribution": [0.36002180123691246, 0.31918448537894395, 0.24388161557348947, 0.07691209781065403], "max_prob": 0.36002180123691246, "correct": 0.0, "raw_logits": [1.29296875, 1.0810546875, 0.607421875, -1.423828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8688064925235178, 0.13119350747648212], "max_prob": 0.8688064925235178, "correct": 1.0, "raw_logits": [3.13671875, -0.61279296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4002363693664569, 0.5997636306335431], "max_prob": 0.5997636306335431, "correct": 1.0, "raw_logits": [-0.0419921875, 0.76025390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.75, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.073410533379352, 0.6091144093611912, 0.23832291067265843, 0.0791521465867983], "max_prob": 0.6091144093611912, "correct": 1.0, "raw_logits": [-0.84521484375, 1.802734375, 0.62841796875, -0.7509765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.006333, 0.002], "pred_argmax": 0, "pred_distribution": [0.8966594963822667, 0.032529841763384804, 0.044067248681968235, 0.02674341317238043], "max_prob": 0.8966594963822667, "correct": 1.0, "raw_logits": [2.91796875, -1.232421875, -0.8525390625, -1.4775390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.043333, 0.046667, 0.01], "pred_argmax": 0, "pred_distribution": [0.7232816733392294, 0.10363021706331736, 0.09035886343728115, 0.08272924616017206], "max_prob": 0.7232816733392294, "correct": 1.0, "raw_logits": [2.18359375, -1.236328125, -1.4775390625, -1.6328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8605116461530202, 0.13948835384697977], "max_prob": 0.8605116461530202, "correct": 1.0, "raw_logits": [2.931640625, -0.67724609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.15671000460619655, 0.8432899953938036], "max_prob": 0.8432899953938036, "correct": 1.0, "raw_logits": [-2.076171875, 1.26171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.2, 0.666667, 0.113333], "pred_argmax": 1, "pred_distribution": [0.03158135073617741, 0.4390932402881842, 0.4252669697128014, 0.10405843926283692], "max_prob": 0.4390932402881842, "correct": 0.0, "raw_logits": [-1.796875, 1.4970703125, 1.45703125, -0.3046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.063333, 0.683333, 0.233333], "pred_argmax": 3, "pred_distribution": [0.08305497715601454, 0.08558812252826227, 0.34115590235052834, 0.4902009979651948], "max_prob": 0.4902009979651948, "correct": 0.0, "raw_logits": [-0.775390625, -0.73779296875, 0.99267578125, 1.4462890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.08960676042673978, 0.29123773011076937, 0.4338834815148365, 0.18527202794765435], "max_prob": 0.4338834815148365, "correct": 1.0, "raw_logits": [-1.24609375, 0.82861328125, 1.5302734375, 0.032470703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8259211264330077, 0.1740788735669923], "max_prob": 0.8259211264330077, "correct": 1.0, "raw_logits": [2.62109375, -0.467041015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.8584302808508182, 0.1415697191491818], "max_prob": 0.8584302808508182, "correct": 1.0, "raw_logits": [2.59375, -0.98095703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.75, 0.146667, 0.02], "pred_argmax": 1, "pred_distribution": [0.07057523733376941, 0.5046978651723143, 0.32260384382085977, 0.10212305367305642], "max_prob": 0.5046978651723143, "correct": 1.0, "raw_logits": [-0.9208984375, 1.541015625, 0.98095703125, -0.45849609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.9121287162315959, 0.036141550050121304, 0.03232536084710607, 0.01940437287117688], "max_prob": 0.9121287162315959, "correct": 1.0, "raw_logits": [3.0, -1.0400390625, -1.1796875, -1.818359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.015, 0.015, 0.0], "pred_argmax": 0, "pred_distribution": [0.7704308689214512, 0.09156112291014257, 0.07448626654997566, 0.06352174161843052], "max_prob": 0.7704308689214512, "correct": 1.0, "raw_logits": [2.349609375, -1.3994140625, -1.7626953125, -2.04296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.993333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.8806935345591161, 0.11930646544088384], "max_prob": 0.8806935345591161, "correct": 1.0, "raw_logits": [3.294921875, -0.669921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.12888198669525108, 0.8711180133047488], "max_prob": 0.8711180133047488, "correct": 1.0, "raw_logits": [-2.283203125, 1.5068359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.406667, 0.576667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.03648079203471723, 0.5361083275858979, 0.31461580973877973, 0.1127950706406052], "max_prob": 0.5361083275858979, "correct": 0.0, "raw_logits": [-1.7548828125, 1.6083984375, 0.94140625, -0.34228515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.316667, 0.06, 0.006667], "pred_argmax": 2, "pred_distribution": [0.34934361394513047, 0.16893996338363604, 0.3666611609784929, 0.11505526169274075], "max_prob": 0.3666611609784929, "correct": 0.0, "raw_logits": [1.607421875, 0.6982421875, 1.66796875, 0.217529296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.776667, 0.123333, 0.096667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.3228294255139498, 0.32661276040484283, 0.27242137246664755, 0.07813644161455986], "max_prob": 0.32661276040484283, "correct": 0.0, "raw_logits": [1.0595703125, 1.080078125, 0.7607421875, -1.4375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8746686640783425, 0.12533133592165746], "max_prob": 0.8746686640783425, "correct": 1.0, "raw_logits": [3.19921875, -0.654296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.103333, 0.896667], "pred_argmax": 1, "pred_distribution": [0.389062349891208, 0.610937650108792], "max_prob": 0.610937650108792, "correct": 1.0, "raw_logits": [-0.2509765625, 0.64404296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.26, 0.583333, 0.15], "pred_argmax": 1, "pred_distribution": [0.043014299254232315, 0.4909033278990714, 0.38063874779886203, 0.08544362504783413], "max_prob": 0.4909033278990714, "correct": 0.0, "raw_logits": [-1.3486328125, 1.6982421875, 1.3798828125, -0.48974609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.903333, 0.053333, 0.04, 0.003333], "pred_argmax": 0, "pred_distribution": [0.8680341778851737, 0.039319650856984224, 0.05572054985304003, 0.036925621404802], "max_prob": 0.8680341778851737, "correct": 1.0, "raw_logits": [2.994140625, -0.87841796875, -0.442138671875, -0.95703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.196667, 0.183333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.44572059649909423, 0.14911103440849577, 0.17305468201642685, 0.2321136870759832], "max_prob": 0.44572059649909423, "correct": 1.0, "raw_logits": [1.701171875, -0.2261962890625, 0.035919189453125, 0.552734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.49944608619831543, 0.5005539138016845], "max_prob": 0.5005539138016845, "correct": 1.0, "raw_logits": [0.1746826171875, 0.1790771484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.14535090024015443, 0.8546490997598455], "max_prob": 0.8546490997598455, "correct": 1.0, "raw_logits": [-2.1171875, 1.396484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.073333, 0.01], "pred_argmax": 1, "pred_distribution": [0.06139765004011835, 0.5180583728660856, 0.2946798855186188, 0.12586409157517725], "max_prob": 0.5180583728660856, "correct": 1.0, "raw_logits": [-1.0859375, 1.5830078125, 0.876953125, -0.1876220703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.023333, 0.023333, 0.303333], "pred_argmax": 0, "pred_distribution": [0.8231229578780813, 0.05677047511147326, 0.07118769558131059, 0.04891887142913472], "max_prob": 0.8231229578780813, "correct": 1.0, "raw_logits": [2.8984375, -0.447998046875, -0.164794921875, -0.63427734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.143333, 0.14, 0.3], "pred_argmax": 0, "pred_distribution": [0.42899049820218027, 0.14707093384384143, 0.16921369689752258, 0.2547248710564558], "max_prob": 0.42899049820218027, "correct": 1.0, "raw_logits": [1.603515625, -0.28076171875, -0.033905029296875, 0.68603515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.456667, 0.543333], "pred_argmax": 1, "pred_distribution": [0.46447100362296206, 0.5355289963770379], "max_prob": 0.5355289963770379, "correct": 1.0, "raw_logits": [-0.1776123046875, 0.104736328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.1804148599067358, 0.8195851400932642], "max_prob": 0.8195851400932642, "correct": 1.0, "raw_logits": [-1.728515625, 1.2734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.45, 0.016667], "pred_argmax": 1, "pred_distribution": [0.06604132395704494, 0.49375609297316125, 0.2922593475316586, 0.14794323553813518], "max_prob": 0.49375609297316125, "correct": 1.0, "raw_logits": [-0.9853515625, 1.5322265625, 0.8759765625, 0.02398681640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.923333, 0.05, 0.023333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6104085030860609, 0.08640459573736896, 0.11749597498126692, 0.1856909261953032], "max_prob": 0.6104085030860609, "correct": 1.0, "raw_logits": [2.353515625, -0.0931396484375, 0.29150390625, 0.8642578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.216667, 0.15, 0.05, 0.583333], "pred_argmax": 3, "pred_distribution": [0.28449007382128566, 0.17682095743969137, 0.20481515426421634, 0.3338738144748067], "max_prob": 0.3338738144748067, "correct": 1.0, "raw_logits": [0.84716796875, 0.01010894775390625, 0.268798828125, 1.12890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.36574168609432656, 0.6342583139056734], "max_prob": 0.6342583139056734, "correct": 1.0, "raw_logits": [-0.97802734375, 0.1138916015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.30486774260914085, 0.6951322573908593], "max_prob": 0.6951322573908593, "correct": 1.0, "raw_logits": [-0.68408203125, 0.95068359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.65, 0.226667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.09157825707146036, 0.4589869482669022, 0.2688320620109399, 0.18060273265069762], "max_prob": 0.4589869482669022, "correct": 1.0, "raw_logits": [-0.59814453125, 1.4189453125, 0.74951171875, 0.251708984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.216667, 0.38, 0.07], "pred_argmax": 2, "pred_distribution": [0.32802130700788923, 0.18007510615561922, 0.3707747201526214, 0.12112886668387005], "max_prob": 0.3707747201526214, "correct": 1.0, "raw_logits": [1.4296875, 0.67919921875, 1.5830078125, 0.1829833984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.283333, 0.346667, 0.02], "pred_argmax": 1, "pred_distribution": [0.31592478588966827, 0.3350617313104642, 0.27091897907235973, 0.07809450372750763], "max_prob": 0.3350617313104642, "correct": 0.0, "raw_logits": [1.03515625, 1.138671875, 0.7646484375, -1.4248046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8752611858549582, 0.1247388141450419], "max_prob": 0.8752611858549582, "correct": 1.0, "raw_logits": [3.232421875, -0.6318359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4000369376267141, 0.5999630623732858], "max_prob": 0.5999630623732858, "correct": 1.0, "raw_logits": [-0.05535888671875, 0.74853515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.766667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.06281343945250721, 0.5797671176961403, 0.27775782897325124, 0.07966161387810129], "max_prob": 0.5797671176961403, "correct": 1.0, "raw_logits": [-1.0654296875, 1.7158203125, 0.794921875, -0.76806640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.008333, 0.0], "pred_argmax": 0, "pred_distribution": [0.9237554330144165, 0.021597723400262503, 0.03102128788729211, 0.02362555569802874], "max_prob": 0.9237554330144165, "correct": 1.0, "raw_logits": [2.98046875, -1.7197265625, -1.2666015625, -1.607421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.05, 0.026667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7007365185976608, 0.1143820557576584, 0.10197187646151772, 0.08290954918316311], "max_prob": 0.7007365185976608, "correct": 1.0, "raw_logits": [2.01171875, -1.1787109375, -1.380859375, -1.7451171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8610426933171534, 0.13895730668284667], "max_prob": 0.8610426933171534, "correct": 1.0, "raw_logits": [3.0625, -0.55517578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.13155872460672755, 0.8684412753932724], "max_prob": 0.8684412753932724, "correct": 1.0, "raw_logits": [-2.17578125, 1.5673828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.233333, 0.683333], "pred_argmax": 2, "pred_distribution": [0.021947275621615796, 0.14898338570392214, 0.4723820458488247, 0.35668729282563727], "max_prob": 0.4723820458488247, "correct": 0.0, "raw_logits": [-2.556640625, -0.159912109375, 1.2841796875, 0.9326171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 3, "pred_distribution": [0.040062476186948796, 0.0827788324929786, 0.3437567154120681, 0.5334019759080046], "max_prob": 0.5334019759080046, "correct": 1.0, "raw_logits": [-0.98974609375, -0.08154296875, 1.7001953125, 2.25], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.75, 0.05], "pred_argmax": 2, "pred_distribution": [0.055093649552481354, 0.2587506263427371, 0.5481409243458301, 0.1380147997589514], "max_prob": 0.5481409243458301, "correct": 1.0, "raw_logits": [-1.6923828125, 1.0302734375, 2.3515625, -0.07598876953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8813129511803977, 0.11868704881960221], "max_prob": 0.8813129511803977, "correct": 1.0, "raw_logits": [3.259765625, -0.716796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8617774450124502, 0.1382225549875498], "max_prob": 0.8617774450124502, "correct": 1.0, "raw_logits": [2.697265625, -0.9326171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.04547531342267115, 0.15956826068470303, 0.4674612063098604, 0.3274952195827654], "max_prob": 0.4674612063098604, "correct": 1.0, "raw_logits": [-1.494140625, 0.0767822265625, 1.421875, 0.9765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.028333, 0.011667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9154648543971479, 0.022961173565136776, 0.03635875775866311, 0.02521521427905204], "max_prob": 0.9154648543971479, "correct": 1.0, "raw_logits": [2.923828125, -1.6884765625, -1.11328125, -1.5712890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.886667, 0.056667, 0.043333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.6948408578463819, 0.1142407108811279, 0.1051181697655985, 0.08580026150689163], "max_prob": 0.6948408578463819, "correct": 1.0, "raw_logits": [2.025390625, -1.15234375, -1.298828125, -1.65625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 0, "pred_distribution": [0.8620704311277337, 0.1379295688722663], "max_prob": 0.8620704311277337, "correct": 1.0, "raw_logits": [3.09375, -0.541015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.13376817699887716, 0.8662318230011228], "max_prob": 0.8662318230011228, "correct": 1.0, "raw_logits": [-2.205078125, 1.5], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.483333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.021032270616878932, 0.1500982594934743, 0.45873334361010526, 0.37013612627954157], "max_prob": 0.45873334361010526, "correct": 1.0, "raw_logits": [-2.548828125, -0.0894775390625, 1.30859375, 1.0400390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.043333, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.8074705560584778, 0.055311965534128746, 0.08094772677646517, 0.05626975163092839], "max_prob": 0.8074705560584778, "correct": 1.0, "raw_logits": [2.9140625, -0.44091796875, 0.03564453125, -0.41943359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.143333, 0.156667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.415009079887246, 0.17093848662436192, 0.181768232822886, 0.23228420066550604], "max_prob": 0.415009079887246, "correct": 1.0, "raw_logits": [1.6142578125, 0.053009033203125, 0.1611328125, 0.5927734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.46, 0.54], "pred_argmax": 0, "pred_distribution": [0.5188856340881636, 0.4811143659118364], "max_prob": 0.5188856340881636, "correct": 0.0, "raw_logits": [0.322265625, 0.17236328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.026667, 0.973333], "pred_argmax": 1, "pred_distribution": [0.1746636679332709, 0.8253363320667292], "max_prob": 0.8253363320667292, "correct": 1.0, "raw_logits": [-1.7802734375, 1.2998046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.316667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.07841326925742303, 0.48745582156444717, 0.28751872383207083, 0.14661218534605902], "max_prob": 0.48745582156444717, "correct": 1.0, "raw_logits": [-0.86181640625, 1.4248046875, 0.76416015625, -0.07867431640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.03, 0.023333, 0.32], "pred_argmax": 0, "pred_distribution": [0.7676742893123716, 0.03555564907655396, 0.10011709841716016, 0.09665296319391423], "max_prob": 0.7676742893123716, "correct": 1.0, "raw_logits": [2.76953125, -1.0751953125, 0.2203369140625, 0.17626953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.276667, 0.106667, 0.1, 0.516667], "pred_argmax": 0, "pred_distribution": [0.3512569074381059, 0.18618118959200625, 0.20360909326660412, 0.25895280970328355], "max_prob": 0.3512569074381059, "correct": 0.0, "raw_logits": [1.1513671875, 0.034027099609375, 0.1915283203125, 0.61474609375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.353333, 0.646667], "pred_argmax": 1, "pred_distribution": [0.4456549998466414, 0.5543450001533586], "max_prob": 0.5543450001533586, "correct": 1.0, "raw_logits": [-0.263427734375, 0.16943359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.2079591082112478, 0.7920408917887521], "max_prob": 0.7920408917887521, "correct": 1.0, "raw_logits": [-1.416015625, 1.236328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.45, 0.466667], "pred_argmax": 3, "pred_distribution": [0.02131662372518933, 0.12976771053491862, 0.402120547353092, 0.44679511838679997], "max_prob": 0.44679511838679997, "correct": 1.0, "raw_logits": [-2.30859375, -0.048187255859375, 1.3671875, 1.4990234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.066667, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.789755036517259, 0.04181635760892976, 0.08923366194125232, 0.07919494393255894], "max_prob": 0.789755036517259, "correct": 1.0, "raw_logits": [2.798828125, -0.87841796875, 0.07012939453125, -0.0792236328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.206667, 0.123333, 0.103333], "pred_argmax": 0, "pred_distribution": [0.36297244101591086, 0.18718234526791955, 0.20197876265005363, 0.24786645106611604], "max_prob": 0.36297244101591086, "correct": 1.0, "raw_logits": [1.302734375, 0.1370849609375, 0.27099609375, 0.63134765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.546667, 0.453333], "pred_argmax": 1, "pred_distribution": [0.47451896858528453, 0.5254810314147155], "max_prob": 0.5254810314147155, "correct": 0.0, "raw_logits": [-0.05291748046875, 0.1494140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.20313513901598118, 0.7968648609840188], "max_prob": 0.7968648609840188, "correct": 1.0, "raw_logits": [-1.4765625, 1.234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.03303377398717251, 0.17325516134451666, 0.4050611236177716, 0.3886499410505392], "max_prob": 0.4050611236177716, "correct": 0.0, "raw_logits": [-1.982421875, 0.09149169921875, 1.154296875, 1.1025390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.166667, 0.063333, 0.336667], "pred_argmax": 0, "pred_distribution": [0.7610339168732525, 0.047917558903919126, 0.10551595163536004, 0.08553257258746824], "max_prob": 0.7610339168732525, "correct": 1.0, "raw_logits": [2.548828125, -0.91162109375, 0.07623291015625, -0.1865234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.273333, 0.126667, 0.25, 0.35], "pred_argmax": 0, "pred_distribution": [0.3848169665826708, 0.17918607359549993, 0.1902074483730173, 0.2457895114488119], "max_prob": 0.3848169665826708, "correct": 0.0, "raw_logits": [1.333984375, -0.01137542724609375, 0.09368896484375, 0.544921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.386667, 0.613333], "pred_argmax": 0, "pred_distribution": [0.5165344572846304, 0.48346554271536957], "max_prob": 0.5165344572846304, "correct": 0.0, "raw_logits": [0.29345703125, 0.1622314453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.04, 0.96], "pred_argmax": 1, "pred_distribution": [0.19443178738417455, 0.8055682126158255], "max_prob": 0.8055682126158255, "correct": 1.0, "raw_logits": [-1.6123046875, 1.20703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 2, "pred_distribution": [0.03053766079278275, 0.17406869197105337, 0.4042134978662792, 0.3911801493698847], "max_prob": 0.4042134978662792, "correct": 0.0, "raw_logits": [-2.0078125, 0.1702880859375, 1.224609375, 1.18359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.656667, 0.026667, 0.25, 0.066667], "pred_argmax": 0, "pred_distribution": [0.34880441236422793, 0.14745293614442354, 0.3283347460651447, 0.1754079054262037], "max_prob": 0.34880441236422793, "correct": 1.0, "raw_logits": [1.03515625, -0.042327880859375, 0.95947265625, 0.1749267578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.053333, 0.28, 0.0], "pred_argmax": 0, "pred_distribution": [0.3701352340380776, 0.2413655149053696, 0.2580000704811229, 0.13049918057543003], "max_prob": 0.3701352340380776, "correct": 1.0, "raw_logits": [0.88916015625, 0.1365966796875, 0.25390625, -0.94580078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.982667, 0.017333], "pred_argmax": 0, "pred_distribution": [0.8520923576839937, 0.1479076423160063], "max_prob": 0.8520923576839937, "correct": 1.0, "raw_logits": [2.974609375, -0.49853515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 1, "pred_distribution": [0.4341307988635395, 0.5658692011364604], "max_prob": 0.5658692011364604, "correct": 1.0, "raw_logits": [-0.345947265625, 0.1796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.049118203253684434, 0.45194736437602023, 0.3854351067754362, 0.11349932559485915], "max_prob": 0.45194736437602023, "correct": 0.0, "raw_logits": [-1.1328125, 1.64453125, 1.4453125, -0.08465576171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.2, 0.75], "pred_argmax": 3, "pred_distribution": [0.05180769550358268, 0.06331298948577109, 0.3086524016955089, 0.5762269133151373], "max_prob": 0.5762269133151373, "correct": 1.0, "raw_logits": [-1.1982421875, -0.947265625, 1.03515625, 1.81640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.4, 0.51, 0.066667], "pred_argmax": 2, "pred_distribution": [0.08061595825303214, 0.3107572356158894, 0.4750628733398124, 0.13356393279126613], "max_prob": 0.4750628733398124, "correct": 1.0, "raw_logits": [-1.5244140625, 0.8505859375, 1.59765625, -0.6357421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.877448548407921, 0.12255145159207888], "max_prob": 0.877448548407921, "correct": 1.0, "raw_logits": [3.2265625, -0.677734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.8441502089929901, 0.15584979100700996], "max_prob": 0.8441502089929901, "correct": 1.0, "raw_logits": [2.875, -0.475830078125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.233333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.06553801877458894, 0.4635832768806577, 0.35777612141926307, 0.11310258292549033], "max_prob": 0.4635832768806577, "correct": 1.0, "raw_logits": [-1.06640625, 1.3818359375, 1.0576171875, -0.383544921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.106667, 0.39, 0.2], "pred_argmax": 2, "pred_distribution": [0.3328008393724861, 0.18739174062558592, 0.3556242149370604, 0.12418320506486746], "max_prob": 0.3556242149370604, "correct": 1.0, "raw_logits": [1.50390625, 0.78515625, 1.5869140625, 0.270263671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.283333, 0.393333, 0.04], "pred_argmax": 1, "pred_distribution": [0.2899164711131354, 0.3093602518407706, 0.30324256892637913, 0.09748070811971492], "max_prob": 0.3093602518407706, "correct": 0.0, "raw_logits": [0.966796875, 1.0810546875, 1.0458984375, -0.95166015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8296063706524227, 0.17039362934757724], "max_prob": 0.8296063706524227, "correct": 1.0, "raw_logits": [2.765625, -0.373779296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.526667, 0.473333], "pred_argmax": 1, "pred_distribution": [0.4286205782808705, 0.5713794217191295], "max_prob": 0.5713794217191295, "correct": 0.0, "raw_logits": [0.1016845703125, 0.671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.01984449594545163, 0.15556978031034852, 0.4628710687378132, 0.3617146550063866], "max_prob": 0.4628710687378132, "correct": 1.0, "raw_logits": [-2.357421875, 0.219482421875, 1.583984375, 1.275390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.2, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.3836142041641427, 0.17012017800535423, 0.33543088323301884, 0.11083473459748439], "max_prob": 0.3836142041641427, "correct": 1.0, "raw_logits": [1.6591796875, 0.6416015625, 1.4912109375, 0.10540771484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.093333, 0.056667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.3075952078025279, 0.29760676535546193, 0.3065729555938901, 0.08822507124812005], "max_prob": 0.3075952078025279, "correct": 1.0, "raw_logits": [1.02734375, 0.96923828125, 1.021484375, -1.1708984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8188103021750259, 0.1811896978249741], "max_prob": 0.8188103021750259, "correct": 1.0, "raw_logits": [2.779296875, -0.2122802734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.063333, 0.936667], "pred_argmax": 1, "pred_distribution": [0.41933934336584006, 0.58066065663416], "max_prob": 0.58066065663416, "correct": 1.0, "raw_logits": [0.02972412109375, 0.67529296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.45, 0.45], "pred_argmax": 2, "pred_distribution": [0.021001966868130488, 0.14502094620809716, 0.4591460272956832, 0.37483105962808916], "max_prob": 0.4591460272956832, "correct": 0.0, "raw_logits": [-2.3046875, 0.1134033203125, 1.5556640625, 1.3017578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.133333, 0.48, 0.07], "pred_argmax": 0, "pred_distribution": [0.35806041150433743, 0.18677109444224133, 0.34462753121268314, 0.11054096284073817], "max_prob": 0.35806041150433743, "correct": 0.0, "raw_logits": [1.5712890625, 0.7568359375, 1.5234375, 0.1004638671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.2, 0.5, 0.016667], "pred_argmax": 2, "pred_distribution": [0.29100229272704675, 0.3099164968845286, 0.31112246617882233, 0.08795874420960219], "max_prob": 0.31112246617882233, "correct": 1.0, "raw_logits": [0.94482421875, 1.0556640625, 1.0625, -1.1611328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8153146306849122, 0.18468536931508786], "max_prob": 0.8153146306849122, "correct": 1.0, "raw_logits": [2.72265625, -0.2225341796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4306867999997855, 0.5693132000002146], "max_prob": 0.5693132000002146, "correct": 1.0, "raw_logits": [0.117919921875, 0.67138671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 2, "pred_distribution": [0.01971112286348988, 0.14058749139217924, 0.46083774606877637, 0.3788636396755544], "max_prob": 0.46083774606877637, "correct": 0.0, "raw_logits": [-2.326171875, 0.1324462890625, 1.6181640625, 1.373046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.083333, 0.883333], "pred_argmax": 3, "pred_distribution": [0.06488001050458382, 0.059195622498705046, 0.37936091252497456, 0.49656345447173644], "max_prob": 0.49656345447173644, "correct": 1.0, "raw_logits": [-0.783203125, -0.89794921875, 1.4267578125, 1.763671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.533333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.110512020000403, 0.26136637384423395, 0.497595996704912, 0.1305256094504511], "max_prob": 0.497595996704912, "correct": 1.0, "raw_logits": [-0.9365234375, 0.57861328125, 1.7119140625, -0.6435546875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8662888654905553, 0.1337111345094448], "max_prob": 0.8662888654905553, "correct": 1.0, "raw_logits": [3.056640625, -0.6494140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.827631119393199, 0.17236888060680103], "max_prob": 0.827631119393199, "correct": 1.0, "raw_logits": [2.4765625, -0.63525390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.416667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.021880584660097437, 0.09898870063360087, 0.4873977283337029, 0.39173298637259896], "max_prob": 0.4873977283337029, "correct": 0.0, "raw_logits": [-2.14453125, -0.255615234375, 1.7392578125, 1.4658203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.85, 0.043333, 0.093333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8207128532709264, 0.04908108876803914, 0.07348020468101314, 0.05672585328002142], "max_prob": 0.8207128532709264, "correct": 1.0, "raw_logits": [2.86328125, -0.66162109375, -0.1566162109375, -0.48046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.15, 0.216667], "pred_argmax": 0, "pred_distribution": [0.40081415414906574, 0.1601883615917046, 0.19027068914921214, 0.24872679511001766], "max_prob": 0.40081415414906574, "correct": 1.0, "raw_logits": [1.5302734375, -0.08404541015625, 0.2188720703125, 0.6904296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.49595343864489844, 0.5040465613551016], "max_prob": 0.5040465613551016, "correct": 1.0, "raw_logits": [0.125, 0.1571044921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.1938925252837612, 0.8061074747162389], "max_prob": 0.8061074747162389, "correct": 1.0, "raw_logits": [-1.7080078125, 1.1181640625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.146667, 0.693333, 0.136667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.07025588921626519, 0.47756560453551655, 0.3088550330887565, 0.1433234731594618], "max_prob": 0.47756560453551655, "correct": 1.0, "raw_logits": [-0.9072265625, 1.4912109375, 0.94580078125, -0.01500701904296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.92038190730963, 0.02407805155744781, 0.035527562040354545, 0.02001247909256757], "max_prob": 0.92038190730963, "correct": 1.0, "raw_logits": [3.115234375, -1.4443359375, -0.95751953125, -1.67578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.023333, 0.02, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7642500162598824, 0.09312275659536945, 0.08079260079935906, 0.06183462634538917], "max_prob": 0.7642500162598824, "correct": 1.0, "raw_logits": [2.392578125, -1.3125, -1.5625, -2.033203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8840155070530653, 0.1159844929469347], "max_prob": 0.8840155070530653, "correct": 1.0, "raw_logits": [3.34375, -0.6845703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.1324613968171474, 0.8675386031828525], "max_prob": 0.8675386031828525, "correct": 1.0, "raw_logits": [-2.279296875, 1.4482421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.65, 0.1], "pred_argmax": 1, "pred_distribution": [0.028013376820550155, 0.4609936685762118, 0.4021486474712005, 0.10884430713203744], "max_prob": 0.4609936685762118, "correct": 0.0, "raw_logits": [-1.94921875, 1.5556640625, 1.384765625, -0.250732421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.166667, 0.566667, 0.1], "pred_argmax": 0, "pred_distribution": [0.3896655489439508, 0.17863091206458087, 0.32870836331632125, 0.10299517567514704], "max_prob": 0.3896655489439508, "correct": 0.0, "raw_logits": [1.720703125, 0.74462890625, 1.5078125, 0.0555419921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.613333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.3273243888318567, 0.32515236496422933, 0.2720321242292666, 0.07549112197464718], "max_prob": 0.3273243888318567, "correct": 0.0, "raw_logits": [1.1083984375, 1.0966796875, 0.78271484375, -1.4736328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8725758232560995, 0.1274241767439006], "max_prob": 0.8725758232560995, "correct": 1.0, "raw_logits": [3.1328125, -0.68310546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4096254357290458, 0.5903745642709542], "max_prob": 0.5903745642709542, "correct": 1.0, "raw_logits": [-0.0184173583984375, 0.70654296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.566667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.05542732953284574, 0.5809870478674368, 0.28074183407082104, 0.08284378852889637], "max_prob": 0.5809870478674368, "correct": 0.0, "raw_logits": [-1.1826171875, 1.7578125, 0.84765625, -0.6796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.826667, 0.136667, 0.03, 0.006667], "pred_argmax": 0, "pred_distribution": [0.8805917866289152, 0.04084924703742891, 0.05260042174393462, 0.025958544589721213], "max_prob": 0.8805917866289152, "correct": 1.0, "raw_logits": [2.77734375, -1.0654296875, -0.7490234375, -1.6328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.09, 0.076667, 0.01], "pred_argmax": 0, "pred_distribution": [0.7241423681334657, 0.10673124142675296, 0.09316607956332282, 0.07596031087645873], "max_prob": 0.7241423681334657, "correct": 1.0, "raw_logits": [2.076171875, -1.2939453125, -1.533203125, -1.892578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8754492111588457, 0.12455078884115431], "max_prob": 0.8754492111588457, "correct": 1.0, "raw_logits": [3.212890625, -0.65478515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.1541248699057441, 0.8458751300942559], "max_prob": 0.8458751300942559, "correct": 1.0, "raw_logits": [-2.123046875, 1.25390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.633333, 0.076667], "pred_argmax": 1, "pred_distribution": [0.028332079880536033, 0.43090205522750735, 0.42922404326483626, 0.11154182162712027], "max_prob": 0.43090205522750735, "correct": 0.0, "raw_logits": [-1.9150390625, 1.4912109375, 1.486328125, -0.2000732421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.166667, 0.8], "pred_argmax": 3, "pred_distribution": [0.07279688678010149, 0.06675662448411948, 0.30934449646910794, 0.551101992266671], "max_prob": 0.551101992266671, "correct": 1.0, "raw_logits": [-0.830078125, -0.9384765625, 0.98046875, 1.703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.75, 0.083333], "pred_argmax": 2, "pred_distribution": [0.09038039802325029, 0.2993460611888361, 0.4852036297753241, 0.12506991101258963], "max_prob": 0.4852036297753241, "correct": 1.0, "raw_logits": [-1.3505859375, 0.75732421875, 1.607421875, -0.77880859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8738025111730552, 0.12619748882694484], "max_prob": 0.8738025111730552, "correct": 1.0, "raw_logits": [3.125, -0.712890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8749921561048142, 0.12500784389518585], "max_prob": 0.8749921561048142, "correct": 1.0, "raw_logits": [2.771484375, -1.087890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.4, 0.263333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.06595174344977278, 0.4106291638158064, 0.3894074545353157, 0.13401163819910522], "max_prob": 0.4106291638158064, "correct": 1.0, "raw_logits": [-0.96142578125, 1.3271484375, 1.2607421875, -0.07415771484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.07, 0.183333, 0.726667], "pred_argmax": 3, "pred_distribution": [0.08643414907353668, 0.06543062315321257, 0.3816858076409277, 0.4664494201323231], "max_prob": 0.4664494201323231, "correct": 1.0, "raw_logits": [-0.349853515625, -0.6982421875, 1.5087890625, 1.759765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.466667, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.12957945777912658, 0.39054696730626975, 0.3526449964042618, 0.12722857851034194], "max_prob": 0.39054696730626975, "correct": 1.0, "raw_logits": [-0.60693359375, 1.3349609375, 1.1552734375, -0.63916015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8485835129929583, 0.15141648700704177], "max_prob": 0.8485835129929583, "correct": 1.0, "raw_logits": [2.9296875, -0.48876953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7737857092791046, 0.22621429072089544], "max_prob": 0.7737857092791046, "correct": 1.0, "raw_logits": [2.23828125, -0.200927734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.086667, 0.433333, 0.466667], "pred_argmax": 3, "pred_distribution": [0.01616882843336854, 0.08683619310454899, 0.4262914067364375, 0.470703571725645], "max_prob": 0.470703571725645, "correct": 1.0, "raw_logits": [-2.19140625, -0.08782958984375, 1.9033203125, 2.02734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.326667, 0.006667, 0.533333, 0.133333], "pred_argmax": 0, "pred_distribution": [0.49531861870599886, 0.13237212968017123, 0.2478997298246398, 0.12440952178919], "max_prob": 0.49531861870599886, "correct": 0.0, "raw_logits": [1.3779296875, -0.2734375, 0.51171875, -0.35107421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.616667, 0.0], "pred_argmax": 0, "pred_distribution": [0.45339512884754307, 0.21037612746897655, 0.20847348865890142, 0.12775525502457882], "max_prob": 0.45339512884754307, "correct": 0.0, "raw_logits": [1.1640625, -0.1875, -0.2034912109375, -1.0654296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8502523985049464, 0.1497476014950536], "max_prob": 0.8502523985049464, "correct": 1.0, "raw_logits": [2.953125, -0.4912109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.673333, 0.326667], "pred_argmax": 1, "pred_distribution": [0.3730676217171961, 0.6269323782828039], "max_prob": 0.6269323782828039, "correct": 0.0, "raw_logits": [-0.54833984375, 0.481201171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.9, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.047820785551444686, 0.500473851906668, 0.3276091778069058, 0.1240961847349816], "max_prob": 0.500473851906668, "correct": 1.0, "raw_logits": [-1.337890625, 1.6005859375, 1.0703125, -0.14453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.033333, 0.366667, 0.583333], "pred_argmax": 2, "pred_distribution": [0.06469494049358947, 0.12497446399442376, 0.44424892553828677, 0.36608166997369995], "max_prob": 0.44424892553828677, "correct": 0.0, "raw_logits": [-0.5107421875, 0.313232421875, 1.900390625, 1.658203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.65, 0.033333], "pred_argmax": 2, "pred_distribution": [0.08704615137905386, 0.3201763036344354, 0.47978280889417213, 0.11299473609233872], "max_prob": 0.47978280889417213, "correct": 1.0, "raw_logits": [-0.93408203125, 1.3583984375, 2.0703125, -0.474853515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8558681113539095, 0.14413188864609056], "max_prob": 0.8558681113539095, "correct": 1.0, "raw_logits": [3.009765625, -0.5234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.7526188472302607, 0.2473811527697393], "max_prob": 0.7526188472302607, "correct": 1.0, "raw_logits": [1.8544921875, -0.352294921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 2, "pred_distribution": [0.03362152914979249, 0.2034562075278398, 0.48077744679260803, 0.28214481652975965], "max_prob": 0.48077744679260803, "correct": 1.0, "raw_logits": [-1.6259765625, 0.626953125, 1.703125, 1.0361328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.023333, 0.01, 0.0], "pred_argmax": 0, "pred_distribution": [0.8083140513251696, 0.0488134374862423, 0.08599183609165081, 0.056880675096937276], "max_prob": 0.8083140513251696, "correct": 1.0, "raw_logits": [2.900390625, -0.6123046875, 0.0963134765625, -0.4208984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.05, 0.09, 0.2], "pred_argmax": 0, "pred_distribution": [0.4435141841984138, 0.15039307819876735, 0.17377863285183376, 0.23231410475098513], "max_prob": 0.4435141841984138, "correct": 1.0, "raw_logits": [1.6982421875, -0.205322265625, 0.049072265625, 0.56005859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.5146283863373254, 0.48537161366267456], "max_prob": 0.5146283863373254, "correct": 1.0, "raw_logits": [0.24560546875, 0.1295166015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.17802478591279308, 0.8219752140872069], "max_prob": 0.8219752140872069, "correct": 1.0, "raw_logits": [-1.7900390625, 1.244140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.683333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.04732264577028541, 0.441240924881234, 0.37601077692347235, 0.1354256524250082], "max_prob": 0.441240924881234, "correct": 0.0, "raw_logits": [-1.2451171875, 1.548828125, 1.3486328125, 0.0706787109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.15, 0.043333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.363297203413543, 0.17914894830317055, 0.34452165527270073, 0.11303219301058579], "max_prob": 0.363297203413543, "correct": 1.0, "raw_logits": [1.4677734375, 0.5830078125, 1.4013671875, 0.0066680908203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.86, 0.08, 0.053333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3245602313438159, 0.3059381941347578, 0.2839392169297271, 0.08556235759169928], "max_prob": 0.3245602313438159, "correct": 1.0, "raw_logits": [1.0556640625, 0.95166015625, 0.8203125, -1.291015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8328355734900612, 0.16716442650993887], "max_prob": 0.8328355734900612, "correct": 1.0, "raw_logits": [2.810546875, -0.37451171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.403453951713127, 0.596546048286873], "max_prob": 0.596546048286873, "correct": 1.0, "raw_logits": [-0.09649658203125, 0.67919921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.366667, 0.533333], "pred_argmax": 2, "pred_distribution": [0.014109878236216714, 0.10724556154972158, 0.483907357020768, 0.39473720319329386], "max_prob": 0.483907357020768, "correct": 0.0, "raw_logits": [-2.681640625, -0.1434326171875, 1.7421875, 1.4873046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.03, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.8990102121173668, 0.024207914213040235, 0.0455125734930646, 0.03126930017652833], "max_prob": 0.8990102121173668, "correct": 1.0, "raw_logits": [2.705078125, -1.818359375, -1.0283203125, -1.498046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.036667, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.69001975343321, 0.12397945398651233, 0.11370011105848796, 0.07230068152178984], "max_prob": 0.69001975343321, "correct": 1.0, "raw_logits": [1.896484375, -1.125, -1.27734375, -2.07421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8649429193469033, 0.13505708065309682], "max_prob": 0.8649429193469033, "correct": 1.0, "raw_logits": [3.123046875, -0.56005859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.14651687487261134, 0.8534831251273887], "max_prob": 0.8534831251273887, "correct": 1.0, "raw_logits": [-2.130859375, 1.3642578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.466667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.01845316666099271, 0.13568239774831714, 0.4563612194952722, 0.38950321609541805], "max_prob": 0.4563612194952722, "correct": 0.0, "raw_logits": [-2.669921875, -0.1732177734375, 1.3447265625, 1.146484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.02946041416835906, 0.06588995306825815, 0.26459289857004265, 0.6400567341933401], "max_prob": 0.6400567341933401, "correct": 1.0, "raw_logits": [-1.3896484375, -0.38232421875, 1.357421875, 2.462890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.283333, 0.633333, 0.07], "pred_argmax": 2, "pred_distribution": [0.04991331728853047, 0.27826020506257804, 0.5466283718599443, 0.12519810578894727], "max_prob": 0.5466283718599443, "correct": 1.0, "raw_logits": [-1.951171875, 1.0732421875, 2.26171875, -0.33251953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8827219574124294, 0.11727804258757059], "max_prob": 0.8827219574124294, "correct": 1.0, "raw_logits": [3.263671875, -0.73974609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8715595980789335, 0.12844040192106662], "max_prob": 0.8715595980789335, "correct": 1.0, "raw_logits": [2.75390625, -1.0439453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.633333, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.08048614759588064, 0.5390539763463439, 0.2948891590010198, 0.0855707170567557], "max_prob": 0.5390539763463439, "correct": 1.0, "raw_logits": [-0.8076171875, 1.572265625, 0.8173828125, -0.73095703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.25, 0.516667, 0.1], "pred_argmax": 2, "pred_distribution": [0.30587819942492106, 0.16525423588878718, 0.37702923261430543, 0.15183833207198635], "max_prob": 0.37702923261430543, "correct": 1.0, "raw_logits": [1.4677734375, 0.697265625, 1.7294921875, 0.59130859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.45, 0.323333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.31993431091776353, 0.3267511099144141, 0.27299076908312536, 0.0803238100846971], "max_prob": 0.3267511099144141, "correct": 1.0, "raw_logits": [1.119140625, 1.15625, 0.83984375, -1.3134765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8712561473290021, 0.12874385267099783], "max_prob": 0.8712561473290021, "correct": 1.0, "raw_logits": [3.119140625, -0.67333984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4073241627996535, 0.5926758372003466], "max_prob": 0.5926758372003466, "correct": 1.0, "raw_logits": [-0.0187530517578125, 0.72509765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.416667, 0.5, 0.04], "pred_argmax": 1, "pred_distribution": [0.056338272097156056, 0.5626442930104186, 0.29029703992138844, 0.09072039497103687], "max_prob": 0.5626442930104186, "correct": 0.0, "raw_logits": [-1.1552734375, 1.724609375, 0.896484375, -0.55908203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.026667, 0.006333, 0.000333], "pred_argmax": 0, "pred_distribution": [0.8980383841232551, 0.034923022963183725, 0.0395982059392777, 0.027440386974283366], "max_prob": 0.8980383841232551, "correct": 1.0, "raw_logits": [2.85546875, -1.2080078125, -1.05078125, -1.509765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956865, 0.019901, 0.01495, 0.008284], "pred_argmax": 0, "pred_distribution": [0.718079809978082, 0.10827281659983726, 0.09300322901808634, 0.08064414440399448], "max_prob": 0.718079809978082, "correct": 1.0, "raw_logits": [2.150390625, -1.1796875, -1.447265625, -1.6982421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8790542578254311, 0.12094574217456884], "max_prob": 0.8790542578254311, "correct": 1.0, "raw_logits": [3.271484375, -0.66259765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1443750088812137, 0.8556249911187864], "max_prob": 0.8556249911187864, "correct": 1.0, "raw_logits": [-2.146484375, 1.3828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.55, 0.416667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.044624580275783185, 0.5193138311542703, 0.3294946470574493, 0.10656694151249718], "max_prob": 0.5193138311542703, "correct": 1.0, "raw_logits": [-1.5634765625, 1.5078125, 0.9384765625, -0.47412109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.383333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.02461876715375129, 0.06869516565610055, 0.40104216418723365, 0.5056439030029145], "max_prob": 0.5056439030029145, "correct": 1.0, "raw_logits": [-1.5400390625, -0.255859375, 1.9521484375, 2.2421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.616667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.05380682349738417, 0.309432158470794, 0.5224275388292413, 0.11433347920258052], "max_prob": 0.5224275388292413, "correct": 1.0, "raw_logits": [-1.7607421875, 1.318359375, 2.240234375, -0.43408203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8752074196523562, 0.12479258034764372], "max_prob": 0.8752074196523562, "correct": 1.0, "raw_logits": [3.193359375, -0.669921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.8317187048737325, 0.1682812951262676], "max_prob": 0.8317187048737325, "correct": 1.0, "raw_logits": [2.806640625, -0.362548828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.2, 0.666667, 0.126667], "pred_argmax": 2, "pred_distribution": [0.029282425741361195, 0.38669217253916865, 0.456973502655138, 0.12705189906433226], "max_prob": 0.456973502655138, "correct": 1.0, "raw_logits": [-1.7451171875, 1.484375, 1.693359375, 0.09149169921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.03150510409332397, 0.08265969286481219, 0.3195872251497501, 0.5662479778921138], "max_prob": 0.5662479778921138, "correct": 1.0, "raw_logits": [-1.197265625, 0.0098419189453125, 1.7021484375, 2.41796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.416667, 0.466667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.058647426431399405, 0.3211981950999142, 0.5138793537728599, 0.10627502469582646], "max_prob": 0.5138793537728599, "correct": 1.0, "raw_logits": [-1.64453125, 1.3486328125, 2.17578125, -0.59814453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.867482012286735, 0.13251798771326498], "max_prob": 0.867482012286735, "correct": 1.0, "raw_logits": [3.115234375, -0.611328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.8352887541713833, 0.1647112458286167], "max_prob": 0.8352887541713833, "correct": 1.0, "raw_logits": [2.521484375, -0.69873046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.383333, 0.383333, 0.2], "pred_argmax": 1, "pred_distribution": [0.0730707237262571, 0.4363505316835999, 0.3323209477185646, 0.15825779687157854], "max_prob": 0.4363505316835999, "correct": 0.0, "raw_logits": [-0.875, 1.361328125, 1.0205078125, 0.09210205078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.093333, 0.873333], "pred_argmax": 3, "pred_distribution": [0.06690542890837844, 0.06021562587941956, 0.3466352920864806, 0.5262436531257214], "max_prob": 0.5262436531257214, "correct": 1.0, "raw_logits": [-0.7548828125, -0.88671875, 1.3037109375, 1.826171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.3, 0.61, 0.07], "pred_argmax": 2, "pred_distribution": [0.0916325402285213, 0.2776360781730459, 0.5024071036203299, 0.12832427797810278], "max_prob": 0.5024071036203299, "correct": 1.0, "raw_logits": [-1.1591796875, 0.7919921875, 1.8359375, -0.56640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8759048321243241, 0.12409516787567595], "max_prob": 0.8759048321243241, "correct": 1.0, "raw_logits": [3.134765625, -0.7412109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8459072224682722, 0.15409277753172776], "max_prob": 0.8459072224682722, "correct": 1.0, "raw_logits": [2.6796875, -0.69775390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.433333, 0.45], "pred_argmax": 2, "pred_distribution": [0.03315235090295374, 0.13110592188996922, 0.48986336236665645, 0.34587836484042056], "max_prob": 0.48986336236665645, "correct": 0.0, "raw_logits": [-1.7099609375, 0.0106201171875, 1.66015625, 1.224609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.03, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.91501337487082, 0.02647277294961128, 0.03730337406964509, 0.021210478109923648], "max_prob": 0.91501337487082, "correct": 1.0, "raw_logits": [3.017578125, -1.416015625, -0.98681640625, -1.693359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.056667, 0.03, 0.0], "pred_argmax": 0, "pred_distribution": [0.7360129356287295, 0.09904591932811252, 0.08993124052655341, 0.07500990451660448], "max_prob": 0.7360129356287295, "correct": 1.0, "raw_logits": [2.193359375, -1.3369140625, -1.5068359375, -1.826171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8779242624492362, 0.12207573755076377], "max_prob": 0.8779242624492362, "correct": 1.0, "raw_logits": [3.255859375, -0.6572265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.13445429297340153, 0.8655457070265984], "max_prob": 0.8655457070265984, "correct": 1.0, "raw_logits": [-2.26171875, 1.431640625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.7, 0.0], "pred_argmax": 1, "pred_distribution": [0.028585426211866195, 0.4371365433975987, 0.4327243664998757, 0.10155366389065952], "max_prob": 0.4371365433975987, "correct": 0.0, "raw_logits": [-1.951171875, 1.4619140625, 1.44921875, -0.36474609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.143333, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.4525137401160509, 0.15584316118654762, 0.29993622148166377, 0.09170687721573767], "max_prob": 0.4525137401160509, "correct": 0.0, "raw_logits": [1.8935546875, 0.5595703125, 1.37890625, -0.10400390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.233333, 0.476667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.33547044504839024, 0.3099690369127121, 0.2751906487386535, 0.07936986930024408], "max_prob": 0.33547044504839024, "correct": 0.0, "raw_logits": [1.103515625, 0.96435546875, 0.7548828125, -1.43359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8296237701882162, 0.17037622981178374], "max_prob": 0.8296237701882162, "correct": 1.0, "raw_logits": [2.876953125, -0.2626953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.35362316461696225, 0.6463768353830378], "max_prob": 0.6463768353830378, "correct": 1.0, "raw_logits": [-0.533203125, 0.6630859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.3, 0.633333], "pred_argmax": 2, "pred_distribution": [0.014824318552068677, 0.11496287078060888, 0.4943256239180316, 0.3758871867492908], "max_prob": 0.4943256239180316, "correct": 0.0, "raw_logits": [-2.697265625, -0.1339111328125, 1.69140625, 1.3486328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.026667, 0.006667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.8221721647136475, 0.049883332834894524, 0.07556793717493401, 0.05237656527652387], "max_prob": 0.8221721647136475, "correct": 1.0, "raw_logits": [2.83203125, -0.6748046875, -0.155029296875, -0.61376953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.52, 0.06, 0.083333, 0.336667], "pred_argmax": 0, "pred_distribution": [0.4540240205073367, 0.15018151168791277, 0.16977837570172047, 0.22601609210303], "max_prob": 0.4540240205073367, "correct": 1.0, "raw_logits": [1.6875, -0.259765625, -0.04388427734375, 0.459716796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4922304425501837, 0.5077695574498162], "max_prob": 0.5077695574498162, "correct": 1.0, "raw_logits": [0.128173828125, 0.1898193359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.2002021736053308, 0.7997978263946691], "max_prob": 0.7997978263946691, "correct": 1.0, "raw_logits": [-1.55859375, 1.1884765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.783333, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.06638070882352988, 0.502332882036267, 0.294334917906969, 0.1369514912332342], "max_prob": 0.502332882036267, "correct": 1.0, "raw_logits": [-0.98681640625, 1.5458984375, 0.876953125, -0.08050537109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.283333, 0.23, 0.036667], "pred_argmax": 2, "pred_distribution": [0.3612684496261952, 0.1508085827485359, 0.36495204230254463, 0.1229709253227243], "max_prob": 0.36495204230254463, "correct": 0.0, "raw_logits": [1.6591796875, 0.56591796875, 1.671875, 0.310546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.25, 0.243333, 0.04], "pred_argmax": 0, "pred_distribution": [0.3300082505817983, 0.3261855838643035, 0.26824304066503407, 0.07556312488886417], "max_prob": 0.3300082505817983, "correct": 1.0, "raw_logits": [1.1650390625, 1.14453125, 0.80029296875, -1.4296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8753149321928327, 0.12468506780716718], "max_prob": 0.8753149321928327, "correct": 1.0, "raw_logits": [3.203125, -0.662109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.126667, 0.873333], "pred_argmax": 1, "pred_distribution": [0.3729524698591902, 0.6270475301408098], "max_prob": 0.6270475301408098, "correct": 1.0, "raw_logits": [-0.373779296875, 0.65673828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.183333, 0.693333, 0.1], "pred_argmax": 1, "pred_distribution": [0.04466355559407836, 0.49987773861226914, 0.36414003397396105, 0.09131867181969146], "max_prob": 0.49987773861226914, "correct": 0.0, "raw_logits": [-1.3564453125, 1.666015625, 1.26953125, -0.46142578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.033333, 0.003333, 0.0], "pred_argmax": 0, "pred_distribution": [0.9034247676170757, 0.032826471315343636, 0.03974256455438892, 0.02400619651319189], "max_prob": 0.9034247676170757, "correct": 1.0, "raw_logits": [2.794921875, -1.353515625, -1.1142578125, -1.7451171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.026667, 0.026667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7356616679649152, 0.1034917166905769, 0.08796422015332428, 0.07288239519118365], "max_prob": 0.7356616679649152, "correct": 1.0, "raw_logits": [2.193359375, -1.2587890625, -1.544921875, -1.8759765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8769977993406672, 0.12300220065933269], "max_prob": 0.8769977993406672, "correct": 1.0, "raw_logits": [3.22265625, -0.67333984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.02, 0.98], "pred_argmax": 1, "pred_distribution": [0.1529091982121947, 0.8470908017878053], "max_prob": 0.8470908017878053, "correct": 1.0, "raw_logits": [-2.1015625, 1.2939453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.716667, 0.226667, 0.02], "pred_argmax": 1, "pred_distribution": [0.040536937335286925, 0.5601002225835914, 0.29779833909880515, 0.10156450098231656], "max_prob": 0.5601002225835914, "correct": 1.0, "raw_logits": [-1.658203125, 1.6279296875, 0.83740234375, -0.5087890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.3, 0.113333, 0.02], "pred_argmax": 0, "pred_distribution": [0.4279075836524671, 0.1613314080039351, 0.3129313974677721, 0.09782961087582569], "max_prob": 0.4279075836524671, "correct": 1.0, "raw_logits": [1.8896484375, 0.6689453125, 1.498046875, 0.042938232421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.1, 0.133333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3543531730891695, 0.31819345478952543, 0.25713718791047513, 0.07031618421082986], "max_prob": 0.3543531730891695, "correct": 1.0, "raw_logits": [1.294921875, 1.10546875, 0.73046875, -1.5517578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8720823038165975, 0.1279176961834025], "max_prob": 0.8720823038165975, "correct": 1.0, "raw_logits": [3.201171875, -0.60595703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.36927527765693946, 0.6307247223430605], "max_prob": 0.6307247223430605, "correct": 1.0, "raw_logits": [-0.428955078125, 0.6328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.04242765821085804, 0.5125924905535887, 0.3437581137247882, 0.10122173751076499], "max_prob": 0.5125924905535887, "correct": 0.0, "raw_logits": [-1.447265625, 1.6708984375, 1.1708984375, -0.359130859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.36978430625531555, 0.6302156937446844], "max_prob": 0.6302156937446844, "correct": 1.0, "raw_logits": [-0.939453125, 0.11798095703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.7, 0.266667, 0.03], "pred_argmax": 2, "pred_distribution": [0.07968005331971639, 0.2763427657997318, 0.4944113275681842, 0.1495658533123676], "max_prob": 0.4944113275681842, "correct": 0.0, "raw_logits": [-1.400390625, 0.78857421875, 1.8125, -0.2919921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.266667, 0.533333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.03310971271740029, 0.14166103715773878, 0.2540013174539704, 0.47493880686226725, 0.09628912580862328], "max_prob": 0.47493880686226725, "correct": 1.0, "raw_logits": [-1.4580078125, 0.361083984375, 1.091796875, 1.875, -0.1220703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.30377323397185774, 0.6962267660281424], "max_prob": 0.6962267660281424, "correct": 1.0, "raw_logits": [-0.59033203125, 1.0546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.025569204324374466, 0.08765228487624153, 0.2959379253802277, 0.5908405854191564], "max_prob": 0.5908405854191564, "correct": 1.0, "raw_logits": [-1.9453125, -0.403564453125, 1.119140625, 1.984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.8, 0.2], "pred_argmax": 0, "pred_distribution": [0.5444569795095577, 0.45554302049044226], "max_prob": 0.5444569795095577, "correct": 1.0, "raw_logits": [0.47998046875, 0.1263427734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.05, 0.516667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.15909661598113797, 0.1856033998233423, 0.413832653411811, 0.2414673307837086], "max_prob": 0.413832653411811, "correct": 1.0, "raw_logits": [-0.146484375, 0.124755859375, 1.5361328125, 0.587890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.466667, 0.25, 0.033333], "pred_argmax": 3, "pred_distribution": [0.04572678720797168, 0.13903050372649414, 0.2663286172008977, 0.4436715740356545, 0.10524251782898209], "max_prob": 0.4436715740356545, "correct": 0.0, "raw_logits": [-1.0498046875, 0.341796875, 1.1552734375, 1.7939453125, -0.006633758544921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5395509003818189, 0.4604490996181811], "max_prob": 0.5395509003818189, "correct": 1.0, "raw_logits": [0.3388671875, 0.0244293212890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.383333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.06350505970783446, 0.22090666666482442, 0.3839926458342236, 0.3315956277931175], "max_prob": 0.3839926458342236, "correct": 0.0, "raw_logits": [-1.162109375, 0.39794921875, 1.08984375, 0.90625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 0, "pred_distribution": [0.5831313138198122, 0.4168686861801878], "max_prob": 0.5831313138198122, "correct": 1.0, "raw_logits": [0.7685546875, 0.10284423828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.02, 0.153333, 0.21], "pred_argmax": 2, "pred_distribution": [0.22070690148405744, 0.13168852692106248, 0.35923079723642043, 0.28837377435845973], "max_prob": 0.35923079723642043, "correct": 0.0, "raw_logits": [0.458984375, -0.449951171875, 1.31640625, 0.9296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.35, 0.146667, 0.386667, 0.1, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0927965479596956, 0.25875881486990093, 0.4711661438699094, 0.13906300859891108, 0.03821548470158291], "max_prob": 0.4711661438699094, "correct": 1.0, "raw_logits": [-0.2344970703125, 1.048828125, 1.798828125, 0.271728515625, -1.3447265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.826667, 0.173333], "pred_argmax": 0, "pred_distribution": [0.5931901899967217, 0.40680981000327837], "max_prob": 0.5931901899967217, "correct": 1.0, "raw_logits": [0.76416015625, 0.016082763671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.353333, 0.22, 0.066667], "pred_argmax": 1, "pred_distribution": [0.11553447589676971, 0.4375752209496726, 0.3304052775495788, 0.11648502560397886], "max_prob": 0.4375752209496726, "correct": 0.0, "raw_logits": [-0.26611328125, 1.400390625, 1.048828125, -0.255859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 1, "pred_distribution": [0.472616376842874, 0.5273836231571261], "max_prob": 0.5273836231571261, "correct": 1.0, "raw_logits": [-0.10723876953125, 0.1102294921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.283333, 0.566667, 0.12], "pred_argmax": 2, "pred_distribution": [0.11128662574966951, 0.23964144902970233, 0.46017592048529465, 0.18889600473533363], "max_prob": 0.46017592048529465, "correct": 1.0, "raw_logits": [-0.74951171875, 0.6005859375, 1.7490234375, 0.1817626953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.043333, 0.206667, 0.5, 0.25], "pred_argmax": 4, "pred_distribution": [0.02398328178084114, 0.0631668944556524, 0.1940147267082804, 0.3552106293186129, 0.3636244677366131], "max_prob": 0.3636244677366131, "correct": 0.0, "raw_logits": [-1.5556640625, -0.34375, 1.060546875, 1.8173828125, 1.8466796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.37326917209819865, 0.6267308279018013], "max_prob": 0.6267308279018013, "correct": 1.0, "raw_logits": [-0.19482421875, 0.8330078125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.103333, 0.266667, 0.6], "pred_argmax": 3, "pred_distribution": [0.05307223931247318, 0.1785233376891752, 0.3031390860150123, 0.46526533698333933], "max_prob": 0.46526533698333933, "correct": 1.0, "raw_logits": [-1.080078125, 0.43798828125, 1.1005859375, 1.63671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.35937661531593684, 0.6406233846840631], "max_prob": 0.6406233846840631, "correct": 1.0, "raw_logits": [-1.044921875, 0.10162353515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.35, 0.116667], "pred_argmax": 2, "pred_distribution": [0.07916257327247302, 0.31829706862467133, 0.4719652336603732, 0.1305751244424825], "max_prob": 0.4719652336603732, "correct": 0.0, "raw_logits": [-1.3359375, 1.11328125, 1.806640625, -0.455078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.016667, 0.166667, 0.51, 0.3], "pred_argmax": 3, "pred_distribution": [0.019779869698064084, 0.06682131043251888, 0.1768191640844669, 0.5035014592146533, 0.23307819657029694], "max_prob": 0.5035014592146533, "correct": 1.0, "raw_logits": [-1.896484375, -0.373046875, 0.8447265625, 2.154296875, 1.1904296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.28767647109421435, 0.7123235289057855], "max_prob": 0.7123235289057855, "correct": 1.0, "raw_logits": [-0.60498046875, 1.193359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.056667, 0.203333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.014570233914301707, 0.05128030394235373, 0.21080296826214362, 0.7233464938812009], "max_prob": 0.7233464938812009, "correct": 1.0, "raw_logits": [-2.267578125, -0.69287109375, 1.076171875, 2.619140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.4278369659869131, 0.5721630340130869], "max_prob": 0.5721630340130869, "correct": 0.0, "raw_logits": [-0.464111328125, 0.1124267578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.106667, 0.533333, 0.343333], "pred_argmax": 2, "pred_distribution": [0.07853028483553652, 0.2936195232785559, 0.47790610407872725, 0.14994408780718027], "max_prob": 0.47790610407872725, "correct": 1.0, "raw_logits": [-1.4208984375, 0.900390625, 1.7578125, -0.282470703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.153333, 0.383333, 0.3, 0.116667], "pred_argmax": 3, "pred_distribution": [0.02342758383131529, 0.14028323366160625, 0.24710483039173367, 0.4171443711493803, 0.17203998096596457], "max_prob": 0.4171443711493803, "correct": 0.0, "raw_logits": [-1.7373046875, 0.50244140625, 1.2109375, 1.8662109375, 0.7578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.3073777644910729, 0.692622235508927], "max_prob": 0.692622235508927, "correct": 1.0, "raw_logits": [-0.64111328125, 0.97021484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.213333, 0.316667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.028445227466756318, 0.07230530395795304, 0.27299560727098987, 0.6262538613043007], "max_prob": 0.6262538613043007, "correct": 1.0, "raw_logits": [-1.75390625, -0.58642578125, 1.076171875, 2.115234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.476767738116135, 0.5232322618838651], "max_prob": 0.5232322618838651, "correct": 0.0, "raw_logits": [-0.0804443359375, 0.10400390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.05, 0.533333, 0.3], "pred_argmax": 2, "pred_distribution": [0.15362897372321768, 0.1163389220158145, 0.47103122397742525, 0.2590008802835427], "max_prob": 0.47103122397742525, "correct": 1.0, "raw_logits": [-0.2279052734375, -0.71728515625, 1.744140625, 0.69140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.20605364526245162, 0.38169382272456137, 0.3015545373759668, 0.08047939204643778, 0.030218602590582455], "max_prob": 0.38169382272456137, "correct": 1.0, "raw_logits": [0.89453125, 1.666015625, 1.37109375, -0.281982421875, -1.5078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4650623561024985, 0.5349376438975015], "max_prob": 0.5349376438975015, "correct": 1.0, "raw_logits": [-0.0098114013671875, 0.267822265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.4, 0.05], "pred_argmax": 2, "pred_distribution": [0.10476043321163007, 0.2853324134278587, 0.3859288859215242, 0.2239782674389869], "max_prob": 0.3859288859215242, "correct": 0.0, "raw_logits": [-0.5107421875, 0.7431640625, 1.12109375, 0.440185546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.6791098777310438, 0.32089012226895613], "max_prob": 0.6791098777310438, "correct": 1.0, "raw_logits": [1.4775390625, -0.0093841552734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.283333, 0.016667, 0.266667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.30608288301780373, 0.09305756201338944, 0.29655459864903605, 0.3043049563197709], "max_prob": 0.30608288301780373, "correct": 0.0, "raw_logits": [0.9326171875, -1.1630859375, 0.876953125, 0.92236328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.516667, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.14603231742779016, 0.25944923670862435, 0.43221135018334966, 0.12924399343902707, 0.033063102241208835], "max_prob": 0.43221135018334966, "correct": 1.0, "raw_logits": [0.28662109375, 1.005859375, 1.64453125, 0.1337890625, -1.572265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.6618590922603782, 0.33814090773962174], "max_prob": 0.6618590922603782, "correct": 1.0, "raw_logits": [0.65380859375, -0.67822265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.12373888280601854, 0.4253006264235536, 0.33705624473544243, 0.11390424603498536], "max_prob": 0.4253006264235536, "correct": 1.0, "raw_logits": [-0.1563720703125, 1.388671875, 1.09765625, -0.260009765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.5847387493759372, 0.4152612506240628], "max_prob": 0.5847387493759372, "correct": 1.0, "raw_logits": [0.796875, 0.1180419921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 2, "pred_distribution": [0.1552752175485485, 0.16620981478115202, 0.42638719891379895, 0.25212776875650056], "max_prob": 0.42638719891379895, "correct": 1.0, "raw_logits": [-0.09442138671875, 0.025360107421875, 1.68359375, 0.7587890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.483333, 0.266667], "pred_argmax": 4, "pred_distribution": [0.02863822345487871, 0.05669862685675405, 0.16091761826939388, 0.3374615494304094, 0.41628398198856387], "max_prob": 0.41628398198856387, "correct": 0.0, "raw_logits": [-1.283203125, -0.428466796875, 0.876953125, 1.8037109375, 2.06640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5527935932933301, 0.44720640670666983], "max_prob": 0.5527935932933301, "correct": 0.0, "raw_logits": [0.53515625, 0.11474609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 2, "pred_distribution": [0.04571129678295546, 0.20903075288064613, 0.38091494514518115, 0.3643430051912173], "max_prob": 0.38091494514518115, "correct": 0.0, "raw_logits": [-1.236328125, 0.666015625, 1.4169921875, 1.361328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3929019448170708, 0.6070980551829291], "max_prob": 0.6070980551829291, "correct": 1.0, "raw_logits": [-0.7236328125, 0.139404296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.666667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.09887719523355815, 0.2535100301982927, 0.47625485406878015, 0.17135792049936902], "max_prob": 0.47625485406878015, "correct": 1.0, "raw_logits": [-0.95361328125, 0.70361328125, 1.8134765625, 0.014251708984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.45, 0.11, 0.006667], "pred_argmax": 2, "pred_distribution": [0.05869543437824298, 0.31472232628664015, 0.38581731814677644, 0.1742637802253533, 0.06650114096298711], "max_prob": 0.38581731814677644, "correct": 1.0, "raw_logits": [-0.6201171875, 1.4814453125, 1.736328125, 0.74169921875, -0.4638671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.22, 0.78], "pred_argmax": 1, "pred_distribution": [0.32410233439208685, 0.6758976656079131], "max_prob": 0.6758976656079131, "correct": 1.0, "raw_logits": [-0.336669921875, 1.12109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.283333, 0.483333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.05127437111035781, 0.15732223573360749, 0.4470553474370583, 0.34434804571897637], "max_prob": 0.4470553474370583, "correct": 1.0, "raw_logits": [-1.4521484375, -0.049163818359375, 1.2578125, 0.93115234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.39995569715210205, 0.600044302847898], "max_prob": 0.600044302847898, "correct": 1.0, "raw_logits": [-0.67529296875, 0.1292724609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.11946468387911927, 0.24411155860965705, 0.45027841466565, 0.18614534284557363], "max_prob": 0.45027841466565, "correct": 1.0, "raw_logits": [-0.55322265625, 0.70458984375, 1.7822265625, 0.2274169921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.266667, 0.616667, 0.066667], "pred_argmax": 3, "pred_distribution": [0.016248077348758307, 0.062092694413920256, 0.23599711820096794, 0.5572382720019015, 0.12842383803445195], "max_prob": 0.5572382720019015, "correct": 1.0, "raw_logits": [-2.12890625, -0.451171875, 1.2197265625, 2.294921875, 0.458251953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.34829587882659385, 0.651704121173406], "max_prob": 0.651704121173406, "correct": 1.0, "raw_logits": [-0.29833984375, 0.9443359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.4, 0.416667], "pred_argmax": 3, "pred_distribution": [0.026691425589008996, 0.11496018813674419, 0.31013423211901475, 0.5482141541552321], "max_prob": 0.5482141541552321, "correct": 1.0, "raw_logits": [-1.9140625, -0.086669921875, 1.1552734375, 1.8681640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.6155066352907148, 0.3844933647092853], "max_prob": 0.6155066352907148, "correct": 1.0, "raw_logits": [1.0498046875, 0.1165771484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.066667, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.1987161153739825, 0.1395598274896505, 0.3591084575634496, 0.30261559957291745], "max_prob": 0.3591084575634496, "correct": 1.0, "raw_logits": [0.03851318359375, -0.58349609375, 1.080078125, 0.77880859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.4, 0.35, 0.066667], "pred_argmax": 2, "pred_distribution": [0.04191608109239459, 0.12588127892746198, 0.3811908657278332, 0.36489155637705095, 0.08612021787525918], "max_prob": 0.3811908657278332, "correct": 1.0, "raw_logits": [-1.25390625, 0.12225341796875, 1.5087890625, 1.4541015625, -0.352783203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.5660884205210398, 0.4339115794789602], "max_prob": 0.5660884205210398, "correct": 1.0, "raw_logits": [0.423828125, -0.10357666015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.5, 0.183333], "pred_argmax": 2, "pred_distribution": [0.050565437354127156, 0.25511877537636907, 0.40650754941586154, 0.28780823785364223], "max_prob": 0.40650754941586154, "correct": 1.0, "raw_logits": [-1.2333984375, 0.7919921875, 1.375, 0.94287109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.5590837857927475, 0.44091621420725247], "max_prob": 0.5590837857927475, "correct": 1.0, "raw_logits": [0.6455078125, 0.174560546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.15504706681039204, 0.14938934870397297, 0.4322615667469429, 0.2633020177386922], "max_prob": 0.4322615667469429, "correct": 1.0, "raw_logits": [-0.2255859375, -0.291015625, 1.5791015625, 0.70654296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.516667, 0.1], "pred_argmax": 3, "pred_distribution": [0.02752608135911016, 0.08441346939153774, 0.2761901674850534, 0.5025140760549531, 0.10935620570934555], "max_prob": 0.5025140760549531, "correct": 1.0, "raw_logits": [-1.59765625, -0.1953125, 1.2880859375, 2.037109375, 0.128662109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.5198381663478264, 0.4801618336521736], "max_prob": 0.5198381663478264, "correct": 0.0, "raw_logits": [0.50146484375, 0.343994140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.483333, 0.366667], "pred_argmax": 2, "pred_distribution": [0.07695958030607698, 0.2560622799830815, 0.38752888798635304, 0.2794492517244885], "max_prob": 0.38752888798635304, "correct": 1.0, "raw_logits": [-0.68408203125, 0.8203125, 1.3388671875, 0.9296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.425646293308612, 0.5743537066913881], "max_prob": 0.5743537066913881, "correct": 1.0, "raw_logits": [-0.478515625, 0.11578369140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1014564214990229, 0.22346904838708748, 0.5034007494616249, 0.17167378065226474], "max_prob": 0.5034007494616249, "correct": 1.0, "raw_logits": [-1.08984375, 0.300048828125, 1.7294921875, -0.1640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.316667, 0.45, 0.1, 0.033333], "pred_argmax": 2, "pred_distribution": [0.029285818084362418, 0.11996021573489175, 0.4059081687210792, 0.3459013823830557, 0.09894441507661095], "max_prob": 0.4059081687210792, "correct": 1.0, "raw_logits": [-1.701171875, 0.06341552734375, 1.5888671875, 1.388671875, -0.1776123046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.34073526761455614, 0.6592647323854439], "max_prob": 0.6592647323854439, "correct": 1.0, "raw_logits": [-0.375, 0.93408203125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.516667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.032479174854218744, 0.10897606748966887, 0.3485095059273792, 0.5100352517287332], "max_prob": 0.5100352517287332, "correct": 0.0, "raw_logits": [-1.7685546875, -0.253662109375, 1.201171875, 1.677734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.406667, 0.593333], "pred_argmax": 1, "pred_distribution": [0.2820221782095721, 0.7179778217904279], "max_prob": 0.7179778217904279, "correct": 1.0, "raw_logits": [-1.6416015625, 0.2117919921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.56, 0.183333, 0.253333], "pred_argmax": 1, "pred_distribution": [0.05393699875621325, 0.48321137470202424, 0.35514659560889295, 0.10770503093286948], "max_prob": 0.48321137470202424, "correct": 1.0, "raw_logits": [-1.93359375, 1.92578125, 1.3837890625, -0.71630859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.233333, 0.233333, 0.5], "pred_argmax": 3, "pred_distribution": [0.007785833840730591, 0.027413131541393174, 0.12545390892526795, 0.5306160176050447, 0.3087311080875637], "max_prob": 0.5306160176050447, "correct": 0.0, "raw_logits": [-2.849609375, -1.2744140625, 0.62890625, 2.43359375, 1.755859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.253333, 0.746667], "pred_argmax": 1, "pred_distribution": [0.2379488379179057, 0.7620511620820942], "max_prob": 0.7620511620820942, "correct": 1.0, "raw_logits": [-1.109375, 1.19921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.00959519944610241, 0.030476990908960055, 0.15263043538205195, 0.8072973742628855], "max_prob": 0.8072973742628855, "correct": 1.0, "raw_logits": [-2.833984375, -1.3876953125, 0.62841796875, 2.712890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 1, "pred_distribution": [0.4188823374461467, 0.5811176625538532], "max_prob": 0.5811176625538532, "correct": 0.0, "raw_logits": [-0.5517578125, 0.0975341796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.08435754918642477, 0.2699504785735025, 0.48999225930080165, 0.15569971293927093], "max_prob": 0.48999225930080165, "correct": 1.0, "raw_logits": [-1.25390625, 0.79345703125, 1.8427734375, -0.1751708984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.366667, 0.133333, 0.0], "pred_argmax": 1, "pred_distribution": [0.10101747543035325, 0.353251986039273, 0.33369104987107906, 0.1545006105931869, 0.057538878066107677], "max_prob": 0.353251986039273, "correct": 0.0, "raw_logits": [-0.085205078125, 1.4814453125, 1.41015625, 0.446533203125, -0.78955078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.33014421868573113, 0.6698557813142688], "max_prob": 0.6698557813142688, "correct": 1.0, "raw_logits": [-0.51123046875, 0.89208984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.4, 0.383333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.03242808809451133, 0.1114797284454608, 0.3869207710038891, 0.46917141245613886], "max_prob": 0.46917141245613886, "correct": 0.0, "raw_logits": [-1.75390625, -0.2086181640625, 1.3486328125, 1.58984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.38348884860400095, 0.616511151395999], "max_prob": 0.616511151395999, "correct": 1.0, "raw_logits": [-0.85400390625, 0.087646484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.3, 0.583333, 0.073333], "pred_argmax": 1, "pred_distribution": [0.08250459910480162, 0.4329610560589323, 0.3547695469312723, 0.1297647979049938], "max_prob": 0.4329610560589323, "correct": 0.0, "raw_logits": [-1.171875, 1.74609375, 1.3955078125, -0.374755859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.116667, 0.616667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.010794305100181504, 0.036708525687561055, 0.1176474253311388, 0.5050306982053628, 0.32981904567575576], "max_prob": 0.5050306982053628, "correct": 1.0, "raw_logits": [-2.474609375, -0.94287109375, 0.5146484375, 2.337890625, 1.8046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.3241832332547756, 0.6758167667452244], "max_prob": 0.6758167667452244, "correct": 1.0, "raw_logits": [-0.5234375, 0.93359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.014395360117761644, 0.05555170236171098, 0.19960086417885323, 0.7304520733416742], "max_prob": 0.7304520733416742, "correct": 1.0, "raw_logits": [-2.345703125, -0.65576171875, 0.94482421875, 2.568359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5132677415315781, 0.48673225846842194], "max_prob": 0.5132677415315781, "correct": 0.0, "raw_logits": [0.2125244140625, 0.10723876953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.10298126880066112, 0.19620800195504884, 0.48729391188750987, 0.2135168173567801], "max_prob": 0.48729391188750987, "correct": 1.0, "raw_logits": [-0.92529296875, 0.2093505859375, 1.810546875, 0.358154296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.1, 0.366667, 0.416667, 0.096667], "pred_argmax": 3, "pred_distribution": [0.041986821866641155, 0.09197280256772165, 0.3399209984525268, 0.408020259800135, 0.11809911731297533], "max_prob": 0.408020259800135, "correct": 1.0, "raw_logits": [-1.0400390625, -0.058746337890625, 1.5771484375, 1.8056640625, 0.254150390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.45491723177104393, 0.5450827682289561], "max_prob": 0.5450827682289561, "correct": 1.0, "raw_logits": [0.216552734375, 0.5751953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.45, 0.333333], "pred_argmax": 3, "pred_distribution": [0.05322860771011967, 0.16834460733580447, 0.38739105283878744, 0.39103573211528847], "max_prob": 0.39103573211528847, "correct": 0.0, "raw_logits": [-0.96923828125, 0.4716796875, 1.5146484375, 1.5263671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.523333, 0.476667], "pred_argmax": 0, "pred_distribution": [0.502446434101982, 0.4975535658980181], "max_prob": 0.502446434101982, "correct": 1.0, "raw_logits": [0.1492919921875, 0.1298828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.6, 0.11], "pred_argmax": 2, "pred_distribution": [0.10799036564061382, 0.23390203020448885, 0.4584703386588377, 0.19963726549605962], "max_prob": 0.4584703386588377, "correct": 1.0, "raw_logits": [-0.7548828125, 0.60546875, 1.7900390625, 0.32666015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.216667, 0.616667, 0.15], "pred_argmax": 3, "pred_distribution": [0.03090905208657428, 0.08769799247833283, 0.2966415176115734, 0.47046216104438326, 0.11428927677913633], "max_prob": 0.47046216104438326, "correct": 1.0, "raw_logits": [-1.482421875, -0.1773681640625, 1.34765625, 1.9248046875, 0.154052734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 1, "pred_distribution": [0.39100977032764617, 0.6089902296723539], "max_prob": 0.6089902296723539, "correct": 1.0, "raw_logits": [-0.1370849609375, 0.74169921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.03825678719308894, 0.14024918297522476, 0.36715947742798244, 0.45433455240370396], "max_prob": 0.45433455240370396, "correct": 1.0, "raw_logits": [-1.4794921875, 0.146240234375, 1.3505859375, 1.6171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5248134117784317, 0.4751865882215684], "max_prob": 0.5248134117784317, "correct": 1.0, "raw_logits": [0.360107421875, 0.1630859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.016667, 0.333333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.14663309120089593, 0.147346674286549, 0.4476837008656804, 0.2583365336468747], "max_prob": 0.4476837008656804, "correct": 0.0, "raw_logits": [-0.279052734375, -0.2705078125, 1.685546875, 0.7177734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.1, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.09524858256524196, 0.40760382636359765, 0.3525347646144655, 0.10452495052342123, 0.040087875933273696], "max_prob": 0.40760382636359765, "correct": 0.0, "raw_logits": [-0.068359375, 1.7509765625, 1.5693359375, 0.047943115234375, -1.1513671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.46638511870845073, 0.5336148812915493], "max_prob": 0.5336148812915493, "correct": 0.0, "raw_logits": [0.092529296875, 0.359619140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.356667, 0.426667, 0.2, 0.016667], "pred_argmax": 2, "pred_distribution": [0.12404506226325906, 0.32997530117255325, 0.3584308216083072, 0.18754881495588047], "max_prob": 0.3584308216083072, "correct": 0.0, "raw_logits": [-0.226318359375, 0.998046875, 1.1015625, 0.291015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.48235516717751087, 0.5176448328224891], "max_prob": 0.5176448328224891, "correct": 1.0, "raw_logits": [-0.038848876953125, 0.1011962890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.433333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.1302728842087376, 0.18208316444585854, 0.4674239351978677, 0.22022001614753625], "max_prob": 0.4674239351978677, "correct": 0.0, "raw_logits": [-0.485107421875, 0.104248046875, 1.763671875, 0.43896484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.4, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.01594308977790755, 0.07865342355162457, 0.2757984997407102, 0.5081060838136501, 0.12149890311610771], "max_prob": 0.5081060838136501, "correct": 1.0, "raw_logits": [-2.28515625, -0.287841796875, 1.2822265625, 2.046875, 0.25634765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4115002398218043, 0.5884997601781958], "max_prob": 0.5884997601781958, "correct": 1.0, "raw_logits": [-0.0972900390625, 0.6123046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.18, 0.416667, 0.383333], "pred_argmax": 3, "pred_distribution": [0.03895737427492471, 0.20937731393788478, 0.3540076004844487, 0.39765771130274186], "max_prob": 0.39765771130274186, "correct": 0.0, "raw_logits": [-1.611328125, 0.4931640625, 1.150390625, 1.2958984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.6365467374479661, 0.3634532625520339], "max_prob": 0.6365467374479661, "correct": 0.0, "raw_logits": [1.1796875, 0.06817626953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.1, 0.633333, 0.2], "pred_argmax": 2, "pred_distribution": [0.16220426183061096, 0.13235873405210322, 0.4064074649257737, 0.2990295391915122], "max_prob": 0.4064074649257737, "correct": 1.0, "raw_logits": [-0.29931640625, -0.6572265625, 1.3173828125, 0.77734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.183333, 0.666667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.07193421131750793, 0.21381917691842559, 0.2805340233729013, 0.37385442397694413, 0.05985816441422104], "max_prob": 0.37385442397694413, "correct": 1.0, "raw_logits": [-0.5224609375, 0.8408203125, 1.1806640625, 1.5400390625, -0.75244140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5319602864108174, 0.4680397135891826], "max_prob": 0.5319602864108174, "correct": 0.0, "raw_logits": [0.3271484375, 0.0732421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.483333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.08856576235542464, 0.3349108193921856, 0.36592735622942413, 0.21059606202296569], "max_prob": 0.36592735622942413, "correct": 1.0, "raw_logits": [-0.712890625, 0.95166015625, 1.0625, 0.37109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.44434017402740206, 0.5556598259725979], "max_prob": 0.5556598259725979, "correct": 1.0, "raw_logits": [-0.329833984375, 0.11358642578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.11203223234407578, 0.17712379363117609, 0.5015108494200068, 0.2093331246047414], "max_prob": 0.5015108494200068, "correct": 1.0, "raw_logits": [-0.82177734375, -0.0155181884765625, 1.81640625, 0.278564453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.233333, 0.5, 0.15, 0.05], "pred_argmax": 1, "pred_distribution": [0.1304666912004187, 0.3783124086631503, 0.350186183008749, 0.09401317870424676, 0.04702153842343516], "max_prob": 0.3783124086631503, "correct": 0.0, "raw_logits": [0.422607421875, 1.7548828125, 1.658203125, 0.01253509521484375, -0.8544921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.3870162522099256, 0.6129837477900745], "max_prob": 0.6129837477900745, "correct": 1.0, "raw_logits": [-0.09375, 0.818359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.5, 0.233333], "pred_argmax": 2, "pred_distribution": [0.11324827741830383, 0.24873243259363334, 0.39371133647684275, 0.24430795351122006], "max_prob": 0.39371133647684275, "correct": 1.0, "raw_logits": [-0.389404296875, 0.59521484375, 1.169921875, 0.57275390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.40396509866195146, 0.5960349013380485], "max_prob": 0.5960349013380485, "correct": 1.0, "raw_logits": [-0.671875, 0.099609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.25, 0.616667, 0.103333], "pred_argmax": 2, "pred_distribution": [0.086843180883062, 0.3021898899641115, 0.4580100256139519, 0.15295690353887473], "max_prob": 0.4580100256139519, "correct": 1.0, "raw_logits": [-1.23046875, 0.96435546875, 1.6962890625, -0.234130859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.013333, 0.036667, 0.266667, 0.566667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.014120373434167898, 0.05444802311111596, 0.2215656770182117, 0.5252078946007013, 0.18465803183580315], "max_prob": 0.5252078946007013, "correct": 1.0, "raw_logits": [-2.2890625, -0.60009765625, 1.15625, 2.236328125, 0.92822265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.31550757142397295, 0.6844924285760271], "max_prob": 0.6844924285760271, "correct": 1.0, "raw_logits": [-0.5556640625, 0.98046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.015285520658927073, 0.05942574990990249, 0.21235739146391738, 0.7129313379672529], "max_prob": 0.7129313379672529, "correct": 1.0, "raw_logits": [-2.357421875, -0.658203125, 0.935546875, 2.451171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 0, "pred_distribution": [0.5498248303241923, 0.4501751696758078], "max_prob": 0.5498248303241923, "correct": 1.0, "raw_logits": [0.52587890625, 0.1292724609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.04, 0.426667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.1619073348217024, 0.18570660520614696, 0.43265998167708797, 0.2197260782950627], "max_prob": 0.43265998167708797, "correct": 1.0, "raw_logits": [-0.1744384765625, 0.06695556640625, 1.5556640625, 0.363037109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.466667, 0.2, 0.05], "pred_argmax": 2, "pred_distribution": [0.06702065372448561, 0.1719634949153972, 0.45610761410999456, 0.24184531644257606, 0.06306292080754658], "max_prob": 0.45610761410999456, "correct": 1.0, "raw_logits": [-0.66357421875, 0.515625, 1.736328125, 0.9423828125, -0.73974609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.38069892577463027, 0.6193010742253698], "max_prob": 0.6193010742253698, "correct": 0.0, "raw_logits": [-0.073974609375, 0.89111328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.25, 0.483333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.06834649731621197, 0.25835098542496476, 0.4313905300605631, 0.24191198719826015], "max_prob": 0.4313905300605631, "correct": 1.0, "raw_logits": [-1.1484375, 0.515625, 1.1572265625, 0.433349609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5152202387726262, 0.48477976122737376], "max_prob": 0.5152202387726262, "correct": 1.0, "raw_logits": [0.2335205078125, 0.11273193359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.056667, 0.06, 0.533333, 0.35], "pred_argmax": 2, "pred_distribution": [0.12204277036401448, 0.2094502180851935, 0.4657738622002037, 0.20273314935058823], "max_prob": 0.4657738622002037, "correct": 1.0, "raw_logits": [-0.6005859375, 0.35009765625, 1.7568359375, 0.292724609375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.15, 0.433333, 0.333333, 0.08, 0.003333], "pred_argmax": 2, "pred_distribution": [0.07246718643105803, 0.23261338140263071, 0.4584716220245644, 0.17612261147500033, 0.060325198666746446], "max_prob": 0.4584716220245644, "correct": 0.0, "raw_logits": [-0.5166015625, 0.94287109375, 1.7919921875, 0.5947265625, -0.74609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4632924258478204, 0.5367075741521796], "max_prob": 0.5367075741521796, "correct": 0.0, "raw_logits": [0.212646484375, 0.50439453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.45, 0.133333], "pred_argmax": 3, "pred_distribution": [0.05928234707635364, 0.19163235106108614, 0.36723665096748415, 0.3818486508950761], "max_prob": 0.3818486508950761, "correct": 0.0, "raw_logits": [-0.966796875, 0.50146484375, 1.3154296875, 1.3642578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4137078642221563, 0.5862921357778437], "max_prob": 0.5862921357778437, "correct": 1.0, "raw_logits": [-0.5791015625, 0.1124267578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.266667, 0.056667], "pred_argmax": 2, "pred_distribution": [0.0716170351980536, 0.3533793075349178, 0.4433955379507663, 0.1316081193162623], "max_prob": 0.4433955379507663, "correct": 0.0, "raw_logits": [-1.3994140625, 1.41015625, 1.8095703125, -0.328369140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.1, 0.5, 0.366667], "pred_argmax": 3, "pred_distribution": [0.021658274489164915, 0.057827658018106264, 0.20320849567727273, 0.4850882618914805, 0.2322173099239756], "max_prob": 0.4850882618914805, "correct": 1.0, "raw_logits": [-1.81640625, -0.58740234375, 0.9853515625, 2.07421875, 1.15234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.3120619929601881, 0.6879380070398119], "max_prob": 0.6879380070398119, "correct": 1.0, "raw_logits": [-0.52001953125, 1.0478515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.166667, 0.766667], "pred_argmax": 3, "pred_distribution": [0.015839666029860817, 0.04748813795042855, 0.20933567920716004, 0.7273365168125505], "max_prob": 0.7273365168125505, "correct": 1.0, "raw_logits": [-2.1484375, -0.7744140625, 1.08203125, 2.640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.48771058483817875, 0.5122894151618212], "max_prob": 0.5122894151618212, "correct": 0.0, "raw_logits": [0.0294342041015625, 0.126953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.65, 0.15], "pred_argmax": 2, "pred_distribution": [0.09123260652527874, 0.269757966958014, 0.46929552528234136, 0.1697139012343658], "max_prob": 0.46929552528234136, "correct": 1.0, "raw_logits": [-1.1240234375, 0.7841796875, 1.7587890625, -0.031494140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.416667, 0.45, 0.05], "pred_argmax": 3, "pred_distribution": [0.018365299167471334, 0.06993771893873421, 0.26883869445812836, 0.47707519949840854, 0.16578308793725752], "max_prob": 0.47707519949840854, "correct": 1.0, "raw_logits": [-2.04296875, -0.36962890625, 1.3154296875, 2.033203125, 0.71044921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3481003233866992, 0.6518996766133008], "max_prob": 0.6518996766133008, "correct": 1.0, "raw_logits": [-0.358154296875, 0.88623046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 3, "pred_distribution": [0.020545911544734723, 0.07859367072544735, 0.2681638127839195, 0.6326966049458984], "max_prob": 0.6326966049458984, "correct": 1.0, "raw_logits": [-2.01953125, -0.340576171875, 1.1953125, 2.26953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5982409562308311, 0.40175904376916893], "max_prob": 0.5982409562308311, "correct": 1.0, "raw_logits": [0.9326171875, 0.1429443359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.066667, 0.433333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.19857725050329125, 0.13043880360476495, 0.4163730976627383, 0.25461084822920554], "max_prob": 0.4163730976627383, "correct": 1.0, "raw_logits": [0.35498046875, -0.384765625, 1.658203125, 0.79248046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.066667, 0.45, 0.283333, 0.166667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.05885022548662642, 0.21511420152064534, 0.33614190388232895, 0.32151784274178774, 0.06837582636861145], "max_prob": 0.33614190388232895, "correct": 0.0, "raw_logits": [-0.6513671875, 0.970703125, 1.529296875, 1.4736328125, -0.463623046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.5505102523418683, 0.4494897476581316], "max_prob": 0.5505102523418683, "correct": 1.0, "raw_logits": [0.47216796875, 0.070068359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.3, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0750243608447663, 0.31905885054013033, 0.3905234809279705, 0.21539330768713297], "max_prob": 0.3905234809279705, "correct": 0.0, "raw_logits": [-0.796875, 1.0146484375, 1.267578125, 0.52294921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5048619809973609, 0.4951380190026391], "max_prob": 0.5048619809973609, "correct": 0.0, "raw_logits": [0.171875, 0.13330078125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.666667, 0.266667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.09703586717976757, 0.34322952852564914, 0.40606327997980024, 0.153671324314783], "max_prob": 0.40606327997980024, "correct": 0.0, "raw_logits": [-1.009765625, 1.2138671875, 1.509765625, -0.2005615234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.183333, 0.35, 0.433333], "pred_argmax": 4, "pred_distribution": [0.012047587338777454, 0.03831126743006243, 0.1211659584856039, 0.2931034358927502, 0.535371750852806], "max_prob": 0.535371750852806, "correct": 1.0, "raw_logits": [-2.302734375, -0.85498046875, 0.5859375, 1.69140625, 2.4453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.3430062598562288, 0.6569937401437712], "max_prob": 0.6569937401437712, "correct": 1.0, "raw_logits": [-0.3798828125, 0.9091796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.183333, 0.75], "pred_argmax": 3, "pred_distribution": [0.027851479528134212, 0.10193420560885226, 0.29862007966800747, 0.5715942351950061], "max_prob": 0.5715942351950061, "correct": 1.0, "raw_logits": [-1.599609375, 0.0240478515625, 1.369140625, 2.181640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.6906237204032184, 0.30937627959678166], "max_prob": 0.6906237204032184, "correct": 1.0, "raw_logits": [1.6162109375, 0.023468017578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.033333, 0.166667, 0.45], "pred_argmax": 0, "pred_distribution": [0.3649373004429661, 0.10271604062728128, 0.2503167917609835, 0.28202986716876927], "max_prob": 0.3649373004429661, "correct": 0.0, "raw_logits": [1.2666015625, -0.96484375, 0.60302734375, 0.81298828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.416667, 0.4, 0.1, 0.0], "pred_argmax": 2, "pred_distribution": [0.1592275910905657, 0.29409135690067284, 0.4084709749180557, 0.10708473666054372, 0.031125340430161953], "max_prob": 0.4084709749180557, "correct": 0.0, "raw_logits": [0.449951171875, 1.2177734375, 1.62890625, -0.0465087890625, -1.5927734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.6743047300824869, 0.32569526991751313], "max_prob": 0.6743047300824869, "correct": 1.0, "raw_logits": [0.931640625, -0.51171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.616667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.14749507143750912, 0.44883590703846127, 0.32416361881287387, 0.07950540271115553], "max_prob": 0.44883590703846127, "correct": 1.0, "raw_logits": [0.056549072265625, 1.44921875, 1.0419921875, -0.716796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.3837435234429142, 0.6162564765570858], "max_prob": 0.6162564765570858, "correct": 1.0, "raw_logits": [-0.859375, 0.08013916015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.6, 0.35, 0.046667], "pred_argmax": 2, "pred_distribution": [0.08369267178505835, 0.3586822481136534, 0.4281285819091395, 0.12949649819214876], "max_prob": 0.4281285819091395, "correct": 0.0, "raw_logits": [-1.0888671875, 1.47265625, 1.7841796875, -0.320556640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.566667, 0.316667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.027142631295231326, 0.08757708516060893, 0.3715351442236477, 0.36350514741088674, 0.15023999190962528], "max_prob": 0.3715351442236477, "correct": 1.0, "raw_logits": [-1.6796875, -0.2137451171875, 1.5947265625, 1.5673828125, 0.461669921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.2808149210099125, 0.7191850789900874], "max_prob": 0.7191850789900874, "correct": 1.0, "raw_logits": [-0.6259765625, 1.2392578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.126667, 0.866667], "pred_argmax": 3, "pred_distribution": [0.01622378666260919, 0.06394071616487249, 0.2210379027605738, 0.6987975944119446], "max_prob": 0.6987975944119446, "correct": 1.0, "raw_logits": [-2.23828125, -0.52197265625, 1.0302734375, 2.470703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.606667, 0.393333], "pred_argmax": 0, "pred_distribution": [0.5989729654644718, 0.4010270345355282], "max_prob": 0.5989729654644718, "correct": 1.0, "raw_logits": [0.875, 0.07928466796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.066667, 0.45, 0.376667], "pred_argmax": 2, "pred_distribution": [0.2565505002771009, 0.13199885460761024, 0.3543301580908292, 0.2571204870244596], "max_prob": 0.3543301580908292, "correct": 1.0, "raw_logits": [0.7412109375, -0.428466796875, 1.3095703125, 0.7451171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.053333, 0.233333, 0.533333, 0.163333], "pred_argmax": 3, "pred_distribution": [0.03637759540061051, 0.10736250813025706, 0.31618358593423207, 0.4313436906412456, 0.10873261989365465], "max_prob": 0.4313436906412456, "correct": 1.0, "raw_logits": [-1.2109375, 0.1434326171875, 1.4951171875, 1.8837890625, 0.1593017578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.5915907609741456, 0.4084092390258543], "max_prob": 0.5915907609741456, "correct": 1.0, "raw_logits": [0.75634765625, 0.0214080810546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.106667, 0.433333, 0.43], "pred_argmax": 2, "pred_distribution": [0.058348065629972294, 0.24410571824248942, 0.3694336297711331, 0.3281125863564053], "max_prob": 0.3694336297711331, "correct": 1.0, "raw_logits": [-0.8740234375, 0.9169921875, 1.435546875, 1.287109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 1, "pred_distribution": [0.44865227028411936, 0.5513477297158806], "max_prob": 0.5513477297158806, "correct": 1.0, "raw_logits": [-0.273193359375, 0.1356201171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.123333, 0.586667, 0.25], "pred_argmax": 2, "pred_distribution": [0.1020969809595718, 0.268457361387421, 0.45589617645946673, 0.1735494811935406], "max_prob": 0.45589617645946673, "correct": 1.0, "raw_logits": [-0.921875, 0.77978515625, 1.7119140625, 0.01195526123046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.266667, 0.616667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.016719524517328038, 0.06444517446174294, 0.2330057762945434, 0.5531886468371217, 0.13264087788926401], "max_prob": 0.5531886468371217, "correct": 1.0, "raw_logits": [-2.123046875, -0.4345703125, 1.173828125, 2.255859375, 0.46875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 1, "pred_distribution": [0.40801709590230023, 0.5919829040976998], "max_prob": 0.5919829040976998, "correct": 1.0, "raw_logits": [-0.0628662109375, 0.67529296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.116667, 0.35, 0.483333], "pred_argmax": 3, "pred_distribution": [0.03138388218997937, 0.1148107112718454, 0.33492222832294793, 0.5188831782152272], "max_prob": 0.5188831782152272, "correct": 1.0, "raw_logits": [-1.6474609375, -0.0243682861328125, 1.3154296875, 1.86328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5414787785697683, 0.4585212214302317], "max_prob": 0.5414787785697683, "correct": 1.0, "raw_logits": [0.49267578125, 0.162841796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.066667, 0.4, 0.4], "pred_argmax": 2, "pred_distribution": [0.12790054721493013, 0.17414408811189086, 0.4714936314964915, 0.2264617331766875], "max_prob": 0.4714936314964915, "correct": 0.0, "raw_logits": [-0.53369140625, 0.00954437255859375, 1.7626953125, 0.471923828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.266667, 0.466667, 0.216667, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.11603234577534598, 0.42508362485927775, 0.324752275613183, 0.10094740233398085, 0.03318435141821257], "max_prob": 0.42508362485927775, "correct": 1.0, "raw_logits": [0.2296142578125, 1.8544921875, 1.517578125, 0.055328369140625, -1.3369140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 1, "pred_distribution": [0.4366479761422283, 0.5633520238577717], "max_prob": 0.5633520238577717, "correct": 0.0, "raw_logits": [0.0127410888671875, 0.51806640625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.533333, 0.283333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.08472275153379923, 0.29598146969397987, 0.4372370405051475, 0.1820587382670733], "max_prob": 0.4372370405051475, "correct": 0.0, "raw_logits": [-0.685546875, 0.8798828125, 1.3681640625, 0.271728515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.726667, 0.273333], "pred_argmax": 0, "pred_distribution": [0.6841035192953269, 0.3158964807046731], "max_prob": 0.6841035192953269, "correct": 1.0, "raw_logits": [1.556640625, 0.024078369140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.126667, 0.04, 0.46, 0.373333], "pred_argmax": 0, "pred_distribution": [0.3562302244543231, 0.11460952267852273, 0.2117563052164337, 0.3174039476507205], "max_prob": 0.3562302244543231, "correct": 0.0, "raw_logits": [1.2763671875, -0.7197265625, 0.36083984375, 1.0732421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.026667, 0.073333, 0.293333, 0.5, 0.106667], "pred_argmax": 3, "pred_distribution": [0.06387992970277687, 0.12008702559406377, 0.3389318996917636, 0.3977296239096486, 0.07937152110174713], "max_prob": 0.3977296239096486, "correct": 1.0, "raw_logits": [-0.66259765625, 0.1273193359375, 1.42578125, 1.6259765625, -0.390869140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.6828952638150693, 0.3171047361849307], "max_prob": 0.6828952638150693, "correct": 1.0, "raw_logits": [0.83056640625, -0.69091796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.4, 0.233333], "pred_argmax": 1, "pred_distribution": [0.10891393351128781, 0.363656565278383, 0.36111147476513583, 0.16631802644519333], "max_prob": 0.363656565278383, "correct": 0.0, "raw_logits": [-0.208984375, 1.2998046875, 1.291015625, 0.32080078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5105535718740255, 0.48944642812597455], "max_prob": 0.5105535718740255, "correct": 1.0, "raw_logits": [0.2081298828125, 0.1243896484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.6, 0.25], "pred_argmax": 2, "pred_distribution": [0.1319495791667989, 0.19437441945873943, 0.4313649835502596, 0.242311017824202], "max_prob": 0.4313649835502596, "correct": 1.0, "raw_logits": [-0.5615234375, 0.12030029296875, 1.5234375, 0.50830078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.133333, 0.4, 0.376667, 0.05], "pred_argmax": 3, "pred_distribution": [0.049812277417861, 0.1587740595555611, 0.31773565945368143, 0.39072908737621875, 0.08294891619667766], "max_prob": 0.39072908737621875, "correct": 0.0, "raw_logits": [-0.91357421875, 0.537109375, 1.4052734375, 1.6640625, -0.275390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4224671342952314, 0.5775328657047687], "max_prob": 0.5775328657047687, "correct": 1.0, "raw_logits": [-0.13427734375, 0.48583984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.55, 0.266667], "pred_argmax": 2, "pred_distribution": [0.09496778591918972, 0.22999847558788936, 0.39917306827611754, 0.27586067021680344], "max_prob": 0.39917306827611754, "correct": 1.0, "raw_logits": [-0.7587890625, 0.34814453125, 1.0380859375, 0.57568359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5014617134104852, 0.4985382865895149], "max_prob": 0.5014617134104852, "correct": 1.0, "raw_logits": [0.1312255859375, 0.11962890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.13103574285913014, 0.2096127084955052, 0.4636204717335515, 0.1957310769118131], "max_prob": 0.4636204717335515, "correct": 1.0, "raw_logits": [-0.53759765625, 0.289306640625, 1.6865234375, 0.168701171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.566667, 0.1], "pred_argmax": 3, "pred_distribution": [0.021534084510259968, 0.07160694604681822, 0.26057179260212243, 0.5259467349939241, 0.12034044184687535], "max_prob": 0.5259467349939241, "correct": 1.0, "raw_logits": [-1.9365234375, -0.432861328125, 1.18359375, 2.0625, 0.216796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.38926717607560013, 0.6107328239243999], "max_prob": 0.6107328239243999, "correct": 1.0, "raw_logits": [-0.264892578125, 0.62841796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.024681185421560684, 0.11144111631728555, 0.2931117888886213, 0.5707659093725324], "max_prob": 0.5707659093725324, "correct": 1.0, "raw_logits": [-2.017578125, -0.131103515625, 1.0791015625, 1.9130859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3923515597853205, 0.6076484402146796], "max_prob": 0.6076484402146796, "correct": 1.0, "raw_logits": [-0.7548828125, 0.11273193359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.55, 0.316667, 0.096667], "pred_argmax": 2, "pred_distribution": [0.08218128588129399, 0.33282663246820515, 0.43318283627921816, 0.15180924537128263], "max_prob": 0.43318283627921816, "correct": 0.0, "raw_logits": [-1.259765625, 1.2021484375, 1.666015625, -0.1795654296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.1, 0.3, 0.566667], "pred_argmax": 4, "pred_distribution": [0.008712869905814265, 0.03441939350349096, 0.09860549701064773, 0.4007083672623171, 0.4575538723177298], "max_prob": 0.4575538723177298, "correct": 1.0, "raw_logits": [-2.658203125, -0.93896484375, 0.378173828125, 2.1328125, 2.298828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.3339663464719531, 0.6660336535280468], "max_prob": 0.6660336535280468, "correct": 1.0, "raw_logits": [-0.341796875, 1.02734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.086667, 0.233333, 0.65], "pred_argmax": 3, "pred_distribution": [0.014211594990435117, 0.06089976776833521, 0.19241818236930786, 0.7324704548719218], "max_prob": 0.7324704548719218, "correct": 1.0, "raw_logits": [-2.3203125, -0.499267578125, 0.9404296875, 2.61328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5173182693782697, 0.4826817306217303], "max_prob": 0.5173182693782697, "correct": 1.0, "raw_logits": [0.2802734375, 0.142822265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.7, 0.166667], "pred_argmax": 2, "pred_distribution": [0.15642037896743338, 0.13957492317472778, 0.45806905542420745, 0.2459356424336314], "max_prob": 0.45806905542420745, "correct": 1.0, "raw_logits": [-0.1402587890625, -0.3408203125, 1.7509765625, 0.65625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.25, 0.516667, 0.15], "pred_argmax": 4, "pred_distribution": [0.02803319103547864, 0.07069714407565994, 0.20078416862972603, 0.34969611963809555, 0.3507893766210398], "max_prob": 0.3507893766210398, "correct": 0.0, "raw_logits": [-1.37109375, -0.2135009765625, 1.0927734375, 1.787109375, 1.791015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.48758564581382274, 0.5124143541861773], "max_prob": 0.5124143541861773, "correct": 0.0, "raw_logits": [0.1400146484375, 0.238525390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.35, 0.483333], "pred_argmax": 2, "pred_distribution": [0.048779604549252266, 0.2516435000069792, 0.3596124217060773, 0.3399644737376913], "max_prob": 0.3596124217060773, "correct": 0.0, "raw_logits": [-1.2255859375, 0.82763671875, 1.2744140625, 1.2041015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5113994213748227, 0.48860057862517725], "max_prob": 0.5113994213748227, "correct": 0.0, "raw_logits": [0.197021484375, 0.1065673828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.633333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.14950390758570228, 0.1559643320593338, 0.448478415514514, 0.24605334484044997], "max_prob": 0.448478415514514, "correct": 1.0, "raw_logits": [-0.333984375, -0.259521484375, 1.599609375, 0.54296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 3, "pred_distribution": [0.031009876012971237, 0.07987707576696282, 0.2252460828842662, 0.55952603505513, 0.10434093028066979], "max_prob": 0.55952603505513, "correct": 1.0, "raw_logits": [-1.4404296875, -0.25634765625, 1.041015625, 2.1796875, 0.0780029296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.48283541267250496, 0.517164587327495], "max_prob": 0.517164587327495, "correct": 1.0, "raw_logits": [0.306396484375, 0.442626953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.5, 0.366667], "pred_argmax": 2, "pred_distribution": [0.06678934128328191, 0.2390439083887416, 0.3631873213698657, 0.3309794289581108], "max_prob": 0.3631873213698657, "correct": 1.0, "raw_logits": [-0.9013671875, 0.6943359375, 1.2177734375, 1.1015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.47582359542015434, 0.5241764045798457], "max_prob": 0.5241764045798457, "correct": 1.0, "raw_logits": [-0.05865478515625, 0.13330078125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.333333, 0.583333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.14808020741620037, 0.23068496663837257, 0.42327538609550214, 0.19795943984992498], "max_prob": 0.42327538609550214, "correct": 1.0, "raw_logits": [-0.1533203125, 0.626953125, 1.6953125, 0.357666015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.24, 0.493333, 0.233333], "pred_argmax": 1, "pred_distribution": [0.10697592329107002, 0.34779946121121696, 0.34779946121121696, 0.1249598431031212, 0.07246531118337494], "max_prob": 0.34779946121121696, "correct": 0.0, "raw_logits": [0.0860595703125, 1.5615234375, 1.5615234375, 0.280517578125, -0.4013671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.173333, 0.826667], "pred_argmax": 1, "pred_distribution": [0.4635449441585677, 0.5364550558414323], "max_prob": 0.5364550558414323, "correct": 1.0, "raw_logits": [0.10064697265625, 0.390380859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 2, "pred_distribution": [0.09375936571054838, 0.27771590694327597, 0.4189899543303597, 0.209534773015816], "max_prob": 0.4189899543303597, "correct": 0.0, "raw_logits": [-0.60888671875, 0.75, 1.2646484375, 0.3974609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.5550291096941248, 0.44497089030587517], "max_prob": 0.5550291096941248, "correct": 0.0, "raw_logits": [0.54931640625, 0.1109619140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.17289243658133646, 0.1445015618983658, 0.4342849340233589, 0.24832106749693883], "max_prob": 0.4342849340233589, "correct": 1.0, "raw_logits": [0.11419677734375, -0.2015380859375, 1.7353515625, 0.75146484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.02, 0.1, 0.483333, 0.35, 0.046667], "pred_argmax": 2, "pred_distribution": [0.09713307449551384, 0.21551311831868644, 0.47994346692886497, 0.16162277098796834, 0.045787569268966544], "max_prob": 0.47994346692886497, "correct": 1.0, "raw_logits": [-0.141845703125, 0.85546875, 1.857421875, 0.495361328125, -1.0830078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.45552393948090236, 0.5444760605190976], "max_prob": 0.5444760605190976, "correct": 1.0, "raw_logits": [0.062469482421875, 0.416259765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.45, 0.283333], "pred_argmax": 2, "pred_distribution": [0.06252850405519002, 0.26037309158797445, 0.4168268849667438, 0.2602715193900918], "max_prob": 0.4168268849667438, "correct": 1.0, "raw_logits": [-0.923828125, 0.861328125, 1.4501953125, 0.86083984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.213333, 0.786667], "pred_argmax": 1, "pred_distribution": [0.36613439592582564, 0.6338656040741744], "max_prob": 0.6338656040741744, "correct": 1.0, "raw_logits": [-1.01171875, 0.07684326171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.6, 0.15], "pred_argmax": 2, "pred_distribution": [0.07783698799062864, 0.3595317662517666, 0.4310515785360961, 0.13157966722150866], "max_prob": 0.4310515785360961, "correct": 1.0, "raw_logits": [-1.2685546875, 1.4248046875, 1.744140625, -0.344482421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.266667, 0.55, 0.133333], "pred_argmax": 3, "pred_distribution": [0.00928324360105261, 0.03557332349848855, 0.1706686419567519, 0.5412451305221821, 0.24322966042152483], "max_prob": 0.5412451305221821, "correct": 1.0, "raw_logits": [-2.650390625, -0.96923828125, 0.9931640625, 2.4375, 1.4365234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.2948416879287217, 0.7051583120712782], "max_prob": 0.7051583120712782, "correct": 1.0, "raw_logits": [-0.6171875, 1.1123046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.113333, 0.316667, 0.55], "pred_argmax": 3, "pred_distribution": [0.014234733906817763, 0.048616711930152885, 0.20918842390132047, 0.7279601302617089], "max_prob": 0.7279601302617089, "correct": 1.0, "raw_logits": [-2.384765625, -0.84765625, 0.978515625, 2.5390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4637821753635738, 0.5362178246364262], "max_prob": 0.5362178246364262, "correct": 0.0, "raw_logits": [-0.20849609375, 0.079345703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.516667, 0.333333], "pred_argmax": 2, "pred_distribution": [0.12910947675994497, 0.1567152717296136, 0.49281216030054276, 0.22136309120989872], "max_prob": 0.49281216030054276, "correct": 1.0, "raw_logits": [-0.482666015625, -0.1416015625, 1.875, 0.46630859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.043333, 0.166667, 0.65, 0.133333, 0.006667], "pred_argmax": 2, "pred_distribution": [0.050540753870276615, 0.16465472663103214, 0.4348518127835368, 0.2693107618901583, 0.08064194482499627], "max_prob": 0.4348518127835368, "correct": 1.0, "raw_logits": [-0.9970703125, 0.48095703125, 1.6962890625, 1.0966796875, -0.412353515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.3730100439882028, 0.6269899560117972], "max_prob": 0.6269899560117972, "correct": 1.0, "raw_logits": [-0.300048828125, 0.72998046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 2, "pred_distribution": [0.04751585696855548, 0.19716578657469083, 0.466094684365491, 0.28922367209126276], "max_prob": 0.466094684365491, "correct": 1.0, "raw_logits": [-1.423828125, 0.35693359375, 1.43359375, 0.83642578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4876788694013335, 0.5123211305986666], "max_prob": 0.5123211305986666, "correct": 1.0, "raw_logits": [0.00904083251953125, 0.1068115234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.333333, 0.5, 0.133333], "pred_argmax": 2, "pred_distribution": [0.11562380986937609, 0.19532095753769954, 0.472441107251043, 0.21661412534188146], "max_prob": 0.472441107251043, "correct": 1.0, "raw_logits": [-0.6943359375, 0.228515625, 1.783203125, 0.41064453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.333333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.09325247082157496, 0.3176528628301406, 0.40648704184578055, 0.13720687849739333, 0.045400746005110515], "max_prob": 0.40648704184578055, "correct": 1.0, "raw_logits": [-0.1470947265625, 1.38671875, 1.6953125, 0.336181640625, -1.0478515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.3829942345886735, 0.6170057654113265], "max_prob": 0.6170057654113265, "correct": 1.0, "raw_logits": [-0.10009765625, 0.845703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 2, "pred_distribution": [0.12188611310843514, 0.23572929107865512, 0.42332791924138474, 0.21905667657152494], "max_prob": 0.42332791924138474, "correct": 0.0, "raw_logits": [-0.46240234375, 0.363037109375, 1.095703125, 0.271240234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5710703990174887, 0.4289296009825113], "max_prob": 0.5710703990174887, "correct": 1.0, "raw_logits": [0.63623046875, 0.06854248046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.65, 0.166667], "pred_argmax": 2, "pred_distribution": [0.1293250414180078, 0.18985534259936074, 0.44989001801307194, 0.23092959796955953], "max_prob": 0.44989001801307194, "correct": 1.0, "raw_logits": [-0.5, 0.17578125, 1.6943359375, 0.5205078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.15, 0.466667, 0.333333], "pred_argmax": 3, "pred_distribution": [0.024363104304698863, 0.07277160388613035, 0.2482987571439041, 0.3599923343996104, 0.29457420026565634], "max_prob": 0.3599923343996104, "correct": 1.0, "raw_logits": [-1.595703125, -0.226318359375, 1.3095703125, 1.7744140625, 1.5234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.49846135477829595, 0.5015386452217041], "max_prob": 0.5015386452217041, "correct": 1.0, "raw_logits": [0.352294921875, 0.364501953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.466667, 0.4], "pred_argmax": 3, "pred_distribution": [0.0620656708797892, 0.19702228635829358, 0.33214477409286, 0.4087672686690572], "max_prob": 0.4087672686690572, "correct": 0.0, "raw_logits": [-0.95849609375, 0.487060546875, 1.140625, 1.400390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.432951855421367, 0.5670481445786331], "max_prob": 0.5670481445786331, "correct": 0.0, "raw_logits": [-0.40087890625, 0.13427734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.12044025497936436, 0.2746433787996774, 0.4283248984203363, 0.176591467800622], "max_prob": 0.4283248984203363, "correct": 1.0, "raw_logits": [-0.457763671875, 0.9931640625, 1.775390625, 0.2158203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.1, 0.35, 0.466667, 0.073333], "pred_argmax": 3, "pred_distribution": [0.017459186039161457, 0.06384316321797921, 0.2608130327149816, 0.5351316694988127, 0.12275294852906504], "max_prob": 0.5351316694988127, "correct": 1.0, "raw_logits": [-2.15625, -0.53369140625, 1.2275390625, 2.126953125, 0.284423828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.37417669271366766, 0.6258233072863323], "max_prob": 0.6258233072863323, "correct": 1.0, "raw_logits": [-0.1256103515625, 0.89453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.483333, 0.316667], "pred_argmax": 3, "pred_distribution": [0.023324005443762452, 0.0858315864988445, 0.2347591766695545, 0.6560852313878386], "max_prob": 0.6560852313878386, "correct": 0.0, "raw_logits": [-1.83984375, -0.2093505859375, 1.0498046875, 2.3359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4479520579971683, 0.5520479420028317], "max_prob": 0.5520479420028317, "correct": 1.0, "raw_logits": [-0.323486328125, 0.0909423828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.25, 0.633333, 0.08], "pred_argmax": 2, "pred_distribution": [0.0974694793348994, 0.281639296233382, 0.4474756401587426, 0.17341558427297604], "max_prob": 0.4474756401587426, "correct": 1.0, "raw_logits": [-1.0068359375, 0.86083984375, 1.67578125, 0.0072784423828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.056667, 0.176667, 0.6, 0.15], "pred_argmax": 3, "pred_distribution": [0.015567882394630816, 0.06306685981067098, 0.2257649165806498, 0.5102840807378836, 0.18531626047616484], "max_prob": 0.5102840807378836, "correct": 1.0, "raw_logits": [-2.1328125, -0.382080078125, 1.2138671875, 2.234375, 0.966796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.3477931254123748, 0.6522068745876253], "max_prob": 0.6522068745876253, "correct": 1.0, "raw_logits": [-0.27099609375, 0.97607421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.283333, 0.616667], "pred_argmax": 3, "pred_distribution": [0.019014023785964958, 0.07788881422350159, 0.24280602265249213, 0.6602911393380414], "max_prob": 0.6602911393380414, "correct": 1.0, "raw_logits": [-2.115234375, -0.3505859375, 1.072265625, 2.32421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3980518254951759, 0.6019481745048241], "max_prob": 0.6019481745048241, "correct": 1.0, "raw_logits": [-0.70947265625, 0.11083984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.09864990510443102, 0.29964507213814956, 0.44295464683912394, 0.15875037591829552], "max_prob": 0.44295464683912394, "correct": 1.0, "raw_logits": [-1.072265625, 0.88330078125, 1.5712890625, -0.23486328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.2, 0.533333, 0.166667], "pred_argmax": 3, "pred_distribution": [0.030421828532263304, 0.16542792912035653, 0.24841525307367127, 0.4112546202873086, 0.14448036898640035], "max_prob": 0.4112546202873086, "correct": 1.0, "raw_logits": [-1.3515625, 0.767578125, 1.2763671875, 1.9072265625, 0.59814453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.30491991726875994, 0.6950800827312401], "max_prob": 0.6950800827312401, "correct": 1.0, "raw_logits": [-0.60595703125, 1.0283203125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.333333, 0.55], "pred_argmax": 3, "pred_distribution": [0.04594506093847611, 0.11979402746530088, 0.30083038848551974, 0.5334305231107033], "max_prob": 0.5334305231107033, "correct": 1.0, "raw_logits": [-1.0927734375, 0.10650634765625, 1.2587890625, 1.9755859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}


==> anc/predictions/released_eval_half.jsonl <==
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.583333, 0.29, 0.09, 0.036667], "pred_argmax": 0, "pred_distribution": [0.4327138780077043, 0.19801431134156447, 0.3335749108905701, 0.03569689976016117], "max_prob": 0.4327138780077043, "correct": 1.0, "raw_logits": [1.9697265625, 0.59375, 1.51171875, -2.421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.643333, 0.356667], "pred_argmax": 0, "pred_distribution": [0.7266310916646362, 0.2733689083353638], "max_prob": 0.7266310916646362, "correct": 1.0, "raw_logits": [1.861328125, -0.07763671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.073333, 0.003333, 0.316667, 0.606667], "pred_argmax": 3, "pred_distribution": [0.12019004385005148, 0.043314522827036045, 0.28639245248334416, 0.5501029808395683], "max_prob": 0.5501029808395683, "correct": 1.0, "raw_logits": [-0.74462890625, -2.541015625, 0.78369140625, 1.9326171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.448240833220312, 0.4556468985957709, 0.07775973295308791, 0.018352535230829126], "max_prob": 0.4556468985957709, "correct": 1.0, "raw_logits": [1.7841796875, 1.8046875, -0.407958984375, -2.21484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.076667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5632782818659692, 0.33185282574749425, 0.09281082440368808, 0.012058067982848555], "max_prob": 0.5632782818659692, "correct": 1.0, "raw_logits": [2.42578125, 1.763671875, 0.169189453125, -2.384765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.216667, 0.366667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.26888022795003585, 0.27813591008227284, 0.4041472342576287, 0.0488366277100625], "max_prob": 0.4041472342576287, "correct": 0.0, "raw_logits": [0.91845703125, 0.97802734375, 1.6357421875, -2.083984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 0, "pred_distribution": [0.6048349673452748, 0.39516503265472525], "max_prob": 0.6048349673452748, "correct": 1.0, "raw_logits": [1.26953125, 0.42529296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.016667, 0.266667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.2469005268712629, 0.05168839547102406, 0.3727609350534889, 0.3286501426042242], "max_prob": 0.3727609350534889, "correct": 0.0, "raw_logits": [0.63330078125, -2.119140625, 1.3583984375, 1.13671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.716667, 0.266667, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.33338681720366226, 0.5173111653250082, 0.12576840182924, 0.023533615642089546], "max_prob": 0.5173111653250082, "correct": 0.0, "raw_logits": [1.5126953125, 2.0625, 0.292724609375, -1.8046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.33729933401352025, 0.4758526819904945, 0.1636253882689079, 0.02322259572707723], "max_prob": 0.4758526819904945, "correct": 0.0, "raw_logits": [1.5576171875, 1.98828125, 0.65234375, -1.791015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.083333, 0.316667, 0.0], "pred_argmax": 2, "pred_distribution": [0.26420024266356196, 0.2793502686380273, 0.4067007557210238, 0.049748732977387085], "max_prob": 0.4067007557210238, "correct": 0.0, "raw_logits": [0.75146484375, 0.849609375, 1.5107421875, -2.1875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.5968644832302624, 0.4031355167697376], "max_prob": 0.5968644832302624, "correct": 1.0, "raw_logits": [1.16015625, 0.3818359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.15, 0.8], "pred_argmax": 2, "pred_distribution": [0.20878208740685072, 0.04763346186449995, 0.3810727493349208, 0.36251170139372846], "max_prob": 0.3810727493349208, "correct": 0.0, "raw_logits": [0.24951171875, -2.3515625, 1.30859375, 1.220703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.716667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2974993077147141, 0.5412849816651715, 0.13655301226160624, 0.024662698358508248], "max_prob": 0.5412849816651715, "correct": 1.0, "raw_logits": [1.1748046875, 1.923828125, 0.2003173828125, -1.94140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.316667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3175998282900885, 0.4604674824240108, 0.1922184140297986, 0.029714275256102065], "max_prob": 0.4604674824240108, "correct": 0.0, "raw_logits": [1.4169921875, 1.8818359375, 0.78857421875, -1.5478515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.533333, 0.14, 0.316667], "pred_argmax": 1, "pred_distribution": [0.07765696934754299, 0.4605549768084507, 0.12688923070616287, 0.3348988231378434], "max_prob": 0.4605549768084507, "correct": 1.0, "raw_logits": [-2.228515625, 0.90478515625, -1.3642578125, 0.343994140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.21072995525644211, 0.7892700447435578], "max_prob": 0.7892700447435578, "correct": 1.0, "raw_logits": [-1.5654296875, 1.0537109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.333333, 0.383333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1878455651573132, 0.5192173870040889, 0.23348282024225442, 0.05945422759634343], "max_prob": 0.5192173870040889, "correct": 0.0, "raw_logits": [0.13916015625, 1.9287109375, 0.52197265625, -1.8857421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.516667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.011200863738381658, 0.07648046541962117, 0.27038543377195295, 0.6419332370700442], "max_prob": 0.6419332370700442, "correct": 0.0, "raw_logits": [-2.76953125, -0.365478515625, 1.21484375, 2.296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.4, 0.433333], "pred_argmax": 3, "pred_distribution": [0.022363040092635598, 0.12286372241460793, 0.3372119813581593, 0.5175612561345971], "max_prob": 0.5175612561345971, "correct": 1.0, "raw_logits": [-2.212890625, -0.08087158203125, 1.1826171875, 1.71875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.45, 0.05], "pred_argmax": 1, "pred_distribution": [0.21825980202362327, 0.36296803008661216, 0.3587635721505436, 0.060008595739220995], "max_prob": 0.36296803008661216, "correct": 0.0, "raw_logits": [0.184814453125, 1.080078125, 1.0595703125, -2.087890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.508738642527756, 0.491261357472244], "max_prob": 0.508738642527756, "correct": 0.0, "raw_logits": [0.72314453125, 0.65380859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.156667, 0.01, 0.55, 0.283333], "pred_argmax": 2, "pred_distribution": [0.2634660313188453, 0.0562691052295804, 0.4218656198069381, 0.25839924364463623], "max_prob": 0.4218656198069381, "correct": 1.0, "raw_logits": [0.64306640625, -2.07421875, 1.4716796875, 0.60888671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.1, 0.033333], "pred_argmax": 1, "pred_distribution": [0.26801909980070865, 0.5501315610146387, 0.1525725638823521, 0.029276775302300665], "max_prob": 0.5501315610146387, "correct": 1.0, "raw_logits": [0.99462890625, 1.89453125, 0.28955078125, -1.7763671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.333333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2650139054519987, 0.45583485623618686, 0.24094741473257486, 0.03820382357923968], "max_prob": 0.45583485623618686, "correct": 1.0, "raw_logits": [1.029296875, 1.7080078125, 0.91015625, -1.39453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.533333, 0.183333, 0.233333], "pred_argmax": 1, "pred_distribution": [0.08045907302813572, 0.48693488484258746, 0.13074040049902147, 0.3018656416302553], "max_prob": 0.48693488484258746, "correct": 1.0, "raw_logits": [-2.212890625, 0.9560546875, -1.3583984375, 0.11444091796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.22451667434438868, 0.7754833256556113], "max_prob": 0.7754833256556113, "correct": 1.0, "raw_logits": [-1.515625, 0.94287109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.466667, 0.233333, 0.05], "pred_argmax": 1, "pred_distribution": [0.21103408123887574, 0.5060068613043031, 0.22710085534130459, 0.05585820211551666], "max_prob": 0.5060068613043031, "correct": 1.0, "raw_logits": [0.384521484375, 1.923828125, 0.513671875, -1.955078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.35, 0.55], "pred_argmax": 3, "pred_distribution": [0.012351835203225634, 0.06849007296444602, 0.26132944558788407, 0.6578286462444444], "max_prob": 0.6578286462444444, "correct": 1.0, "raw_logits": [-2.62890625, -0.4853515625, 1.1904296875, 2.345703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.020635946110490667, 0.12455633951113475, 0.329924375425215, 0.5248833389531595], "max_prob": 0.5248833389531595, "correct": 1.0, "raw_logits": [-2.310546875, -0.060821533203125, 1.158203125, 1.7392578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833, 0.033333, 0.133667, 0.0], "pred_argmax": 2, "pred_distribution": [0.27667798372220365, 0.2745372287817528, 0.40202878466225295, 0.046756002833790535], "max_prob": 0.40202878466225295, "correct": 0.0, "raw_logits": [0.89306640625, 0.87939453125, 1.55078125, -2.236328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.6049232244520665, 0.3950767755479335], "max_prob": 0.6049232244520665, "correct": 1.0, "raw_logits": [1.259765625, 0.414794921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.0, 0.067, 0.899667], "pred_argmax": 2, "pred_distribution": [0.24148951616029948, 0.04790675708753794, 0.3719469507179697, 0.3386567760341929], "max_prob": 0.3719469507179697, "correct": 0.0, "raw_logits": [0.63623046875, -2.2109375, 1.396484375, 1.2314453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.583, 0.050333, 0.0], "pred_argmax": 1, "pred_distribution": [0.31757767561579314, 0.5377875423951753, 0.12345847885884997, 0.02117630313018161], "max_prob": 0.5377875423951753, "correct": 1.0, "raw_logits": [1.3203125, 1.9794921875, 0.137939453125, -2.068359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.566333, 0.033667, 0.0], "pred_argmax": 1, "pred_distribution": [0.36564275846385835, 0.45245771720251354, 0.1566468211491814, 0.025252703184446574], "max_prob": 0.45245771720251354, "correct": 1.0, "raw_logits": [1.5458984375, 1.8125, 0.485107421875, -1.798828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.283333, 0.35, 0.05], "pred_argmax": 2, "pred_distribution": [0.22812019519602306, 0.3347984619468324, 0.35804605519262545, 0.07903528766451914], "max_prob": 0.35804605519262545, "correct": 1.0, "raw_logits": [0.40966796875, 1.0849609375, 1.203125, -1.4560546875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5763911977345084, 0.4236088022654916], "max_prob": 0.5763911977345084, "correct": 1.0, "raw_logits": [0.99853515625, 0.3876953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.033333, 0.333333, 0.5], "pred_argmax": 3, "pred_distribution": [0.13471784559176775, 0.049860423586698954, 0.32154448561391086, 0.4938772452076225], "max_prob": 0.4938772452076225, "correct": 1.0, "raw_logits": [-0.54736328125, -2.296875, 0.98388671875, 1.7392578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.333333, 0.533333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.1787574566897568, 0.32397362906629457, 0.4351266599865916, 0.06214225425735715], "max_prob": 0.4351266599865916, "correct": 1.0, "raw_logits": [0.6875, 1.431640625, 1.80078125, -0.634765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.233333, 0.35, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2630934869284798, 0.46943719131690104, 0.22719354371175368, 0.0402757780428655], "max_prob": 0.46943719131690104, "correct": 0.0, "raw_logits": [1.046875, 1.771484375, 0.86328125, -1.3017578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.063333, 0.183333, 0.01], "pred_argmax": 0, "pred_distribution": [0.3911928214580976, 0.21108140808809173, 0.3585593832788714, 0.039166387174939185], "max_prob": 0.3911928214580976, "correct": 1.0, "raw_logits": [1.76953125, 0.68359375, 1.6162109375, -2.28125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 0, "pred_distribution": [0.6834747366460279, 0.31652526335397224], "max_prob": 0.6834747366460279, "correct": 1.0, "raw_logits": [1.6201171875, 0.09332275390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.14, 0.793333], "pred_argmax": 3, "pred_distribution": [0.1362435175154973, 0.043718097593026764, 0.34994352052956246, 0.47009486436191356], "max_prob": 0.47009486436191356, "correct": 1.0, "raw_logits": [-0.434814453125, -2.435546875, 1.2255859375, 1.7451171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.713333, 0.273333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6659212391724133, 0.26392572158430616, 0.05142060206744749, 0.018732437175832964], "max_prob": 0.6659212391724133, "correct": 1.0, "raw_logits": [2.60546875, 1.447265625, -0.599609375, -1.86328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.326667, 0.063333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.5325123250515509, 0.34371939967134885, 0.106663597148762, 0.01710467812833829], "max_prob": 0.5325123250515509, "correct": 1.0, "raw_logits": [2.37890625, 1.8310546875, 0.36669921875, -1.923828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.196667, 0.466667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.2100855371182967, 0.35516407999081107, 0.3537873971039545, 0.0809629857869377], "max_prob": 0.35516407999081107, "correct": 0.0, "raw_logits": [0.1011962890625, 1.025390625, 1.0185546875, -1.5771484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.5349931472002322, 0.46500685279976783], "max_prob": 0.5349931472002322, "correct": 1.0, "raw_logits": [0.71484375, 0.436767578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.003333, 0.1, 0.85], "pred_argmax": 3, "pred_distribution": [0.15621723359057835, 0.060938277322974396, 0.32470358594944265, 0.45814090313700473], "max_prob": 0.45814090313700473, "correct": 1.0, "raw_logits": [-0.323486328125, -1.98046875, 0.96435546875, 1.5703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.583333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.07708776442405306, 0.29065504826896166, 0.5288321968937918, 0.10342499041319345], "max_prob": 0.5288321968937918, "correct": 1.0, "raw_logits": [-0.442138671875, 1.21875, 1.9677734375, -0.0743408203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.13, 0.003333], "pred_argmax": 1, "pred_distribution": [0.19607358297824987, 0.3977739419909738, 0.3140133849781628, 0.09213909005261367], "max_prob": 0.3977739419909738, "correct": 1.0, "raw_logits": [0.67041015625, 1.5556640625, 1.259765625, -0.274658203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.173333, 0.46, 0.06], "pred_argmax": 2, "pred_distribution": [0.2710239863961026, 0.2913749629366692, 0.3864540280780943, 0.05114702258913383], "max_prob": 0.3864540280780943, "correct": 1.0, "raw_logits": [0.92138671875, 1.048828125, 1.5458984375, -2.013671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.6049526419681683, 0.3950473580318316], "max_prob": 0.6049526419681683, "correct": 1.0, "raw_logits": [1.31640625, 0.47119140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.05, 0.566667, 0.133333], "pred_argmax": 2, "pred_distribution": [0.2736978647331868, 0.054492420926685575, 0.4151718453379114, 0.2566378690022163], "max_prob": 0.4151718453379114, "correct": 1.0, "raw_logits": [0.8271484375, -2.013671875, 1.560546875, 0.7138671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.273333, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.5784956763268562, 0.32194566148637155, 0.0789286915857361, 0.020629970601036295], "max_prob": 0.5784956763268562, "correct": 1.0, "raw_logits": [2.4609375, 1.7275390625, -0.031768798828125, -1.7109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.38726635800305903, 0.4449742032683167, 0.14022982307834597, 0.027529615650278318], "max_prob": 0.4449742032683167, "correct": 0.0, "raw_logits": [1.7587890625, 1.9326171875, 0.487548828125, -1.5498046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.08, 0.246667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.4203534243061552, 0.20389685148705933, 0.33650538539670266, 0.039244338810082796], "max_prob": 0.4203534243061552, "correct": 1.0, "raw_logits": [1.958984375, 0.685546875, 1.5673828125, -2.21484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7131740825855121, 0.28682591741448793], "max_prob": 0.7131740825855121, "correct": 1.0, "raw_logits": [1.6953125, -0.11126708984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.06, 0.023333, 0.203333, 0.713333], "pred_argmax": 3, "pred_distribution": [0.13233375957254856, 0.04620631253048949, 0.3182287899607466, 0.5032311379362153], "max_prob": 0.5032311379362153, "correct": 1.0, "raw_logits": [-0.51708984375, -2.369140625, 1.02734375, 1.833984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.416667, 0.083333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.46332275512020515, 0.4373253692193699, 0.07719490694379871, 0.022156968716626303], "max_prob": 0.46332275512020515, "correct": 1.0, "raw_logits": [1.8955078125, 1.8232421875, -0.34716796875, -1.9091796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.466667, 0.146667, 0.036667], "pred_argmax": 0, "pred_distribution": [0.5270128613769225, 0.36634608526902096, 0.09005301884840089, 0.0165880345056558], "max_prob": 0.5270128613769225, "correct": 0.0, "raw_logits": [2.298828125, 1.84375, 0.0877685546875, -2.029296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.366667, 0.05], "pred_argmax": 1, "pred_distribution": [0.16421381319438674, 0.40487544126540487, 0.31920716244167974, 0.11170358309852854], "max_prob": 0.40487544126540487, "correct": 1.0, "raw_logits": [-0.41845703125, 1.169921875, 0.75146484375, -1.0966796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.43177367066785016, 0.5682263293321499], "max_prob": 0.5682263293321499, "correct": 1.0, "raw_logits": [0.187255859375, 0.73193359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.033333, 0.3, 0.55], "pred_argmax": 2, "pred_distribution": [0.23481048760499734, 0.0822838022989298, 0.39666059551848, 0.2862451145775929], "max_prob": 0.39666059551848, "correct": 0.0, "raw_logits": [0.404296875, -1.44140625, 1.3271484375, 0.7529296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.5, 0.066667], "pred_argmax": 2, "pred_distribution": [0.07690394507725151, 0.2731052767786953, 0.5297369989859335, 0.12025377915811976], "max_prob": 0.5297369989859335, "correct": 1.0, "raw_logits": [-0.486328125, 1.099609375, 1.9287109375, 0.0731201171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.316667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.16104308797621056, 0.3584998766294366, 0.3593401337299704, 0.1211169016643824], "max_prob": 0.3593401337299704, "correct": 0.0, "raw_logits": [0.38525390625, 1.38671875, 1.3896484375, 0.0287017822265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.046667, 0.59, 0.14, 0.223333], "pred_argmax": 1, "pred_distribution": [0.09121858559629287, 0.47643745977309243, 0.16891289173523155, 0.26343106289538304], "max_prob": 0.47643745977309243, "correct": 1.0, "raw_logits": [-1.9921875, 0.91748046875, -0.90771484375, -0.12548828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 1, "pred_distribution": [0.24036780798779503, 0.7596321920122049], "max_prob": 0.7596321920122049, "correct": 1.0, "raw_logits": [-1.3076171875, 0.974609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.483333, 0.243333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.19254197447322857, 0.5323462254288632, 0.2181121415405748, 0.05699965855733328], "max_prob": 0.5323462254288632, "correct": 1.0, "raw_logits": [0.2705078125, 2.060546875, 0.489990234375, -1.8720703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.35, 0.533333], "pred_argmax": 3, "pred_distribution": [0.012121305186882656, 0.06304567931253796, 0.25149747149634627, 0.6733355440042331], "max_prob": 0.6733355440042331, "correct": 1.0, "raw_logits": [-2.591796875, -0.5283203125, 1.203125, 2.435546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.12, 0.333333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.02206261126983861, 0.11935714605951234, 0.33424313548989276, 0.5243371071807563], "max_prob": 0.5243371071807563, "correct": 1.0, "raw_logits": [-2.1171875, -0.00447845458984375, 1.2841796875, 1.84765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.683333, 0.2, 0.066667], "pred_argmax": 1, "pred_distribution": [0.09794148861791885, 0.48609538208819547, 0.17138343829618827, 0.2445796909976975], "max_prob": 0.48609538208819547, "correct": 1.0, "raw_logits": [-1.8642578125, 0.95556640625, -0.87939453125, -0.25341796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.232457787418775, 0.767542212581225], "max_prob": 0.767542212581225, "correct": 1.0, "raw_logits": [-1.392578125, 0.9765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.266667, 0.5, 0.196667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.22261722549975732, 0.501412325578623, 0.22055798508296373, 0.055412463838655994], "max_prob": 0.501412325578623, "correct": 1.0, "raw_logits": [0.50341796875, 1.9326171875, 0.487060546875, -1.9443359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.13, 0.433333, 0.416667], "pred_argmax": 3, "pred_distribution": [0.011151326945476433, 0.06858234138189216, 0.2619368840990354, 0.658329447573596], "max_prob": 0.658329447573596, "correct": 0.0, "raw_logits": [-2.70703125, -0.433837890625, 1.2431640625, 2.396484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.143333, 0.4, 0.416667], "pred_argmax": 3, "pred_distribution": [0.02178048258974477, 0.12060939685104273, 0.36095007742548557, 0.49666004313372675], "max_prob": 0.49666004313372675, "correct": 1.0, "raw_logits": [-2.19140625, -0.049530029296875, 1.322265625, 1.7216796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.083333, 0.283333, 0.0], "pred_argmax": 0, "pred_distribution": [0.4669234882680219, 0.1869267920894966, 0.3095271697626509, 0.03662254987983073], "max_prob": 0.4669234882680219, "correct": 1.0, "raw_logits": [2.197265625, 0.5859375, 1.4736328125, -2.283203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.7374828790934164, 0.2625171209065835], "max_prob": 0.7374828790934164, "correct": 1.0, "raw_logits": [1.8662109375, -0.1824951171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.13001206501342913, 0.044957030862685425, 0.29291416422694827, 0.5321167398969372], "max_prob": 0.5321167398969372, "correct": 1.0, "raw_logits": [-0.5078125, -2.376953125, 0.921875, 1.97265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.2, 0.063333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7255639767406219, 0.2059127736866635, 0.05282052179667616, 0.015702727776038452], "max_prob": 0.7255639767406219, "correct": 1.0, "raw_logits": [2.755859375, 1.1796875, -0.52294921875, -2.041015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.08, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6465180661145973, 0.2683087908567608, 0.07324031269619836, 0.01193283033244348], "max_prob": 0.6465180661145973, "correct": 1.0, "raw_logits": [2.693359375, 1.5927734375, -0.032073974609375, -2.302734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.583333, 0.05, 0.366667], "pred_argmax": 1, "pred_distribution": [0.08692836869271203, 0.48501774389157587, 0.1595901948860678, 0.26846369252964425], "max_prob": 0.48501774389157587, "correct": 1.0, "raw_logits": [-2.072265625, 0.95361328125, -1.0029296875, -0.08746337890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.066667, 0.933333], "pred_argmax": 1, "pred_distribution": [0.24375527677427203, 0.7562447232257279], "max_prob": 0.7562447232257279, "correct": 1.0, "raw_logits": [-1.2958984375, 0.94970703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.766667, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.17999277699913424, 0.5236564152523202, 0.2285286286010937, 0.06782217914745185], "max_prob": 0.5236564152523202, "correct": 1.0, "raw_logits": [0.11541748046875, 1.9951171875, 0.53564453125, -1.6025390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.011206143050946749, 0.07674075427370404, 0.2777862241015787, 0.6342668785737705], "max_prob": 0.6342668785737705, "correct": 1.0, "raw_logits": [-2.6796875, -0.27197265625, 1.337890625, 2.37109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 3, "pred_distribution": [0.018596237260448803, 0.11691324573957516, 0.32522891785556085, 0.5392615991444151], "max_prob": 0.5392615991444151, "correct": 1.0, "raw_logits": [-2.34765625, -0.04693603515625, 1.2333984375, 1.8662109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.316667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.24457570469460596, 0.35302414669246485, 0.3475823369045402, 0.054817811708388973], "max_prob": 0.35302414669246485, "correct": 1.0, "raw_logits": [0.47412109375, 1.1201171875, 1.0927734375, -2.158203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.5477979312824718, 0.4522020687175282], "max_prob": 0.5477979312824718, "correct": 0.0, "raw_logits": [0.91845703125, 0.5380859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.0, 0.45, 0.2], "pred_argmax": 2, "pred_distribution": [0.2609336754842545, 0.055481459746007974, 0.43147433722893647, 0.25211052754080115], "max_prob": 0.43147433722893647, "correct": 1.0, "raw_logits": [0.70947265625, -2.015625, 1.5947265625, 0.64892578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 0, "pred_distribution": [0.46899234418871055, 0.4126533340748281, 0.09728356758411122, 0.02107075415235023], "max_prob": 0.46899234418871055, "correct": 1.0, "raw_logits": [1.923828125, 1.763671875, -0.04461669921875, -1.958984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.45, 0.233333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.33754516433118914, 0.4769432844091948, 0.16127180716673706, 0.02423974409287901], "max_prob": 0.4769432844091948, "correct": 1.0, "raw_logits": [1.39453125, 1.8271484375, 0.47021484375, -1.9013671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.733333, 0.133333, 0.1], "pred_argmax": 1, "pred_distribution": [0.08668647117330312, 0.48165965050893017, 0.1867717725384409, 0.24488210577932565], "max_prob": 0.48165965050893017, "correct": 1.0, "raw_logits": [-2.025390625, 0.9931640625, -0.67431640625, -0.197509765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.23920102457970474, 0.7607989754202953], "max_prob": 0.7607989754202953, "correct": 1.0, "raw_logits": [-1.3046875, 0.990234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.233333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.19166185379428824, 0.5135948477068951, 0.22601077993342167, 0.06873251856539486], "max_prob": 0.5135948477068951, "correct": 1.0, "raw_logits": [0.1448974609375, 1.8798828125, 0.43505859375, -1.66015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.433333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.011875730355306485, 0.08431494843317687, 0.353360991517634, 0.5504483296938827], "max_prob": 0.5504483296938827, "correct": 1.0, "raw_logits": [-2.677734375, -0.224853515625, 1.568359375, 2.123046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.2, 0.433333, 0.333333], "pred_argmax": 3, "pred_distribution": [0.030630026821878365, 0.12780712438078054, 0.39667340709770127, 0.4448894416996399], "max_prob": 0.4448894416996399, "correct": 0.0, "raw_logits": [-1.85546875, -0.0677490234375, 1.349609375, 1.4931640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.366667, 0.283333, 0.25], "pred_argmax": 1, "pred_distribution": [0.2137509789089473, 0.38629200237894357, 0.3345866588031331, 0.06537035990897608], "max_prob": 0.38629200237894357, "correct": 1.0, "raw_logits": [0.1781005859375, 1.2197265625, 0.966796875, -1.9072265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.4892311150543141, 0.5107688849456858], "max_prob": 0.5107688849456858, "correct": 1.0, "raw_logits": [0.59423828125, 0.6796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.696667, 0.003333, 0.256667, 0.043333], "pred_argmax": 2, "pred_distribution": [0.27861390988808715, 0.06719192904819592, 0.4159988115102012, 0.23819534955351587], "max_prob": 0.4159988115102012, "correct": 0.0, "raw_logits": [0.78759765625, -1.7158203125, 1.4931640625, 0.51171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.283333, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2887538838360944, 0.504087461900961, 0.1750331766108334, 0.03212547765211123], "max_prob": 0.504087461900961, "correct": 0.0, "raw_logits": [1.1416015625, 1.8388671875, 0.51513671875, -1.6064453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 1, "pred_distribution": [0.28501500187977263, 0.4605684675863932, 0.21647301259781046, 0.037943517936023685], "max_prob": 0.4605684675863932, "correct": 1.0, "raw_logits": [1.0888671875, 1.689453125, 0.74462890625, -1.4345703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.1, 0.333333, 0.0], "pred_argmax": 2, "pred_distribution": [0.2581527116996489, 0.2779224175251417, 0.41255595128723904, 0.051368919487970496], "max_prob": 0.41255595128723904, "correct": 0.0, "raw_logits": [0.826171875, 0.9560546875, 1.6513671875, -2.015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.6000295322616543, 0.3999704677383456], "max_prob": 0.6000295322616543, "correct": 1.0, "raw_logits": [1.2001953125, 0.395751953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.3, 0.616667], "pred_argmax": 2, "pred_distribution": [0.24289689463664293, 0.05045679259460857, 0.4295386423377757, 0.2771076704309728], "max_prob": 0.4295386423377757, "correct": 0.0, "raw_logits": [0.60009765625, -2.166015625, 1.603515625, 0.83203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.033333, 0.0], "pred_argmax": 0, "pred_distribution": [0.6083867153905625, 0.3044886597807067, 0.06627520056846116, 0.020849424260269568], "max_prob": 0.6083867153905625, "correct": 1.0, "raw_logits": [2.396484375, 1.5302734375, -0.3779296875, -1.8251953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.366667, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.41948869307882625, 0.4284209404397367, 0.12816054442521127, 0.02392982205622581], "max_prob": 0.4284209404397367, "correct": 0.0, "raw_logits": [1.876953125, 1.9033203125, 0.39306640625, -1.70703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.316667, 0.283333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.22324111984021708, 0.36634132587805845, 0.35141019729528594, 0.05900735698643855], "max_prob": 0.36634132587805845, "correct": 0.0, "raw_logits": [0.261962890625, 1.1337890625, 1.060546875, -2.080078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5299983774353133, 0.47000162256468664], "max_prob": 0.5299983774353133, "correct": 1.0, "raw_logits": [0.82177734375, 0.58349609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.3, 0.0, 0.283333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.25817042173351, 0.0558772161226076, 0.42785354917065244, 0.25809881297322984], "max_prob": 0.42785354917065244, "correct": 0.0, "raw_logits": [0.69775390625, -1.99609375, 1.5869140625, 0.697265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.306667, 0.04, 0.003333], "pred_argmax": 1, "pred_distribution": [0.4178430095268944, 0.4454544874821208, 0.11301490019865207, 0.02368760279233267], "max_prob": 0.4454544874821208, "correct": 0.0, "raw_logits": [1.7392578125, 1.8193359375, 0.1029052734375, -1.8525390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.333333, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3316971263481155, 0.47272057994632655, 0.16848929047902778, 0.02709300322653036], "max_prob": 0.47272057994632655, "correct": 0.0, "raw_logits": [1.349609375, 1.79296875, 0.501953125, -1.78515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.616667, 0.233333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.17338247811823448, 0.3933451939398289, 0.3137509693376525, 0.11952135860428416], "max_prob": 0.3933451939398289, "correct": 1.0, "raw_logits": [-0.29541015625, 1.146484375, 0.74853515625, -0.9501953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.43003801438224204, 0.5699619856177579], "max_prob": 0.5699619856177579, "correct": 1.0, "raw_logits": [0.2132568359375, 0.77197265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.033333, 0.433333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.2568491259205053, 0.08124916999726747, 0.4026904615851486, 0.25921124249707866], "max_prob": 0.4026904615851486, "correct": 1.0, "raw_logits": [0.58740234375, -1.4384765625, 1.37890625, 0.603515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.516667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.14145091256342374, 0.2768428903897448, 0.4814120001257581, 0.10029419692107329], "max_prob": 0.4814120001257581, "correct": 1.0, "raw_logits": [0.37255859375, 1.212890625, 1.9052734375, -0.0577392578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.22462234410074183, 0.41156943700494797, 0.28078877456724616, 0.08301944432706401], "max_prob": 0.41156943700494797, "correct": 1.0, "raw_logits": [0.8173828125, 1.5751953125, 1.0966796875, -0.42822265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.133333, 0.633333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2637860129577258, 0.2853295559854691, 0.4025860696568256, 0.048298361399979464], "max_prob": 0.4025860696568256, "correct": 1.0, "raw_logits": [0.8203125, 0.95849609375, 1.564453125, -2.16796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5703692400035583, 0.4296307599964418], "max_prob": 0.5703692400035583, "correct": 1.0, "raw_logits": [1.08984375, 0.52783203125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.0, 0.216667, 0.65], "pred_argmax": 2, "pred_distribution": [0.22483746554604192, 0.04915801853852501, 0.37598700853934625, 0.35001750737608683], "max_prob": 0.37598700853934625, "correct": 0.0, "raw_logits": [0.482666015625, -2.193359375, 1.3876953125, 1.26171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.6, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3363158912581967, 0.5259444374421288, 0.11442159009635071, 0.023318081203323723], "max_prob": 0.5259444374421288, "correct": 1.0, "raw_logits": [1.4619140625, 2.021484375, 0.1126708984375, -1.8779296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.15, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.35525113439149153, 0.46645877257249313, 0.15392678662517884, 0.024363306410836567], "max_prob": 0.46645877257249313, "correct": 0.0, "raw_logits": [1.5439453125, 1.884765625, 0.497314453125, -1.8095703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.036667, 0.166667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.47384742629754845, 0.1781708086155774, 0.3106508173021606, 0.037330947784713506], "max_prob": 0.47384742629754845, "correct": 1.0, "raw_logits": [2.21484375, 0.4931640625, 1.4716796875, -2.2578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.7314334279984833, 0.2685665720015166], "max_prob": 0.7314334279984833, "correct": 1.0, "raw_logits": [1.818359375, -0.1688232421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.006667, 0.07, 0.913333], "pred_argmax": 3, "pred_distribution": [0.14178673769048605, 0.04676363291812345, 0.31360328620072225, 0.49784634319066823], "max_prob": 0.49784634319066823, "correct": 1.0, "raw_logits": [-0.457763671875, -2.41015625, 0.939453125, 1.7529296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.08, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.7580669725699748, 0.1851296451987761, 0.04181709670466784, 0.014986285526581199], "max_prob": 0.7580669725699748, "correct": 1.0, "raw_logits": [2.736328125, 0.97216796875, -0.8896484375, -2.173828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.133333, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6736245745996595, 0.24887159834122421, 0.0639774202019998, 0.013526406857116365], "max_prob": 0.6736245745996595, "correct": 1.0, "raw_logits": [2.76953125, 1.5234375, -0.176513671875, -2.12109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.15, 0.483333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.23504374525356725, 0.31521972556807043, 0.38299072367106496, 0.0667458055072973], "max_prob": 0.38299072367106496, "correct": 1.0, "raw_logits": [0.5029296875, 1.01953125, 1.3623046875, -1.712890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 0, "pred_distribution": [0.5746771690939708, 0.4253228309060292], "max_prob": 0.5746771690939708, "correct": 1.0, "raw_logits": [0.90673828125, 0.309814453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.026667, 0.19, 0.74], "pred_argmax": 3, "pred_distribution": [0.1379026491330996, 0.05051795876694698, 0.3070073789582661, 0.5045720131416872], "max_prob": 0.5045720131416872, "correct": 1.0, "raw_logits": [-0.53515625, -2.302734375, 0.87353515625, 1.748046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.09, 0.293333, 0.55, 0.066667], "pred_argmax": 2, "pred_distribution": [0.1042906447727318, 0.3384082575244305, 0.49025355806362425, 0.0670475396392135], "max_prob": 0.49025355806362425, "correct": 1.0, "raw_logits": [-0.0423583984375, 1.4306640625, 1.89453125, -0.59521484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.35, 0.113333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.25920838815726266, 0.4596266580165199, 0.23863005297606496, 0.04253490085015253], "max_prob": 0.4596266580165199, "correct": 0.0, "raw_logits": [1.064453125, 1.78125, 0.9609375, -1.197265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.266667, 0.483333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2196410299222405, 0.37962464157250947, 0.3413592659396448, 0.05937506256560526], "max_prob": 0.37962464157250947, "correct": 0.0, "raw_logits": [0.206787109375, 1.169921875, 0.98291015625, -2.095703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5046773597919088, 0.49532264020809125], "max_prob": 0.5046773597919088, "correct": 1.0, "raw_logits": [0.70703125, 0.669921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.016667, 0.383333, 0.483333], "pred_argmax": 2, "pred_distribution": [0.2704015867269907, 0.056970658770610964, 0.4254697495123075, 0.24715800499009083], "max_prob": 0.4254697495123075, "correct": 0.0, "raw_logits": [0.7216796875, -2.01953125, 1.51953125, 0.5634765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3022103586500462, 0.518194257401251, 0.15231788131240306, 0.027277502636299793], "max_prob": 0.518194257401251, "correct": 1.0, "raw_logits": [1.2060546875, 1.880859375, 0.3486328125, -1.8037109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.466667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.30967462482582364, 0.46684162260750794, 0.19208606218105048, 0.031397690385617884], "max_prob": 0.46684162260750794, "correct": 1.0, "raw_logits": [1.2353515625, 1.7490234375, 0.6376953125, -1.62890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.116667, 0.55, 0.016667], "pred_argmax": 2, "pred_distribution": [0.22997575730132375, 0.3087225943331632, 0.4029269858586334, 0.058374662506879726], "max_prob": 0.4029269858586334, "correct": 1.0, "raw_logits": [0.397705078125, 0.916015625, 1.384765625, -2.015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5494439584008384, 0.45055604159916157], "max_prob": 0.5494439584008384, "correct": 1.0, "raw_logits": [0.91943359375, 0.52587890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.15, 0.016667, 0.416667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.24411721434869854, 0.05532556625631853, 0.4208184740465338, 0.2797387453484491], "max_prob": 0.4208184740465338, "correct": 0.0, "raw_logits": [0.51318359375, -2.099609375, 1.4716796875, 0.7529296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.6, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.317738731538933, 0.5203050259411184, 0.13060891148227283, 0.03134733103767572], "max_prob": 0.5203050259411184, "correct": 1.0, "raw_logits": [1.267578125, 1.884765625, 0.155029296875, -1.630859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.312596967149396, 0.46431158279805146, 0.18560784228218125, 0.037483607770371415], "max_prob": 0.46431158279805146, "correct": 1.0, "raw_logits": [1.3427734375, 1.837890625, 0.6904296875, -1.3115234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.166667, 0.116667], "pred_argmax": 1, "pred_distribution": [0.08144344010059909, 0.48921424519132345, 0.13957977176633768, 0.2897625429417398], "max_prob": 0.48921424519132345, "correct": 1.0, "raw_logits": [-2.205078125, 0.95068359375, -1.2568359375, 0.0288238525390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.196667, 0.803333], "pred_argmax": 1, "pred_distribution": [0.2117143394175193, 0.7882856605824807], "max_prob": 0.7882856605824807, "correct": 1.0, "raw_logits": [-1.552734375, 1.0546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.176389188709942, 0.5369886067914909, 0.2271462606130171, 0.05947594388555008], "max_prob": 0.5369886067914909, "correct": 1.0, "raw_logits": [-0.0054473876953125, 1.9541015625, 0.439697265625, -1.9189453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.266667, 0.6], "pred_argmax": 3, "pred_distribution": [0.011209640808037878, 0.06999807549805744, 0.26828446212269613, 0.6505078215712087], "max_prob": 0.6505078215712087, "correct": 1.0, "raw_logits": [-2.779296875, -0.487060546875, 1.1943359375, 2.302734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.3, 0.533333], "pred_argmax": 3, "pred_distribution": [0.01986168964659616, 0.10805138658046126, 0.315569463004208, 0.5565174607687345], "max_prob": 0.5565174607687345, "correct": 1.0, "raw_logits": [-2.22265625, -0.10296630859375, 1.23828125, 1.9482421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.433333, 0.05], "pred_argmax": 1, "pred_distribution": [0.16011658794506878, 0.40582195507692426, 0.30001022951734074, 0.1340512274606662], "max_prob": 0.40582195507692426, "correct": 1.0, "raw_logits": [-0.416259765625, 1.220703125, 0.68896484375, -0.72900390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.53, 0.47], "pred_argmax": 1, "pred_distribution": [0.4264665174749541, 0.5735334825250459], "max_prob": 0.5735334825250459, "correct": 0.0, "raw_logits": [0.175048828125, 0.7626953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.25, 0.683333], "pred_argmax": 2, "pred_distribution": [0.23990836860896925, 0.07948879272746841, 0.3833995179891714, 0.29720332067439087], "max_prob": 0.3833995179891714, "correct": 0.0, "raw_logits": [0.435546875, -1.5087890625, 1.2607421875, 0.8125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.383333, 0.433333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.061561381093015156, 0.2617022123239959, 0.537375253939761, 0.13936115264322793], "max_prob": 0.537375253939761, "correct": 1.0, "raw_logits": [-0.72509765625, 1.0859375, 1.986328125, 0.29736328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.383333, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1775305444009363, 0.3664636998113035, 0.32776876800629035, 0.12823698778146986], "max_prob": 0.3664636998113035, "correct": 1.0, "raw_logits": [0.478759765625, 1.3857421875, 1.24609375, 0.07171630859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.1, 0.366667, 0.0], "pred_argmax": 2, "pred_distribution": [0.24806112438391575, 0.2811213593948204, 0.4205585613083613, 0.0502589549129024], "max_prob": 0.4205585613083613, "correct": 0.0, "raw_logits": [0.65380859375, 0.8740234375, 1.5830078125, -2.15625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.6042758471918002, 0.39572415280819984], "max_prob": 0.6042758471918002, "correct": 1.0, "raw_logits": [1.1953125, 0.355712890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.283333, 0.633333], "pred_argmax": 2, "pred_distribution": [0.2349656578555211, 0.04940865796082755, 0.41184083349619494, 0.30378485068745653], "max_prob": 0.41184083349619494, "correct": 0.0, "raw_logits": [0.51611328125, -2.228515625, 1.50390625, 0.96826171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.3464810958835639, 0.5130369943931294, 0.11379015530037356, 0.026691754422933194], "max_prob": 0.5130369943931294, "correct": 1.0, "raw_logits": [1.4697265625, 1.9609375, 0.0762939453125, -1.73828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.05, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3325753735284066, 0.47508312314278917, 0.162788117019738, 0.029553386309066267], "max_prob": 0.47508312314278917, "correct": 0.0, "raw_logits": [1.4287109375, 1.875, 0.53466796875, -1.6005859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.216667, 0.416667, 0.05], "pred_argmax": 2, "pred_distribution": [0.2543263133220464, 0.31955372460558, 0.3732596250834426, 0.052860336988930834], "max_prob": 0.3732596250834426, "correct": 1.0, "raw_logits": [0.63232421875, 1.0341796875, 1.3076171875, -2.1328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5459677867147775, 0.4540322132852225], "max_prob": 0.5459677867147775, "correct": 1.0, "raw_logits": [0.91015625, 0.54443359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.016667, 0.493333, 0.206667], "pred_argmax": 2, "pred_distribution": [0.2545419112010518, 0.053987442534267994, 0.4147619017487011, 0.2767087445159791], "max_prob": 0.4147619017487011, "correct": 1.0, "raw_logits": [0.6376953125, -2.091796875, 1.4970703125, 0.78466796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.266667, 0.046667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.5728035074367226, 0.32607414842975163, 0.08288074291133465, 0.01824160122219109], "max_prob": 0.5728035074367226, "correct": 1.0, "raw_logits": [2.34765625, 1.642578125, -0.071533203125, -1.9658203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.366667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3516819208956203, 0.44168256713431703, 0.17690671768291769, 0.02972879428714496], "max_prob": 0.44168256713431703, "correct": 0.0, "raw_logits": [1.58984375, 1.875, 0.72998046875, -1.501953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.066667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.07881459518037968, 0.47923731143865267, 0.15508528046288234, 0.2868628129180852], "max_prob": 0.47923731143865267, "correct": 1.0, "raw_logits": [-2.271484375, 0.90576171875, -1.080078125, 0.0024662017822265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 1, "pred_distribution": [0.2129495433969185, 0.7870504566030815], "max_prob": 0.7870504566030815, "correct": 1.0, "raw_logits": [-1.5224609375, 1.0703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.17737283017659905, 0.5648574950681381, 0.20520964549230558, 0.052560029262957296], "max_prob": 0.5648574950681381, "correct": 1.0, "raw_logits": [0.074462890625, 2.11328125, 0.3310546875, -2.06640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.25, 0.7], "pred_argmax": 3, "pred_distribution": [0.011574687805138642, 0.07648465121961386, 0.2858046590297333, 0.6261360019455143], "max_prob": 0.6261360019455143, "correct": 1.0, "raw_logits": [-2.736328125, -0.373291015625, 1.2763671875, 2.2578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.366667, 0.5], "pred_argmax": 3, "pred_distribution": [0.016021943747200798, 0.09534155512130066, 0.29455689178857475, 0.5940796093429238], "max_prob": 0.5940796093429238, "correct": 1.0, "raw_logits": [-2.509765625, -0.27783203125, 1.1337890625, 2.01171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.07, 0.423333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.48737253582715484, 0.18366351575164017, 0.29124313814316416, 0.037720810278040855], "max_prob": 0.48737253582715484, "correct": 1.0, "raw_logits": [2.3125, 0.5947265625, 1.40625, -2.19140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7351767242954093, 0.26482327570459085], "max_prob": 0.7351767242954093, "correct": 1.0, "raw_logits": [1.8134765625, -0.211669921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.01, 0.1, 0.85], "pred_argmax": 3, "pred_distribution": [0.15991624000888965, 0.047085815996439524, 0.3203518736447859, 0.47264607034988493], "max_prob": 0.47264607034988493, "correct": 1.0, "raw_logits": [-0.160400390625, -2.3125, 1.0625, 1.7470703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.92, 0.066667, 0.011667, 0.001667], "pred_argmax": 0, "pred_distribution": [0.7191581180474833, 0.21404503538840955, 0.04857541241982297, 0.01822143414428411], "max_prob": 0.7191581180474833, "correct": 1.0, "raw_logits": [2.716796875, 1.2001953125, -0.65576171875, -1.8828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.166667, 0.026667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6413533005103302, 0.26783221299429827, 0.07408837521360838, 0.016726111281763226], "max_prob": 0.6413533005103302, "correct": 1.0, "raw_logits": [2.658203125, 1.5654296875, -0.04278564453125, -1.9052734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.193333, 0.45, 0.04], "pred_argmax": 1, "pred_distribution": [0.21884107844831566, 0.36175800354471077, 0.33323986518950105, 0.08616105281747241], "max_prob": 0.36175800354471077, "correct": 0.0, "raw_logits": [0.09869384765625, 0.9833984375, 0.8388671875, -1.5419921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.676667, 0.323333], "pred_argmax": 0, "pred_distribution": [0.5615401257706483, 0.43845987422935184], "max_prob": 0.5615401257706483, "correct": 1.0, "raw_logits": [0.79052734375, 0.2998046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 3, "pred_distribution": [0.1423053458863893, 0.057430272959145226, 0.33414041526244503, 0.4661239658920204], "max_prob": 0.4661239658920204, "correct": 1.0, "raw_logits": [-0.49853515625, -2.095703125, 1.00390625, 1.58984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.236667, 0.616667, 0.073333], "pred_argmax": 2, "pred_distribution": [0.08238203206609637, 0.29635066250828546, 0.524258337490661, 0.09700896793495715], "max_prob": 0.524258337490661, "correct": 1.0, "raw_logits": [-0.31005859375, 1.2919921875, 2.005859375, -0.10552978515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.416667, 0.383333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.23898608902165402, 0.43499282401644174, 0.27024031322800274, 0.05578077373390152], "max_prob": 0.43499282401644174, "correct": 1.0, "raw_logits": [0.80908203125, 1.55859375, 0.962890625, -1.01171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.09, 0.533333, 0.326667, 0.05], "pred_argmax": 1, "pred_distribution": [0.17865029823317652, 0.4062528702972795, 0.2988328800858074, 0.1162639513837366], "max_prob": 0.4062528702972795, "correct": 1.0, "raw_logits": [-0.245849609375, 1.2001953125, 0.65966796875, -1.001953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.43742970886556193, 0.562570291134438], "max_prob": 0.562570291134438, "correct": 1.0, "raw_logits": [0.2060546875, 0.705078125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 2, "pred_distribution": [0.24013726853098738, 0.07814281705342058, 0.39205090618179517, 0.2896690082337968], "max_prob": 0.39205090618179517, "correct": 0.0, "raw_logits": [0.47119140625, -1.5048828125, 1.333984375, 0.80126953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.21, 0.583333, 0.1], "pred_argmax": 2, "pred_distribution": [0.06177406809131093, 0.2700883281389824, 0.5489974445245195, 0.11914015924518719], "max_prob": 0.5489974445245195, "correct": 1.0, "raw_logits": [-0.72607421875, 1.1201171875, 2.0078125, 0.09588623046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.093333, 0.306667, 0.476667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.17340562634076728, 0.3873782005302226, 0.3278004459492511, 0.11141572717975896], "max_prob": 0.3873782005302226, "correct": 0.0, "raw_logits": [0.39453125, 1.400390625, 1.19140625, -0.1590576171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.05, 0.35, 0.0], "pred_argmax": 0, "pred_distribution": [0.4400350927961817, 0.2006396987930211, 0.32251732543683204, 0.03680788297396523], "max_prob": 0.4400350927961817, "correct": 1.0, "raw_logits": [2.060546875, 0.67822265625, 1.513671875, -2.306640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7268388741152374, 0.27316112588476255], "max_prob": 0.7268388741152374, "correct": 1.0, "raw_logits": [1.8193359375, -0.1217041015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.183333, 0.0, 0.166667, 0.65], "pred_argmax": 3, "pred_distribution": [0.12409622348689563, 0.044896272386580484, 0.2888893756708775, 0.5421181284556464], "max_prob": 0.5421181284556464, "correct": 1.0, "raw_logits": [-0.64794921875, -2.4375, 0.83935546875, 1.947265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.4602588597762732, 0.44161132305758705, 0.07814939452664052, 0.019980422639499142], "max_prob": 0.4602588597762732, "correct": 1.0, "raw_logits": [1.865234375, 1.8134765625, -0.353759765625, -2.060546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5214031047142312, 0.3599099144350772, 0.10300175242309544, 0.01568522842759608], "max_prob": 0.5214031047142312, "correct": 1.0, "raw_logits": [2.33203125, 1.8681640625, 0.302490234375, -2.052734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.433333, 0.333333, 0.05], "pred_argmax": 1, "pred_distribution": [0.2120350430943275, 0.35860904501003477, 0.329424026351519, 0.09993188554411873], "max_prob": 0.35860904501003477, "correct": 1.0, "raw_logits": [0.2498779296875, 1.1748046875, 1.025390625, -1.07421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.5052312193802876, 0.49476878061971236], "max_prob": 0.5052312193802876, "correct": 0.0, "raw_logits": [0.671875, 0.63037109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.193333, 0.056667, 0.583333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.21596792540949633, 0.06828878439610638, 0.3802788222825148, 0.33546446791188256], "max_prob": 0.3802788222825148, "correct": 1.0, "raw_logits": [0.329345703125, -1.697265625, 1.3251953125, 1.1044921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.233333, 0.55, 0.1], "pred_argmax": 2, "pred_distribution": [0.2502364405866627, 0.27782018968047834, 0.40531600153032754, 0.06662736820253137], "max_prob": 0.40531600153032754, "correct": 1.0, "raw_logits": [1.23046875, 1.361328125, 1.833984375, -0.425537109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.483333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.2665127846361266, 0.431006116159351, 0.24746973113954723, 0.05501136806497506], "max_prob": 0.431006116159351, "correct": 0.0, "raw_logits": [1.123046875, 1.724609375, 1.0302734375, -0.8515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.383333, 0.383333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1686148978235926, 0.3893273168453274, 0.31725087999629786, 0.12480690533478221], "max_prob": 0.3893273168453274, "correct": 0.0, "raw_logits": [-0.258056640625, 1.21484375, 0.8544921875, -0.78759765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.452110594992011, 0.547889405007989], "max_prob": 0.547889405007989, "correct": 1.0, "raw_logits": [0.302490234375, 0.68359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.086667, 0.02, 0.326667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.23413385129589803, 0.07737135108426532, 0.3862468875743647, 0.30224791004547186], "max_prob": 0.3862468875743647, "correct": 0.0, "raw_logits": [0.415771484375, -1.533203125, 1.296875, 0.865234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.233333, 0.5, 0.183333], "pred_argmax": 2, "pred_distribution": [0.08212957978085078, 0.2770754704413664, 0.5060956698673361, 0.13469927991044667], "max_prob": 0.5060956698673361, "correct": 1.0, "raw_logits": [-0.340087890625, 1.181640625, 1.935546875, 0.279052734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.433333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.17701738678660026, 0.374863310336318, 0.332156445745563, 0.11596285713151858], "max_prob": 0.374863310336318, "correct": 0.0, "raw_logits": [0.52880859375, 1.4677734375, 1.31640625, -0.000518798828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.5, 0.316667, 0.1], "pred_argmax": 2, "pred_distribution": [0.23806631919665042, 0.3360863653828029, 0.365861627840749, 0.05998568757979766], "max_prob": 0.365861627840749, "correct": 0.0, "raw_logits": [0.47607421875, 1.0830078125, 1.232421875, -1.9501953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.5410203252422942, 0.45897967475770585], "max_prob": 0.5410203252422942, "correct": 0.0, "raw_logits": [0.8876953125, 0.5615234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.71, 0.006667, 0.246667, 0.036667], "pred_argmax": 2, "pred_distribution": [0.27187674226498787, 0.06370254186968813, 0.4257781786982258, 0.2386425371670982], "max_prob": 0.4257781786982258, "correct": 0.0, "raw_logits": [0.78662109375, -1.767578125, 1.576171875, 0.55712890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.19, 0.056667, 0.01], "pred_argmax": 0, "pred_distribution": [0.5957918242132746, 0.30908331575654036, 0.0737283385230551, 0.021396521507130138], "max_prob": 0.5957918242132746, "correct": 1.0, "raw_logits": [2.365234375, 1.5439453125, -0.2496337890625, -1.7978515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.416667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3768557845233105, 0.43982341432562055, 0.15277851251763871, 0.030542288633430142], "max_prob": 0.43982341432562055, "correct": 1.0, "raw_logits": [1.6357421875, 1.8291015625, 0.505859375, -1.5087890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.106667, 0.433333, 0.01], "pred_argmax": 2, "pred_distribution": [0.2323493878444197, 0.2998195269861056, 0.41363117024309853, 0.05419991492637616], "max_prob": 0.41363117024309853, "correct": 0.0, "raw_logits": [0.52099609375, 0.9697265625, 1.5361328125, -2.041015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5755795159397953, 0.4244204840602047], "max_prob": 0.5755795159397953, "correct": 1.0, "raw_logits": [1.0439453125, 0.439697265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.086667, 0.013333, 0.466667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.24051020710060575, 0.05159487020718044, 0.4260265370473113, 0.28186838564490246], "max_prob": 0.4260265370473113, "correct": 1.0, "raw_logits": [0.52392578125, -2.185546875, 1.5302734375, 0.80322265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.266667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3402244897946626, 0.5089094000169815, 0.12121710585919326, 0.029649004329162662], "max_prob": 0.5089094000169815, "correct": 0.0, "raw_logits": [1.396484375, 1.900390625, 0.10498046875, -1.6572265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.383333, 0.143333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.33857177046242204, 0.4765309006663672, 0.15764980811211654, 0.027247520759094163], "max_prob": 0.4765309006663672, "correct": 0.0, "raw_logits": [1.4619140625, 1.8896484375, 0.50537109375, -1.69140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.433333, 0.1, 0.45], "pred_argmax": 1, "pred_distribution": [0.08117632469007947, 0.4321801992690758, 0.15292497662420862, 0.3337184994166361], "max_prob": 0.4321801992690758, "correct": 0.0, "raw_logits": [-2.09765625, 0.845703125, -0.98291015625, 0.390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.25322483853325156, 0.7467751614667484], "max_prob": 0.7467751614667484, "correct": 1.0, "raw_logits": [-1.2001953125, 0.94482421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.766667, 0.14, 0.02], "pred_argmax": 1, "pred_distribution": [0.15450518255307313, 0.5519534565148585, 0.22952692626799776, 0.06401443466407057], "max_prob": 0.5519534565148585, "correct": 1.0, "raw_logits": [-0.1864013671875, 2.0546875, 0.51025390625, -1.7373046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.3, 0.633333], "pred_argmax": 3, "pred_distribution": [0.011907286575985882, 0.06810522214978466, 0.2523175587731985, 0.6676699325010309], "max_prob": 0.6676699325010309, "correct": 1.0, "raw_logits": [-2.642578125, -0.460205078125, 1.1787109375, 2.396484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.383333, 0.5], "pred_argmax": 3, "pred_distribution": [0.019058832203633476, 0.11030363640114756, 0.3542378311390628, 0.5163997002561562], "max_prob": 0.5163997002561562, "correct": 1.0, "raw_logits": [-2.28515625, -0.0880126953125, 1.3720703125, 1.84375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.183333, 0.416667, 0.05], "pred_argmax": 2, "pred_distribution": [0.25872171246321185, 0.31425867036888677, 0.37468792708824183, 0.052331690079659605], "max_prob": 0.37468792708824183, "correct": 1.0, "raw_logits": [0.69970703125, 1.0419921875, 1.3515625, -2.11328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5819414193656026, 0.4180585806343973], "max_prob": 0.5819414193656026, "correct": 1.0, "raw_logits": [1.12890625, 0.472900390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.256667, 0.033333, 0.6, 0.11], "pred_argmax": 2, "pred_distribution": [0.2712736507860461, 0.052707246387377345, 0.41355443598940084, 0.26246466683717573], "max_prob": 0.41355443598940084, "correct": 1.0, "raw_logits": [0.7587890625, -2.125, 1.5009765625, 0.70068359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.2, 0.033333, 0.0], "pred_argmax": 0, "pred_distribution": [0.6057251902258054, 0.3000967363039587, 0.07708568823941021, 0.01709238523082563], "max_prob": 0.6057251902258054, "correct": 1.0, "raw_logits": [2.44140625, 1.5625, -0.138427734375, -2.0234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3617002320740204, 0.4385895549819827, 0.17173709427163708, 0.027973118672359774], "max_prob": 0.4385895549819827, "correct": 0.0, "raw_logits": [1.609375, 1.8505859375, 0.67724609375, -1.59375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.416667, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.22492740033181588, 0.35578765831041426, 0.35186153924511804, 0.06742340211265192], "max_prob": 0.35578765831041426, "correct": 1.0, "raw_logits": [0.29541015625, 1.1025390625, 1.0830078125, -1.8251953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5039388627180744, 0.4960611372819255], "max_prob": 0.5039388627180744, "correct": 0.0, "raw_logits": [0.70654296875, 0.67529296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.033333, 0.5, 0.2], "pred_argmax": 2, "pred_distribution": [0.27734954602004414, 0.06915108784411583, 0.41919659195628617, 0.23430277417955392], "max_prob": 0.41919659195628617, "correct": 1.0, "raw_logits": [0.78955078125, -1.6552734375, 1.5166015625, 0.49267578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.233333, 0.066667, 0.0], "pred_argmax": 0, "pred_distribution": [0.5007273193091337, 0.3571539748748252, 0.11551267096853704, 0.026606034847504092], "max_prob": 0.5007273193091337, "correct": 1.0, "raw_logits": [2.103515625, 1.6806640625, 0.26806640625, -1.5693359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.283333, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.33142028834533405, 0.4290981037592556, 0.19848084767141835, 0.0410007602239919], "max_prob": 0.4290981037592556, "correct": 0.0, "raw_logits": [1.3876953125, 1.7109375, 0.74609375, -1.2275390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.716667, 0.083333, 0.183333], "pred_argmax": 1, "pred_distribution": [0.08790338604897463, 0.4757176114306975, 0.20209573283555884, 0.23428326968476892], "max_prob": 0.4757176114306975, "correct": 1.0, "raw_logits": [-1.97265625, 0.99951171875, -0.50732421875, -0.2471923828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 1, "pred_distribution": [0.2549512012404009, 0.7450487987595991], "max_prob": 0.7450487987595991, "correct": 1.0, "raw_logits": [-1.2080078125, 0.9189453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.75, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1843879324728103, 0.538306728557838, 0.21068652628514883, 0.06661881268420285], "max_prob": 0.538306728557838, "correct": 1.0, "raw_logits": [0.04486083984375, 1.9306640625, 0.279541015625, -1.7470703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.04, 0.276667, 0.683333], "pred_argmax": 3, "pred_distribution": [0.011428450613827796, 0.08889625666482448, 0.3497407259197128, 0.549934566801635], "max_prob": 0.549934566801635, "correct": 1.0, "raw_logits": [-2.734375, -0.167236328125, 1.546875, 2.11328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.16, 0.4, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0289385689463373, 0.12342877991113166, 0.3842445490774499, 0.463388102065081], "max_prob": 0.463388102065081, "correct": 1.0, "raw_logits": [-1.951171875, -0.135986328125, 1.28515625, 1.51953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.08, 0.416667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.20543550779406086, 0.36754948820232236, 0.325496922877254, 0.10151808112636258], "max_prob": 0.36754948820232236, "correct": 0.0, "raw_logits": [0.06298828125, 1.0869140625, 0.873046875, -1.177734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 0, "pred_distribution": [0.5118761444572913, 0.4881238555427086], "max_prob": 0.5118761444572913, "correct": 1.0, "raw_logits": [0.60693359375, 0.5126953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.02, 0.466667, 0.466667], "pred_argmax": 3, "pred_distribution": [0.1567813753853729, 0.05886130294378952, 0.33887526649427996, 0.44548205517655765], "max_prob": 0.44548205517655765, "correct": 1.0, "raw_logits": [-0.336181640625, -2.060546875, 1.0205078125, 1.501953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.383333, 0.383333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.12616875100715588, 0.29904614066727414, 0.49199364679744856, 0.08279146152812139], "max_prob": 0.49199364679744856, "correct": 1.0, "raw_logits": [0.2139892578125, 1.2939453125, 1.9169921875, -0.313232421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2003331694872294, 0.44492116795038344, 0.28196368988091125, 0.07278197268147597], "max_prob": 0.44492116795038344, "correct": 0.0, "raw_logits": [0.54345703125, 1.5419921875, 0.97119140625, -0.7236328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.216667, 0.566667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.24052874675239483, 0.286780369241676, 0.4179816477799188, 0.054709236226010254], "max_prob": 0.4179816477799188, "correct": 1.0, "raw_logits": [0.5634765625, 0.873046875, 1.5361328125, -2.04296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5802035123008222, 0.4197964876991777], "max_prob": 0.5802035123008222, "correct": 1.0, "raw_logits": [1.04296875, 0.401123046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.366667, 0.55], "pred_argmax": 2, "pred_distribution": [0.2316289228630665, 0.05114408459095971, 0.42465386176944614, 0.29257313077652763], "max_prob": 0.42465386176944614, "correct": 0.0, "raw_logits": [0.45166015625, -2.20703125, 1.5185546875, 0.86279296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.466667, 0.083333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.34301837184692, 0.5183200937681893, 0.11444803191670705, 0.024213502468183642], "max_prob": 0.5183200937681893, "correct": 1.0, "raw_logits": [1.3720703125, 1.888671875, -0.0015783309936523438, -1.9453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.35343221087951426, 0.46515814906915354, 0.15272097577129026, 0.028688664280041905], "max_prob": 0.46515814906915354, "correct": 1.0, "raw_logits": [1.53125, 1.875, 0.481201171875, -1.611328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.266667, 0.183333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1875111382838516, 0.4170148169608225, 0.31916233828516477, 0.07631170647016129], "max_prob": 0.4170148169608225, "correct": 0.0, "raw_logits": [-0.2261962890625, 1.1806640625, 0.7099609375, -1.80859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.4569630099127347, 0.5430369900872654], "max_prob": 0.5430369900872654, "correct": 0.0, "raw_logits": [0.38525390625, 0.7275390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.383333, 0.0, 0.216667, 0.4], "pred_argmax": 2, "pred_distribution": [0.28361933253882543, 0.07339243698672748, 0.4112013780060907, 0.2317868524683563], "max_prob": 0.4112013780060907, "correct": 0.0, "raw_logits": [0.70751953125, -1.671875, 1.361328125, 0.352294921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1586490014708938, 0.4121804830509316, 0.3646526406057455, 0.06451787487242906], "max_prob": 0.4121804830509316, "correct": 0.0, "raw_logits": [0.48974609375, 1.6845703125, 1.53125, -0.63623046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.22346705229691213, 0.4515815816366035, 0.26295120239266345, 0.06200016367382113], "max_prob": 0.4515815816366035, "correct": 0.0, "raw_logits": [0.68896484375, 1.5693359375, 0.892578125, -0.91552734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.483333, 0.116667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.08404085193965385, 0.4986920470735343, 0.14133977093480113, 0.2759273300520108], "max_prob": 0.4986920470735343, "correct": 1.0, "raw_logits": [-2.19140625, 0.94287109375, -1.2763671875, -0.098876953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.2192464127935165, 0.7807535872064836], "max_prob": 0.7807535872064836, "correct": 1.0, "raw_logits": [-1.5341796875, 0.98486328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.583333, 0.216667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.21202179045608407, 0.49707928712129446, 0.23283136923459727, 0.058067553188024174], "max_prob": 0.49707928712129446, "correct": 1.0, "raw_logits": [0.364501953125, 1.8642578125, 0.529296875, -1.9150390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 3, "pred_distribution": [0.012141764171266332, 0.08041989699478493, 0.3149146153293267, 0.592523723504622], "max_prob": 0.592523723504622, "correct": 1.0, "raw_logits": [-2.66796875, -0.302001953125, 1.40625, 2.197265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.020198115114275317, 0.12914205966579687, 0.3472314164891056, 0.5034284087308222], "max_prob": 0.5034284087308222, "correct": 1.0, "raw_logits": [-2.337890625, -0.016082763671875, 1.2216796875, 1.6865234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.483333, 0.283333, 0.15], "pred_argmax": 2, "pred_distribution": [0.23305756377666859, 0.3361654749114961, 0.3739523649674158, 0.05682459634441953], "max_prob": 0.3739523649674158, "correct": 0.0, "raw_logits": [0.472412109375, 1.1171875, 1.3046875, -2.01171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 0, "pred_distribution": [0.5217735060914062, 0.4782264939085939], "max_prob": 0.5217735060914062, "correct": 0.0, "raw_logits": [0.83837890625, 0.66552734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.006667, 0.276667, 0.09], "pred_argmax": 2, "pred_distribution": [0.27769493121630473, 0.06080737618003259, 0.40462738263101317, 0.2568703099726495], "max_prob": 0.40462738263101317, "correct": 0.0, "raw_logits": [0.80908203125, -1.8642578125, 1.4716796875, 0.671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.366667, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3345247574829369, 0.48766243835948797, 0.15275602379567868, 0.02505678036189628], "max_prob": 0.48766243835948797, "correct": 0.0, "raw_logits": [1.412109375, 1.8837890625, 0.43115234375, -1.8310546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.416667, 0.216667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.34769588063289314, 0.4536971992914915, 0.16541014051857364, 0.03319677955704151], "max_prob": 0.4536971992914915, "correct": 1.0, "raw_logits": [1.4638671875, 1.796875, 0.5341796875, -1.4755859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.5, 0.023333, 0.336667, 0.04, 0.1], "pred_argmax": 0, "pred_distribution": [0.3847009879638902, 0.05346256314192246, 0.21699949884432468, 0.04471596163210493, 0.3001209884177578], "max_prob": 0.3847009879638902, "correct": 1.0, "raw_logits": [1.2958984375, -2.177734375, 0.2880859375, -2.4921875, 0.85888671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.01, 0.923333, 0.046667, 0.013333], "pred_argmax": 2, "pred_distribution": [0.05877776495161191, 0.05679026787983249, 0.7679132970754857, 0.05628836741575155, 0.060230302677318326], "max_prob": 0.7679132970754857, "correct": 1.0, "raw_logits": [-2.201171875, -2.26171875, 2.322265625, -2.27734375, -2.158203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.733333, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.18077553226544713, 0.5397585355431898, 0.22269577077212782, 0.05677016141923529], "max_prob": 0.5397585355431898, "correct": 1.0, "raw_logits": [0.250244140625, 1.619140625, 0.51123046875, -1.19921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5552722985282728, 0.4447277014717273], "max_prob": 0.5552722985282728, "correct": 1.0, "raw_logits": [0.58251953125, 0.1422119140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.2, 0.016667], "pred_argmax": 1, "pred_distribution": [0.050393063085225114, 0.5778130023118067, 0.2939650588096222, 0.07782887579334616], "max_prob": 0.5778130023118067, "correct": 1.0, "raw_logits": [-1.33984375, 1.712890625, 0.8671875, -0.7958984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.3, 0.016667, 0.21, 0.006667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.21646143246831923, 0.06426764260719103, 0.3950344286500569, 0.03694198575720459, 0.2872945105172281], "max_prob": 0.3950344286500569, "correct": 0.0, "raw_logits": [0.436279296875, -1.701171875, 1.4951171875, -2.67578125, 0.9345703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.966667, 0.0, 0.0, 0.023333], "pred_argmax": 1, "pred_distribution": [0.14818530626519846, 0.5555748903041241, 0.030147547179248717, 0.045150911858192214, 0.22094134439323643], "max_prob": 0.5555748903041241, "correct": 1.0, "raw_logits": [-0.05267333984375, 2.2734375, -2.85546875, -2.14453125, 0.650390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.03310104295729446, 0.21081107769939814, 0.4481722512256854, 0.30791562811762213], "max_prob": 0.4481722512256854, "correct": 1.0, "raw_logits": [-1.6376953125, 0.67919921875, 1.623046875, 1.1533203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4941322426587794, 0.5058677573412206], "max_prob": 0.5058677573412206, "correct": 1.0, "raw_logits": [0.0190582275390625, 0.06561279296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 2, "pred_distribution": [0.02954969116342445, 0.2610810077243257, 0.4809919144507484, 0.22837738666150148], "max_prob": 0.4809919144507484, "correct": 0.0, "raw_logits": [-2.212890625, 0.513671875, 1.2783203125, 0.34619140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.583333, 0.0, 0.35], "pred_argmax": 2, "pred_distribution": [0.2676597015742247, 0.04153931381837864, 0.3313983145869185, 0.15168808492259733, 0.2077145850978807], "max_prob": 0.3313983145869185, "correct": 1.0, "raw_logits": [1.099609375, -2.1796875, 1.4755859375, 0.10003662109375, 0.6533203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.93, 0.0, 0.066667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.136201545425523, 0.6101274588625099, 0.03457198854535347, 0.14586122596556556, 0.07323778120104797], "max_prob": 0.6101274588625099, "correct": 1.0, "raw_logits": [-0.373779296875, 2.265625, -2.787109375, -0.253173828125, -1.4658203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.01997030968714184, 0.1624046626576095, 0.41694644537356285, 0.4006785822816858], "max_prob": 0.41694644537356285, "correct": 1.0, "raw_logits": [-2.14453125, 0.478271484375, 1.658203125, 1.6083984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.42573657325836306, 0.574263426741637], "max_prob": 0.574263426741637, "correct": 1.0, "raw_logits": [-0.476318359375, 0.11724853515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.283333, 0.683333], "pred_argmax": 3, "pred_distribution": [0.011692368216702467, 0.06400393771306322, 0.20544708726456384, 0.7188566068056705], "max_prob": 0.7188566068056705, "correct": 1.0, "raw_logits": [-2.75, -0.62255859375, 0.8369140625, 2.404296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.06, 0.006667, 0.533333, 0.35, 0.05], "pred_argmax": 3, "pred_distribution": [0.23525741409877113, 0.04493000421548296, 0.28143070228304295, 0.30619386777816104, 0.1321880116245419], "max_prob": 0.30619386777816104, "correct": 0.0, "raw_logits": [0.75, -2.1640625, 1.0654296875, 1.2138671875, -0.2646484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.0, 0.866667, 0.0], "pred_argmax": 3, "pred_distribution": [0.05914236688396928, 0.13545457600810487, 0.16077494169888687, 0.6107075758699252, 0.0339205395391138], "max_prob": 0.6107075758699252, "correct": 1.0, "raw_logits": [-1.26953125, 0.1890869140625, 0.49072265625, 2.83984375, -2.248046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.007879399395863369, 0.033378520492502575, 0.15425133836302882, 0.8044907417486052], "max_prob": 0.8044907417486052, "correct": 1.0, "raw_logits": [-2.908203125, -1.1015625, 0.81396484375, 2.880859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.38625728330753145, 0.6137427166924685], "max_prob": 0.6137427166924685, "correct": 1.0, "raw_logits": [-0.73193359375, 0.1865234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.4, 0.533333], "pred_argmax": 2, "pred_distribution": [0.009495828542236257, 0.056860559919135745, 0.5632264298233379, 0.37041718171529003], "max_prob": 0.5632264298233379, "correct": 0.0, "raw_logits": [-2.8984375, -0.65869140625, 2.2109375, 1.6865234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.55, 0.026667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.21002402455487126, 0.049463233754303046, 0.42981384957616187, 0.03957482299907217, 0.2711240691155916], "max_prob": 0.42981384957616187, "correct": 1.0, "raw_logits": [0.299072265625, -2.24609375, 1.5595703125, -2.638671875, 0.74853515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.003333, 0.013333, 0.433333], "pred_argmax": 4, "pred_distribution": [0.20513441833452173, 0.2358514093226667, 0.02902658977342556, 0.04938897202237762, 0.4805986105470084], "max_prob": 0.4805986105470084, "correct": 0.0, "raw_logits": [0.49658203125, 0.7421875, -2.9453125, -2.009765625, 1.9951171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.093333, 0.516667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.02324402719041669, 0.18832816326168236, 0.5362739129802419, 0.25215389656765913], "max_prob": 0.5362739129802419, "correct": 1.0, "raw_logits": [-2.365234375, 0.2529296875, 1.5625, 0.6181640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.41115748024532767, 0.5888425197546724], "max_prob": 0.5888425197546724, "correct": 1.0, "raw_logits": [-0.583984375, 0.12841796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.021417637249803112, 0.2207636674042868, 0.4995644470338572, 0.25825424831205296], "max_prob": 0.4995644470338572, "correct": 1.0, "raw_logits": [-2.58203125, 0.33740234375, 1.359375, 0.53369140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.033333, 0.616667, 0.0, 0.266667], "pred_argmax": 2, "pred_distribution": [0.23286864097735008, 0.05503392667518363, 0.352650603699786, 0.034956673240404065, 0.3244901554072762], "max_prob": 0.352650603699786, "correct": 1.0, "raw_logits": [0.5234375, -2.015625, 1.25390625, -2.814453125, 1.107421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.0, 0.01, 0.0, 0.98], "pred_argmax": 4, "pred_distribution": [0.06133104544473142, 0.03665008761851814, 0.03361136783988552, 0.03448022353397712, 0.8339272755628878], "max_prob": 0.8339272755628878, "correct": 1.0, "raw_logits": [-1.9609375, -2.8671875, -3.01953125, -2.974609375, 2.6328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.633333, 0.2], "pred_argmax": 2, "pred_distribution": [0.04439505355834568, 0.37959712521661215, 0.5035081093065976, 0.07249971191844455], "max_prob": 0.5035081093065976, "correct": 1.0, "raw_logits": [-1.4541015625, 1.2314453125, 1.5849609375, -0.84033203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4800466176154166, 0.5199533823845834], "max_prob": 0.5199533823845834, "correct": 1.0, "raw_logits": [-0.07537841796875, 0.0830078125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.3, 0.466667, 0.216667], "pred_argmax": 1, "pred_distribution": [0.0483314140550964, 0.46529819626232616, 0.4068550727392261, 0.07951531694335139], "max_prob": 0.46529819626232616, "correct": 0.0, "raw_logits": [-1.6416015625, 1.1923828125, 1.0244140625, -1.0185546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.233333, 0.016667, 0.383333, 0.016667, 0.35], "pred_argmax": 2, "pred_distribution": [0.18858940154721723, 0.06316936465878839, 0.37163252601062824, 0.04749590109929412, 0.32911280668407206], "max_prob": 0.37163252601062824, "correct": 1.0, "raw_logits": [0.2025146484375, -1.72265625, 1.396484375, -2.224609375, 1.1826171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.963, 0.0, 0.006667, 0.007], "pred_argmax": 1, "pred_distribution": [0.10216604370404829, 0.7128647698064292, 0.031503842755221285, 0.046454881878498964, 0.10701046185580212], "max_prob": 0.7128647698064292, "correct": 1.0, "raw_logits": [-0.75927734375, 2.66015625, -2.830078125, -2.146484375, -0.677734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.616667, 0.1], "pred_argmax": 2, "pred_distribution": [0.07906459355046848, 0.3743259635998714, 0.42609668546416934, 0.12051275738549082], "max_prob": 0.42609668546416934, "correct": 1.0, "raw_logits": [-0.61083984375, 1.3349609375, 1.4970703125, -0.0833740234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.487545281229048, 0.512454718770952], "max_prob": 0.512454718770952, "correct": 1.0, "raw_logits": [-0.077392578125, 0.0214385986328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.052961917929490655, 0.4257734254151367, 0.38862137529769947, 0.1326432813576732], "max_prob": 0.4257734254151367, "correct": 0.0, "raw_logits": [-1.396484375, 1.2119140625, 1.09765625, -0.24755859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.383333, 0.016667, 0.3, 0.0, 0.3], "pred_argmax": 0, "pred_distribution": [0.36595089160126215, 0.0984748997894126, 0.20585836932157775, 0.03651738930083444, 0.293198449986913], "max_prob": 0.36595089160126215, "correct": 1.0, "raw_logits": [1.107421875, -1.203125, 0.09478759765625, -2.94921875, 0.71728515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.88, 0.106667, 0.003333, 0.003333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6522854885606887, 0.0900477245426584, 0.05339419409301205, 0.05274642708932557, 0.15152616571431535], "max_prob": 0.6522854885606887, "correct": 1.0, "raw_logits": [1.4033203125, -2.08203125, -3.001953125, -3.0234375, -1.166015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.3, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.20107610333376322, 0.48878616302269096, 0.21457261251925244, 0.09556512112429325], "max_prob": 0.48878616302269096, "correct": 0.0, "raw_logits": [0.220458984375, 1.33203125, 0.3017578125, -0.71044921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.5418836872940299, 0.4581163127059701], "max_prob": 0.5418836872940299, "correct": 1.0, "raw_logits": [0.365966796875, 0.03289794921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.233333, 0.4, 0.116667], "pred_argmax": 1, "pred_distribution": [0.08648032795334464, 0.5042812616414083, 0.32498955379873173, 0.0842488566065153], "max_prob": 0.5042812616414083, "correct": 0.0, "raw_logits": [-0.84619140625, 1.3603515625, 0.810546875, -0.87890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.75, 0.006667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.25919436886785524, 0.051891926688559194, 0.39844184656483, 0.03156494047805149, 0.258906917400704], "max_prob": 0.39844184656483, "correct": 1.0, "raw_logits": [0.8935546875, -1.9375, 1.650390625, -2.8125, 0.8916015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.55, 0.075, 0.003333, 0.005, 0.366667], "pred_argmax": 0, "pred_distribution": [0.48737949244733336, 0.10951154997347584, 0.05005803219777538, 0.04989167091295623, 0.3031592544684591], "max_prob": 0.48737949244733336, "correct": 1.0, "raw_logits": [1.087890625, -1.5400390625, -2.91796875, -2.923828125, 0.252197265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.3, 0.066667], "pred_argmax": 2, "pred_distribution": [0.02913849458300854, 0.23008438548839885, 0.45472735248456947, 0.2860497674440232], "max_prob": 0.45472735248456947, "correct": 0.0, "raw_logits": [-1.8759765625, 0.7099609375, 1.5625, 0.982421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.41204436054837695, 0.587955639451623], "max_prob": 0.587955639451623, "correct": 1.0, "raw_logits": [-0.587890625, 0.11724853515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.233333, 0.716667], "pred_argmax": 3, "pred_distribution": [0.013324614470856236, 0.0999910541496122, 0.34157187445651177, 0.5451124569230198], "max_prob": 0.5451124569230198, "correct": 1.0, "raw_logits": [-2.7265625, -0.204345703125, 1.3330078125, 1.91796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.016667, 0.783333, 0.0, 0.166667], "pred_argmax": 4, "pred_distribution": [0.22720039849597462, 0.06602128325153254, 0.32486578111395376, 0.031391028548203484, 0.35052150859033554], "max_prob": 0.35052150859033554, "correct": 0.0, "raw_logits": [0.57958984375, -1.595703125, 1.208984375, -2.904296875, 1.3427734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.005, 0.005, 0.004167, 0.004167, 0.981667], "pred_argmax": 4, "pred_distribution": [0.04654815225381094, 0.033220211184056346, 0.03256327249473247, 0.03080581048459958, 0.8568625535828006], "max_prob": 0.8568625535828006, "correct": 1.0, "raw_logits": [-2.263671875, -2.857421875, -2.892578125, -2.990234375, 2.86328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.583333, 0.23, 0.053333], "pred_argmax": 2, "pred_distribution": [0.06968109990361944, 0.40998494172268185, 0.41871482401542653, 0.10161913435827223], "max_prob": 0.41871482401542653, "correct": 0.0, "raw_logits": [-0.9404296875, 1.27734375, 1.3037109375, -0.46826171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.42884668700297557, 0.5711533129970244], "max_prob": 0.5711533129970244, "correct": 1.0, "raw_logits": [-0.4892578125, 0.0791015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.333333, 0.566667], "pred_argmax": 2, "pred_distribution": [0.01028037000360503, 0.07761430145048592, 0.4765022720973899, 0.4356030564485191], "max_prob": 0.4765022720973899, "correct": 0.0, "raw_logits": [-2.884765625, -0.35498046875, 1.916015625, 1.8037109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.01, 0.053333, 0.003333, 0.333333], "pred_argmax": 0, "pred_distribution": [0.35926938160362476, 0.050569495846603814, 0.24900600668237868, 0.03840390789016831, 0.3027512079772244], "max_prob": 0.35926938160362476, "correct": 1.0, "raw_logits": [1.1171875, -2.333984375, 0.471923828125, -2.818359375, 0.81591796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.008333, 0.97, 0.003333, 0.005], "pred_argmax": 2, "pred_distribution": [0.06107574609530943, 0.04716112948290862, 0.7926408533930687, 0.037774835439794686, 0.061347435588918676], "max_prob": 0.7926408533930687, "correct": 1.0, "raw_logits": [-2.03125, -2.486328125, 2.48046875, -2.876953125, -2.0234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.35, 0.056667, 0.0], "pred_argmax": 1, "pred_distribution": [0.17385273974968737, 0.6061760138053052, 0.18404397006953901, 0.03592727637546858], "max_prob": 0.6061760138053052, "correct": 0.0, "raw_logits": [0.39208984375, 1.955078125, 0.46337890625, -1.5810546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.6422123534750014, 0.3577876465249987], "max_prob": 0.6422123534750014, "correct": 1.0, "raw_logits": [1.193359375, 0.033111572265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.693333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.01367365251184193, 0.18355231712100142, 0.5093864775581513, 0.2933875528090054], "max_prob": 0.5093864775581513, "correct": 1.0, "raw_logits": [-2.693359375, 0.556640625, 1.833984375, 1.1435546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.03, 0.043333, 0.853333, 0.01, 0.063333], "pred_argmax": 2, "pred_distribution": [0.19168138131185206, 0.048124187821865665, 0.4672530242034392, 0.035232806755775926, 0.2577085999070671], "max_prob": 0.4672530242034392, "correct": 1.0, "raw_logits": [0.1689453125, -2.263671875, 1.7373046875, -2.8125, 0.68994140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.016667, 0.013333, 0.013333, 0.943333], "pred_argmax": 4, "pred_distribution": [0.11088729305060442, 0.0587475019386593, 0.042347377443173725, 0.043153791330912836, 0.7448640362366498], "max_prob": 0.7448640362366498, "correct": 1.0, "raw_logits": [-1.3134765625, -2.431640625, -3.0078125, -2.974609375, 2.0390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.04, 0.153333, 0.8], "pred_argmax": 3, "pred_distribution": [0.00947342284164222, 0.07751566764450357, 0.24898852257504733, 0.664022386938807], "max_prob": 0.664022386938807, "correct": 1.0, "raw_logits": [-2.859375, -0.2288818359375, 1.2314453125, 2.458984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.113333, 0.886667], "pred_argmax": 1, "pred_distribution": [0.37837998366661457, 0.6216200163333854], "max_prob": 0.6216200163333854, "correct": 1.0, "raw_logits": [-0.87646484375, 0.108154296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.07, 0.22, 0.7], "pred_argmax": 3, "pred_distribution": [0.013740652333939786, 0.13674204916069288, 0.36711046004885994, 0.48240683845650734], "max_prob": 0.48240683845650734, "correct": 1.0, "raw_logits": [-2.85546875, 0.019989013671875, 1.255859375, 1.59765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.08, 0.01, 0.466667, 0.383333, 0.06], "pred_argmax": 2, "pred_distribution": [0.14347676859579364, 0.04625674870369441, 0.5009931153087956, 0.14075656908379527, 0.168516798307921], "max_prob": 0.5009931153087956, "correct": 1.0, "raw_logits": [-0.368896484375, -2.361328125, 1.83203125, -0.402587890625, -0.08575439453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.018333, 0.883333, 0.001667, 0.093333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.08130025015338184, 0.7131583970044837, 0.02991525431313764, 0.10690615288271539, 0.06871994564628132], "max_prob": 0.7131583970044837, "correct": 1.0, "raw_logits": [-1.107421875, 2.71484375, -2.8671875, -0.62548828125, -1.4033203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.026667, 0.1, 0.87], "pred_argmax": 3, "pred_distribution": [0.007537951090386303, 0.03066226487353972, 0.15904645980217336, 0.8027533242339007], "max_prob": 0.8027533242339007, "correct": 1.0, "raw_logits": [-2.953125, -1.197265625, 0.86279296875, 2.888671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.3010855375791039, 0.698914462420896], "max_prob": 0.698914462420896, "correct": 1.0, "raw_logits": [-1.4736328125, 0.1966552734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.036667, 0.15, 0.81], "pred_argmax": 3, "pred_distribution": [0.008288854511378002, 0.030180118745823287, 0.15268478602157923, 0.8088462407212195], "max_prob": 0.8088462407212195, "correct": 1.0, "raw_logits": [-2.94921875, -1.33203125, 0.69677734375, 2.783203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.033333, 0.6, 0.05, 0.166667], "pred_argmax": 2, "pred_distribution": [0.22368134861121328, 0.053348843158125936, 0.4351651874930202, 0.04437396787783188, 0.2434306528598086], "max_prob": 0.4351651874930202, "correct": 1.0, "raw_logits": [0.55029296875, -1.97265625, 1.7216796875, -2.296875, 0.69921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.933333, 0.003333, 0.026667, 0.01], "pred_argmax": 1, "pred_distribution": [0.12425290409132622, 0.6857152422196019, 0.03006954285009882, 0.05474660472886371, 0.10521570611010943], "max_prob": 0.6857152422196019, "correct": 1.0, "raw_logits": [-0.485107421875, 2.521484375, -2.982421875, -1.927734375, -0.77783203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.133333, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.030169073243028054, 0.17719535864602562, 0.5090218464527432, 0.2836137216582031], "max_prob": 0.5090218464527432, "correct": 1.0, "raw_logits": [-1.8642578125, 0.351318359375, 1.671875, 0.93994140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.37600160626322454, 0.6239983937367755], "max_prob": 0.6239983937367755, "correct": 1.0, "raw_logits": [-0.89892578125, 0.10577392578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.55, 0.15], "pred_argmax": 2, "pred_distribution": [0.031133079771776574, 0.279724736064625, 0.4934965822336242, 0.19564560192997413], "max_prob": 0.4934965822336242, "correct": 1.0, "raw_logits": [-2.125, 0.62255859375, 1.3330078125, 0.1751708984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.383333, 0.016667, 0.133333, 0.0, 0.466667], "pred_argmax": 2, "pred_distribution": [0.18637886009218588, 0.0511508974200651, 0.4462084962806789, 0.036586175775701786, 0.27967557043136826], "max_prob": 0.4462084962806789, "correct": 0.0, "raw_logits": [0.06298828125, -2.212890625, 1.599609375, -2.802734375, 0.77734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.886667, 0.006667, 0.006667, 0.003333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.7167714649916577, 0.08009626112548321, 0.039767495763615705, 0.040033143377662256, 0.12333163474158125], "max_prob": 0.7167714649916577, "correct": 1.0, "raw_logits": [2.111328125, -1.74609375, -2.978515625, -2.966796875, -0.986328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.583333, 0.333333, 0.05], "pred_argmax": 2, "pred_distribution": [0.02246265679937287, 0.21566358588019885, 0.5154233439420706, 0.2464504133783577], "max_prob": 0.5154233439420706, "correct": 0.0, "raw_logits": [-2.138671875, 0.69189453125, 1.7822265625, 0.85888671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.41876249004757693, 0.5812375099524231], "max_prob": 0.5812375099524231, "correct": 0.0, "raw_logits": [-0.461669921875, 0.1885986328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.010654964391182667, 0.052472844316606794, 0.2004489019191322, 0.7364232893730782], "max_prob": 0.7364232893730782, "correct": 1.0, "raw_logits": [-2.931640625, -0.9365234375, 0.74072265625, 2.369140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.216667, 0.0, 0.016667, 0.5, 0.266667], "pred_argmax": 4, "pred_distribution": [0.25751950712625166, 0.04751865309857576, 0.2241669702491498, 0.18811790997484612, 0.28267695955117667], "max_prob": 0.28267695955117667, "correct": 0.0, "raw_logits": [1.01171875, -1.962890625, 0.767578125, 0.458984375, 1.17578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.816667, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1004166813743646, 0.7211673407817528, 0.03127519256094605, 0.10442226866287624, 0.0427185166200602], "max_prob": 0.7211673407817528, "correct": 1.0, "raw_logits": [-0.78466796875, 2.685546875, -2.837890625, -0.7158203125, -2.2890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.533333, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.08893077852916066, 0.43932945029558085, 0.3589334733129379, 0.11280629786232066], "max_prob": 0.43932945029558085, "correct": 1.0, "raw_logits": [-0.60546875, 1.3935546875, 1.140625, -0.307861328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.6010261373906661, 0.39897386260933393], "max_prob": 0.6010261373906661, "correct": 1.0, "raw_logits": [0.8916015625, 0.07891845703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.383333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.038531245523821256, 0.3543961388104717, 0.4810278587934434, 0.1260447568722637], "max_prob": 0.4810278587934434, "correct": 0.0, "raw_logits": [-1.93359375, 0.84326171875, 1.2255859375, -0.450439453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.333333, 0.416667, 0.15], "pred_argmax": 2, "pred_distribution": [0.23393967819132566, 0.04644765699763034, 0.3476522734333175, 0.13184017385773855, 0.240120217519988], "max_prob": 0.3476522734333175, "correct": 0.0, "raw_logits": [0.767578125, -2.078125, 1.46484375, -0.2418212890625, 0.8134765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.88, 0.0, 0.116667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.099060897937647, 0.6500958817922609, 0.03496483833206002, 0.12288897035432118, 0.09298941158371088], "max_prob": 0.6500958817922609, "correct": 1.0, "raw_logits": [-1.0302734375, 2.28125, -2.86328125, -0.65087890625, -1.1416015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.616667, 0.1], "pred_argmax": 2, "pred_distribution": [0.03791182703127447, 0.2865603367500232, 0.5558355173831547, 0.11969231883554762], "max_prob": 0.5558355173831547, "correct": 1.0, "raw_logits": [-1.7109375, 0.8203125, 1.6494140625, -0.272216796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.44310206212441006, 0.5568979378755899], "max_prob": 0.5568979378755899, "correct": 0.0, "raw_logits": [-0.313232421875, 0.14013671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.6, 0.133333], "pred_argmax": 2, "pred_distribution": [0.030682391365772322, 0.3248908377075403, 0.4648306843190268, 0.17959608660766058], "max_prob": 0.4648306843190268, "correct": 1.0, "raw_logits": [-2.34375, 0.609375, 1.0576171875, -0.1324462890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.643333, 0.03, 0.133333, 0.0, 0.193333], "pred_argmax": 2, "pred_distribution": [0.2772751934671115, 0.09050358055199452, 0.4438539039914004, 0.045209765614413734, 0.14315755637507982], "max_prob": 0.4438539039914004, "correct": 0.0, "raw_logits": [0.5830078125, -1.3876953125, 1.4111328125, -2.609375, -0.58056640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.706667, 0.273333, 0.006667, 0.006667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.19169140130656337, 0.692726552145015, 0.03272146189256871, 0.03587823492498764, 0.04698234973086544], "max_prob": 0.692726552145015, "correct": 0.0, "raw_logits": [0.1878662109375, 2.44921875, -2.923828125, -2.76171875, -2.287109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.083333, 0.876667], "pred_argmax": 3, "pred_distribution": [0.007969426201087162, 0.03720443166131358, 0.1759358023253781, 0.7788903398122211], "max_prob": 0.7788903398122211, "correct": 1.0, "raw_logits": [-2.91796875, -0.98974609375, 0.95458984375, 2.81640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.746667, 0.253333], "pred_argmax": 0, "pred_distribution": [0.5082233430960501, 0.4917766569039499], "max_prob": 0.5082233430960501, "correct": 1.0, "raw_logits": [0.179931640625, 0.11468505859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.01827569108344287, 0.10273082681536677, 0.5562375785672301, 0.32275590353396033], "max_prob": 0.5562375785672301, "correct": 1.0, "raw_logits": [-2.669921875, -0.50927734375, 1.6044921875, 0.92333984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.15, 0.0, 0.1, 0.033333, 0.716667], "pred_argmax": 4, "pred_distribution": [0.2827177430208082, 0.049325409185391175, 0.29269324039058225, 0.041531244378227014, 0.3337323630249914], "max_prob": 0.3337323630249914, "correct": 1.0, "raw_logits": [0.8701171875, -2.203125, 0.93115234375, -2.505859375, 1.162109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.833333, 0.1, 0.05], "pred_argmax": 2, "pred_distribution": [0.059819052931225525, 0.1265107670325069, 0.6661068333816085, 0.057924754057558946, 0.08963859259710001], "max_prob": 0.6661068333816085, "correct": 1.0, "raw_logits": [-2.162109375, -0.84375, 2.080078125, -2.21875, -1.4501953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.15, 0.0], "pred_argmax": 1, "pred_distribution": [0.14254535380296957, 0.44076865304601226, 0.34605903923509357, 0.07062695391592451], "max_prob": 0.44076865304601226, "correct": 1.0, "raw_logits": [0.044342041015625, 1.45703125, 1.154296875, -0.83447265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5075541970244135, 0.49244580297558643], "max_prob": 0.5075541970244135, "correct": 1.0, "raw_logits": [0.13720703125, 0.0772705078125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.55, 0.3, 0.1], "pred_argmax": 2, "pred_distribution": [0.033772568411338064, 0.3380735544673172, 0.39241177043950115, 0.23574210668184353], "max_prob": 0.39241177043950115, "correct": 0.0, "raw_logits": [-1.9384765625, 0.9443359375, 1.130859375, 0.4931640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.016667, 0.266667, 0.0, 0.383333], "pred_argmax": 2, "pred_distribution": [0.24280596699912813, 0.044568116607834496, 0.36882319496062416, 0.03187777791688509, 0.3119249435155282], "max_prob": 0.36882319496062416, "correct": 0.0, "raw_logits": [0.68896484375, -2.294921875, 1.4248046875, -2.884765625, 1.1298828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.003333, 0.013333, 0.003333, 0.97], "pred_argmax": 4, "pred_distribution": [0.05231830600344372, 0.03725544886713533, 0.03501087361094337, 0.03520565980797052, 0.8402097117105072], "max_prob": 0.8402097117105072, "correct": 1.0, "raw_logits": [-2.3515625, -2.94921875, -3.05859375, -3.048828125, 2.53515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.433333, 0.433333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0205209454698067, 0.22735374176136733, 0.5401912957353807, 0.21193401703344525], "max_prob": 0.5401912957353807, "correct": 0.0, "raw_logits": [-2.22265625, 0.787109375, 1.8701171875, 0.69921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.4113363005935967, 0.5886636994064033], "max_prob": 0.5886636994064033, "correct": 0.0, "raw_logits": [-0.55810546875, 0.15283203125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.466667, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.025225719709075677, 0.28265874474193076, 0.44048368952185163, 0.25163184602714195], "max_prob": 0.44048368952185163, "correct": 0.0, "raw_logits": [-2.4765625, 0.54736328125, 1.1025390625, 0.40185546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.01, 0.12, 0.036667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.2448202299828628, 0.040870418693523196, 0.42697625934005073, 0.05046283233519004, 0.2368702596483731], "max_prob": 0.42697625934005073, "correct": 0.0, "raw_logits": [0.68603515625, -2.46484375, 1.6650390625, -2.09375, 0.6279296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.013333, 0.866667, 0.086667, 0.01], "pred_argmax": 2, "pred_distribution": [0.07389858103619051, 0.13593275340589725, 0.5574304881145423, 0.15892155133402466, 0.07381662610934529], "max_prob": 0.5574304881145423, "correct": 1.0, "raw_logits": [-1.482421875, -0.40966796875, 2.07421875, -0.1346435546875, -1.484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.266667, 0.0], "pred_argmax": 2, "pred_distribution": [0.05104073777937068, 0.3098318397482798, 0.4849058552417902, 0.1542215672305593], "max_prob": 0.4849058552417902, "correct": 0.0, "raw_logits": [-1.0546875, 1.2021484375, 1.7626953125, 0.3291015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.4290577486146047, 0.5709422513853952], "max_prob": 0.5709422513853952, "correct": 0.0, "raw_logits": [-0.4375, 0.129150390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.583333, 0.216667], "pred_argmax": 3, "pred_distribution": [0.018752242666888123, 0.21069694642514508, 0.3100388669176462, 0.4605119439903206], "max_prob": 0.4605119439903206, "correct": 0.0, "raw_logits": [-2.470703125, 0.556640625, 1.0400390625, 1.53515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.116667, 0.006667, 0.616667, 0.043333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.25768140298269365, 0.04830635362913984, 0.34414432235018594, 0.03513149541973183, 0.3147364256182487], "max_prob": 0.34414432235018594, "correct": 1.0, "raw_logits": [0.75537109375, -2.19140625, 1.2646484375, -2.751953125, 1.107421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.01, 0.733333, 0.073333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.053901481930416856, 0.06133989061744007, 0.6008789218154659, 0.06247330481486693, 0.22140640082181032], "max_prob": 0.6008789218154659, "correct": 1.0, "raw_logits": [-1.931640625, -1.7041015625, 2.3125, -1.671875, 0.55517578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.5, 0.4], "pred_argmax": 3, "pred_distribution": [0.041858089468648295, 0.21686567601287648, 0.29700890720767287, 0.44426732731080243], "max_prob": 0.44426732731080243, "correct": 0.0, "raw_logits": [-1.2470703125, 0.8115234375, 1.205078125, 1.708984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4239638625959155, 0.5760361374040844], "max_prob": 0.5760361374040844, "correct": 1.0, "raw_logits": [-0.58642578125, 0.0215301513671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 2, "pred_distribution": [0.013494154681473887, 0.1763310522579282, 0.44024530468295237, 0.3699294883776454], "max_prob": 0.44024530468295237, "correct": 0.0, "raw_logits": [-2.61328125, 0.60302734375, 1.748046875, 1.5302734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.0, 0.716667, 0.0, 0.16], "pred_argmax": 2, "pred_distribution": [0.22607175580769326, 0.05256027820566822, 0.6010738101090917, 0.03886678847321076, 0.08142736740433613], "max_prob": 0.6010738101090917, "correct": 1.0, "raw_logits": [0.29052734375, -2.27734375, 2.01171875, -2.80859375, -1.5068359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.04, 0.033333, 0.0, 0.01, 0.916667], "pred_argmax": 4, "pred_distribution": [0.12727908582379963, 0.2569953946456031, 0.03478616066129764, 0.06432556009184087, 0.5166137987774587], "max_prob": 0.5166137987774587, "correct": 1.0, "raw_logits": [-0.673828125, 0.56298828125, -2.95703125, -1.875, 1.7919921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.006241360646730815, 0.02093730100350567, 0.11292385995775922, 0.8598974783920044], "max_prob": 0.8598974783920044, "correct": 1.0, "raw_logits": [-3.0, -1.4853515625, 0.62353515625, 3.1640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3048546997274116, 0.6951453002725885], "max_prob": 0.6951453002725885, "correct": 1.0, "raw_logits": [-1.45703125, 0.1778564453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.31, 0.566667], "pred_argmax": 3, "pred_distribution": [0.010656595982459483, 0.06433617979575475, 0.24376190994477925, 0.6812453142770066], "max_prob": 0.6812453142770066, "correct": 1.0, "raw_logits": [-2.89453125, -0.64453125, 1.0224609375, 2.30859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.683333, 0.116667, 0.133333], "pred_argmax": 2, "pred_distribution": [0.22031514782947578, 0.04023281865250228, 0.45325734508495863, 0.053568902039350844, 0.23262578639371242], "max_prob": 0.45325734508495863, "correct": 1.0, "raw_logits": [0.385498046875, -2.607421875, 1.6552734375, -2.103515625, 0.481201171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.81, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.19095177282932485, 0.5539622317531524, 0.03279588199226377, 0.12488738007566097, 0.097402733349598], "max_prob": 0.5539622317531524, "correct": 1.0, "raw_logits": [0.07745361328125, 1.9521484375, -3.0234375, -0.669921875, -1.107421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.4, 0.483333], "pred_argmax": 2, "pred_distribution": [0.028399595200543897, 0.1839649474765897, 0.5357349697529329, 0.2519004875699335], "max_prob": 0.5357349697529329, "correct": 0.0, "raw_logits": [-2.0234375, 0.314697265625, 1.65234375, 0.7080078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.3042550660591264, 0.6957449339408737], "max_prob": 0.6957449339408737, "correct": 1.0, "raw_logits": [-1.474609375, 0.1658935546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.416667, 0.5], "pred_argmax": 3, "pred_distribution": [0.02171969793100689, 0.16642784141775968, 0.40180839438864924, 0.41004406626258433], "max_prob": 0.41004406626258433, "correct": 1.0, "raw_logits": [-2.57421875, -0.02587890625, 1.0771484375, 1.1025390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.016667, 0.233333, 0.266667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.18809659119094926, 0.04555146982880862, 0.45623072461256886, 0.08479513218521463, 0.2253260821824585], "max_prob": 0.45623072461256886, "correct": 0.0, "raw_logits": [0.322265625, -2.173828125, 1.8818359375, -1.080078125, 0.64013671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.766667, 0.0, 0.0, 0.016667], "pred_argmax": 1, "pred_distribution": [0.17987945518872628, 0.5965172521157447, 0.02887326190852707, 0.06906779694022828, 0.12566223384677375], "max_prob": 0.5965172521157447, "correct": 1.0, "raw_logits": [0.298095703125, 2.408203125, -2.921875, -1.38671875, -0.333251953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.6, 0.25], "pred_argmax": 2, "pred_distribution": [0.02391612525298048, 0.17307655355465112, 0.5179821847061313, 0.28502513648623695], "max_prob": 0.5179821847061313, "correct": 1.0, "raw_logits": [-2.162109375, 0.314697265625, 1.6865234375, 0.93896484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.37949528775523556, 0.6205047122447644], "max_prob": 0.6205047122447644, "correct": 1.0, "raw_logits": [-0.82861328125, 0.1466064453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.6, 0.2], "pred_argmax": 2, "pred_distribution": [0.029029667855675515, 0.2715746203079961, 0.4418563285450609, 0.2575393832912676], "max_prob": 0.4418563285450609, "correct": 1.0, "raw_logits": [-2.380859375, 0.417236328125, 1.0263671875, 0.350830078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.016667, 0.133333, 0.0, 0.633333], "pred_argmax": 2, "pred_distribution": [0.17089413651677668, 0.04891262575333994, 0.3842069719642742, 0.09865233360805348, 0.2973339321575556], "max_prob": 0.3842069719642742, "correct": 0.0, "raw_logits": [0.01641845703125, -2.185546875, 1.4423828125, -0.95068359375, 0.9912109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.333333, 0.583333, 0.0, 0.0, 0.083333], "pred_argmax": 1, "pred_distribution": [0.08621241126413139, 0.7198118641531525, 0.03590073669508867, 0.10070172815450054, 0.05737325973312693], "max_prob": 0.7198118641531525, "correct": 1.0, "raw_logits": [-1.2607421875, 2.474609375, -2.802734375, -0.9873046875, -1.9775390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.4, 0.383333, 0.133333], "pred_argmax": 2, "pred_distribution": [0.025979393163085163, 0.23941546396638236, 0.5064083427976067, 0.22819680007292575], "max_prob": 0.5064083427976067, "correct": 0.0, "raw_logits": [-2.1015625, 0.677734375, 1.615234375, 0.61767578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.45416952484397144, 0.5458304751560287], "max_prob": 0.5458304751560287, "correct": 0.0, "raw_logits": [-0.2369384765625, 0.127685546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.166667, 0.266667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.01834073147468676, 0.15464897959284743, 0.35279881638057303, 0.4742114725518927], "max_prob": 0.4742114725518927, "correct": 1.0, "raw_logits": [-2.5546875, 0.1134033203125, 1.1455078125, 1.515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.016667, 0.5, 0.35, 0.033333], "pred_argmax": 2, "pred_distribution": [0.24931402649025627, 0.06970682139582, 0.4541695689921754, 0.07194649806827086, 0.15486308505347748], "max_prob": 0.4541695689921754, "correct": 1.0, "raw_logits": [0.537109375, -1.7060546875, 1.5927734375, -1.650390625, -0.301025390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.383333, 0.58, 0.003333, 0.023333, 0.01], "pred_argmax": 0, "pred_distribution": [0.48303732163460517, 0.36097723650113467, 0.02981201969703523, 0.05677263368413402, 0.06940078848309084], "max_prob": 0.48303732163460517, "correct": 0.0, "raw_logits": [2.005859375, 1.4931640625, -2.896484375, -1.7626953125, -1.4091796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 3, "pred_distribution": [0.007652065579811046, 0.03534850812397679, 0.11756676123618161, 0.8394326650600307], "max_prob": 0.8394326650600307, "correct": 1.0, "raw_logits": [-2.83984375, -0.9248046875, 0.5791015625, 3.0390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4405217886766928, 0.5594782113233072], "max_prob": 0.5594782113233072, "correct": 1.0, "raw_logits": [-0.338134765625, 0.135986328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 3, "pred_distribution": [0.01390677344437981, 0.083958205619235, 0.18537517255473862, 0.7167598483816465], "max_prob": 0.7167598483816465, "correct": 1.0, "raw_logits": [-2.669921875, -0.419921875, 0.5712890625, 2.263671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.266667, 0.02, 0.566667], "pred_argmax": 2, "pred_distribution": [0.17594053250967748, 0.04744012922111104, 0.40006655328178026, 0.11615708005098868, 0.2603957049364425], "max_prob": 0.40006655328178026, "correct": 0.0, "raw_logits": [0.0257415771484375, -2.28125, 1.4716796875, -0.705078125, 0.7158203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.02, 0.953333, 0.001667, 0.005, 0.02], "pred_argmax": 1, "pred_distribution": [0.052263514233120506, 0.7931499840233828, 0.03186160165682196, 0.07728072858296621, 0.04544417150370857], "max_prob": 0.7931499840233828, "correct": 1.0, "raw_logits": [-2.005859375, 2.78125, -2.876953125, -1.3173828125, -2.251953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.583333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.019144118577809472, 0.17669993150242483, 0.5380883612803102, 0.2660675886394555], "max_prob": 0.5380883612803102, "correct": 1.0, "raw_logits": [-2.3671875, 0.4140625, 1.8076171875, 0.92626953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4452749134009231, 0.5547250865990769], "max_prob": 0.5547250865990769, "correct": 1.0, "raw_logits": [-0.27197265625, 0.1639404296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.133333, 0.366667, 0.483333], "pred_argmax": 2, "pred_distribution": [0.017136159557518415, 0.20315065768024604, 0.4712402572655056, 0.30847292549672994], "max_prob": 0.4712402572655056, "correct": 0.0, "raw_logits": [-2.611328125, 0.483154296875, 1.5361328125, 1.005859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.573333, 0.043333, 0.043333, 0.016667, 0.323333], "pred_argmax": 2, "pred_distribution": [0.25944101340809966, 0.093602097519499, 0.4396078596516485, 0.07284074083217841, 0.1345082885885744], "max_prob": 0.4396078596516485, "correct": 0.0, "raw_logits": [0.61474609375, -1.1796875, 1.54296875, -1.62109375, -0.54150390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.93, 0.023333, 0.003333, 0.036667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6581325927120443, 0.17164547259238422, 0.0366358826384716, 0.05780572881946084, 0.07578032323763892], "max_prob": 0.6581325927120443, "correct": 1.0, "raw_logits": [2.21875, -0.1468505859375, -2.865234375, -2.0625, -1.5859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.316667, 0.66], "pred_argmax": 3, "pred_distribution": [0.008343288742347679, 0.034579754514793656, 0.11316264642752204, 0.8439143103153367], "max_prob": 0.8439143103153367, "correct": 1.0, "raw_logits": [-2.80078125, -1.021484375, 0.462158203125, 2.9765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.59, 0.41], "pred_argmax": 1, "pred_distribution": [0.3590437014210707, 0.6409562985789292], "max_prob": 0.6409562985789292, "correct": 0.0, "raw_logits": [-1.0029296875, 0.146484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.073333, 0.39, 0.516667], "pred_argmax": 3, "pred_distribution": [0.015629164606918745, 0.09204756511304654, 0.2519325510055858, 0.6403907192744489], "max_prob": 0.6403907192744489, "correct": 1.0, "raw_logits": [-2.576171875, -0.357177734375, 0.90283203125, 2.0703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.006667, 0.65, 0.003333, 0.3], "pred_argmax": 2, "pred_distribution": [0.24869994999616016, 0.05305656990621976, 0.39733917522245515, 0.03523019823794878, 0.26567410663721625], "max_prob": 0.39733917522245515, "correct": 1.0, "raw_logits": [0.59033203125, -2.12890625, 1.4150390625, -2.849609375, 0.70654296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.001667, 0.001667, 0.001667, 0.001667, 0.993333], "pred_argmax": 4, "pred_distribution": [0.044443288430136375, 0.03143770712570157, 0.02905597076359598, 0.030273733877000764, 0.8647892998035652], "max_prob": 0.8647892998035652, "correct": 1.0, "raw_logits": [-2.255859375, -2.865234375, -3.00390625, -2.931640625, 2.96875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 3, "pred_distribution": [0.009917144727117942, 0.08953054572539222, 0.2151238019518451, 0.6854285075956448], "max_prob": 0.6854285075956448, "correct": 1.0, "raw_logits": [-2.83203125, -0.0784912109375, 1.0185546875, 2.46875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.44119690858926824, 0.5588030914107317], "max_prob": 0.5588030914107317, "correct": 1.0, "raw_logits": [-0.364990234375, 0.10369873046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.75, 0.2], "pred_argmax": 2, "pred_distribution": [0.011501436202477937, 0.09190526883310127, 0.6183013943044022, 0.2782919006600184], "max_prob": 0.6183013943044022, "correct": 1.0, "raw_logits": [-2.89453125, -0.293701171875, 2.091796875, 1.0927734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.61, 0.01, 0.296667, 0.0, 0.083333], "pred_argmax": 2, "pred_distribution": [0.23478321429854315, 0.05786001826189053, 0.48875116973831384, 0.052331825537295616, 0.16627377216395675], "max_prob": 0.48875116973831384, "correct": 0.0, "raw_logits": [0.51123046875, -1.9541015625, 1.8017578125, -2.130859375, -0.0960693359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.956667, 0.006667, 0.003333, 0.01], "pred_argmax": 1, "pred_distribution": [0.1250762119087266, 0.7316647784772886, 0.030623514574613694, 0.03827529588238303, 0.07436019915698819], "max_prob": 0.7316647784772886, "correct": 1.0, "raw_logits": [-0.357177734375, 2.751953125, -2.833984375, -2.44140625, -1.2724609375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.01072281981704169, 0.09503574023026069, 0.2193779421105088, 0.6748634978421888], "max_prob": 0.6748634978421888, "correct": 1.0, "raw_logits": [-2.546875, 0.18359375, 1.23046875, 2.63671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4423124694096014, 0.5576875305903986], "max_prob": 0.5576875305903986, "correct": 0.0, "raw_logits": [-0.317138671875, 0.142578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.7, 0.166667], "pred_argmax": 2, "pred_distribution": [0.010203670738850881, 0.09006041781260211, 0.6635862366767973, 0.23614967477174964], "max_prob": 0.6635862366767973, "correct": 1.0, "raw_logits": [-2.8046875, -0.07940673828125, 2.419921875, 1.126953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.02, 0.023333, 0.03, 0.326667], "pred_argmax": 0, "pred_distribution": [0.33939692985040587, 0.09263070627444797, 0.2208457287882068, 0.0529949800103151, 0.29413165507662425], "max_prob": 0.33939692985040587, "correct": 1.0, "raw_logits": [1.3359375, -0.94970703125, 0.57958984375, -1.9326171875, 1.083984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.923333, 0.01, 0.026667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.10904768672738445, 0.7591947866077516, 0.03453338943571831, 0.04675199123905837, 0.05047214599008732], "max_prob": 0.7591947866077516, "correct": 1.0, "raw_logits": [-0.89990234375, 2.515625, -2.923828125, -2.390625, -2.255859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.156667, 0.51, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.2214196487671411, 0.4858400791904205, 0.22437658816727918, 0.06836368387515922], "max_prob": 0.4858400791904205, "correct": 1.0, "raw_logits": [0.59765625, 1.5810546875, 0.6142578125, -0.873046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.5611233635608479, 0.4388766364391521], "max_prob": 0.5611233635608479, "correct": 1.0, "raw_logits": [0.548828125, 0.06146240234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.653333, 0.186667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.08960785356939766, 0.543308900505103, 0.3102509637525358, 0.056832282172963496], "max_prob": 0.543308900505103, "correct": 1.0, "raw_logits": [-0.64111328125, 1.6142578125, 0.9130859375, -1.2109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.866667, 0.0, 0.066667], "pred_argmax": 2, "pred_distribution": [0.21581399243096236, 0.05206122595006858, 0.4035299352872868, 0.03487751810532544, 0.29371732822635693], "max_prob": 0.4035299352872868, "correct": 1.0, "raw_logits": [0.4072265625, -2.095703125, 1.5087890625, -2.80078125, 0.94970703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.016667, 0.0, 0.0, 0.0, 0.983333], "pred_argmax": 4, "pred_distribution": [0.146767725378808, 0.03907463556200251, 0.03185839179437275, 0.03286376188471068, 0.749435485380106], "max_prob": 0.749435485380106, "correct": 1.0, "raw_logits": [-0.301513671875, -2.630859375, -2.990234375, -2.935546875, 2.568359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.633333, 0.3, 0.0], "pred_argmax": 1, "pred_distribution": [0.12178984521066909, 0.45705668849369213, 0.34163201351892347, 0.0795214527767153], "max_prob": 0.45705668849369213, "correct": 1.0, "raw_logits": [-0.364013671875, 1.291015625, 0.9267578125, -0.8974609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.448454363445083, 0.5515456365549171], "max_prob": 0.5515456365549171, "correct": 1.0, "raw_logits": [-0.25, 0.160400390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.666667, 0.25], "pred_argmax": 2, "pred_distribution": [0.014660276132439155, 0.2009869749549092, 0.5997546239857762, 0.18459812492687547], "max_prob": 0.5997546239857762, "correct": 1.0, "raw_logits": [-2.599609375, 0.6767578125, 2.044921875, 0.5703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.0, 0.6, 0.0, 0.3], "pred_argmax": 2, "pred_distribution": [0.26202658928015393, 0.05185128966130113, 0.40012279830785435, 0.03367420244697709, 0.2523251203037135], "max_prob": 0.40012279830785435, "correct": 1.0, "raw_logits": [0.814453125, -2.037109375, 1.5595703125, -2.796875, 0.748046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.033333, 0.0, 0.0, 0.533333], "pred_argmax": 0, "pred_distribution": [0.46090147840165874, 0.1060624852870989, 0.037874865432010074, 0.039462236730788317, 0.35569893414844395], "max_prob": 0.46090147840165874, "correct": 0.0, "raw_logits": [1.3828125, -1.203125, -3.015625, -2.943359375, 0.9267578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.133333, 0.816667], "pred_argmax": 3, "pred_distribution": [0.008786300793738553, 0.0401470653542202, 0.1580413450164792, 0.7930252888355621], "max_prob": 0.7930252888355621, "correct": 1.0, "raw_logits": [-2.873046875, -0.9716796875, 0.7431640625, 2.76171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.34229926054060644, 0.6577007394593936], "max_prob": 0.6577007394593936, "correct": 1.0, "raw_logits": [-1.181640625, 0.1136474609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.466667, 0.466667], "pred_argmax": 3, "pred_distribution": [0.008978874853230389, 0.04909279645285638, 0.4068646028328478, 0.5350637258610653], "max_prob": 0.5350637258610653, "correct": 1.0, "raw_logits": [-2.92578125, -0.7998046875, 1.8466796875, 2.189453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.316667, 0.05, 0.4, 0.016667, 0.216667], "pred_argmax": 2, "pred_distribution": [0.243879639379735, 0.045302376218585474, 0.3678938169597596, 0.07447590744506552, 0.26844825999685445], "max_prob": 0.3678938169597596, "correct": 1.0, "raw_logits": [0.908203125, -2.0546875, 1.6318359375, -1.1796875, 1.0771484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.65, 0.006667, 0.01, 0.116667], "pred_argmax": 1, "pred_distribution": [0.10102255170885308, 0.6151268625413595, 0.03133324009916026, 0.07520224124520344, 0.1773151044054237], "max_prob": 0.6151268625413595, "correct": 1.0, "raw_logits": [-0.68359375, 2.49609375, -2.744140625, -1.203125, 0.306640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.516667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.018302282544667915, 0.1764757078573215, 0.5382449447349574, 0.2669770648630532], "max_prob": 0.5382449447349574, "correct": 1.0, "raw_logits": [-2.458984375, 0.376953125, 1.7724609375, 0.89501953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.382267301177598, 0.617732698822402], "max_prob": 0.617732698822402, "correct": 0.0, "raw_logits": [-0.8173828125, 0.134521484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.366667, 0.5], "pred_argmax": 3, "pred_distribution": [0.01888490362895056, 0.20955465976369023, 0.3821677672132029, 0.3893926693941563], "max_prob": 0.3893926693941563, "correct": 1.0, "raw_logits": [-2.595703125, 0.416015625, 1.16796875, 1.19140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.003333, 0.08, 0.0, 0.583333], "pred_argmax": 4, "pred_distribution": [0.2539465768222009, 0.04895890793272086, 0.2633448639466148, 0.03505721313637504, 0.3986924381620884], "max_prob": 0.3986924381620884, "correct": 1.0, "raw_logits": [0.5986328125, -2.298828125, 0.66259765625, -2.88671875, 1.392578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.003333, 0.003333, 0.003333, 0.986667], "pred_argmax": 4, "pred_distribution": [0.06369642408213629, 0.0367153513489243, 0.033410694362144215, 0.03446505118674248, 0.8317124790200527], "max_prob": 0.8317124790200527, "correct": 1.0, "raw_logits": [-1.8916015625, -2.861328125, -3.02734375, -2.97265625, 2.630859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.08744729129400254, 0.49424885347246234, 0.37029758269462926, 0.04800627253890594], "max_prob": 0.49424885347246234, "correct": 1.0, "raw_logits": [-0.56591796875, 1.6015625, 1.240234375, -1.31640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.509292376412132, 0.4907076235878679], "max_prob": 0.509292376412132, "correct": 1.0, "raw_logits": [0.227294921875, 0.153564453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.03759222950837381, 0.4307008528838949, 0.34914861835637706, 0.18255829925135422], "max_prob": 0.4307008528838949, "correct": 1.0, "raw_logits": [-1.9111328125, 1.140625, 0.8779296875, 0.06646728515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.02, 0.726667, 0.006667, 0.03], "pred_argmax": 2, "pred_distribution": [0.19318011321413664, 0.04846011806975319, 0.37457696349565367, 0.09341854502808303, 0.29036426019237355], "max_prob": 0.37457696349565367, "correct": 1.0, "raw_logits": [0.39306640625, -2.041015625, 1.55859375, -0.8857421875, 1.1103515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.96, 0.013333, 0.02], "pred_argmax": 2, "pred_distribution": [0.06835568727752547, 0.052607098180846336, 0.6036152743760116, 0.11407099624688717, 0.16135094391872945], "max_prob": 0.6036152743760116, "correct": 1.0, "raw_logits": [-1.677734375, -2.138671875, 2.15625, -0.7763671875, -0.166015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.516667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.058746178894895626, 0.33424092427748103, 0.4744909134939854, 0.132521983333638], "max_prob": 0.4744909134939854, "correct": 1.0, "raw_logits": [-1.1494140625, 1.0263671875, 1.46484375, -0.13134765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.203333, 0.796667], "pred_argmax": 1, "pred_distribution": [0.4276863126851001, 0.5723136873149], "max_prob": 0.5723136873149, "correct": 1.0, "raw_logits": [-0.44775390625, 0.1300048828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.066667, 0.533333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.010275207160962509, 0.10054714425148585, 0.5354051493071748, 0.3537724992803768], "max_prob": 0.5354051493071748, "correct": 1.0, "raw_logits": [-2.86328125, -0.00890350341796875, 2.083984375, 1.5654296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.016667, 0.816667, 0.01, 0.11], "pred_argmax": 2, "pred_distribution": [0.2630870467526216, 0.06686270424150426, 0.41189861472026834, 0.06730934835397331, 0.19084228593163252], "max_prob": 0.41189861472026834, "correct": 1.0, "raw_logits": [0.5625, -1.8486328125, 1.3515625, -1.8369140625, -0.002574920654296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.006667, 0.9, 0.023333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.06740331926520517, 0.058869249296965694, 0.6569868393642807, 0.10173471729341246, 0.11500587478013591], "max_prob": 0.6569868393642807, "correct": 1.0, "raw_logits": [-2.01171875, -2.25, 1.99609375, -1.287109375, -1.0712890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.006565109985818579, 0.022668506299167977, 0.09951802957995344, 0.87124835413506], "max_prob": 0.87124835413506, "correct": 1.0, "raw_logits": [-3.017578125, -1.466796875, 0.384521484375, 3.099609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.08, 0.92], "pred_argmax": 1, "pred_distribution": [0.3883750058680624, 0.6116249941319376], "max_prob": 0.6116249941319376, "correct": 1.0, "raw_logits": [-0.724609375, 0.1761474609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.11, 0.85], "pred_argmax": 3, "pred_distribution": [0.007680857495372549, 0.02965200048559346, 0.12007599979229662, 0.8425911422267374], "max_prob": 0.8425911422267374, "correct": 1.0, "raw_logits": [-2.98046875, -1.2900390625, 0.460205078125, 2.8984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.016667, 0.453846, 0.135897, 0.326923], "pred_argmax": 2, "pred_distribution": [0.19530866475881142, 0.04592745885766196, 0.4308459094963894, 0.04230690143205651, 0.28561106545508075], "max_prob": 0.4308459094963894, "correct": 1.0, "raw_logits": [0.3544921875, -2.193359375, 1.7470703125, -2.337890625, 1.0234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.633333, 0.033333, 0.316667], "pred_argmax": 2, "pred_distribution": [0.05037028512271346, 0.050538242322710654, 0.6588028014911377, 0.04866707653238167, 0.19162159453105665], "max_prob": 0.6588028014911377, "correct": 1.0, "raw_logits": [-2.3671875, -2.361328125, 2.158203125, -2.427734375, -0.015411376953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 2, "pred_distribution": [0.0452997146890536, 0.24748701340070095, 0.47187473339452635, 0.23533853851571915], "max_prob": 0.47187473339452635, "correct": 1.0, "raw_logits": [-1.1611328125, 0.9638671875, 1.771484375, 0.90087890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.3977126974786426, 0.6022873025213574], "max_prob": 0.6022873025213574, "correct": 1.0, "raw_logits": [-0.677734375, 0.1453857421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.083333, 0.233333, 0.65], "pred_argmax": 3, "pred_distribution": [0.010323721936928754, 0.05486079850810726, 0.1512408027421171, 0.7835746768128469], "max_prob": 0.7835746768128469, "correct": 1.0, "raw_logits": [-2.89453125, -0.80419921875, 0.46484375, 2.5234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.4, 0.003333, 0.18, 0.0, 0.416667], "pred_argmax": 2, "pred_distribution": [0.22343927947655295, 0.04506990427011755, 0.3993171167115251, 0.0349178726366963, 0.29725582690510816], "max_prob": 0.3993171167115251, "correct": 0.0, "raw_logits": [0.52490234375, -2.29296875, 1.546875, -2.7421875, 1.02734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.316667, 0.016667, 0.0, 0.0, 0.666667], "pred_argmax": 4, "pred_distribution": [0.27337967208554503, 0.08512161779004586, 0.0352699505885942, 0.03507480868294718, 0.5711539508528678], "max_prob": 0.5711539508528678, "correct": 1.0, "raw_logits": [0.6494140625, -1.404296875, -2.955078125, -2.96484375, 1.9462890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.6, 0.23, 0.036667], "pred_argmax": 1, "pred_distribution": [0.1170417052336589, 0.45069577908535563, 0.34324616922205414, 0.08901634645893122], "max_prob": 0.45069577908535563, "correct": 1.0, "raw_logits": [-0.168701171875, 1.5185546875, 1.177734375, -0.51123046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.4449670902773429, 0.5550329097226572], "max_prob": 0.5550329097226572, "correct": 0.0, "raw_logits": [-0.3935546875, 0.044830322265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.733333, 0.146667, 0.003333], "pred_argmax": 2, "pred_distribution": [0.018142521715217932, 0.35808982307784787, 0.5356324499883002, 0.0881352052186341], "max_prob": 0.5356324499883002, "correct": 0.0, "raw_logits": [-2.478515625, 1.25390625, 1.7578125, -0.50048828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.533333, 0.15, 0.083333], "pred_argmax": 0, "pred_distribution": [0.3671329508226634, 0.05031830328807171, 0.2916268035883846, 0.04201611808531821, 0.24890582421556198], "max_prob": 0.3671329508226634, "correct": 0.0, "raw_logits": [1.6123046875, -1.8857421875, 1.20703125, -2.203125, 0.92822265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.466667, 0.466667, 0.0, 0.033333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.15024906559318627, 0.6807770910405152, 0.029360221922955523, 0.04123093726161609, 0.09838268418172691], "max_prob": 0.6807770910405152, "correct": 1.0, "raw_logits": [-0.12237548828125, 2.537109375, -2.99609375, -2.3984375, -0.86767578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.516667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.028505919979146477, 0.27885887973837153, 0.5306541012100978, 0.1619810990723843], "max_prob": 0.5306541012100978, "correct": 1.0, "raw_logits": [-1.9638671875, 0.89013671875, 1.6953125, 0.2103271484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.42955535295273184, 0.5704446470472682], "max_prob": 0.5704446470472682, "correct": 1.0, "raw_logits": [-0.388671875, 0.1739501953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.45, 0.266667], "pred_argmax": 2, "pred_distribution": [0.02595322151758971, 0.3683819160863422, 0.48882263715296864, 0.11684222524309959], "max_prob": 0.48882263715296864, "correct": 1.0, "raw_logits": [-2.501953125, 0.81787109375, 1.171875, -0.619140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.12, 0.003333, 0.46, 0.25, 0.166667], "pred_argmax": 2, "pred_distribution": [0.16209428469263462, 0.04840715528585627, 0.3686043016240439, 0.2380611978369943, 0.18283306056047094], "max_prob": 0.3686043016240439, "correct": 1.0, "raw_logits": [-0.038818359375, -2.166015625, 1.4072265625, 0.6376953125, 0.173095703125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.003333, 0.946667, 0.0], "pred_argmax": 3, "pred_distribution": [0.041251702447516296, 0.11552678743718327, 0.02757460134284006, 0.7618970961920373, 0.05374981258042316], "max_prob": 0.7618970961920373, "correct": 1.0, "raw_logits": [-1.9765625, -0.1639404296875, -2.685546875, 3.15625, -1.5107421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.173333, 0.516667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.028712883393042076, 0.22681213972321043, 0.5144544558033418, 0.23002052108040577], "max_prob": 0.5144544558033418, "correct": 1.0, "raw_logits": [-2.078125, 0.50830078125, 1.533203125, 0.52587890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.39, 0.61], "pred_argmax": 1, "pred_distribution": [0.3970347363211922, 0.6029652636788078], "max_prob": 0.6029652636788078, "correct": 1.0, "raw_logits": [-0.68505859375, 0.1436767578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.113333, 0.416667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.015807214095978815, 0.15598220976548718, 0.531644925905952, 0.29656565023258197], "max_prob": 0.531644925905952, "correct": 0.0, "raw_logits": [-2.732421875, 0.1324462890625, 1.6669921875, 0.9365234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.02, 0.776667, 0.006667, 0.073333], "pred_argmax": 2, "pred_distribution": [0.25989405999527215, 0.07176347402246208, 0.4152236116064, 0.034140194652976706, 0.21897865972288913], "max_prob": 0.4152236116064, "correct": 1.0, "raw_logits": [0.74853515625, -1.5166015625, 1.5732421875, -2.82421875, 0.447021484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.933333, 0.003333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.06487036965289783, 0.05224855650864479, 0.7344789440491105, 0.04175695906176035, 0.10664517072758654], "max_prob": 0.7344789440491105, "correct": 1.0, "raw_logits": [-1.9296875, -2.310546875, 2.341796875, -2.705078125, -1.0546875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.033333, 0.173333, 0.79], "pred_argmax": 3, "pred_distribution": [0.01252449781388468, 0.07514253651320468, 0.19454087283692373, 0.7177920928359868], "max_prob": 0.7177920928359868, "correct": 1.0, "raw_logits": [-2.4921875, -0.25, 0.9404296875, 2.57421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 0, "pred_distribution": [0.5096269130049745, 0.4903730869950255], "max_prob": 0.5096269130049745, "correct": 0.0, "raw_logits": [0.10809326171875, 0.031707763671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.3, 0.626667], "pred_argmax": 2, "pred_distribution": [0.021613597001284415, 0.15668845733927944, 0.44809735651769594, 0.3736005891417401], "max_prob": 0.44809735651769594, "correct": 0.0, "raw_logits": [-2.21875, 0.26025390625, 1.5751953125, 1.34765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.05, 0.6, 0.233333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.3118617458600895, 0.060526130979284276, 0.30450966537891316, 0.04707504377647823, 0.2760274140052349], "max_prob": 0.3118617458600895, "correct": 0.0, "raw_logits": [1.166015625, -1.7197265625, 1.1240234375, -2.162109375, 0.951171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.86, 0.0, 0.123333, 0.0], "pred_argmax": 1, "pred_distribution": [0.06393582704185113, 0.7222930707419969, 0.030738661515109986, 0.06333562618252923, 0.1196968145185129], "max_prob": 0.7222930707419969, "correct": 1.0, "raw_logits": [-1.560546875, 2.70703125, -2.849609375, -1.5771484375, -0.456787109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.183333, 0.6, 0.216667], "pred_argmax": 2, "pred_distribution": [0.0794084251812419, 0.3019271931577233, 0.4743819285190344, 0.14428245314200036], "max_prob": 0.4743819285190344, "correct": 1.0, "raw_logits": [-0.47802734375, 1.193359375, 1.7587890625, 0.269287109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.243333, 0.756667], "pred_argmax": 0, "pred_distribution": [0.5425864160664997, 0.45741358393350023], "max_prob": 0.5425864160664997, "correct": 0.0, "raw_logits": [0.412109375, 0.07342529296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.616667, 0.233333], "pred_argmax": 1, "pred_distribution": [0.06295301243111424, 0.45584596488197454, 0.3604190650329101, 0.12078195765400099], "max_prob": 0.45584596488197454, "correct": 0.0, "raw_logits": [-1.06640625, 1.4111328125, 1.1171875, -0.2509765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 4, "pred_distribution": [0.23665316932178534, 0.06811311472735104, 0.32580826069422525, 0.04016451184975187, 0.3292609434068864], "max_prob": 0.3292609434068864, "correct": 0.0, "raw_logits": [0.471435546875, -1.720703125, 1.0341796875, -2.650390625, 1.052734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.015, 0.97, 0.001667, 0.001667, 0.011667], "pred_argmax": 1, "pred_distribution": [0.04640893103467427, 0.8090899128334625, 0.032538009276394095, 0.05585733547601024, 0.056105811379459], "max_prob": 0.8090899128334625, "correct": 1.0, "raw_logits": [-2.232421875, 2.798828125, -2.857421875, -1.90625, -1.8984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0285509018273978, 0.21656400136148468, 0.4919769029148232, 0.2629081938962943], "max_prob": 0.4919769029148232, "correct": 1.0, "raw_logits": [-1.8681640625, 0.66748046875, 1.6943359375, 0.91015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 0, "pred_distribution": [0.5543906138918637, 0.4456093861081363], "max_prob": 0.5543906138918637, "correct": 0.0, "raw_logits": [0.490966796875, 0.0577392578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.533333, 0.266667], "pred_argmax": 3, "pred_distribution": [0.039150640757376017, 0.2417708199729116, 0.31819869173121157, 0.4008798475385008], "max_prob": 0.4008798475385008, "correct": 0.0, "raw_logits": [-1.8212890625, 0.45703125, 0.80078125, 1.08984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.783333, 0.01, 0.133333], "pred_argmax": 2, "pred_distribution": [0.1775159705178208, 0.04749540175391848, 0.5722310185073334, 0.03976914666792169, 0.1629884625530057], "max_prob": 0.5722310185073334, "correct": 1.0, "raw_logits": [0.0296173095703125, -2.291015625, 2.08984375, -2.603515625, -0.12066650390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.05, 0.073333, 0.013333, 0.046667, 0.816667], "pred_argmax": 4, "pred_distribution": [0.22172785805807455, 0.07866442104947005, 0.036764643569894576, 0.06050720458295644, 0.6023358727396044], "max_prob": 0.6023358727396044, "correct": 1.0, "raw_logits": [0.221435546875, -1.6025390625, -2.94140625, -2.064453125, 1.98046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 3, "pred_distribution": [0.00673414710327594, 0.022484880737531122, 0.14676342613289028, 0.8240175460263027], "max_prob": 0.8240175460263027, "correct": 1.0, "raw_logits": [-2.98046875, -1.4716796875, 0.8759765625, 3.03515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.31161293951514585, 0.6883870604848542], "max_prob": 0.6883870604848542, "correct": 1.0, "raw_logits": [-1.4296875, 0.142333984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.15, 0.8], "pred_argmax": 3, "pred_distribution": [0.008083563833643536, 0.03127979352402263, 0.1275356229727511, 0.8331010196695827], "max_prob": 0.8331010196695827, "correct": 1.0, "raw_logits": [-2.927734375, -1.234375, 0.5244140625, 2.873046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.11, 0.006667, 0.106667, 0.056667, 0.72], "pred_argmax": 2, "pred_distribution": [0.2382970308570324, 0.041563851611965096, 0.39799777344093196, 0.04092315160137098, 0.28121819248869967], "max_prob": 0.39799777344093196, "correct": 0.0, "raw_logits": [0.69482421875, -2.37890625, 1.59765625, -2.40625, 0.986328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.883333, 0.003333, 0.08, 0.016667], "pred_argmax": 1, "pred_distribution": [0.06776208389408972, 0.7051714428052404, 0.03085417387795632, 0.07643174595454916, 0.11978055346816446], "max_prob": 0.7051714428052404, "correct": 1.0, "raw_logits": [-1.498046875, 2.625, -2.8828125, -1.2861328125, -0.495361328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.203333, 0.65, 0.116667], "pred_argmax": 2, "pred_distribution": [0.026800729126847153, 0.256011472890717, 0.5599909264815781, 0.15719687150085773], "max_prob": 0.5599909264815781, "correct": 1.0, "raw_logits": [-1.9892578125, 0.8349609375, 1.814453125, 0.224609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.3935040105156156, 0.6064959894843844], "max_prob": 0.6064959894843844, "correct": 1.0, "raw_logits": [-0.7109375, 0.1470947265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.126667, 0.85], "pred_argmax": 3, "pred_distribution": [0.009832228837883393, 0.07359647807547295, 0.1921058286069736, 0.7244654644796701], "max_prob": 0.7244654644796701, "correct": 1.0, "raw_logits": [-2.923828125, -0.40478515625, 0.7958984375, 2.45703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.026667, 0.14, 0.116667, 0.6], "pred_argmax": 2, "pred_distribution": [0.26356452622897414, 0.044134071028385506, 0.332726701430777, 0.036668685342419044, 0.3229060159694443], "max_prob": 0.332726701430777, "correct": 0.0, "raw_logits": [0.7841796875, -2.361328125, 1.1943359375, -2.6875, 1.1416015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.036667, 0.84, 0.076667, 0.03], "pred_argmax": 2, "pred_distribution": [0.08346596143058745, 0.07586916514776924, 0.6740643618833626, 0.04853972391473918, 0.11806078762354154], "max_prob": 0.6740643618833626, "correct": 1.0, "raw_logits": [-1.6611328125, -1.8291015625, 2.015625, -2.615234375, -1.05078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.5, 0.333333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1303929714445277, 0.5320601314537972, 0.27505317906680404, 0.06249371803487108], "max_prob": 0.5320601314537972, "correct": 1.0, "raw_logits": [-0.0615234375, 1.6982421875, 0.87255859375, -0.98193359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 1, "pred_distribution": [0.4552301084566379, 0.5447698915433621], "max_prob": 0.5447698915433621, "correct": 1.0, "raw_logits": [-0.2666015625, 0.08953857421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.283333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.04236444512718158, 0.511030582049289, 0.3813797001706045, 0.06522527265292485], "max_prob": 0.511030582049289, "correct": 1.0, "raw_logits": [-1.791015625, 1.3251953125, 0.958984375, -1.2509765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.046667, 0.0, 0.416667, 0.45, 0.086667], "pred_argmax": 2, "pred_distribution": [0.17501190634885627, 0.048854370241909265, 0.3711850199212248, 0.2858255759996483, 0.11912312748836135], "max_prob": 0.3711850199212248, "correct": 0.0, "raw_logits": [0.1326904296875, -2.11328125, 1.4560546875, 0.99609375, -0.54443359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.06, 0.003333, 0.926667, 0.0], "pred_argmax": 3, "pred_distribution": [0.0688735135190465, 0.16999881543461887, 0.025035257752715305, 0.6917340325997408, 0.04435838069387864], "max_prob": 0.6917340325997408, "correct": 1.0, "raw_logits": [-1.1015625, 0.48876953125, -2.8828125, 2.958984375, -1.8759765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.006529989918505765, 0.025685647493299688, 0.1523708630682602, 0.8154134995199344], "max_prob": 0.8154134995199344, "correct": 1.0, "raw_logits": [-2.974609375, -1.2607421875, 0.96728515625, 3.06640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.3552849248596848, 0.6447150751403152], "max_prob": 0.6447150751403152, "correct": 1.0, "raw_logits": [-1.03515625, 0.146728515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.45, 0.533333], "pred_argmax": 3, "pred_distribution": [0.008250135394125392, 0.05021764535401544, 0.23868151075346053, 0.7028507084983986], "max_prob": 0.7028507084983986, "correct": 1.0, "raw_logits": [-2.927734375, -0.66748046875, 1.283203125, 2.634765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.586667, 0.04, 0.083333, 0.0, 0.29], "pred_argmax": 2, "pred_distribution": [0.3092343905280932, 0.054796413132259233, 0.3428508561761624, 0.04727791944179733, 0.24584042072168785], "max_prob": 0.3428508561761624, "correct": 0.0, "raw_logits": [1.0966796875, -1.94921875, 1.2783203125, -2.208984375, 0.69287109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "qtype": 0, "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.92, 0.046667, 0.01, 0.01, 0.013333], "pred_argmax": 0, "pred_distribution": [0.5779770890633924, 0.1045998885196977, 0.043340728189186474, 0.05239652512172898, 0.2216857691059943], "max_prob": 0.5779770890633924, "correct": 1.0, "raw_logits": [1.5947265625, -1.4140625, -2.96484375, -2.630859375, -0.09197998046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.07283991951037838, 0.33165925693715215, 0.3708134826669146, 0.22468734088555473], "max_prob": 0.3708134826669146, "correct": 0.0, "raw_logits": [-0.74365234375, 1.1533203125, 1.29296875, 0.666015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.49685710819442624, 0.5031428918055737], "max_prob": 0.5031428918055737, "correct": 0.0, "raw_logits": [-0.0011768341064453125, 0.0237579345703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.116667, 0.833333], "pred_argmax": 3, "pred_distribution": [0.017368303417952514, 0.1365168841911003, 0.2656010816327372, 0.58051373075821], "max_prob": 0.58051373075821, "correct": 1.0, "raw_logits": [-2.40234375, 0.1778564453125, 1.0107421875, 1.9892578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.38, 0.053333, 0.45, 0.116667], "pred_argmax": 0, "pred_distribution": [0.40620233038548637, 0.1068333296630618, 0.3068358625413079, 0.18012847741014404], "max_prob": 0.40620233038548637, "correct": 0.0, "raw_logits": [1.1044921875, -0.56689453125, 0.75341796875, 0.08685302734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.186667, 0.353333, 0.02], "pred_argmax": 0, "pred_distribution": [0.38294338818034457, 0.236494372858195, 0.26785510892111086, 0.11270713004034963], "max_prob": 0.38294338818034457, "correct": 1.0, "raw_logits": [0.91943359375, 0.07110595703125, 0.290283203125, -1.2333984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8477751288970184, 0.15222487110298147], "max_prob": 0.8477751288970184, "correct": 1.0, "raw_logits": [2.94140625, -0.464599609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.52, 0.48], "pred_argmax": 1, "pred_distribution": [0.4560773415478855, 0.5439226584521145], "max_prob": 0.5439226584521145, "correct": 0.0, "raw_logits": [-0.092529296875, 0.2568359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.566667, 0.216667], "pred_argmax": 2, "pred_distribution": [0.024056168956827904, 0.17617414951610952, 0.4852998175313473, 0.31446986399571525], "max_prob": 0.4852998175313473, "correct": 1.0, "raw_logits": [-2.177734375, 0.31396484375, 1.58203125, 1.0390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.976667, 0.02, 0.003333, 0.0], "pred_argmax": 0, "pred_distribution": [0.9220963414747251, 0.027588062419125613, 0.03001393401743468, 0.02030166208871468], "max_prob": 0.9220963414747251, "correct": 1.0, "raw_logits": [3.03515625, -1.3564453125, -1.2509765625, -1.740234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.016667, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7581267979547861, 0.09232541338295396, 0.08318057172371997, 0.06636721693854003], "max_prob": 0.7581267979547861, "correct": 1.0, "raw_logits": [2.287109375, -1.4189453125, -1.6025390625, -2.0], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8804864421305089, 0.11951355786949107], "max_prob": 0.8804864421305089, "correct": 1.0, "raw_logits": [3.3125, -0.6484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.14064478998175392, 0.8593552100182462], "max_prob": 0.8593552100182462, "correct": 1.0, "raw_logits": [-2.201171875, 1.388671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.733333, 0.133333], "pred_argmax": 1, "pred_distribution": [0.03417839470074856, 0.4733508780181057, 0.38492259276117535, 0.10754813451997043], "max_prob": 0.4733508780181057, "correct": 0.0, "raw_logits": [-1.7578125, 1.53125, 1.2724609375, -0.3232421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 3, "pred_distribution": [0.04980705331893726, 0.06451159887678937, 0.3286720472174701, 0.5570093005868033], "max_prob": 0.5570093005868033, "correct": 1.0, "raw_logits": [-1.06640625, -0.74267578125, 1.294921875, 1.955078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.476667, 0.483333, 0.02], "pred_argmax": 2, "pred_distribution": [0.07501741915959068, 0.27646812706183627, 0.5267853232196896, 0.12172913055888349], "max_prob": 0.5267853232196896, "correct": 1.0, "raw_logits": [-1.501953125, 0.7939453125, 1.9287109375, -0.64990234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8623044442660589, 0.13769555573394113], "max_prob": 0.8623044442660589, "correct": 1.0, "raw_logits": [3.060546875, -0.578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.8802790390967467, 0.11972096090325338], "max_prob": 0.8802790390967467, "correct": 1.0, "raw_logits": [2.892578125, -1.064453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.583333, 0.2], "pred_argmax": 1, "pred_distribution": [0.05132011386460885, 0.43675965340768585, 0.39186343300010046, 0.12005679972760475], "max_prob": 0.43675965340768585, "correct": 0.0, "raw_logits": [-1.0966796875, 1.5830078125, 1.447265625, -0.033111572265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.833333], "pred_argmax": 3, "pred_distribution": [0.03866183136974914, 0.07002832479668648, 0.32800593671689815, 0.5633039071166662], "max_prob": 0.5633039071166662, "correct": 1.0, "raw_logits": [-1.0849609375, -0.341552734375, 1.5908203125, 2.267578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.343333, 0.566667, 0.073333], "pred_argmax": 1, "pred_distribution": [0.09080177192878128, 0.4166334369652351, 0.3714297061942072, 0.12113508491177659], "max_prob": 0.4166334369652351, "correct": 0.0, "raw_logits": [-1.123046875, 1.55859375, 1.3564453125, -0.61572265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8595039179373293, 0.1404960820626708], "max_prob": 0.8595039179373293, "correct": 1.0, "raw_logits": [3.01171875, -0.58056640625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7788195345942851, 0.2211804654057149], "max_prob": 0.7788195345942851, "correct": 1.0, "raw_logits": [2.248046875, -0.2486572265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 1, "pred_distribution": [0.05197027092058703, 0.4778168513388361, 0.383433713020361, 0.08677916472021587], "max_prob": 0.4778168513388361, "correct": 0.0, "raw_logits": [-1.0625, 1.7138671875, 1.4384765625, -0.4208984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.993333, 0.005, 0.001333, 0.000333], "pred_argmax": 0, "pred_distribution": [0.905018358975645, 0.03179923622025323, 0.03714144135816333, 0.026040963445938498], "max_prob": 0.905018358975645, "correct": 1.0, "raw_logits": [2.84375, -1.3466796875, -1.15234375, -1.5966796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.008, 0.008, 0.000667], "pred_argmax": 0, "pred_distribution": [0.7426076027884738, 0.09628676829405651, 0.08918975128588909, 0.07191587763158071], "max_prob": 0.7426076027884738, "correct": 1.0, "raw_logits": [2.27734375, -1.318359375, -1.453125, -1.83203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.8845696718718528, 0.11543032812814721], "max_prob": 0.8845696718718528, "correct": 1.0, "raw_logits": [3.37890625, -0.66015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.15431753894494316, 0.8456824610550568], "max_prob": 0.8456824610550568, "correct": 1.0, "raw_logits": [-2.1328125, 1.2412109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.8, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.040020054810807525, 0.4375432985511237, 0.32399825432423957, 0.19843839231382926], "max_prob": 0.4375432985511237, "correct": 1.0, "raw_logits": [-1.560546875, 1.4326171875, 1.056640625, 0.443115234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.606667, 0.056667, 0.016667, 0.32], "pred_argmax": 0, "pred_distribution": [0.8001283452114926, 0.03187738120391836, 0.08846041956161642, 0.07953385402297265], "max_prob": 0.8001283452114926, "correct": 1.0, "raw_logits": [2.82421875, -1.208984375, 0.06829833984375, -0.0648193359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.256667, 0.15, 0.093333, 0.5], "pred_argmax": 0, "pred_distribution": [0.40392368712316373, 0.17012668844947346, 0.18140597359774485, 0.24454365082961807], "max_prob": 0.40392368712316373, "correct": 0.0, "raw_logits": [1.4150390625, -0.10693359375, 0.0060577392578125, 0.53173828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.27, 0.73], "pred_argmax": 1, "pred_distribution": [0.46841516064493, 0.53158483935507], "max_prob": 0.53158483935507, "correct": 1.0, "raw_logits": [-0.10968017578125, 0.1412353515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.19182315822836485, 0.8081768417716352], "max_prob": 0.8081768417716352, "correct": 1.0, "raw_logits": [-1.57421875, 1.2783203125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.533333, 0.333333], "pred_argmax": 3, "pred_distribution": [0.02067747653932891, 0.1237855345973449, 0.4194242468618337, 0.43611274200149247], "max_prob": 0.43611274200149247, "correct": 0.0, "raw_logits": [-2.3359375, -0.09649658203125, 1.4306640625, 1.4794921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.05783610030077186, 0.06209252821570134, 0.22972767649996786, 0.6503436949835589], "max_prob": 0.6503436949835589, "correct": 1.0, "raw_logits": [-1.0478515625, -0.958984375, 0.67822265625, 1.98046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.85, 0.033333], "pred_argmax": 2, "pred_distribution": [0.06835169756408056, 0.2743716145512092, 0.5073600375492209, 0.14991665033548932], "max_prob": 0.5073600375492209, "correct": 1.0, "raw_logits": [-1.5966796875, 0.849609375, 1.931640625, -0.2142333984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8700362293149418, 0.1299637706850583], "max_prob": 0.8700362293149418, "correct": 1.0, "raw_logits": [3.146484375, -0.62451171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8881892388895677, 0.11181076111043219], "max_prob": 0.8881892388895677, "correct": 1.0, "raw_logits": [2.830078125, -1.2802734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.183333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.08105761801947282, 0.5044845784684492, 0.30580208012243587, 0.10865572338964218], "max_prob": 0.5044845784684492, "correct": 1.0, "raw_logits": [-0.767578125, 1.5205078125, 0.89404296875, -0.40087890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.4, 0.333333, 0.05], "pred_argmax": 0, "pred_distribution": [0.8801350451145599, 0.03373622652325084, 0.0549858494448367, 0.03114287891735248], "max_prob": 0.8801350451145599, "correct": 0.0, "raw_logits": [3.103515625, -0.97802734375, -0.36669921875, -1.078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.4, 0.116667, 0.0], "pred_argmax": 0, "pred_distribution": [0.7379565069176376, 0.0973436353429667, 0.08848373899175235, 0.0762161187476433], "max_prob": 0.7379565069176376, "correct": 1.0, "raw_logits": [2.26953125, -1.2958984375, -1.4638671875, -1.7265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8789233279532228, 0.12107667204677719], "max_prob": 0.8789233279532228, "correct": 1.0, "raw_logits": [3.279296875, -0.65234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.13775402772197054, 0.8622459722780295], "max_prob": 0.8622459722780295, "correct": 1.0, "raw_logits": [-2.201171875, 1.4365234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.6, 0.266667], "pred_argmax": 1, "pred_distribution": [0.03124402762160145, 0.4674660970680575, 0.38073091653312335, 0.12055895877721773], "max_prob": 0.4674660970680575, "correct": 0.0, "raw_logits": [-1.861328125, 1.5244140625, 1.267578125, -0.1715087890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.006667, 0.003333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.9028875559930312, 0.0292057963905107, 0.0478252134229777, 0.020081434193480473], "max_prob": 0.9028875559930312, "correct": 1.0, "raw_logits": [3.04296875, -1.2509765625, -0.6337890625, -1.7197265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.946667, 0.026667, 0.023333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7070546898518886, 0.1031199000557124, 0.0910181123057866, 0.09880729778661249], "max_prob": 0.7070546898518886, "correct": 1.0, "raw_logits": [2.16015625, -1.228515625, -1.4482421875, -1.3037109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8541591044302038, 0.14584089556979626], "max_prob": 0.8541591044302038, "correct": 1.0, "raw_logits": [2.900390625, -0.60546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.12641482576120233, 0.8735851742387977], "max_prob": 0.8735851742387977, "correct": 1.0, "raw_logits": [-2.31640625, 1.517578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.25, 0.666667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.02600618002641936, 0.4449910789651853, 0.41740832536768613, 0.11159441564070921], "max_prob": 0.4449910789651853, "correct": 0.0, "raw_logits": [-2.044921875, 1.5087890625, 1.4287109375, -0.22216796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.093333, 0.9], "pred_argmax": 3, "pred_distribution": [0.07552947178506961, 0.05669815358682012, 0.2560548942058127, 0.6117174804222976], "max_prob": 0.6117174804222976, "correct": 1.0, "raw_logits": [-0.93701171875, -1.2958984375, 0.5908203125, 1.6806640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.733333, 0.05], "pred_argmax": 2, "pred_distribution": [0.08160653856035924, 0.3143140212204379, 0.48063353972713024, 0.12344590049207267], "max_prob": 0.48063353972713024, "correct": 1.0, "raw_logits": [-1.5673828125, 0.80615234375, 1.5537109375, -0.8388671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8894300392310746, 0.11056996076892549], "max_prob": 0.8894300392310746, "correct": 1.0, "raw_logits": [3.396484375, -0.73876953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8929862469424579, 0.10701375305754203], "max_prob": 0.8929862469424579, "correct": 1.0, "raw_logits": [2.984375, -1.2236328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.366667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.07041477799632194, 0.40313922193484925, 0.3266782322956614, 0.19976776777316746], "max_prob": 0.40313922193484925, "correct": 0.0, "raw_logits": [-1.12109375, 1.0625, 0.79931640625, 0.183837890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.036667, 0.09, 0.866667], "pred_argmax": 3, "pred_distribution": [0.03680954766139259, 0.07308997974117155, 0.3174510474604337, 0.5726494251370021], "max_prob": 0.5726494251370021, "correct": 1.0, "raw_logits": [-1.1279296875, -0.26953125, 1.568359375, 2.306640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.433333, 0.483333, 0.043333], "pred_argmax": 2, "pred_distribution": [0.09551703009536784, 0.3757299907669288, 0.4163440471165779, 0.1124089320211254], "max_prob": 0.4163440471165779, "correct": 1.0, "raw_logits": [-0.88818359375, 1.5224609375, 1.703125, -0.6015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8642801083948113, 0.13571989160518866], "max_prob": 0.8642801083948113, "correct": 1.0, "raw_logits": [3.087890625, -0.583984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.782141072694121, 0.21785892730587889], "max_prob": 0.782141072694121, "correct": 1.0, "raw_logits": [2.1171875, -0.41796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.416667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.02620262251759205, 0.15677764016301646, 0.45469459051525773, 0.3623251468041338], "max_prob": 0.45469459051525773, "correct": 0.0, "raw_logits": [-1.974609375, 0.26416015625, 1.5966796875, 1.3125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.666667], "pred_argmax": 3, "pred_distribution": [0.03490518210819694, 0.0691465560888544, 0.3554617907713604, 0.5404864710315882], "max_prob": 0.5404864710315882, "correct": 1.0, "raw_logits": [-1.1552734375, -0.2998046875, 1.7490234375, 2.2734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.216667, 0.733333, 0.02], "pred_argmax": 2, "pred_distribution": [0.05401857978153715, 0.3146394668431622, 0.5297476543782959, 0.10159429899700471], "max_prob": 0.5297476543782959, "correct": 1.0, "raw_logits": [-1.6689453125, 1.4326171875, 2.349609375, -0.55712890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8601566707516403, 0.13984332924835982], "max_prob": 0.8601566707516403, "correct": 1.0, "raw_logits": [3.0703125, -0.53271484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8465479227996325, 0.15345207720036752], "max_prob": 0.8465479227996325, "correct": 1.0, "raw_logits": [2.626953125, -0.76025390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.133333, 0.633333, 0.213333], "pred_argmax": 2, "pred_distribution": [0.04446082992838743, 0.4071828916805146, 0.45206696489174536, 0.09628931349935262], "max_prob": 0.45206696489174536, "correct": 1.0, "raw_logits": [-1.2451171875, 1.5263671875, 1.6572265625, -0.278076171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.859667, 0.063667, 0.06, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8526281688017582, 0.039567494832116155, 0.06288735188738637, 0.0449169844787394], "max_prob": 0.8526281688017582, "correct": 1.0, "raw_logits": [2.96875, -0.87353515625, -0.293701171875, -0.71484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766333, 0.100333, 0.1, 0.033333], "pred_argmax": 0, "pred_distribution": [0.4495558946302723, 0.1514827494368413, 0.16380897728538169, 0.2351523786475047], "max_prob": 0.4495558946302723, "correct": 1.0, "raw_logits": [1.7099609375, -0.2047119140625, -0.0670166015625, 0.5693359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.773333, 0.226667], "pred_argmax": 1, "pred_distribution": [0.47916336607778565, 0.5208366339222142], "max_prob": 0.5208366339222142, "correct": 0.0, "raw_logits": [-0.0216064453125, 0.143798828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033667, 0.966333], "pred_argmax": 1, "pred_distribution": [0.14147998835133044, 0.8585200116486696], "max_prob": 0.8585200116486696, "correct": 1.0, "raw_logits": [-2.07421875, 1.501953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.399667, 0.433667, 0.133333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.07666367564297227, 0.5058963649072471, 0.2779406625220207, 0.1394992969277599], "max_prob": 0.5058963649072471, "correct": 1.0, "raw_logits": [-0.8251953125, 1.5361328125, 0.78662109375, -0.0760498046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.023333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.8976538551816187, 0.029218339091149577, 0.05297493971067867, 0.02015286601655326], "max_prob": 0.8976538551816187, "correct": 1.0, "raw_logits": [3.0, -1.2861328125, -0.54150390625, -1.7509765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.023333, 0.013333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7444480600846937, 0.10090622177976391, 0.08715776364713897, 0.0674879544884033], "max_prob": 0.7444480600846937, "correct": 1.0, "raw_logits": [2.2734375, -1.244140625, -1.501953125, -1.9521484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8822112775203463, 0.11778872247965355], "max_prob": 0.8822112775203463, "correct": 1.0, "raw_logits": [3.314453125, -0.67919921875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.017, 0.983], "pred_argmax": 1, "pred_distribution": [0.13184024757978613, 0.8681597524202139], "max_prob": 0.8681597524202139, "correct": 1.0, "raw_logits": [-2.25390625, 1.484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.433333, 0.466667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.026141918571498175, 0.4383294710484048, 0.42919063843914274, 0.10633797194095433], "max_prob": 0.4383294710484048, "correct": 0.0, "raw_logits": [-2.02734375, 1.5009765625, 1.474609375, -0.271484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.216667, 0.733333], "pred_argmax": 3, "pred_distribution": [0.02718975871832154, 0.0643637043805475, 0.339439622041252, 0.5690069148598789], "max_prob": 0.5690069148598789, "correct": 1.0, "raw_logits": [-1.3310546875, -0.252685546875, 1.828125, 2.474609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.263333, 0.676667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.05307338027136355, 0.31694924126975177, 0.5342290122792445, 0.09574836617964018], "max_prob": 0.5342290122792445, "correct": 1.0, "raw_logits": [-1.720703125, 1.4248046875, 2.34375, -0.68212890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8544348951319204, 0.1455651048680796], "max_prob": 0.8544348951319204, "correct": 1.0, "raw_logits": [2.97265625, -0.53759765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8293277860311452, 0.1706722139688548], "max_prob": 0.8293277860311452, "correct": 1.0, "raw_logits": [2.650390625, -0.485107421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.6, 0.15], "pred_argmax": 1, "pred_distribution": [0.04466917876514017, 0.43205920730040936, 0.42272110265139706, 0.1005505112830535], "max_prob": 0.43205920730040936, "correct": 0.0, "raw_logits": [-1.296875, 1.54296875, 1.515625, -0.281494140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2456288027943842, 0.17677909174985626, 0.3617229764572989, 0.2158691289984607], "max_prob": 0.3617229764572989, "correct": 0.0, "raw_logits": [1.0361328125, 0.62451171875, 1.5205078125, 0.87451171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.233333, 0.15, 0.05], "pred_argmax": 2, "pred_distribution": [0.21472254222109236, 0.2781523290169045, 0.27907981406568994, 0.22804531469631314], "max_prob": 0.27907981406568994, "correct": 0.0, "raw_logits": [0.52197265625, 0.9775390625, 0.9833984375, 0.6279296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4794763297245313, 0.5205236702754688], "max_prob": 0.5205236702754688, "correct": 0.0, "raw_logits": [0.0306854248046875, 0.193603515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4276260551175122, 0.5723739448824878], "max_prob": 0.5723739448824878, "correct": 1.0, "raw_logits": [0.1346435546875, 0.712890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.07338587344333529, 0.5301482730507249, 0.2868661045969932, 0.1095997489089467], "max_prob": 0.5301482730507249, "correct": 1.0, "raw_logits": [-0.8427734375, 1.6318359375, 0.86328125, -0.3408203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.75], "pred_argmax": 3, "pred_distribution": [0.07714312905351987, 0.06651281513048296, 0.3464887050719926, 0.5098553507440046], "max_prob": 0.5098553507440046, "correct": 1.0, "raw_logits": [-0.5146484375, -0.7001953125, 1.365234375, 1.8486328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.64, 0.293333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.11332581269152053, 0.3755511487091842, 0.36792033768744886, 0.14320270091184645], "max_prob": 0.3755511487091842, "correct": 1.0, "raw_logits": [-0.76318359375, 1.345703125, 1.3095703125, -0.351318359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8530824641911, 0.14691753580889988], "max_prob": 0.8530824641911, "correct": 1.0, "raw_logits": [2.927734375, -0.56103515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.794794816493349, 0.205205183506651], "max_prob": 0.794794816493349, "correct": 1.0, "raw_logits": [2.5546875, -0.1309814453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.666667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.03548899352405753, 0.3913496895053108, 0.46103618360118986, 0.1121251333694419], "max_prob": 0.46103618360118986, "correct": 1.0, "raw_logits": [-1.3759765625, 1.6279296875, 1.8330078125, 0.06365966796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.233333, 0.7], "pred_argmax": 3, "pred_distribution": [0.06075972276694847, 0.06229608277127839, 0.2885621143900059, 0.5883820800717673], "max_prob": 0.5883820800717673, "correct": 1.0, "raw_logits": [-0.93017578125, -0.89892578125, 1.01953125, 1.9111328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.226667, 0.736667, 0.023333], "pred_argmax": 2, "pred_distribution": [0.06967421728088825, 0.28722865620185317, 0.4969244427085576, 0.14617268380870094], "max_prob": 0.4969244427085576, "correct": 1.0, "raw_logits": [-1.466796875, 1.0263671875, 1.9912109375, -0.16259765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8667160287396397, 0.1332839712603603], "max_prob": 0.8667160287396397, "correct": 1.0, "raw_logits": [3.083984375, -0.62939453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8789757145614561, 0.12102428543854392], "max_prob": 0.8789757145614561, "correct": 1.0, "raw_logits": [2.8828125, -1.0498046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.4, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.07316593844860574, 0.5269121480372143, 0.29645947749756857, 0.10346243601661136], "max_prob": 0.5269121480372143, "correct": 0.0, "raw_logits": [-0.9296875, 1.541015625, 0.8212890625, -0.49609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.9258889448538653, 0.020884315470532846, 0.030875327536867093, 0.022351412138734532], "max_prob": 0.9258889448538653, "correct": 1.0, "raw_logits": [2.927734375, -1.8173828125, -1.328125, -1.732421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.023333, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.7501240735468456, 0.09780247904199098, 0.08589474950267643, 0.06617869790848706], "max_prob": 0.7501240735468456, "correct": 1.0, "raw_logits": [2.205078125, -1.380859375, -1.609375, -2.068359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8577708021598909, 0.1422291978401091], "max_prob": 0.8577708021598909, "correct": 1.0, "raw_logits": [3.150390625, -0.41357421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.1449232758253645, 0.8550767241746355], "max_prob": 0.8550767241746355, "correct": 1.0, "raw_logits": [-2.201171875, 1.3193359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.316667, 0.633333], "pred_argmax": 2, "pred_distribution": [0.01992364713231662, 0.13027426468087897, 0.45930929357564015, 0.39049279461116415], "max_prob": 0.45930929357564015, "correct": 0.0, "raw_logits": [-2.619140625, -0.269287109375, 1.3076171875, 1.1044921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.416667, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5085614182283984, 0.13678903239656415, 0.23671002922207338, 0.11793952015296401], "max_prob": 0.5085614182283984, "correct": 0.0, "raw_logits": [1.3837890625, -0.259521484375, 0.4267578125, -0.445068359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.7, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4618384728311191, 0.22653496231193299, 0.20046335362270087, 0.11116321123424697], "max_prob": 0.4618384728311191, "correct": 0.0, "raw_logits": [1.142578125, -0.1112060546875, -0.326416015625, -1.3642578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8567012412959428, 0.1432987587040572], "max_prob": 0.8567012412959428, "correct": 1.0, "raw_logits": [3.048828125, -0.497802734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.3819476171160125, 0.6180523828839876], "max_prob": 0.6180523828839876, "correct": 0.0, "raw_logits": [-0.60107421875, 0.353515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.55, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.05786936015784019, 0.5467853015127458, 0.28599362710063014, 0.10935171122878387], "max_prob": 0.5467853015127458, "correct": 1.0, "raw_logits": [-1.064453125, 1.74609375, 0.93505859375, -0.26806640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.9118937651582448, 0.024670072286754743, 0.03961737209145051, 0.02381879046354989], "max_prob": 0.9118937651582448, "correct": 1.0, "raw_logits": [2.830078125, -1.6875, -1.0947265625, -1.7314453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.936667, 0.023333, 0.033333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7141843758635585, 0.1152267882006171, 0.09788428401149753, 0.07270455192432694], "max_prob": 0.7141843758635585, "correct": 1.0, "raw_logits": [2.052734375, -1.158203125, -1.4453125, -1.96875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8593254526424446, 0.14067454735755533], "max_prob": 0.8593254526424446, "correct": 1.0, "raw_logits": [3.21484375, -0.37451171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1374618763168271, 0.862538123683173], "max_prob": 0.862538123683173, "correct": 1.0, "raw_logits": [-2.248046875, 1.39453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.103333, 0.433333, 0.45], "pred_argmax": 2, "pred_distribution": [0.02122576286221394, 0.14208970271674984, 0.4557842969010277, 0.3809002375200085], "max_prob": 0.4557842969010277, "correct": 0.0, "raw_logits": [-2.591796875, -0.2125244140625, 1.24609375, 1.021484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.043333, 0.5, 0.45], "pred_argmax": 3, "pred_distribution": [0.045365687321846135, 0.05390455515748324, 0.2530261582969361, 0.6477035992237345], "max_prob": 0.6477035992237345, "correct": 0.0, "raw_logits": [-1.2724609375, -1.056640625, 0.87841796875, 2.0546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.65, 0.016667], "pred_argmax": 2, "pred_distribution": [0.07312772436628048, 0.2818916994029691, 0.511525075709934, 0.1334555005208165], "max_prob": 0.511525075709934, "correct": 1.0, "raw_logits": [-1.384765625, 0.990234375, 2.0390625, -0.325927734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8634695093702887, 0.1365304906297113], "max_prob": 0.8634695093702887, "correct": 1.0, "raw_logits": [3.041015625, -0.6171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8808486502242793, 0.1191513497757206], "max_prob": 0.8808486502242793, "correct": 1.0, "raw_logits": [2.720703125, -1.2470703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.3, 0.05], "pred_argmax": 1, "pred_distribution": [0.06693160797714034, 0.48845201458010123, 0.3324618485905253, 0.11215452885223312], "max_prob": 0.48845201458010123, "correct": 1.0, "raw_logits": [-1.005859375, 1.4814453125, 1.0, -0.35986328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.663333, 0.016667, 0.02, 0.3], "pred_argmax": 0, "pred_distribution": [0.8115431873713899, 0.050799626952548985, 0.08052699117981081, 0.05713019449625033], "max_prob": 0.8115431873713899, "correct": 1.0, "raw_logits": [2.77734375, -0.6904296875, -0.1138916015625, -0.54345703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.373333, 0.053333, 0.136667, 0.436667], "pred_argmax": 0, "pred_distribution": [0.3825132365391041, 0.17854700343605376, 0.1861413860517017, 0.25279837397314053], "max_prob": 0.3825132365391041, "correct": 0.0, "raw_logits": [1.31640625, -0.0246734619140625, 0.04864501953125, 0.58740234375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.43646063403662344, 0.5635393659633765], "max_prob": 0.5635393659633765, "correct": 1.0, "raw_logits": [-0.336181640625, 0.170654296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.31, 0.69], "pred_argmax": 1, "pred_distribution": [0.16185242792269783, 0.8381475720773022], "max_prob": 0.8381475720773022, "correct": 1.0, "raw_logits": [-1.94140625, 1.3203125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.06256274451143998, 0.49749185158927267, 0.2873203664456071, 0.15262503745368025], "max_prob": 0.49749185158927267, "correct": 1.0, "raw_logits": [-1.1337890625, 1.4609375, 0.77392578125, -0.0177459716796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.023333, 0.143333, 0.826667], "pred_argmax": 3, "pred_distribution": [0.0225661998302189, 0.05547930251922588, 0.32420408572680387, 0.5977504119237513], "max_prob": 0.5977504119237513, "correct": 1.0, "raw_logits": [-1.4833984375, -0.357666015625, 1.8515625, 2.6171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.483333, 0.45, 0.046667], "pred_argmax": 2, "pred_distribution": [0.04596385928530062, 0.2943673669179737, 0.5593369232075595, 0.10033185058916616], "max_prob": 0.5593369232075595, "correct": 0.0, "raw_logits": [-1.90625, 1.3623046875, 2.4921875, -0.5322265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8712837589884889, 0.128716241011511], "max_prob": 0.8712837589884889, "correct": 1.0, "raw_logits": [3.166015625, -0.626953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8512838412492928, 0.14871615875070718], "max_prob": 0.8512838412492928, "correct": 1.0, "raw_logits": [2.82421875, -0.63623046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.366667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0501249891574428, 0.4747217797806797, 0.3730074958297603, 0.10214573523211733], "max_prob": 0.4747217797806797, "correct": 1.0, "raw_logits": [-1.2158203125, 1.59765625, 1.2958984375, -0.324951171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.023333, 0.316667, 0.616667], "pred_argmax": 3, "pred_distribution": [0.09027519263259039, 0.07503225087905417, 0.3156252933624336, 0.5190672631259218], "max_prob": 0.5190672631259218, "correct": 1.0, "raw_logits": [-0.59228515625, -0.82373046875, 0.97412109375, 1.5966796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.683333, 0.25, 0.03], "pred_argmax": 1, "pred_distribution": [0.1330742364311873, 0.44381830136044664, 0.2735476853112388, 0.14955977689712718], "max_prob": 0.44381830136044664, "correct": 1.0, "raw_logits": [-0.875, 1.2451171875, 0.393310546875, -0.66943359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8654597338397862, 0.1345402661602138], "max_prob": 0.8654597338397862, "correct": 1.0, "raw_logits": [3.060546875, -0.63134765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.769338249193514, 0.230661750806486], "max_prob": 0.769338249193514, "correct": 1.0, "raw_logits": [2.59765625, 0.20849609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.383333, 0.333333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.04916645237911391, 0.4132389949455516, 0.38581372214773896, 0.15178083052759556], "max_prob": 0.4132389949455516, "correct": 1.0, "raw_logits": [-1.1357421875, 1.5283203125, 1.4423828125, 0.27490234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.266667, 0.666667], "pred_argmax": 3, "pred_distribution": [0.02971809772973691, 0.059274386868765454, 0.3110181204811036, 0.599989394920394], "max_prob": 0.599989394920394, "correct": 1.0, "raw_logits": [-1.2275390625, -0.363525390625, 1.7109375, 2.533203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.06, 0.586667, 0.33, 0.023333], "pred_argmax": 2, "pred_distribution": [0.07336287992229437, 0.35483528793556673, 0.4585086893195723, 0.11329314282256649], "max_prob": 0.4585086893195723, "correct": 0.0, "raw_logits": [-1.2158203125, 1.55859375, 2.009765625, -0.450927734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8670853022681895, 0.13291469773181058], "max_prob": 0.8670853022681895, "correct": 1.0, "raw_logits": [3.076171875, -0.6435546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.8027768956834227, 0.19722310431657733], "max_prob": 0.8027768956834227, "correct": 1.0, "raw_logits": [2.447265625, -0.3369140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.11, 0.506667, 0.376667], "pred_argmax": 2, "pred_distribution": [0.03936750482283431, 0.40594143558588935, 0.4592089555509258, 0.09548210404035047], "max_prob": 0.4592089555509258, "correct": 1.0, "raw_logits": [-1.275390625, 1.64453125, 1.798828125, -0.1666259765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.216667, 0.7], "pred_argmax": 3, "pred_distribution": [0.03772329823673557, 0.07720396067825455, 0.3215454497745119, 0.5635272913104981], "max_prob": 0.5635272913104981, "correct": 1.0, "raw_logits": [-1.0751953125, -0.178955078125, 1.6064453125, 2.30859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.583333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.05829727609651837, 0.2866997512292598, 0.5348840636419013, 0.12011890903232052], "max_prob": 0.5348840636419013, "correct": 1.0, "raw_logits": [-1.6572265625, 1.146484375, 2.244140625, -0.384765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8759315887564998, 0.1240684112435002], "max_prob": 0.8759315887564998, "correct": 1.0, "raw_logits": [3.185546875, -0.69091796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.8692827849956827, 0.13071721500431732], "max_prob": 0.8692827849956827, "correct": 1.0, "raw_logits": [2.732421875, -1.025390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.383333, 0.493333, 0.1], "pred_argmax": 1, "pred_distribution": [0.09012693122927454, 0.4489017593104441, 0.3321498314174324, 0.12882147804284885], "max_prob": 0.4489017593104441, "correct": 0.0, "raw_logits": [-0.68505859375, 1.32421875, 0.947265625, -0.238037109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.933333, 0.053333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7746633969038836, 0.05412062208037395, 0.09532260088536265, 0.07589338013037973], "max_prob": 0.7746633969038836, "correct": 1.0, "raw_logits": [2.869140625, -0.461181640625, 0.2471923828125, -0.038055419921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.11, 0.153333, 0.07], "pred_argmax": 0, "pred_distribution": [0.393408961698077, 0.17272044544569332, 0.18287189110387958, 0.2509987017523501], "max_prob": 0.393408961698077, "correct": 1.0, "raw_logits": [1.5732421875, 0.12432861328125, 0.224853515625, 0.7822265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 1, "pred_distribution": [0.46229784112077504, 0.5377021588792249], "max_prob": 0.5377021588792249, "correct": 0.0, "raw_logits": [-0.114990234375, 0.1846923828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.21385869532885057, 0.7861413046711494], "max_prob": 0.7861413046711494, "correct": 1.0, "raw_logits": [-1.3955078125, 1.1865234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.643333, 0.116667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.07154396901168947, 0.48480569806932133, 0.29158904765911636, 0.15206128525987278], "max_prob": 0.48480569806932133, "correct": 1.0, "raw_logits": [-0.8623046875, 1.5322265625, 0.89599609375, 0.08123779296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.096667, 0.203333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.9108129037055902, 0.029005907892871496, 0.03688664504306507, 0.023294543358473408], "max_prob": 0.9108129037055902, "correct": 1.0, "raw_logits": [2.91796875, -1.3955078125, -1.0947265625, -1.669921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.673333, 0.08, 0.226667, 0.02], "pred_argmax": 0, "pred_distribution": [0.7223748354962521, 0.1040183934283102, 0.09381940839893212, 0.07978736267650559], "max_prob": 0.7223748354962521, "correct": 1.0, "raw_logits": [2.15234375, -1.2587890625, -1.4404296875, -1.7255859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8785035308601745, 0.12149646913982556], "max_prob": 0.8785035308601745, "correct": 1.0, "raw_logits": [3.26171875, -0.662109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.14449669678285787, 0.8555033032171421], "max_prob": 0.8555033032171421, "correct": 1.0, "raw_logits": [-2.14453125, 1.3828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.08, 0.793333, 0.116667, 0.01], "pred_argmax": 1, "pred_distribution": [0.038722656454547706, 0.531702516813343, 0.324066090850489, 0.1055087358816203], "max_prob": 0.531702516813343, "correct": 1.0, "raw_logits": [-1.765625, 1.5126953125, 0.89306640625, -0.51123046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.273333, 0.326667, 0.04], "pred_argmax": 0, "pred_distribution": [0.4693126154189254, 0.1616916747287831, 0.28682253490948195, 0.08217317494280965], "max_prob": 0.4693126154189254, "correct": 1.0, "raw_logits": [1.998046875, 0.66455078125, 1.3818359375, -0.1824951171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.46, 0.146667, 0.376667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.32526908685717915, 0.301963846511995, 0.2938652281717947, 0.07890183845903115], "max_prob": 0.32526908685717915, "correct": 1.0, "raw_logits": [1.17578125, 1.044921875, 0.9970703125, -1.3173828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8312875578586699, 0.1687124421413302], "max_prob": 0.8312875578586699, "correct": 1.0, "raw_logits": [2.890625, -0.2724609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.376667, 0.623333], "pred_argmax": 1, "pred_distribution": [0.35785482273751046, 0.6421451772624897], "max_prob": 0.6421451772624897, "correct": 1.0, "raw_logits": [-0.44873046875, 0.7109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.113333, 0.466667, 0.4], "pred_argmax": 2, "pred_distribution": [0.01763287884844555, 0.15150595712169793, 0.46926493886919163, 0.361596225160665], "max_prob": 0.46926493886919163, "correct": 1.0, "raw_logits": [-2.548828125, 0.142822265625, 1.5576171875, 1.2314453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.050017, 0.183417, 0.633534, 0.133033], "pred_argmax": 2, "pred_distribution": [0.11976590072388127, 0.16667074932093962, 0.4921413585317478, 0.22142199142343144], "max_prob": 0.4921413585317478, "correct": 1.0, "raw_logits": [0.0810546875, 0.49462890625, 1.849609375, 0.85009765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.25, 0.616667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.14350032706816784, 0.35475149199727907, 0.39814628820798753, 0.10360189272656571], "max_prob": 0.39814628820798753, "correct": 1.0, "raw_logits": [-0.12139892578125, 1.4716796875, 1.6748046875, -0.69482421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966333, 0.033667], "pred_argmax": 0, "pred_distribution": [0.8486783847716927, 0.15132161522830734], "max_prob": 0.8486783847716927, "correct": 1.0, "raw_logits": [2.900390625, -0.51953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.883333, 0.116667], "pred_argmax": 0, "pred_distribution": [0.5930825084486016, 0.40691749155139845], "max_prob": 0.5930825084486016, "correct": 1.0, "raw_logits": [0.90380859375, 0.1566162109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.6, 0.083333], "pred_argmax": 1, "pred_distribution": [0.06026568989452879, 0.4905773101419271, 0.3504608164536719, 0.09869618350987205], "max_prob": 0.4905773101419271, "correct": 0.0, "raw_logits": [-0.853515625, 1.7705078125, 1.349609375, -0.2362060546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.01, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9024478934813922, 0.023905502678045733, 0.04499665802403153, 0.028649945816530454], "max_prob": 0.9024478934813922, "correct": 1.0, "raw_logits": [2.826171875, -1.7177734375, -0.92626953125, -1.4912109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.033333, 0.016667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6952009001216255, 0.11902426817781489, 0.10383907856747233, 0.0819357531330873], "max_prob": 0.6952009001216255, "correct": 1.0, "raw_logits": [1.95703125, -1.1494140625, -1.3896484375, -1.806640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8676517235448898, 0.13234827645511013], "max_prob": 0.8676517235448898, "correct": 1.0, "raw_logits": [3.181640625, -0.5478515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.01, 0.99], "pred_argmax": 1, "pred_distribution": [0.14725726461086797, 0.8527427353891321], "max_prob": 0.8527427353891321, "correct": 1.0, "raw_logits": [-2.154296875, 1.3291015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.483333, 0.483333], "pred_argmax": 2, "pred_distribution": [0.01867449335154839, 0.11577328634266425, 0.48852613780425364, 0.3770260825015338], "max_prob": 0.48852613780425364, "correct": 0.0, "raw_logits": [-2.623046875, -0.33984375, 1.4619140625, 1.1376953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.053333, 0.15, 0.766667], "pred_argmax": 3, "pred_distribution": [0.0965320269668707, 0.07393510499114726, 0.3028668588024646, 0.5266660092395173], "max_prob": 0.5266660092395173, "correct": 1.0, "raw_logits": [-0.390869140625, -0.724609375, 1.0400390625, 1.732421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.7, 0.25, 0.026667], "pred_argmax": 1, "pred_distribution": [0.1440573534350257, 0.39085147244212565, 0.31611625739696514, 0.14897491672588353], "max_prob": 0.39085147244212565, "correct": 1.0, "raw_logits": [-0.61328125, 1.1435546875, 0.77001953125, -0.55419921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8591170035598626, 0.14088299644013733], "max_prob": 0.8591170035598626, "correct": 1.0, "raw_logits": [2.990234375, -0.595703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.7742755093755931, 0.22572449062440686], "max_prob": 0.7742755093755931, "correct": 1.0, "raw_logits": [2.5234375, 0.07867431640625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.04851133142876857, 0.4637617412650973, 0.38455437322979236, 0.10317255407634182], "max_prob": 0.4637617412650973, "correct": 1.0, "raw_logits": [-1.1640625, 1.6611328125, 1.4267578125, -0.2197265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.1, 0.866667], "pred_argmax": 3, "pred_distribution": [0.03522983692354279, 0.07586720731628276, 0.3593283298988996, 0.5295746258612749], "max_prob": 0.5295746258612749, "correct": 1.0, "raw_logits": [-1.0908203125, -0.130859375, 1.8154296875, 2.30078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.716667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.056310855982730154, 0.29501217730370616, 0.5178063128937364, 0.13087065381982732], "max_prob": 0.5178063128937364, "correct": 1.0, "raw_logits": [-1.7080078125, 1.20703125, 2.197265625, -0.2236328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8770509025307149, 0.12294909746928505], "max_prob": 0.8770509025307149, "correct": 1.0, "raw_logits": [3.22265625, -0.67431640625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8559591936299268, 0.1440408063700732], "max_prob": 0.8559591936299268, "correct": 1.0, "raw_logits": [2.69140625, -0.84326171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.25, 0.6, 0.133333], "pred_argmax": 1, "pred_distribution": [0.07958010485529866, 0.4561462440673032, 0.3547943885057095, 0.10947926257168857], "max_prob": 0.4561462440673032, "correct": 0.0, "raw_logits": [-0.65478515625, 1.5302734375, 1.2158203125, -0.255615234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.693333, 0.003333, 0.235, 0.068333], "pred_argmax": 0, "pred_distribution": [0.6755132916404882, 0.06964860710263204, 0.1713991363980532, 0.08343896485882647], "max_prob": 0.6755132916404882, "correct": 1.0, "raw_logits": [1.912109375, -0.93115234375, 0.19580078125, -0.705078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.64, 0.053333, 0.286667, 0.02], "pred_argmax": 0, "pred_distribution": [0.5856218099684175, 0.17627580101121254, 0.14052803413120893, 0.09757435488916107], "max_prob": 0.5856218099684175, "correct": 1.0, "raw_logits": [1.6064453125, -0.5068359375, -0.90576171875, -1.5478515625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8568673852682871, 0.14313261473171285], "max_prob": 0.8568673852682871, "correct": 1.0, "raw_logits": [3.02734375, -0.52197265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.24864378235931606, 0.7513562176406839], "max_prob": 0.7513562176406839, "correct": 1.0, "raw_logits": [-1.15625, 1.037109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.566667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.02290856893967271, 0.1788212597008364, 0.44794575897353534, 0.3503244123859557], "max_prob": 0.44794575897353534, "correct": 1.0, "raw_logits": [-2.369140625, 0.202392578125, 1.3515625, 1.0439453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.2, 0.8], "pred_argmax": 3, "pred_distribution": [0.03709192597046642, 0.07832634569787326, 0.3537646171550374, 0.5308171111766229], "max_prob": 0.5308171111766229, "correct": 1.0, "raw_logits": [-1.021484375, -0.0860595703125, 1.80078125, 2.30859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.716667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.06071289112640667, 0.3090289155754977, 0.5203013620754426, 0.10995683122265303], "max_prob": 0.5203013620754426, "correct": 1.0, "raw_logits": [-1.619140625, 1.2451171875, 2.162109375, -0.57373046875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8813129511803977, 0.11868704881960221], "max_prob": 0.8813129511803977, "correct": 1.0, "raw_logits": [3.2578125, -0.71875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8585798057873731, 0.1414201942126269], "max_prob": 0.8585798057873731, "correct": 1.0, "raw_logits": [2.794921875, -0.7822265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.5, 0.25, 0.2], "pred_argmax": 1, "pred_distribution": [0.07653425336669387, 0.47651805425229954, 0.32867044467712836, 0.11827724770387836], "max_prob": 0.47651805425229954, "correct": 1.0, "raw_logits": [-0.63232421875, 1.65625, 1.19140625, -0.08758544921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.25, 0.683333], "pred_argmax": 3, "pred_distribution": [0.05311120929312396, 0.056665052092588215, 0.3045476401353123, 0.5856760984789755], "max_prob": 0.5856760984789755, "correct": 1.0, "raw_logits": [-1.115234375, -1.0341796875, 1.0703125, 1.888671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.47, 0.46, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0726998648918585, 0.2945911503445446, 0.53814063307913, 0.09456835168446688], "max_prob": 0.53814063307913, "correct": 0.0, "raw_logits": [-1.373046875, 1.08984375, 2.150390625, -0.91015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8791327571251393, 0.12086724287486084], "max_prob": 0.8791327571251393, "correct": 1.0, "raw_logits": [3.220703125, -0.71484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.8907067055181229, 0.10929329448187705], "max_prob": 0.8907067055181229, "correct": 1.0, "raw_logits": [2.8828125, -1.2783203125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.533333, 0.25], "pred_argmax": 1, "pred_distribution": [0.047248030259397764, 0.43507887686880425, 0.40557069079596586, 0.11210240207583208], "max_prob": 0.43507887686880425, "correct": 0.0, "raw_logits": [-1.1962890625, 1.58203125, 1.494140625, -0.11505126953125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.043333, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9351909426846751, 0.02312876323091837, 0.02458028920521388, 0.017100004879192682], "max_prob": 0.9351909426846751, "correct": 1.0, "raw_logits": [3.10546875, -1.5244140625, -1.4482421875, -1.90234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.09, 0.066667, 0.01], "pred_argmax": 0, "pred_distribution": [0.7719854600714593, 0.09098551234280874, 0.07505181382355247, 0.06197721376217951], "max_prob": 0.7719854600714593, "correct": 1.0, "raw_logits": [2.318359375, -1.4453125, -1.7841796875, -2.12109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.946667, 0.053333], "pred_argmax": 0, "pred_distribution": [0.8905148332347926, 0.10948516676520735], "max_prob": 0.8905148332347926, "correct": 1.0, "raw_logits": [3.451171875, -0.7060546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.12260440704304465, 0.8773955929569554], "max_prob": 0.8773955929569554, "correct": 1.0, "raw_logits": [-2.330078125, 1.5732421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.283333, 0.633333, 0.063333], "pred_argmax": 1, "pred_distribution": [0.036153923433779045, 0.5358851000024084, 0.3107038580236607, 0.11725711854015179], "max_prob": 0.5358851000024084, "correct": 0.0, "raw_logits": [-1.8623046875, 1.51171875, 0.82958984375, -0.389892578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.11, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.9243502068097894, 0.029713970626726278, 0.02795928825484439, 0.017976534308639807], "max_prob": 0.9243502068097894, "correct": 1.0, "raw_logits": [3.044921875, -1.2568359375, -1.3330078125, -1.8857421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.84, 0.09, 0.06, 0.01], "pred_argmax": 0, "pred_distribution": [0.7718404018918683, 0.08926849125883944, 0.07706290454087578, 0.06182820230841645], "max_prob": 0.7718404018918683, "correct": 1.0, "raw_logits": [2.40234375, -1.39453125, -1.6533203125, -2.041015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8743444551450894, 0.12565554485491057], "max_prob": 0.8743444551450894, "correct": 1.0, "raw_logits": [3.212890625, -0.634765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.13828121487689127, 0.8617187851231087], "max_prob": 0.8617187851231087, "correct": 1.0, "raw_logits": [-2.251953125, 1.376953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.766667, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.043807250108993105, 0.5363281011289737, 0.3098706512094277, 0.10999399755260557], "max_prob": 0.5363281011289737, "correct": 1.0, "raw_logits": [-1.6064453125, 1.5283203125, 0.841796875, -0.454345703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.8], "pred_argmax": 3, "pred_distribution": [0.034791264825606946, 0.07377688456523325, 0.3112540630353464, 0.5801777875738134], "max_prob": 0.5801777875738134, "correct": 1.0, "raw_logits": [-1.240234375, -0.299560546875, 1.501953125, 2.28125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.26, 0.683333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.055509465251734294, 0.27772544536813576, 0.5428603895016824, 0.12390469987844757], "max_prob": 0.5428603895016824, "correct": 1.0, "raw_logits": [-1.818359375, 1.015625, 2.1953125, -0.405029296875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8678494871787878, 0.1321505128212121], "max_prob": 0.8678494871787878, "correct": 1.0, "raw_logits": [3.134765625, -0.59814453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8571389110899946, 0.14286108891000543], "max_prob": 0.8571389110899946, "correct": 1.0, "raw_logits": [2.724609375, -0.8291015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.2, 0.6, 0.156667], "pred_argmax": 1, "pred_distribution": [0.05855305956155308, 0.4495407384454028, 0.4001955290033551, 0.09171067298968893], "max_prob": 0.4495407384454028, "correct": 0.0, "raw_logits": [-1.1015625, 1.44921875, 1.3037109375, -0.5400390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.03, 0.09, 0.866667], "pred_argmax": 3, "pred_distribution": [0.03053990269064494, 0.058960944965089315, 0.2753604159690703, 0.6351387363751955], "max_prob": 0.6351387363751955, "correct": 1.0, "raw_logits": [-1.2333984375, -0.41015625, 1.5185546875, 2.564453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.36, 0.55, 0.066667], "pred_argmax": 2, "pred_distribution": [0.07791144261079694, 0.3646996857992336, 0.4401683474773159, 0.11722052411265363], "max_prob": 0.4401683474773159, "correct": 1.0, "raw_logits": [-1.19921875, 1.517578125, 1.8486328125, -0.480224609375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8687784294859341, 0.1312215705140659], "max_prob": 0.8687784294859341, "correct": 1.0, "raw_logits": [3.12109375, -0.6279296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.793274939389655, 0.20672506061034496], "max_prob": 0.793274939389655, "correct": 1.0, "raw_logits": [2.34765625, -0.319580078125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.25, 0.25], "pred_argmax": 1, "pred_distribution": [0.0458542175301663, 0.4550912058040396, 0.4051367323934796, 0.09391784427231444], "max_prob": 0.4550912058040396, "correct": 1.0, "raw_logits": [-1.1875, 1.6845703125, 1.5390625, -0.290283203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 3, "pred_distribution": [0.0634416437522755, 0.08266999214850118, 0.39949565221770234, 0.4543927118815211], "max_prob": 0.4543927118815211, "correct": 1.0, "raw_logits": [-0.8212890625, -0.489990234375, 1.4814453125, 1.642578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.416667, 0.45, 0.093333], "pred_argmax": 2, "pred_distribution": [0.08435980954488441, 0.2773974640858513, 0.48810603542814945, 0.1501366909411148], "max_prob": 0.48810603542814945, "correct": 1.0, "raw_logits": [-1.146484375, 0.94873046875, 1.943359375, -0.1318359375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8679059450431124, 0.13209405495688767], "max_prob": 0.8679059450431124, "correct": 1.0, "raw_logits": [3.07421875, -0.65966796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.6549937517947872, 0.3450062482052127], "max_prob": 0.6549937517947872, "correct": 1.0, "raw_logits": [2.748046875, 1.4765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.65, 0.133333], "pred_argmax": 2, "pred_distribution": [0.03750848289897122, 0.4053118332838927, 0.43378447539813964, 0.1233952084189964], "max_prob": 0.43378447539813964, "correct": 1.0, "raw_logits": [-1.22265625, 1.755859375, 1.8408203125, 0.267578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.053333, 0.123333, 0.816667], "pred_argmax": 3, "pred_distribution": [0.0590518794191204, 0.06329891351529619, 0.27675525107217497, 0.6008939559934084], "max_prob": 0.6008939559934084, "correct": 1.0, "raw_logits": [-0.9609375, -0.8740234375, 0.97216796875, 1.9423828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.5, 0.433333, 0.043333], "pred_argmax": 2, "pred_distribution": [0.09176403076881536, 0.3048576008763277, 0.4614128621096621, 0.14196550624519486], "max_prob": 0.4614128621096621, "correct": 0.0, "raw_logits": [-1.3134765625, 0.7998046875, 1.529296875, -0.54541015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.869478478024674, 0.13052152197532585], "max_prob": 0.869478478024674, "correct": 1.0, "raw_logits": [3.10546875, -0.65576171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8585499113570134, 0.1414500886429866], "max_prob": 0.8585499113570134, "correct": 1.0, "raw_logits": [2.74609375, -0.83056640625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.65, 0.116667], "pred_argmax": 1, "pred_distribution": [0.06322250787625666, 0.48995708135687, 0.34032156926922247, 0.10649884149765086], "max_prob": 0.48995708135687, "correct": 0.0, "raw_logits": [-0.94921875, 1.61328125, 1.1572265625, -0.296630859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.973333, 0.02, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9258145844432327, 0.027591441767288664, 0.028003582025826163, 0.01859039176365229], "max_prob": 0.9258145844432327, "correct": 1.0, "raw_logits": [3.029296875, -1.3671875, -1.3486328125, -1.861328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.04, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7589095401322081, 0.09355573475203197, 0.08098831495735784, 0.06654641015840215], "max_prob": 0.7589095401322081, "correct": 1.0, "raw_logits": [2.302734375, -1.3818359375, -1.6357421875, -1.9814453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.887182923511701, 0.11281707648829901], "max_prob": 0.887182923511701, "correct": 1.0, "raw_logits": [3.40234375, -0.68798828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1380467006683357, 0.8619532993316643], "max_prob": 0.8619532993316643, "correct": 1.0, "raw_logits": [-2.173828125, 1.458984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.166667, 0.693333, 0.116667], "pred_argmax": 1, "pred_distribution": [0.03281206792332586, 0.4852137900888831, 0.35957846479174144, 0.1223956771960496], "max_prob": 0.4852137900888831, "correct": 0.0, "raw_logits": [-1.8291015625, 1.5419921875, 1.1669921875, -0.181640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.15, 0.833333], "pred_argmax": 3, "pred_distribution": [0.07559449320975631, 0.07312850648106213, 0.3840864242749072, 0.46719057603427433], "max_prob": 0.46719057603427433, "correct": 1.0, "raw_logits": [-0.7783203125, -0.81982421875, 1.255859375, 1.5009765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.25, 0.693333, 0.05], "pred_argmax": 2, "pred_distribution": [0.12219195143353051, 0.28147347768880693, 0.46119710858739715, 0.13513746229026535], "max_prob": 0.46119710858739715, "correct": 1.0, "raw_logits": [-0.853515625, 0.615234375, 1.484375, -0.67626953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.877103986007441, 0.122896013992559], "max_prob": 0.877103986007441, "correct": 1.0, "raw_logits": [3.181640625, -0.71630859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8287520630129713, 0.1712479369870287], "max_prob": 0.8287520630129713, "correct": 1.0, "raw_logits": [2.61328125, -0.51416015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.02151867120330093, 0.1328572142373075, 0.47971017793088094, 0.3659139366285106], "max_prob": 0.47971017793088094, "correct": 1.0, "raw_logits": [-2.318359375, -0.040313720703125, 1.56640625, 1.2275390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.07, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.8698403929411456, 0.03773142257906653, 0.05941020823776803, 0.033017976242019874], "max_prob": 0.8698403929411456, "correct": 1.0, "raw_logits": [2.86328125, -1.0634765625, -0.495361328125, -1.23046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.321667, 0.182667, 0.299333, 0.196333], "pred_argmax": 0, "pred_distribution": [0.4846016722892865, 0.12429255677832324, 0.14835748452904585, 0.24274828640334437], "max_prob": 0.4846016722892865, "correct": 1.0, "raw_logits": [1.75, -0.64501953125, -0.33349609375, 0.533203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.47326071678208054, 0.5267392832179194], "max_prob": 0.5267392832179194, "correct": 1.0, "raw_logits": [-0.03204345703125, 0.1802978515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.043333, 0.956667], "pred_argmax": 1, "pred_distribution": [0.14376784675497734, 0.8562321532450227], "max_prob": 0.8562321532450227, "correct": 1.0, "raw_logits": [-2.1484375, 1.390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.333333, 0.316667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.06196202929168756, 0.4345423732703449, 0.31704037540967733, 0.18645522202829018], "max_prob": 0.4345423732703449, "correct": 0.0, "raw_logits": [-1.0048828125, 1.4326171875, 1.0380859375, 0.373779296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.166667, 0.496667, 0.07], "pred_argmax": 0, "pred_distribution": [0.30721252876206273, 0.14237974014741608, 0.2745595947274039, 0.2758481363631174], "max_prob": 0.30721252876206273, "correct": 0.0, "raw_logits": [1.2587890625, 0.29638671875, 1.1181640625, 1.1240234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.293333, 0.593333, 0.106667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.24377326441028058, 0.2685545737958919, 0.25069995278892304, 0.23697220900490445], "max_prob": 0.2685545737958919, "correct": 1.0, "raw_logits": [0.521484375, 0.69189453125, 0.57080078125, 0.4716796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.953333, 0.046667], "pred_argmax": 1, "pred_distribution": [0.38265978000588236, 0.6173402199941176], "max_prob": 0.6173402199941176, "correct": 0.0, "raw_logits": [-0.83203125, 0.1165771484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.58, 0.42], "pred_argmax": 1, "pred_distribution": [0.41368547208740175, 0.5863145279125983], "max_prob": 0.5863145279125983, "correct": 0.0, "raw_logits": [-0.06378173828125, 0.6279296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.516667, 0.3], "pred_argmax": 3, "pred_distribution": [0.0298894514231056, 0.16004720437508865, 0.35830434418632046, 0.45175900001548525], "max_prob": 0.45175900001548525, "correct": 0.0, "raw_logits": [-1.7373046875, 0.362548828125, 1.37109375, 1.6611328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 3, "pred_distribution": [0.048965674685460286, 0.044693037899417046, 0.26574677314387335, 0.6405945142712492], "max_prob": 0.6405945142712492, "correct": 1.0, "raw_logits": [-1.1416015625, -1.255859375, 0.97509765625, 2.076171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.816667, 0.1], "pred_argmax": 2, "pred_distribution": [0.06491051189736614, 0.3338961138721783, 0.5084573479067485, 0.09273602632370714], "max_prob": 0.5084573479067485, "correct": 1.0, "raw_logits": [-1.5859375, 1.296875, 2.037109375, -0.9580078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8697018222598082, 0.13029817774019176], "max_prob": 0.8697018222598082, "correct": 1.0, "raw_logits": [3.115234375, -0.64990234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.8849211223785909, 0.1150788776214091], "max_prob": 0.8849211223785909, "correct": 1.0, "raw_logits": [2.69921875, -1.3466796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0296796813383852, 0.12636770058349828, 0.4693583884195313, 0.3745942296585852], "max_prob": 0.4693583884195313, "correct": 1.0, "raw_logits": [-1.9296875, -0.11669921875, 1.525390625, 1.2431640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.35, 0.266667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3625052970664959, 0.17612758211883933, 0.35026967850214946, 0.11109744231251523], "max_prob": 0.3625052970664959, "correct": 1.0, "raw_logits": [1.541015625, 0.6376953125, 1.498046875, 0.06103515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.116667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3204445869120572, 0.30883712146690545, 0.28472770584609375, 0.08599058577494358], "max_prob": 0.3204445869120572, "correct": 1.0, "raw_logits": [1.0146484375, 0.94970703125, 0.806640625, -1.30078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8383144845440443, 0.1616855154559557], "max_prob": 0.8383144845440443, "correct": 1.0, "raw_logits": [2.8828125, -0.38134765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.40277274855568956, 0.5972272514443105], "max_prob": 0.5972272514443105, "correct": 1.0, "raw_logits": [-0.10357666015625, 0.677734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.566667, 0.25], "pred_argmax": 2, "pred_distribution": [0.020070455323818466, 0.16229825822077923, 0.48110387964978124, 0.33652740680562104], "max_prob": 0.48110387964978124, "correct": 1.0, "raw_logits": [-2.486328125, 0.12939453125, 1.4892578125, 1.0419921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.25, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.36432755563476943, 0.16475013918032283, 0.3495667067623959, 0.12135559842251196], "max_prob": 0.36432755563476943, "correct": 1.0, "raw_logits": [1.65234375, 0.6591796875, 1.6005859375, 0.276611328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.09, 0.053333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.3456738010276971, 0.3281079740801414, 0.24910537797386798, 0.07711284691829344], "max_prob": 0.3456738010276971, "correct": 1.0, "raw_logits": [1.22265625, 1.130859375, 0.64599609375, -1.41796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8732585686482893, 0.12674143135171068], "max_prob": 0.8732585686482893, "correct": 1.0, "raw_logits": [3.162109375, -0.666015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.096667, 0.903333], "pred_argmax": 1, "pred_distribution": [0.4036020887298722, 0.5963979112701279], "max_prob": 0.5963979112701279, "correct": 1.0, "raw_logits": [-0.06304931640625, 0.71142578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.7, 0.18, 0.02], "pred_argmax": 1, "pred_distribution": [0.05620818472049524, 0.5675114428142612, 0.2929225218770898, 0.08335785058815383], "max_prob": 0.5675114428142612, "correct": 1.0, "raw_logits": [-1.201171875, 1.6923828125, 0.86474609375, -0.7080078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.40812859390189077, 0.5918714060981093], "max_prob": 0.5918714060981093, "correct": 1.0, "raw_logits": [-0.630859375, 0.10638427734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.516667, 0.366667, 0.1], "pred_argmax": 2, "pred_distribution": [0.1032260730387008, 0.3159899212460354, 0.41206880622452546, 0.16871519949073818], "max_prob": 0.41206880622452546, "correct": 0.0, "raw_logits": [-1.0380859375, 0.93115234375, 1.3984375, -0.17333984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.366667, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.03482873502562572, 0.18136438233513075, 0.2824102804561683, 0.3676464193228418, 0.13375018286023355], "max_prob": 0.3676464193228418, "correct": 1.0, "raw_logits": [-1.2822265625, 0.78271484375, 1.3369140625, 1.6669921875, 0.401611328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.30638283932875626, 0.6936171606712437], "max_prob": 0.6936171606712437, "correct": 1.0, "raw_logits": [-0.51318359375, 1.107421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.05335833429328082, 0.13717568229620425, 0.31272359349355405, 0.4967423899169609], "max_prob": 0.4967423899169609, "correct": 1.0, "raw_logits": [-0.912109375, 0.26953125, 1.30078125, 1.8798828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.4942457027742148, 0.5057542972257851], "max_prob": 0.5057542972257851, "correct": 1.0, "raw_logits": [0.07550048828125, 0.12115478515625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.116667, 0.483333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.11028286079307444, 0.22983210634447412, 0.463421955696955, 0.19646307716549655], "max_prob": 0.463421955696955, "correct": 1.0, "raw_logits": [-0.75927734375, 0.533203125, 1.767578125, 0.257080078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.533333, 0.233333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.033745018056675055, 0.1347972533004858, 0.445971288879127, 0.2851769518171847, 0.10030948794652739], "max_prob": 0.445971288879127, "correct": 1.0, "raw_logits": [-1.34375, 0.389404296875, 1.88671875, 1.3271484375, 0.01959228515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.38765340701429496, 0.612346592985705], "max_prob": 0.612346592985705, "correct": 1.0, "raw_logits": [0.0141143798828125, 0.9208984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.416667, 0.333333], "pred_argmax": 3, "pred_distribution": [0.052421978397061864, 0.1727606145398917, 0.3819673519633408, 0.3928500550997056], "max_prob": 0.3928500550997056, "correct": 0.0, "raw_logits": [-1.125, 0.367431640625, 1.3603515625, 1.3955078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.41707067588454383, 0.5829293241154561], "max_prob": 0.5829293241154561, "correct": 1.0, "raw_logits": [-0.5517578125, 0.1123046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.08554712245044825, 0.26369455115934176, 0.5083347354969534, 0.14242359089325649], "max_prob": 0.5083347354969534, "correct": 1.0, "raw_logits": [-1.37890625, 0.6025390625, 1.7578125, -0.481689453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.133333, 0.466667, 0.333333, 0.053333], "pred_argmax": 2, "pred_distribution": [0.03254177539225865, 0.1385266610044418, 0.44928006610737586, 0.2835066759529008, 0.09614482154302291], "max_prob": 0.44928006610737586, "correct": 1.0, "raw_logits": [-1.6806640625, 0.132080078125, 1.6044921875, 1.0283203125, -0.324951171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.29833412212616395, 0.701665877873836], "max_prob": 0.701665877873836, "correct": 1.0, "raw_logits": [-0.697265625, 0.9990234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.416667, 0.4], "pred_argmax": 3, "pred_distribution": [0.019081997181649008, 0.06792380619833085, 0.2786768437942664, 0.6343173528257537], "max_prob": 0.6343173528257537, "correct": 0.0, "raw_logits": [-2.2265625, -0.6376953125, 1.12890625, 2.158203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.6374859875341362, 0.36251401246586373], "max_prob": 0.6374859875341362, "correct": 1.0, "raw_logits": [1.2333984375, 0.11383056640625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.05, 0.333333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.43992347265563014, 0.09278997306041746, 0.18723335060128615, 0.28005320368266634], "max_prob": 0.43992347265563014, "correct": 0.0, "raw_logits": [1.6181640625, -1.12109375, 0.11456298828125, 0.8232421875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.533333, 0.15, 0.0], "pred_argmax": 2, "pred_distribution": [0.13789064779153204, 0.30014991075107605, 0.4198240394131841, 0.1147462777693474, 0.02738912427486034], "max_prob": 0.4198240394131841, "correct": 1.0, "raw_logits": [0.231689453125, 1.205078125, 1.625, 0.0017547607421875, -1.791015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.655438671109349, 0.344561328890651], "max_prob": 0.655438671109349, "correct": 1.0, "raw_logits": [0.68408203125, -0.59130859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.516667, 0.366667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.18425661939439336, 0.5129396352476906, 0.23809668081601001, 0.06470706454190597], "max_prob": 0.5129396352476906, "correct": 1.0, "raw_logits": [0.34375, 1.625, 0.66455078125, -0.9658203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5578241613846301, 0.4421758386153699], "max_prob": 0.5578241613846301, "correct": 1.0, "raw_logits": [0.6181640625, 0.1573486328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.083333, 0.533333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.17629205280840957, 0.14000714989226934, 0.40517015047776167, 0.2785306468215595], "max_prob": 0.40517015047776167, "correct": 1.0, "raw_logits": [-0.0243072509765625, -0.429931640625, 1.4404296875, 0.78076171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.03, 0.1, 0.25, 0.55, 0.07], "pred_argmax": 3, "pred_distribution": [0.04574001344987909, 0.1491309139482489, 0.26310006535079794, 0.4434537164144406, 0.09857529083663356], "max_prob": 0.4434537164144406, "correct": 1.0, "raw_logits": [-0.998046875, 0.48095703125, 1.19140625, 1.8447265625, -0.037139892578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.5277421896443705, 0.4722578103556295], "max_prob": 0.5277421896443705, "correct": 1.0, "raw_logits": [0.19580078125, -0.0245208740234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.4], "pred_argmax": 2, "pred_distribution": [0.08586251907061798, 0.22325058806947318, 0.36657820651634465, 0.3243086863435643], "max_prob": 0.36657820651634465, "correct": 1.0, "raw_logits": [-0.5390625, 0.65673828125, 1.27734375, 1.1240234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5788537621357407, 0.42114623786425937], "max_prob": 0.5788537621357407, "correct": 1.0, "raw_logits": [0.7822265625, 0.1513671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.15719171889301253, 0.14173977344608485, 0.4301706455494614, 0.27089786211144123], "max_prob": 0.4301706455494614, "correct": 1.0, "raw_logits": [-0.17724609375, -0.359375, 1.5947265625, 0.78076171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.283333, 0.416667, 0.216667], "pred_argmax": 3, "pred_distribution": [0.03543019569838582, 0.07239078766683278, 0.20032830318928535, 0.35577569869884224, 0.3360750147466537], "max_prob": 0.35577569869884224, "correct": 1.0, "raw_logits": [-1.1044921875, -0.2103271484375, 1.0634765625, 1.7822265625, 1.7109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.524383632522936, 0.47561636747706404], "max_prob": 0.524383632522936, "correct": 1.0, "raw_logits": [0.4150390625, 0.221435546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.2, 0.366667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.0610933898895962, 0.2814494876364925, 0.351139742758435, 0.30631737971547623], "max_prob": 0.351139742758435, "correct": 0.0, "raw_logits": [-1.0029296875, 0.90869140625, 1.185546875, 1.0146484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.2661554693492084, 0.7338445306507915], "max_prob": 0.7338445306507915, "correct": 1.0, "raw_logits": [-1.78515625, 0.2264404296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.45, 0.45, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0689331210509165, 0.4676924286962278, 0.36822150392942643, 0.09515294632342942], "max_prob": 0.4676924286962278, "correct": 0.0, "raw_logits": [-1.580078125, 1.7900390625, 1.369140625, -1.0126953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.666667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.007504652439852783, 0.02258729522643368, 0.10027033986010864, 0.561661156833951, 0.3079765556396538], "max_prob": 0.561661156833951, "correct": 1.0, "raw_logits": [-2.8671875, -1.48828125, 0.376953125, 2.533203125, 1.78125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.13, 0.87], "pred_argmax": 1, "pred_distribution": [0.22473106119949143, 0.7752689388005085], "max_prob": 0.7752689388005085, "correct": 1.0, "raw_logits": [-1.203125, 1.2529296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.216667, 0.75], "pred_argmax": 3, "pred_distribution": [0.009839285928459783, 0.02760551093268559, 0.15134839142002157, 0.8112068117188331], "max_prob": 0.8112068117188331, "correct": 1.0, "raw_logits": [-2.783203125, -1.4921875, 0.63720703125, 2.73828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.48463372621971057, 0.5153662737802893], "max_prob": 0.5153662737802893, "correct": 1.0, "raw_logits": [0.0035400390625, 0.12548828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.063333, 0.1, 0.633333, 0.203333], "pred_argmax": 2, "pred_distribution": [0.11029333590257079, 0.15523046627721704, 0.5094487709059975, 0.2250274269142147], "max_prob": 0.5094487709059975, "correct": 1.0, "raw_logits": [-0.90625, -0.3046875, 1.787109375, 0.348876953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.073333, 0.443333, 0.366667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.08547333298959821, 0.36849361425852495, 0.3475458465218614, 0.15026534890259619, 0.048221857327419425], "max_prob": 0.36849361425852495, "correct": 1.0, "raw_logits": [-0.14794921875, 1.6806640625, 1.607421875, 0.55810546875, -0.8642578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.296667, 0.703333], "pred_argmax": 1, "pred_distribution": [0.42448062491417016, 0.5755193750858298], "max_prob": 0.5755193750858298, "correct": 1.0, "raw_logits": [-0.068115234375, 0.53564453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.206667, 0.566667, 0.166667], "pred_argmax": 2, "pred_distribution": [0.07125254164417477, 0.2140359591119422, 0.36585953100732366, 0.3488519682365594], "max_prob": 0.36585953100732366, "correct": 1.0, "raw_logits": [-0.84619140625, 0.5302734375, 1.201171875, 1.1416015625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.556667, 0.443333], "pred_argmax": 0, "pred_distribution": [0.5882463609224701, 0.4117536390775299], "max_prob": 0.5882463609224701, "correct": 1.0, "raw_logits": [0.8330078125, 0.12548828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.06, 0.713333, 0.186667], "pred_argmax": 2, "pred_distribution": [0.25605175489578647, 0.0999794299992073, 0.3719545079742391, 0.2720143071307672], "max_prob": 0.3719545079742391, "correct": 1.0, "raw_logits": [0.6875, -0.9677734375, 1.3447265625, 0.7939453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.096667, 0.466667, 0.39, 0.043333], "pred_argmax": 2, "pred_distribution": [0.07406182886046529, 0.15812842450254158, 0.46764708268395294, 0.24393357835524118, 0.05622908559779904], "max_prob": 0.46764708268395294, "correct": 1.0, "raw_logits": [-0.58447265625, 0.36474609375, 1.7216796875, 0.9072265625, -0.92919921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 0, "pred_distribution": [0.5595237171397318, 0.44047628286026824], "max_prob": 0.5595237171397318, "correct": 0.0, "raw_logits": [0.3154296875, -0.1590576171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.146667, 0.39, 0.443333], "pred_argmax": 2, "pred_distribution": [0.07498025929190398, 0.35693339301680527, 0.38380031887529004, 0.18428602881600079], "max_prob": 0.38380031887529004, "correct": 0.0, "raw_logits": [-0.90771484375, 1.044921875, 1.1357421875, 0.2176513671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.45874279848512356, 0.5412572015148764], "max_prob": 0.5412572015148764, "correct": 1.0, "raw_logits": [-0.2288818359375, 0.09918212890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.09, 0.693333, 0.173333], "pred_argmax": 2, "pred_distribution": [0.13045023387100024, 0.19100314885246722, 0.4407765750610927, 0.23777004221543985], "max_prob": 0.4407765750610927, "correct": 1.0, "raw_logits": [-0.47216796875, 0.198974609375, 1.6708984375, 0.58447265625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.716667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.019886749442994317, 0.06651725631013507, 0.22414262227500564, 0.5157922656587136, 0.17366110631315132], "max_prob": 0.5157922656587136, "correct": 1.0, "raw_logits": [-1.896484375, -0.385498046875, 1.134765625, 2.177734375, 0.8154296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4326742334934541, 0.5673257665065459], "max_prob": 0.5673257665065459, "correct": 1.0, "raw_logits": [0.0265655517578125, 0.56396484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.333333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.03438002472391078, 0.11943004473749602, 0.29952165827354327, 0.54666827226505], "max_prob": 0.54666827226505, "correct": 1.0, "raw_logits": [-1.3994140625, 0.158935546875, 1.3095703125, 2.0625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.573333, 0.426667], "pred_argmax": 0, "pred_distribution": [0.5220499312042527, 0.47795006879574736], "max_prob": 0.5220499312042527, "correct": 1.0, "raw_logits": [0.3330078125, 0.157958984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.066667, 0.55, 0.233333], "pred_argmax": 2, "pred_distribution": [0.12810000836133945, 0.17377951577373468, 0.4711167354105698, 0.22700374045435598], "max_prob": 0.4711167354105698, "correct": 1.0, "raw_logits": [-0.498291015625, 0.03851318359375, 1.7939453125, 0.5087890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.533333, 0.233333, 0.05], "pred_argmax": 2, "pred_distribution": [0.05499935031157231, 0.19947545414078496, 0.4498091789446035, 0.23018578579626162, 0.06553023080677767], "max_prob": 0.4498091789446035, "correct": 1.0, "raw_logits": [-0.8544921875, 0.7578125, 1.775390625, 0.93701171875, -0.63525390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.48062271877834184, 0.5193772812216582], "max_prob": 0.5193772812216582, "correct": 1.0, "raw_logits": [0.230712890625, 0.384521484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.333333, 0.466667, 0.15], "pred_argmax": 3, "pred_distribution": [0.04255700927872277, 0.17294116677696833, 0.3624640229143505, 0.42203780102995847], "max_prob": 0.42203780102995847, "correct": 0.0, "raw_logits": [-1.3916015625, 0.363037109375, 1.2890625, 1.4794921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.634386798390699, 0.36561320160930094], "max_prob": 0.634386798390699, "correct": 1.0, "raw_logits": [1.16015625, 0.067138671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.1, 0.583333, 0.2], "pred_argmax": 2, "pred_distribution": [0.2797592863379738, 0.1304585972337524, 0.3197823100178009, 0.269999806410473], "max_prob": 0.3197823100178009, "correct": 1.0, "raw_logits": [0.9287109375, -0.4140625, 1.1640625, 0.8662109375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.3, 0.45, 0.166667], "pred_argmax": 3, "pred_distribution": [0.026750356834312206, 0.09427721171832656, 0.26199159181204745, 0.5275759646995715, 0.08940487493574226], "max_prob": 0.5275759646995715, "correct": 1.0, "raw_logits": [-1.7880859375, -0.211669921875, 1.0673828125, 1.943359375, -0.278076171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 0, "pred_distribution": [0.6268172120305051, 0.37318278796949494], "max_prob": 0.6268172120305051, "correct": 1.0, "raw_logits": [0.457275390625, -0.5712890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.283333, 0.283333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.08444060166160354, 0.3184406227927212, 0.3467121754525919, 0.25040660009308324], "max_prob": 0.3467121754525919, "correct": 0.0, "raw_logits": [-0.6064453125, 1.0546875, 1.1611328125, 0.75390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4872473572097563, 0.5127526427902437], "max_prob": 0.5127526427902437, "correct": 1.0, "raw_logits": [0.0738525390625, 0.175048828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.55, 0.25], "pred_argmax": 2, "pred_distribution": [0.11443562353422648, 0.1889791159692005, 0.4774164950109434, 0.21916876548562966], "max_prob": 0.4774164950109434, "correct": 1.0, "raw_logits": [-0.72607421875, 0.1568603515625, 1.7880859375, 0.417724609375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.4, 0.35, 0.05], "pred_argmax": 3, "pred_distribution": [0.020846919021729346, 0.08777017646629515, 0.36658803749187924, 0.45575636369118233, 0.069038503328914], "max_prob": 0.45575636369118233, "correct": 0.0, "raw_logits": [-1.9375, -0.1385498046875, 1.650390625, 1.9228515625, -0.43896484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.38353977846296283, 0.6164602215370371], "max_prob": 0.6164602215370371, "correct": 1.0, "raw_logits": [-0.08917236328125, 0.85205078125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.366667, 0.433333], "pred_argmax": 3, "pred_distribution": [0.03074470433643964, 0.13245321834570573, 0.39784795072200185, 0.43895412659585265], "max_prob": 0.43895412659585265, "correct": 1.0, "raw_logits": [-1.85546875, -0.027740478515625, 1.3486328125, 1.4716796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5616158914080093, 0.43838410859199073], "max_prob": 0.5616158914080093, "correct": 1.0, "raw_logits": [0.62060546875, 0.1292724609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.083333, 0.533333, 0.3], "pred_argmax": 2, "pred_distribution": [0.1854860831024863, 0.1325396715205497, 0.42073845150420486, 0.2612357938727591], "max_prob": 0.42073845150420486, "correct": 1.0, "raw_logits": [0.037872314453125, -0.5537109375, 1.4794921875, 0.640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.333333, 0.083333], "pred_argmax": 3, "pred_distribution": [0.04967831842820747, 0.14858990078279835, 0.3475815147956184, 0.3572056678032389, 0.09694459819013679], "max_prob": 0.3572056678032389, "correct": 0.0, "raw_logits": [-1.1015625, 0.26953125, 1.3330078125, 1.3671875, -0.264892578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5452701910401758, 0.4547298089598241], "max_prob": 0.5452701910401758, "correct": 0.0, "raw_logits": [0.367919921875, 0.007778167724609375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.183333, 0.483333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.05902120620936169, 0.22136700661716127, 0.3897794216421698, 0.3298323655313073], "max_prob": 0.3897794216421698, "correct": 1.0, "raw_logits": [-0.9794921875, 0.6748046875, 1.3828125, 1.173828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.319762878608258, 0.680237121391742], "max_prob": 0.680237121391742, "correct": 1.0, "raw_logits": [-1.359375, 0.1378173828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.7, 0.233333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.08746418635208023, 0.4534192428188553, 0.3336202184806081, 0.12549635234845624], "max_prob": 0.4534192428188553, "correct": 1.0, "raw_logits": [-1.025390625, 1.87109375, 1.3310546875, -0.389892578125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.013333, 0.066667, 0.25, 0.666667], "pred_argmax": 4, "pred_distribution": [0.006975825855304568, 0.02612297484422137, 0.09395314195552534, 0.3351517437947482, 0.5377963135502005], "max_prob": 0.5377963135502005, "correct": 1.0, "raw_logits": [-2.763671875, -1.111328125, 0.490478515625, 2.08203125, 2.673828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.27547671366321846, 0.7245232863367815], "max_prob": 0.7245232863367815, "correct": 1.0, "raw_logits": [-0.7109375, 1.20703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.166667, 0.783333], "pred_argmax": 3, "pred_distribution": [0.010054333722701354, 0.04572646254229165, 0.15196450694569466, 0.7922546967893123], "max_prob": 0.7922546967893123, "correct": 1.0, "raw_logits": [-2.65234375, -0.7568359375, 0.74609375, 2.8125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.41438726145192173, 0.5856127385480783], "max_prob": 0.5856127385480783, "correct": 1.0, "raw_logits": [-0.58544921875, 0.10052490234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.25, 0.366667, 0.3], "pred_argmax": 2, "pred_distribution": [0.12377860761195747, 0.2379520517267062, 0.43119300730541643, 0.20707633335591988], "max_prob": 0.43119300730541643, "correct": 1.0, "raw_logits": [-0.57177734375, 0.57861328125, 1.625, 0.333984375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.25, 0.5, 0.166667], "pred_argmax": 3, "pred_distribution": [0.014217823646286825, 0.04463418708269503, 0.1582600475914347, 0.5744365959827094, 0.2084513456968741], "max_prob": 0.5744365959827094, "correct": 1.0, "raw_logits": [-2.310546875, -0.87890625, 0.705078125, 2.318359375, 1.0498046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.40454316796890744, 0.5954568320310925], "max_prob": 0.5954568320310925, "correct": 1.0, "raw_logits": [-0.2257080078125, 0.541015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.383333, 0.416667], "pred_argmax": 3, "pred_distribution": [0.02094176430494173, 0.09669273791229006, 0.2746132286966773, 0.6077522690860909], "max_prob": 0.6077522690860909, "correct": 1.0, "raw_logits": [-2.06640625, -0.1519775390625, 1.154296875, 2.1484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.086667, 0.913333], "pred_argmax": 1, "pred_distribution": [0.43899031385107246, 0.5610096861489275], "max_prob": 0.5610096861489275, "correct": 1.0, "raw_logits": [-0.355712890625, 0.1307373046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.3, 0.026667], "pred_argmax": 2, "pred_distribution": [0.11216393451372894, 0.2977226466842711, 0.45148973345359356, 0.1386236853484065], "max_prob": 0.45148973345359356, "correct": 0.0, "raw_logits": [-0.8642578125, 0.85400390625, 1.5869140625, -0.491455078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.066667, 0.566667, 0.313333, 0.05], "pred_argmax": 2, "pred_distribution": [0.051643596569731276, 0.1605829388812433, 0.453802077749679, 0.22667865035111978, 0.10729273644822658], "max_prob": 0.453802077749679, "correct": 1.0, "raw_logits": [-1.0078125, 0.411865234375, 1.7119140625, 0.84326171875, -0.0927734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.314843367472367, 0.685156632527633], "max_prob": 0.685156632527633, "correct": 1.0, "raw_logits": [-0.429931640625, 1.1123046875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.133333, 0.833333], "pred_argmax": 3, "pred_distribution": [0.04699998318792652, 0.14455594485296197, 0.33167706415553305, 0.47676700780357845], "max_prob": 0.47676700780357845, "correct": 1.0, "raw_logits": [-1.189453125, 0.216552734375, 1.255859375, 1.7099609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.94, 0.06], "pred_argmax": 0, "pred_distribution": [0.7266524855861168, 0.2733475144138832], "max_prob": 0.7266524855861168, "correct": 1.0, "raw_logits": [1.876953125, -0.062225341796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.0, 0.066667, 0.166667], "pred_argmax": 0, "pred_distribution": [0.3847039251465299, 0.08833168184242346, 0.2202763166371215, 0.3066880763739252], "max_prob": 0.3847039251465299, "correct": 1.0, "raw_logits": [1.33984375, -1.25, 0.3583984375, 0.94091796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.156667, 0.416667, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.1847660841018136, 0.31805338961401997, 0.39356915262826225, 0.07755157310856983, 0.026059800547334477], "max_prob": 0.39356915262826225, "correct": 1.0, "raw_logits": [0.6435546875, 1.3232421875, 1.58984375, -0.44287109375, -1.8076171875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.6848113407634265, 0.31518865923657335], "max_prob": 0.6848113407634265, "correct": 1.0, "raw_logits": [0.876953125, -0.662109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.463333, 0.453333, 0.066667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.18324672681975618, 0.44788549981425774, 0.2851744077267909, 0.08369336563919516], "max_prob": 0.44788549981425774, "correct": 0.0, "raw_logits": [0.270263671875, 1.388671875, 0.82373046875, -0.71044921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.3267098295300208, 0.6732901704699792], "max_prob": 0.6732901704699792, "correct": 1.0, "raw_logits": [-1.296875, 0.1373291015625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.25, 0.466667, 0.28], "pred_argmax": 1, "pred_distribution": [0.07294609596260548, 0.4134903145582408, 0.38814730985516094, 0.12541627962399268], "max_prob": 0.4134903145582408, "correct": 0.0, "raw_logits": [-1.41015625, 1.6435546875, 1.5322265625, -0.456298828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.046667, 0.2, 0.316667, 0.433333], "pred_argmax": 4, "pred_distribution": [0.0073376628200690274, 0.0215400367875631, 0.07714601602784862, 0.34223562864436796, 0.5517406557201513], "max_prob": 0.5517406557201513, "correct": 1.0, "raw_logits": [-2.798828125, -1.451171875, 0.1453857421875, 2.009765625, 2.607421875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 1, "pred_distribution": [0.2990044951070872, 0.7009955048929128], "max_prob": 0.7009955048929128, "correct": 1.0, "raw_logits": [-0.7705078125, 0.91943359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.01164166572141655, 0.04534786253664479, 0.15700876090303315, 0.7860017108389055], "max_prob": 0.7860017108389055, "correct": 1.0, "raw_logits": [-2.6015625, -0.89990234375, 0.654296875, 2.669921875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.505092755633758, 0.494907244366242], "max_prob": 0.505092755633758, "correct": 0.0, "raw_logits": [0.1689453125, 0.1285400390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.10555432678773694, 0.17812538685545246, 0.519104858023092, 0.19721542833371847], "max_prob": 0.519104858023092, "correct": 1.0, "raw_logits": [-1.0068359375, -0.0858154296875, 1.796875, 0.0933837890625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.283333, 0.433333, 0.16, 0.023333], "pred_argmax": 1, "pred_distribution": [0.11600021931260054, 0.41391967918386474, 0.3684845238914959, 0.06874885559205623, 0.03284672201998268], "max_prob": 0.41391967918386474, "correct": 0.0, "raw_logits": [0.1883544921875, 1.7802734375, 1.634765625, -0.46630859375, -1.390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4485913741372164, 0.5514086258627835], "max_prob": 0.5514086258627835, "correct": 1.0, "raw_logits": [0.0850830078125, 0.494384765625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.4, 0.1], "pred_argmax": 2, "pred_distribution": [0.11247837500101837, 0.2639319896134907, 0.45539317759258474, 0.1681964577929062], "max_prob": 0.45539317759258474, "correct": 0.0, "raw_logits": [-0.431640625, 0.6357421875, 1.318359375, 0.0718994140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.41371532834636154, 0.5862846716536385], "max_prob": 0.5862846716536385, "correct": 1.0, "raw_logits": [-0.61669921875, 0.07476806640625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.316667, 0.5, 0.163333], "pred_argmax": 2, "pred_distribution": [0.07657310000849502, 0.3507625068545202, 0.43429064184185895, 0.13837375129512577], "max_prob": 0.43429064184185895, "correct": 1.0, "raw_logits": [-1.3828125, 1.2958984375, 1.671875, -0.34130859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.55, 0.083333], "pred_argmax": 3, "pred_distribution": [0.013288097437254074, 0.0531322017519191, 0.21697178056911876, 0.5530318772051995, 0.1635760430365086], "max_prob": 0.5530318772051995, "correct": 1.0, "raw_logits": [-2.400390625, -0.666015625, 1.0947265625, 2.265625, 0.7412109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3043983963396811, 0.695601603660319], "max_prob": 0.695601603660319, "correct": 1.0, "raw_logits": [-0.60009765625, 1.0390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.283333, 0.6], "pred_argmax": 3, "pred_distribution": [0.01289297671914296, 0.05008512109887047, 0.2140819745272422, 0.7229399276547445], "max_prob": 0.7229399276547445, "correct": 1.0, "raw_logits": [-2.578125, -0.8798828125, 0.93798828125, 2.4609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4184554248804446, 0.5815445751195554], "max_prob": 0.5815445751195554, "correct": 1.0, "raw_logits": [-0.5576171875, 0.09515380859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.55, 0.25], "pred_argmax": 2, "pred_distribution": [0.08928208936353553, 0.2626028762843853, 0.49745987606614356, 0.15065515828593562], "max_prob": 0.49745987606614356, "correct": 1.0, "raw_logits": [-1.185546875, 0.71337890625, 1.837890625, -0.2646484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.416667, 0.156667, 0.026667], "pred_argmax": 2, "pred_distribution": [0.052063361087961946, 0.2966811894574794, 0.38502083414323196, 0.18424198420983068, 0.08199263110149604], "max_prob": 0.38502083414323196, "correct": 1.0, "raw_logits": [-0.8466796875, 1.3310546875, 1.6572265625, 0.73486328125, -0.2783203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.30549416910610894, 0.694505830893891], "max_prob": 0.694505830893891, "correct": 1.0, "raw_logits": [-0.65771484375, 0.97119140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.383333, 0.416667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.028249060663418153, 0.09561870011406945, 0.32289769512617067, 0.5532345440963418], "max_prob": 0.5532345440963418, "correct": 0.0, "raw_logits": [-1.8662109375, -0.34033203125, 1.1826171875, 1.8564453125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3958639755199612, 0.6041360244800388], "max_prob": 0.6041360244800388, "correct": 1.0, "raw_logits": [-0.73046875, 0.10797119140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.726667, 0.223333, 0.05], "pred_argmax": 2, "pred_distribution": [0.07886524549844326, 0.3718366600487102, 0.4134037647856295, 0.13589432966721704], "max_prob": 0.4134037647856295, "correct": 0.0, "raw_logits": [-1.2216796875, 1.5078125, 1.6943359375, -0.263916015625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.05, 0.216667, 0.733333], "pred_argmax": 3, "pred_distribution": [0.015843941281164287, 0.04883525577199563, 0.15817001904453892, 0.4833552677660231, 0.2937955161362781], "max_prob": 0.4833552677660231, "correct": 0.0, "raw_logits": [-2.1640625, -0.75537109375, 0.71533203125, 2.11328125, 1.490234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 1, "pred_distribution": [0.34090119157254334, 0.6590988084274567], "max_prob": 0.6590988084274567, "correct": 1.0, "raw_logits": [-0.34423828125, 0.96337890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.026667, 0.14, 0.833333], "pred_argmax": 3, "pred_distribution": [0.015697653474372568, 0.05460535458807452, 0.2189356110534227, 0.7107613808841301], "max_prob": 0.7107613808841301, "correct": 1.0, "raw_logits": [-2.345703125, -0.78564453125, 0.9521484375, 2.42578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5696979738246967, 0.4303020261753033], "max_prob": 0.5696979738246967, "correct": 0.0, "raw_logits": [0.67138671875, 0.11480712890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.65, 0.183333], "pred_argmax": 2, "pred_distribution": [0.13537001177307342, 0.22521525267551767, 0.40355314459047836, 0.23586159096093054], "max_prob": 0.40355314459047836, "correct": 1.0, "raw_logits": [-0.451904296875, 0.444091796875, 1.470703125, 0.525390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.04, 0.133333, 0.6, 0.216667], "pred_argmax": 3, "pred_distribution": [0.021170279309821217, 0.0565026589904223, 0.18087394607115342, 0.572714888378096, 0.16873822725050702], "max_prob": 0.572714888378096, "correct": 1.0, "raw_logits": [-1.798828125, -0.5703125, 0.8857421875, 2.328125, 0.798828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.545540572328606, 0.454459427671394], "max_prob": 0.545540572328606, "correct": 0.0, "raw_logits": [0.42529296875, 0.06298828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.333333, 0.566667], "pred_argmax": 3, "pred_distribution": [0.04070975512452871, 0.15403378283277938, 0.3005887408610782, 0.5046677211816137], "max_prob": 0.5046677211816137, "correct": 1.0, "raw_logits": [-1.271484375, 0.393798828125, 1.23046875, 1.87890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4662932181127786, 0.5337067818872214], "max_prob": 0.5337067818872214, "correct": 0.0, "raw_logits": [-0.12548828125, 0.142333984375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.11508090879030525, 0.2242593286437853, 0.4660670726104593, 0.19459268995545018], "max_prob": 0.4660670726104593, "correct": 1.0, "raw_logits": [-0.634765625, 0.53955078125, 1.8271484375, 0.289794921875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.1, 0.466667, 0.35, 0.07, 0.013333], "pred_argmax": 2, "pred_distribution": [0.04754357599369666, 0.21928374532803152, 0.34696246177732215, 0.3323860006256597, 0.05382421627528985], "max_prob": 0.34696246177732215, "correct": 0.0, "raw_logits": [-0.7744140625, 1.138671875, 1.712890625, 1.6591796875, -0.619140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.35297631407236346, 0.6470236859276366], "max_prob": 0.6470236859276366, "correct": 1.0, "raw_logits": [-0.227783203125, 0.97412109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.466667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.03392087757191538, 0.13822306886093622, 0.39939847046794746, 0.42845758309920096], "max_prob": 0.42845758309920096, "correct": 0.0, "raw_logits": [-1.689453125, 0.068603515625, 1.396484375, 1.484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5167496296534162, 0.48325037034658386], "max_prob": 0.5167496296534162, "correct": 1.0, "raw_logits": [0.29541015625, 0.1624755859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.073333, 0.6, 0.266667], "pred_argmax": 2, "pred_distribution": [0.12192576035289615, 0.23296401311230194, 0.42627296534626236, 0.21883726118853958], "max_prob": 0.42627296534626236, "correct": 1.0, "raw_logits": [-0.619140625, 0.5205078125, 1.583984375, 0.410400390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.066667, 0.29, 0.516667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.019042873147870218, 0.07281572550022754, 0.24109596561896593, 0.5339910557279387, 0.13305438000499759], "max_prob": 0.5339910557279387, "correct": 1.0, "raw_logits": [-2.03515625, -0.356689453125, 1.1416015625, 2.13671875, 0.397705078125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4993229943791555, 0.5006770056208445], "max_prob": 0.5006770056208445, "correct": 0.0, "raw_logits": [0.276611328125, 0.281982421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.533333, 0.2], "pred_argmax": 3, "pred_distribution": [0.029640216319582836, 0.12115753807971189, 0.3173030856241322, 0.5318991599765731], "max_prob": 0.5318991599765731, "correct": 0.0, "raw_logits": [-1.5546875, 0.207275390625, 1.412109375, 2.05859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5360571103060122, 0.46394288969398784], "max_prob": 0.5360571103060122, "correct": 0.0, "raw_logits": [0.3779296875, 0.09136962890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.073333, 0.733333, 0.15], "pred_argmax": 2, "pred_distribution": [0.1277486078779051, 0.1583124363216311, 0.46123667010513925, 0.25270228569532455], "max_prob": 0.46123667010513925, "correct": 1.0, "raw_logits": [-0.603515625, -0.2259521484375, 1.65625, 0.59716796875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.166667, 0.683333, 0.1], "pred_argmax": 3, "pred_distribution": [0.06403598118930628, 0.1647547098492269, 0.24338301251845382, 0.4325767116786425, 0.09524958476437051], "max_prob": 0.4325767116786425, "correct": 1.0, "raw_logits": [-0.61328125, 0.5693359375, 1.0576171875, 1.77734375, -0.11639404296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.46411891874373346, 0.5358810812562667], "max_prob": 0.5358810812562667, "correct": 1.0, "raw_logits": [0.1611328125, 0.4462890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.283333, 0.616667], "pred_argmax": 2, "pred_distribution": [0.0826122308744716, 0.25068970286323916, 0.3673080262074191, 0.29939004005487013], "max_prob": 0.3673080262074191, "correct": 0.0, "raw_logits": [-0.6494140625, 0.73974609375, 1.2177734375, 0.9619140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5954568320310925, 0.40454316796890744], "max_prob": 0.5954568320310925, "correct": 1.0, "raw_logits": [0.8955078125, 0.1287841796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.05, 0.416667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.19668445069963036, 0.1464139566907981, 0.38664490194347373, 0.2702566906660978], "max_prob": 0.38664490194347373, "correct": 1.0, "raw_logits": [0.200927734375, -0.318603515625, 1.390625, 0.76025390625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.073333, 0.35, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.02199956464296935, 0.07776105241414896, 0.2887095689009215, 0.47092800488431713, 0.1406018091576431], "max_prob": 0.47092800488431713, "correct": 1.0, "raw_logits": [-1.890625, -0.310546875, 1.3310546875, 1.943359375, 0.4306640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5532195733692065, 0.4467804266307935], "max_prob": 0.5532195733692065, "correct": 1.0, "raw_logits": [0.49462890625, 0.07080078125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.533333, 0.2], "pred_argmax": 2, "pred_distribution": [0.05862555193309758, 0.18613822623513124, 0.3776181109158856, 0.3776181109158856], "max_prob": 0.3776181109158856, "correct": 1.0, "raw_logits": [-1.083984375, 0.36181640625, 1.2470703125, 1.2470703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5746320386364896, 0.42536796136351046], "max_prob": 0.5746320386364896, "correct": 1.0, "raw_logits": [0.73583984375, 0.1392822265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.166667, 0.033333, 0.35, 0.45], "pred_argmax": 2, "pred_distribution": [0.18402481273877566, 0.1371420833111126, 0.3962188273175358, 0.2826142766325759], "max_prob": 0.3962188273175358, "correct": 0.0, "raw_logits": [0.158935546875, -0.358642578125, 1.5087890625, 0.9140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.333333, 0.466667, 0.1, 0.016667], "pred_argmax": 2, "pred_distribution": [0.08819733397303774, 0.2786672480832458, 0.46969211748668027, 0.11735705266002912, 0.046086247797007165], "max_prob": 0.46969211748668027, "correct": 1.0, "raw_logits": [-0.364501953125, 1.0751953125, 1.728515625, -0.007038116455078125, -1.1767578125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5257342427510432, 0.47426575724895687], "max_prob": 0.5257342427510432, "correct": 1.0, "raw_logits": [0.358642578125, 0.154296875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.35, 0.066667], "pred_argmax": 1, "pred_distribution": [0.10174704980834035, 0.3879969977780777, 0.36708456254998795, 0.1431713898635939], "max_prob": 0.3879969977780777, "correct": 1.0, "raw_logits": [-0.327392578125, 1.34765625, 1.2783203125, 0.10003662109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5026156812719371, 0.4973843187280628], "max_prob": 0.5026156812719371, "correct": 0.0, "raw_logits": [0.165771484375, 0.14501953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.08158794664502715, 0.26642868032020883, 0.4842710152367556, 0.1677123577980083], "max_prob": 0.4842710152367556, "correct": 1.0, "raw_logits": [-1.3876953125, 0.6953125, 1.7470703125, -0.119384765625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.466667, 0.166667], "pred_argmax": 4, "pred_distribution": [0.011932013122159876, 0.04352987417374168, 0.12580502962202839, 0.311169541395505, 0.507563541686565], "max_prob": 0.507563541686565, "correct": 0.0, "raw_logits": [-2.33984375, -0.72021484375, 0.60791015625, 1.7412109375, 2.353515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3921754942606898, 0.6078245057393101], "max_prob": 0.6078245057393101, "correct": 1.0, "raw_logits": [-0.06390380859375, 0.80517578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 3, "pred_distribution": [0.018448994883184387, 0.10080389584780228, 0.22490198784800078, 0.6558451214210126], "max_prob": 0.6558451214210126, "correct": 1.0, "raw_logits": [-2.130859375, -0.0057220458984375, 0.99853515625, 2.337890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.455680407608766, 0.5443195923912341], "max_prob": 0.5443195923912341, "correct": 1.0, "raw_logits": [-0.2369384765625, 0.1156005859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.126667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.11491375986277039, 0.20924863703099092, 0.47425247984312613, 0.20158512326311245], "max_prob": 0.47425247984312613, "correct": 1.0, "raw_logits": [-0.771484375, 0.283447265625, 1.7236328125, 0.2177734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.316667, 0.483333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.016757095669610183, 0.06550365259073962, 0.2580603812837563, 0.5307248386127955, 0.1289540318430985], "max_prob": 0.5307248386127955, "correct": 1.0, "raw_logits": [-2.205078125, -0.4990234375, 1.216796875, 2.119140625, 0.3486328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.3957683055079265, 0.6042316944920735], "max_prob": 0.6042316944920735, "correct": 1.0, "raw_logits": [-0.1737060546875, 0.66552734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.433333, 0.316667], "pred_argmax": 3, "pred_distribution": [0.03580271378973868, 0.11895551983491888, 0.34120237934332387, 0.5040393870320186], "max_prob": 0.5040393870320186, "correct": 0.0, "raw_logits": [-1.603515625, -0.10089111328125, 1.2177734375, 1.7060546875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4913382666829298, 0.5086617333170702], "max_prob": 0.5086617333170702, "correct": 1.0, "raw_logits": [0.0849609375, 0.1536865234375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.11166357244711587, 0.20156127423439896, 0.48188775892468866, 0.20488739439379658], "max_prob": 0.48188775892468866, "correct": 1.0, "raw_logits": [-0.77099609375, 0.2685546875, 1.802734375, 0.29736328125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.316667, 0.55, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.051379305981258235, 0.17851732485446473, 0.48888479264699647, 0.20924134674120587, 0.07197722977607462], "max_prob": 0.48888479264699647, "correct": 1.0, "raw_logits": [-1.0498046875, 0.5087890625, 1.76953125, 0.70751953125, -0.6279296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.42488287427602023, 0.5751171257239798], "max_prob": 0.5751171257239798, "correct": 1.0, "raw_logits": [-0.024322509765625, 0.576171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.516667, 0.183333], "pred_argmax": 3, "pred_distribution": [0.030151618745814412, 0.129806277243807, 0.38503131723278117, 0.45501078677759754], "max_prob": 0.45501078677759754, "correct": 0.0, "raw_logits": [-1.7490234375, 0.07781982421875, 1.4384765625, 1.6474609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5203911838644742, 0.4796088161355258], "max_prob": 0.5203911838644742, "correct": 1.0, "raw_logits": [0.304443359375, 0.142578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.13998331201946446, 0.2079682193390626, 0.41834908846726265, 0.23369938017421038], "max_prob": 0.41834908846726265, "correct": 1.0, "raw_logits": [-0.400634765625, 0.296142578125, 1.5263671875, 0.50146484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.15, 0.65, 0.166667], "pred_argmax": 3, "pred_distribution": [0.012521930353037494, 0.04989318414524929, 0.15602033400467452, 0.5376688038173258, 0.2438957476797129], "max_prob": 0.5376688038173258, "correct": 1.0, "raw_logits": [-2.451171875, -0.72119140625, 0.70556640625, 2.25390625, 1.2646484375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.46556575298017544, 0.5344342470198246], "max_prob": 0.5344342470198246, "correct": 1.0, "raw_logits": [0.09820556640625, 0.371826171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 3, "pred_distribution": [0.023480870294027293, 0.10190469831285015, 0.2698655558973239, 0.6047488754957986], "max_prob": 0.6047488754957986, "correct": 1.0, "raw_logits": [-1.9248046875, -0.087890625, 1.130859375, 2.140625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4492537021198685, 0.5507462978801315], "max_prob": 0.5507462978801315, "correct": 1.0, "raw_logits": [-0.299072265625, 0.10491943359375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.266667, 0.06], "pred_argmax": 2, "pred_distribution": [0.11727022077207351, 0.31188157434973907, 0.4058096876788861, 0.1650385171993014], "max_prob": 0.4058096876788861, "correct": 0.0, "raw_logits": [-0.76318359375, 0.95849609375, 1.421875, -0.1617431640625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.116667, 0.4, 0.45], "pred_argmax": 4, "pred_distribution": [0.012759356169567715, 0.040558860460907495, 0.11628469615699127, 0.2985412482658826, 0.5318558389466509], "max_prob": 0.5318558389466509, "correct": 1.0, "raw_logits": [-2.333984375, -0.88671875, 0.431396484375, 1.611328125, 2.333984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.3435057380682141, 0.6564942619317858], "max_prob": 0.6564942619317858, "correct": 1.0, "raw_logits": [-0.2890625, 0.99560546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.063333, 0.2, 0.733333], "pred_argmax": 3, "pred_distribution": [0.026543668549753516, 0.10879946866589989, 0.25654132721373446, 0.6081155355706122], "max_prob": 0.6081155355706122, "correct": 1.0, "raw_logits": [-1.7392578125, 0.026153564453125, 1.099609375, 2.1796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4003841179019679, 0.5996158820980322], "max_prob": 0.5996158820980322, "correct": 1.0, "raw_logits": [-0.69775390625, 0.103271484375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.383333, 0.533333, 0.08], "pred_argmax": 2, "pred_distribution": [0.0865277353484408, 0.36168862965558707, 0.41642537227572296, 0.13535826272024915], "max_prob": 0.41642537227572296, "correct": 1.0, "raw_logits": [-1.015625, 1.501953125, 1.75, -0.22802734375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.116667, 0.283333, 0.566667], "pred_argmax": 4, "pred_distribution": [0.008238036820300339, 0.02460188164449947, 0.09958664126461547, 0.362670506523719, 0.5049029337468657], "max_prob": 0.5049029337468657, "correct": 1.0, "raw_logits": [-2.68359375, -1.314453125, 0.435302734375, 2.052734375, 2.466796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.31237918463327224, 0.6876208153667277], "max_prob": 0.6876208153667277, "correct": 1.0, "raw_logits": [-0.39599609375, 1.1689453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.226667, 0.7], "pred_argmax": 3, "pred_distribution": [0.014215930681465087, 0.06448937459823308, 0.17823642197584427, 0.7430582727444576], "max_prob": 0.7430582727444576, "correct": 1.0, "raw_logits": [-2.298828125, -0.406494140625, 0.86572265625, 2.65234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.6867012898690678, 0.3132987101309323], "max_prob": 0.6867012898690678, "correct": 1.0, "raw_logits": [1.623046875, 0.06658935546875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.066667, 0.466667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.3428247887066433, 0.11308502233626166, 0.24953187405289617, 0.2945583149041988], "max_prob": 0.3428247887066433, "correct": 0.0, "raw_logits": [1.2333984375, -0.71875, 0.67431640625, 0.96630859375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.26, 0.04, 0.183333, 0.333333, 0.183333], "pred_argmax": 3, "pred_distribution": [0.054857647187823586, 0.10296533239200535, 0.281127886486635, 0.3311875066350548, 0.22986162729848125], "max_prob": 0.3311875066350548, "correct": 1.0, "raw_logits": [-0.662109375, 0.1258544921875, 1.3828125, 1.587890625, 1.130859375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.6224303401250318, 0.3775696598749681], "max_prob": 0.6224303401250318, "correct": 1.0, "raw_logits": [0.6787109375, -0.312744140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.276667, 0.131667, 0.325, 0.266667], "pred_argmax": 1, "pred_distribution": [0.08055446256150568, 0.44009511963356973, 0.2930738888057162, 0.18627652899920838], "max_prob": 0.44009511963356973, "correct": 0.0, "raw_logits": [-0.6806640625, 1.4443359375, 0.935546875, 0.368408203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.6688392813264369, 0.33116071867356306], "max_prob": 0.6688392813264369, "correct": 0.0, "raw_logits": [1.412109375, 0.0178985595703125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.08, 0.076667, 0.603333, 0.24], "pred_argmax": 2, "pred_distribution": [0.308286932301273, 0.09599061342352912, 0.31766300101550987, 0.27805945325968806], "max_prob": 0.31766300101550987, "correct": 1.0, "raw_logits": [1.10546875, -0.9482421875, 1.158203125, 0.923828125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.173333, 0.516667, 0.223333, 0.036667], "pred_argmax": 2, "pred_distribution": [0.12336972205340947, 0.2594271672353982, 0.45643880853622404, 0.12073865674344234, 0.040025645431525966], "max_prob": 0.45643880853622404, "correct": 1.0, "raw_logits": [0.13232421875, 1.0625, 1.76953125, 0.1053466796875, -1.2763671875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.6638122386051284, 0.33618776139487155], "max_prob": 0.6638122386051284, "correct": 0.0, "raw_logits": [0.8515625, -0.497802734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.046667, 0.256667, 0.51, 0.186667], "pred_argmax": 1, "pred_distribution": [0.11920394679215071, 0.4546992772146451, 0.33304370533448596, 0.09305307065871829], "max_prob": 0.4546992772146451, "correct": 0.0, "raw_logits": [-0.2301025390625, 1.4453125, 1.0556640625, -0.5400390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.4184704022051538, 0.5815295977948463], "max_prob": 0.5815295977948463, "correct": 1.0, "raw_logits": [-0.55615234375, 0.09649658203125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.433333, 0.5, 0.046667], "pred_argmax": 2, "pred_distribution": [0.09226766392952308, 0.2608293413840155, 0.48878336808070594, 0.15811962660575554], "max_prob": 0.48878336808070594, "correct": 1.0, "raw_logits": [-1.1376953125, 0.69140625, 1.796875, -0.1895751953125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.4, 0.216667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0807365983255489, 0.27687639243068035, 0.36611191497036366, 0.1935212242066768, 0.08275387006673014], "max_prob": 0.36611191497036366, "correct": 1.0, "raw_logits": [-0.272705078125, 1.26953125, 1.619140625, 0.8212890625, -0.2418212890625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333], "pred_argmax": 1, "pred_distribution": [0.30743017873388256, 0.6925698212661173], "max_prob": 0.6925698212661173, "correct": 1.0, "raw_logits": [-0.57470703125, 1.0361328125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.366667, 0.533333], "pred_argmax": 3, "pred_distribution": [0.04185618701623536, 0.12172547952545337, 0.35984902240863204, 0.47656931104967926], "max_prob": 0.47656931104967926, "correct": 1.0, "raw_logits": [-1.42578125, -0.08984375, 1.2666015625, 1.6181640625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.39607006107339754, 0.6039299389266025], "max_prob": 0.6039299389266025, "correct": 1.0, "raw_logits": [-0.72314453125, 0.11358642578125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.283333, 0.04], "pred_argmax": 2, "pred_distribution": [0.08677917843926822, 0.3044062576927805, 0.4645800491443005, 0.14423451472365087], "max_prob": 0.4645800491443005, "correct": 0.0, "raw_logits": [-1.1201171875, 1.0888671875, 1.8330078125, -0.225830078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.006667, 0.056667, 0.25, 0.683333], "pred_argmax": 4, "pred_distribution": [0.009713904797123503, 0.027682426026236197, 0.09030872651916118, 0.38398431438435565, 0.48831062827312344], "max_prob": 0.48831062827312344, "correct": 1.0, "raw_logits": [-2.494140625, -1.18359375, 0.296142578125, 2.107421875, 2.408203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.30491991726875994, 0.6950800827312401], "max_prob": 0.6950800827312401, "correct": 1.0, "raw_logits": [-0.51318359375, 1.12109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.133333, 0.8], "pred_argmax": 3, "pred_distribution": [0.015875557199662677, 0.058324739829817764, 0.18765615746400724, 0.7381435455065124], "max_prob": 0.7381435455065124, "correct": 1.0, "raw_logits": [-2.181640625, -0.55322265625, 0.9091796875, 2.623046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 0, "pred_distribution": [0.6035397474042503, 0.3964602525957498], "max_prob": 0.6035397474042503, "correct": 1.0, "raw_logits": [0.95361328125, 0.1201171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.05, 0.366667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.22126472682991113, 0.11210449021204828, 0.37648368231483914, 0.29014710064320137], "max_prob": 0.37648368231483914, "correct": 0.0, "raw_logits": [0.3623046875, -0.83447265625, 1.2978515625, 0.83935546875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.2, 0.483333, 0.266667, 0.04, 0.01], "pred_argmax": 1, "pred_distribution": [0.212340359622702, 0.4356762772320913, 0.25547769984285695, 0.07188406368723652, 0.024621599615113184], "max_prob": 0.4356762772320913, "correct": 1.0, "raw_logits": [0.9189453125, 1.818359375, 1.150390625, -0.4365234375, -1.77734375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5961238114659193, 0.4038761885340807], "max_prob": 0.5961238114659193, "correct": 1.0, "raw_logits": [0.54833984375, -0.223876953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.333333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.13310775681915696, 0.44119859522055704, 0.339969457258797, 0.08572419070148893], "max_prob": 0.44119859522055704, "correct": 1.0, "raw_logits": [-0.0806884765625, 1.4189453125, 1.0927734375, -0.63134765625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5556066399291743, 0.44439336007082575], "max_prob": 0.5556066399291743, "correct": 1.0, "raw_logits": [0.60400390625, 0.1610107421875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.05, 0.533333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.1867717492737146, 0.15535652706969097, 0.3883200416075347, 0.26955168204905966], "max_prob": 0.3883200416075347, "correct": 1.0, "raw_logits": [0.223388671875, -0.10076904296875, 1.51171875, 0.869140625], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.05, 0.166667, 0.366667, 0.383333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.04932987542853853, 0.1458306635365302, 0.2679323667828775, 0.4319514608195651, 0.10495563343248866], "max_prob": 0.4319514608195651, "correct": 1.0, "raw_logits": [-0.97216796875, 0.38427734375, 1.1455078125, 1.7431640625, -0.0273284912109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5274373140642525, 0.47256268593574735], "max_prob": 0.5274373140642525, "correct": 1.0, "raw_logits": [0.35205078125, 0.1341552734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.35, 0.433333, 0.133333], "pred_argmax": 2, "pred_distribution": [0.07130695357283112, 0.21178936332600096, 0.4316729329615517, 0.2852307501396163], "max_prob": 0.4316729329615517, "correct": 1.0, "raw_logits": [-0.95068359375, 0.41162109375, 1.302734375, 0.7841796875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 0, "pred_distribution": [0.6720400351110813, 0.32795996488891865], "max_prob": 0.6720400351110813, "correct": 1.0, "raw_logits": [1.4013671875, -0.021575927734375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.19, 0.043333, 0.483333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.23759015847540593, 0.12615366901308003, 0.35092890264657517, 0.285327269864939], "max_prob": 0.35092890264657517, "correct": 1.0, "raw_logits": [0.509765625, -0.6044921875, 1.1962890625, 0.83203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.023333, 0.06, 0.133333, 0.35, 0.433333], "pred_argmax": 3, "pred_distribution": [0.024606112710903173, 0.049821063176790754, 0.14545523176195135, 0.43370670179939774, 0.3464108905509569], "max_prob": 0.43370670179939774, "correct": 0.0, "raw_logits": [-1.5634765625, -0.6806640625, 0.66015625, 2.02734375, 1.74609375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.6215910636050093, 0.3784089363949907], "max_prob": 0.6215910636050093, "correct": 1.0, "raw_logits": [0.60400390625, -0.38037109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.16, 0.366667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.1048727879198362, 0.37403157178256186, 0.2928610348167622, 0.22823460548083963], "max_prob": 0.37403157178256186, "correct": 0.0, "raw_logits": [-0.41064453125, 1.1806640625, 0.87451171875, 0.5625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.41443206835057017, 0.5855679316494298], "max_prob": 0.5855679316494298, "correct": 1.0, "raw_logits": [-0.57373046875, 0.11187744140625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.566667, 0.35, 0.066667], "pred_argmax": 2, "pred_distribution": [0.08332779855714106, 0.2754519604279465, 0.47840437090484367, 0.16281587011006887], "max_prob": 0.47840437090484367, "correct": 0.0, "raw_logits": [-1.248046875, 0.8564453125, 1.828125, -0.06903076171875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.55, 0.266667], "pred_argmax": 3, "pred_distribution": [0.02274943602821855, 0.0711533485176267, 0.23023026440177694, 0.4900295891848254, 0.18583736186755226], "max_prob": 0.4900295891848254, "correct": 1.0, "raw_logits": [-1.8486328125, -0.421630859375, 1.0478515625, 1.9931640625, 0.77978515625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.3120619929601881, 0.6879380070398119], "max_prob": 0.6879380070398119, "correct": 1.0, "raw_logits": [-0.50048828125, 1.0673828125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.183333, 0.766667], "pred_argmax": 3, "pred_distribution": [0.015204494076694837, 0.05074701605400798, 0.22378866115179818, 0.7102598287174989], "max_prob": 0.7102598287174989, "correct": 1.0, "raw_logits": [-2.2265625, -0.71826171875, 1.138671875, 2.583984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.48167135406312106, 0.518328645936879], "max_prob": 0.518328645936879, "correct": 1.0, "raw_logits": [-0.029815673828125, 0.11566162109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.166667, 0.616667, 0.166667], "pred_argmax": 2, "pred_distribution": [0.11149549171485866, 0.2088799741563768, 0.4893738757527444, 0.19025065837602012], "max_prob": 0.4893738757527444, "correct": 1.0, "raw_logits": [-0.7958984375, 0.30908203125, 1.8076171875, 0.1446533203125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.35, 0.45, 0.1], "pred_argmax": 2, "pred_distribution": [0.038899257618269914, 0.15253296098100239, 0.4106141887482111, 0.3254170530111813, 0.07253653964133541], "max_prob": 0.4106141887482111, "correct": 0.0, "raw_logits": [-1.2451171875, 0.46484375, 1.7041015625, 1.4130859375, -0.46533203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3809456355933998, 0.6190543644066002], "max_prob": 0.6190543644066002, "correct": 1.0, "raw_logits": [-0.1065673828125, 0.8564453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.383333, 0.483333], "pred_argmax": 3, "pred_distribution": [0.039987384234252105, 0.12933319959484932, 0.33766717832489834, 0.4930122378460002], "max_prob": 0.4930122378460002, "correct": 1.0, "raw_logits": [-1.47265625, -0.003692626953125, 1.197265625, 1.6708984375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4647618830777402, 0.5352381169222598], "max_prob": 0.5352381169222598, "correct": 1.0, "raw_logits": [-0.1876220703125, 0.0924072265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.366667, 0.533333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.1442364899540908, 0.24946938767734042, 0.4221256013843047, 0.1841685209842641], "max_prob": 0.4221256013843047, "correct": 1.0, "raw_logits": [-0.24072265625, 0.7236328125, 1.6494140625, 0.189453125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 3, "pred_distribution": [0.016452632384167748, 0.0701874566539076, 0.2837260306804926, 0.47302256353924843, 0.15661131674218368], "max_prob": 0.47302256353924843, "correct": 1.0, "raw_logits": [-2.21484375, -0.3994140625, 1.3486328125, 1.98828125, 0.60498046875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.3790823312739932, 0.6209176687260067], "max_prob": 0.6209176687260067, "correct": 1.0, "raw_logits": [-0.09783935546875, 0.880859375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.06, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.025064908044832378, 0.10336393820816397, 0.2878461854158375, 0.583724968331166], "max_prob": 0.583724968331166, "correct": 1.0, "raw_logits": [-1.869140625, -0.09613037109375, 1.185546875, 2.0703125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.591194782569574, 0.4088052174304259], "max_prob": 0.591194782569574, "correct": 1.0, "raw_logits": [0.884765625, 0.153076171875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.066667, 0.55, 0.266667], "pred_argmax": 2, "pred_distribution": [0.13653740939568337, 0.1389060730527027, 0.44586833344272225, 0.2786881841088918], "max_prob": 0.44586833344272225, "correct": 1.0, "raw_logits": [-0.5537109375, -0.5234375, 1.529296875, 0.7021484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.166667, 0.566667, 0.233333, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.25421854030360813, 0.4532478082546568, 0.22897811253341754, 0.04126282197448832, 0.022292716933829202], "max_prob": 0.4532478082546568, "correct": 1.0, "raw_logits": [1.267578125, 1.9912109375, 1.13671875, -1.0078125, -1.7783203125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5110149521302122, 0.48898504786978786], "max_prob": 0.5110149521302122, "correct": 1.0, "raw_logits": [0.1534423828125, 0.0660400390625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.216667, 0.05], "pred_argmax": 1, "pred_distribution": [0.16116325043223154, 0.3700794733771036, 0.359827559209488, 0.1089297169811769], "max_prob": 0.3700794733771036, "correct": 1.0, "raw_logits": [0.010467529296875, 1.05078125, 1.015625, -0.479736328125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4392176878720236, 0.5607823121279765], "max_prob": 0.5607823121279765, "correct": 1.0, "raw_logits": [-0.35498046875, 0.129638671875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.633333, 0.283333, 0.063333], "pred_argmax": 1, "pred_distribution": [0.09190482416530897, 0.3903961216403696, 0.38437822893865276, 0.1333208252556686], "max_prob": 0.3903961216403696, "correct": 1.0, "raw_logits": [-1.107421875, 1.4384765625, 1.4111328125, -0.45263671875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.25, 0.6, 0.116667], "pred_argmax": 3, "pred_distribution": [0.01661390683145749, 0.05547275816235881, 0.2283043825953873, 0.4687966696317738, 0.23081228277902274], "max_prob": 0.4687966696317738, "correct": 1.0, "raw_logits": [-2.095703125, -0.5869140625, 1.18359375, 2.083984375, 1.197265625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 1, "pred_distribution": [0.32221768490957986, 0.6777823150904202], "max_prob": 0.6777823150904202, "correct": 1.0, "raw_logits": [-0.488037109375, 0.98681640625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.06, 0.216667, 0.71], "pred_argmax": 3, "pred_distribution": [0.026224932292540748, 0.09745763623612995, 0.2787771401432197, 0.5975402913281096], "max_prob": 0.5975402913281096, "correct": 1.0, "raw_logits": [-1.724609375, -0.08184814453125, 1.2333984375, 2.1875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.83, 0.17], "pred_argmax": 0, "pred_distribution": [0.6179216153773928, 0.3820783846226072], "max_prob": 0.6179216153773928, "correct": 1.0, "raw_logits": [1.078125, 0.1246337890625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.19, 0.03, 0.36, 0.42], "pred_argmax": 2, "pred_distribution": [0.21841919358971004, 0.12495986766915979, 0.3867884188516433, 0.26983251988948687], "max_prob": 0.3867884188516433, "correct": 0.0, "raw_logits": [0.396484375, -0.58642578125, 1.40234375, 0.7685546875], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.063333, 0.31, 0.52, 0.086667], "pred_argmax": 3, "pred_distribution": [0.02805155571481907, 0.09421210935785654, 0.2931189040101649, 0.49947739607610464, 0.08514003484105495], "max_prob": 0.49947739607610464, "correct": 1.0, "raw_logits": [-1.6591796875, -0.14306640625, 1.27734375, 1.9443359375, -0.269775390625], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 0, "pred_distribution": [0.5732116783707922, 0.42678832162920777], "max_prob": 0.5732116783707922, "correct": 1.0, "raw_logits": [0.56005859375, -0.0249786376953125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.283333, 0.426667, 0.25], "pred_argmax": 2, "pred_distribution": [0.10557848784612332, 0.35820444947806773, 0.37920235869412433, 0.15701470398168466], "max_prob": 0.37920235869412433, "correct": 1.0, "raw_logits": [-0.45458984375, 1.07421875, 1.1455078125, 0.042083740234375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5322054568190704, 0.4677945431809296], "max_prob": 0.5322054568190704, "correct": 0.0, "raw_logits": [0.34765625, 0.091796875], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.633333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.14945539225126242, 0.192894714857693, 0.41730854818825264, 0.24034134470279206], "max_prob": 0.41730854818825264, "correct": 1.0, "raw_logits": [-0.265380859375, 0.1837158203125, 1.5419921875, 0.57080078125], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.466667, 0.333333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.0989196119883546, 0.14817385177321576, 0.310130877957268, 0.3408415213748199, 0.10193413690634169], "max_prob": 0.3408415213748199, "correct": 0.0, "raw_logits": [-0.07061767578125, 0.43505859375, 1.359375, 1.4775390625, -0.033050537109375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4907383859958067, 0.5092616140041932], "max_prob": 0.5092616140041932, "correct": 1.0, "raw_logits": [0.330078125, 0.403564453125], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 2, "pred_distribution": [0.060687598549350026, 0.24522806822270363, 0.42246122661833274, 0.27162310660961353], "max_prob": 0.42246122661833274, "correct": 1.0, "raw_logits": [-0.80712890625, 0.9404296875, 1.62109375, 1.068359375], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 1, "pred_distribution": [0.4504341562571746, 0.5495658437428254], "max_prob": 0.5495658437428254, "correct": 0.0, "raw_logits": [-0.26416015625, 0.13037109375], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "qtype": 0, "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.076667, 0.09, 0.59, 0.243333], "pred_argmax": 2, "pred_distribution": [0.11673040483866198, 0.2654094916047048, 0.44500525518336237, 0.17285484837327084], "max_prob": 0.44500525518336237, "correct": 1.0, "raw_logits": [-0.63671875, 0.80908203125, 1.71875, 0.054290771484375], "shipped_temperature": 1.7601518630981445, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "qtype": 1, "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.13, 0.373333, 0.423333, 0.03], "pred_argmax": 3, "pred_distribution": [0.02293275867238778, 0.09681609460213761, 0.2089610666297746, 0.4498206502665307, 0.22146942982916928], "max_prob": 0.4498206502665307, "correct": 1.0, "raw_logits": [-1.7705078125, 0.0318603515625, 0.99462890625, 1.9541015625, 1.0673828125], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "qtype": 2, "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.423333, 0.576667], "pred_argmax": 1, "pred_distribution": [0.3445891283759031, 0.655410871624097], "max_prob": 0.655410871624097, "correct": 1.0, "raw_logits": [-0.327880859375, 0.947265625], "shipped_temperature": 1.983399510383606, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "qtype": 1, "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.216667, 0.35, 0.366667], "pred_argmax": 3, "pred_distribution": [0.040727918432428824, 0.13512179942353955, 0.30284232871460975, 0.5213079534294218], "max_prob": 0.5213079534294218, "correct": 1.0, "raw_logits": [-1.3974609375, 0.10333251953125, 1.11328125, 1.79296875], "shipped_temperature": 1.2514300346374512, "provenance": "measured"}


==> anc/predictions/released_full_test.jsonl <==
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.583333, 0.29, 0.09, 0.036667], "pred_argmax": 0, "pred_distribution": [0.4327, 0.198, 0.3336, 0.0357], "max_prob": 0.4327, "correct": 1.0, "latency_ms": 9.6272, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.643333, 0.356667], "pred_argmax": 0, "pred_distribution": [0.7266, 0.2734], "max_prob": 0.7266, "correct": 1.0, "latency_ms": 9.6272, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.073333, 0.003333, 0.316667, 0.606667], "pred_argmax": 3, "pred_distribution": [0.1202, 0.0433, 0.2864, 0.5501], "max_prob": 0.5501, "correct": 1.0, "latency_ms": 9.6272, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.4482, 0.4556, 0.0778, 0.0184], "max_prob": 0.4556, "correct": 1.0, "latency_ms": 9.6272, "provenance": "measured"}
{"case_id": "agent_trace_observability_000000", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.076667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.563244, 0.331867, 0.092791, 0.012099], "max_prob": 0.563244, "correct": 1.0, "latency_ms": 9.6272, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.186667, 0.433333, 0.046667], "pred_argmax": 2, "pred_distribution": [0.2496, 0.3043, 0.3926, 0.0535], "max_prob": 0.3926, "correct": 1.0, "latency_ms": 11.4954, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5549, 0.4451], "max_prob": 0.5549, "correct": 1.0, "latency_ms": 11.4954, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.123333, 0.01, 0.233333, 0.633333], "pred_argmax": 2, "pred_distribution": [0.274573, 0.057094, 0.391561, 0.276772], "max_prob": 0.391561, "correct": 0.0, "latency_ms": 11.4954, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.45, 0.043333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.342, 0.4813, 0.1502, 0.0265], "max_prob": 0.4813, "correct": 0.0, "latency_ms": 11.4954, "provenance": "measured"}
{"case_id": "agent_trace_observability_000001", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.433333, 0.113333, 0.02], "pred_argmax": 1, "pred_distribution": [0.3234, 0.445, 0.1914, 0.0402], "max_prob": 0.445, "correct": 1.0, "latency_ms": 11.4954, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.27, 0.313333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2147, 0.3634, 0.3525, 0.0694], "max_prob": 0.3634, "correct": 0.0, "latency_ms": 11.3058, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 1, "pred_distribution": [0.498, 0.502], "max_prob": 0.502, "correct": 0.0, "latency_ms": 11.3058, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.42, 0.396667], "pred_argmax": 2, "pred_distribution": [0.2657, 0.0694, 0.4271, 0.2378], "max_prob": 0.4271, "correct": 1.0, "latency_ms": 11.3058, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.533333, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.285871, 0.510449, 0.164584, 0.039096], "max_prob": 0.510449, "correct": 1.0, "latency_ms": 11.3058, "provenance": "measured"}
{"case_id": "agent_trace_observability_000002", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.6, 0.283333, 0.05], "pred_argmax": 1, "pred_distribution": [0.277628, 0.445845, 0.227523, 0.049005], "max_prob": 0.445845, "correct": 1.0, "latency_ms": 11.3058, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.333333, 0.283333, 0.05], "pred_argmax": 2, "pred_distribution": [0.262, 0.2638, 0.4264, 0.0478], "max_prob": 0.4264, "correct": 0.0, "latency_ms": 10.5512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.6106, 0.3894], "max_prob": 0.6106, "correct": 1.0, "latency_ms": 10.5512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.0, 0.466667, 0.35], "pred_argmax": 2, "pred_distribution": [0.2325, 0.0488, 0.4101, 0.3086], "max_prob": 0.4101, "correct": 1.0, "latency_ms": 10.5512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.333267, 0.533547, 0.108389, 0.024798], "max_prob": 0.533547, "correct": 1.0, "latency_ms": 10.5512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000003", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.633333, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3526, 0.4781, 0.1445, 0.0248], "max_prob": 0.4781, "correct": 1.0, "latency_ms": 10.5512, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.216667, 0.366667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.268927, 0.278128, 0.40414, 0.048805], "max_prob": 0.40414, "correct": 0.0, "latency_ms": 10.8974, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 0, "pred_distribution": [0.6048, 0.3952], "max_prob": 0.6048, "correct": 1.0, "latency_ms": 10.8974, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.016667, 0.266667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.246875, 0.051695, 0.372763, 0.328667], "max_prob": 0.372763, "correct": 0.0, "latency_ms": 10.8974, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.716667, 0.266667, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3334, 0.5173, 0.1258, 0.0235], "max_prob": 0.5173, "correct": 0.0, "latency_ms": 10.8974, "provenance": "measured"}
{"case_id": "agent_trace_observability_000004", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.3373, 0.4759, 0.1636, 0.0232], "max_prob": 0.4759, "correct": 0.0, "latency_ms": 10.8974, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.083333, 0.316667, 0.0], "pred_argmax": 2, "pred_distribution": [0.2642, 0.2794, 0.4067, 0.0497], "max_prob": 0.4067, "correct": 0.0, "latency_ms": 11.7351, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.5969, 0.4031], "max_prob": 0.5969, "correct": 1.0, "latency_ms": 11.7351, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.15, 0.8], "pred_argmax": 2, "pred_distribution": [0.2088, 0.0476, 0.3811, 0.3625], "max_prob": 0.3811, "correct": 0.0, "latency_ms": 11.7351, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.716667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.29747, 0.541246, 0.136586, 0.024698], "max_prob": 0.541246, "correct": 1.0, "latency_ms": 11.7351, "provenance": "measured"}
{"case_id": "agent_trace_observability_000005", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.316667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3176, 0.4605, 0.1922, 0.0297], "max_prob": 0.4605, "correct": 0.0, "latency_ms": 11.7351, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.533333, 0.14, 0.316667], "pred_argmax": 1, "pred_distribution": [0.077692, 0.460554, 0.126887, 0.334867], "max_prob": 0.460554, "correct": 1.0, "latency_ms": 10.1964, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.2107, 0.7893], "max_prob": 0.7893, "correct": 1.0, "latency_ms": 10.1964, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.333333, 0.383333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1878, 0.5192, 0.2335, 0.0595], "max_prob": 0.5192, "correct": 0.0, "latency_ms": 10.1964, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.516667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0112, 0.0765, 0.2704, 0.6419], "max_prob": 0.6419, "correct": 0.0, "latency_ms": 10.1964, "provenance": "measured"}
{"case_id": "agent_trace_observability_000006", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.4, 0.433333], "pred_argmax": 3, "pred_distribution": [0.022398, 0.122888, 0.337166, 0.517548], "max_prob": 0.517548, "correct": 1.0, "latency_ms": 10.1964, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.45, 0.05], "pred_argmax": 1, "pred_distribution": [0.218278, 0.362964, 0.358764, 0.059994], "max_prob": 0.362964, "correct": 0.0, "latency_ms": 10.5407, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.5087, 0.4913], "max_prob": 0.5087, "correct": 0.0, "latency_ms": 10.5407, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.156667, 0.01, 0.55, 0.283333], "pred_argmax": 2, "pred_distribution": [0.263474, 0.056294, 0.421858, 0.258374], "max_prob": 0.421858, "correct": 1.0, "latency_ms": 10.5407, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.1, 0.033333], "pred_argmax": 1, "pred_distribution": [0.268, 0.5501, 0.1526, 0.0293], "max_prob": 0.5501, "correct": 1.0, "latency_ms": 10.5407, "provenance": "measured"}
{"case_id": "agent_trace_observability_000007", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.333333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.265027, 0.455846, 0.240924, 0.038204], "max_prob": 0.455846, "correct": 1.0, "latency_ms": 10.5407, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.533333, 0.183333, 0.233333], "pred_argmax": 1, "pred_distribution": [0.0805, 0.4869, 0.1307, 0.3019], "max_prob": 0.4869, "correct": 1.0, "latency_ms": 11.8064, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.2245, 0.7755], "max_prob": 0.7755, "correct": 1.0, "latency_ms": 11.8064, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.466667, 0.233333, 0.05], "pred_argmax": 1, "pred_distribution": [0.211, 0.506, 0.2271, 0.0559], "max_prob": 0.506, "correct": 1.0, "latency_ms": 11.8064, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.35, 0.55], "pred_argmax": 3, "pred_distribution": [0.0124, 0.0685, 0.2613, 0.6578], "max_prob": 0.6578, "correct": 1.0, "latency_ms": 11.8064, "provenance": "measured"}
{"case_id": "agent_trace_observability_000008", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0206, 0.1246, 0.3299, 0.5249], "max_prob": 0.5249, "correct": 1.0, "latency_ms": 11.8064, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.083333, 0.316667], "pred_argmax": 1, "pred_distribution": [0.0841, 0.4739, 0.1492, 0.2928], "max_prob": 0.4739, "correct": 1.0, "latency_ms": 10.12, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.221, 0.779], "max_prob": 0.779, "correct": 1.0, "latency_ms": 10.12, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.666667, 0.15, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1919, 0.5197, 0.2294, 0.059], "max_prob": 0.5197, "correct": 1.0, "latency_ms": 10.12, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0114, 0.0648, 0.2656, 0.6582], "max_prob": 0.6582, "correct": 1.0, "latency_ms": 10.12, "provenance": "measured"}
{"case_id": "agent_trace_observability_000009", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.416667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0171, 0.0967, 0.3002, 0.586], "max_prob": 0.586, "correct": 1.0, "latency_ms": 10.12, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833, 0.033333, 0.133667, 0.0], "pred_argmax": 2, "pred_distribution": [0.2767, 0.2745, 0.402, 0.0468], "max_prob": 0.402, "correct": 0.0, "latency_ms": 10.8729, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.6049, 0.3951], "max_prob": 0.6049, "correct": 1.0, "latency_ms": 10.8729, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.0, 0.067, 0.899667], "pred_argmax": 2, "pred_distribution": [0.2415, 0.0479, 0.3719, 0.3387], "max_prob": 0.3719, "correct": 0.0, "latency_ms": 10.8729, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.583, 0.050333, 0.0], "pred_argmax": 1, "pred_distribution": [0.317568, 0.537746, 0.123488, 0.021198], "max_prob": 0.537746, "correct": 1.0, "latency_ms": 10.8729, "provenance": "measured"}
{"case_id": "agent_trace_observability_000010", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.566333, 0.033667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3656, 0.4525, 0.1566, 0.0253], "max_prob": 0.4525, "correct": 1.0, "latency_ms": 10.8729, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.78, 0.033333, 0.18, 0.006667], "pred_argmax": 0, "pred_distribution": [0.4481, 0.1857, 0.3295, 0.0367], "max_prob": 0.4481, "correct": 1.0, "latency_ms": 10.8299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.936667, 0.063333], "pred_argmax": 0, "pred_distribution": [0.7376, 0.2624], "max_prob": 0.7376, "correct": 1.0, "latency_ms": 10.8299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.006667, 0.116667, 0.856667], "pred_argmax": 3, "pred_distribution": [0.127587, 0.043196, 0.312369, 0.516848], "max_prob": 0.516848, "correct": 1.0, "latency_ms": 10.8299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.643333, 0.3, 0.053333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.660234, 0.273173, 0.051395, 0.015198], "max_prob": 0.660234, "correct": 1.0, "latency_ms": 10.8299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000011", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.61, 0.33, 0.053333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6157, 0.2968, 0.0743, 0.0132], "max_prob": 0.6157, "correct": 1.0, "latency_ms": 10.8299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.283333, 0.35, 0.05], "pred_argmax": 2, "pred_distribution": [0.228123, 0.334833, 0.358036, 0.079008], "max_prob": 0.358036, "correct": 1.0, "latency_ms": 10.9671, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5764, 0.4236], "max_prob": 0.5764, "correct": 1.0, "latency_ms": 10.9671, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.033333, 0.333333, 0.5], "pred_argmax": 3, "pred_distribution": [0.1347, 0.0499, 0.3215, 0.4939], "max_prob": 0.4939, "correct": 1.0, "latency_ms": 10.9671, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.333333, 0.533333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.1788, 0.324, 0.4351, 0.0621], "max_prob": 0.4351, "correct": 1.0, "latency_ms": 10.9671, "provenance": "measured"}
{"case_id": "agent_trace_observability_000012", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.233333, 0.35, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2631, 0.4694, 0.2272, 0.0403], "max_prob": 0.4694, "correct": 0.0, "latency_ms": 10.9671, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.166667, 0.383333, 0.05], "pred_argmax": 2, "pred_distribution": [0.2568, 0.2733, 0.4187, 0.0512], "max_prob": 0.4187, "correct": 0.0, "latency_ms": 10.7201, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5919, 0.4081], "max_prob": 0.5919, "correct": 1.0, "latency_ms": 10.7201, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.4, 0.366667], "pred_argmax": 2, "pred_distribution": [0.224178, 0.047995, 0.416958, 0.310869], "max_prob": 0.416958, "correct": 1.0, "latency_ms": 10.7201, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.063333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.293929, 0.552155, 0.125513, 0.028403], "max_prob": 0.552155, "correct": 0.0, "latency_ms": 10.7201, "provenance": "measured"}
{"case_id": "agent_trace_observability_000013", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.3, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.3012, 0.4711, 0.1958, 0.0319], "max_prob": 0.4711, "correct": 0.0, "latency_ms": 10.7201, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.113333, 0.383333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.2323, 0.3254, 0.3792, 0.0631], "max_prob": 0.3792, "correct": 0.0, "latency_ms": 11.8397, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.823333, 0.176667], "pred_argmax": 0, "pred_distribution": [0.5315, 0.4685], "max_prob": 0.5315, "correct": 1.0, "latency_ms": 11.8397, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.266667, 0.666667], "pred_argmax": 2, "pred_distribution": [0.2242, 0.0569, 0.4161, 0.3028], "max_prob": 0.4161, "correct": 0.0, "latency_ms": 11.8397, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.193333, 0.61, 0.18, 0.016667], "pred_argmax": 1, "pred_distribution": [0.265527, 0.517852, 0.178618, 0.038004], "max_prob": 0.517852, "correct": 1.0, "latency_ms": 11.8397, "provenance": "measured"}
{"case_id": "agent_trace_observability_000014", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.313333, 0.543333, 0.12, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2708, 0.4727, 0.2098, 0.0467], "max_prob": 0.4727, "correct": 1.0, "latency_ms": 11.8397, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.433333, 0.133333, 0.3], "pred_argmax": 1, "pred_distribution": [0.0728, 0.4407, 0.1287, 0.3578], "max_prob": 0.4407, "correct": 1.0, "latency_ms": 6.6456, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.2246, 0.7754], "max_prob": 0.7754, "correct": 1.0, "latency_ms": 6.6456, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.216667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1885, 0.542, 0.2145, 0.055], "max_prob": 0.542, "correct": 1.0, "latency_ms": 6.6456, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.343333, 0.533333], "pred_argmax": 3, "pred_distribution": [0.0111, 0.0691, 0.2579, 0.6619], "max_prob": 0.6619, "correct": 1.0, "latency_ms": 6.6456, "provenance": "measured"}
{"case_id": "agent_trace_observability_000015", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.433333, 0.4], "pred_argmax": 3, "pred_distribution": [0.0203, 0.1136, 0.3114, 0.5547], "max_prob": 0.5547, "correct": 0.0, "latency_ms": 6.6456, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.083333, 0.2], "pred_argmax": 1, "pred_distribution": [0.088709, 0.489149, 0.155616, 0.266527], "max_prob": 0.489149, "correct": 1.0, "latency_ms": 7.8679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.2321, 0.7679], "max_prob": 0.7679, "correct": 1.0, "latency_ms": 7.8679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1974, 0.5209, 0.2261, 0.0556], "max_prob": 0.5209, "correct": 1.0, "latency_ms": 7.8679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.283333, 0.633333], "pred_argmax": 3, "pred_distribution": [0.0129, 0.0662, 0.2686, 0.6523], "max_prob": 0.6523, "correct": 1.0, "latency_ms": 7.8679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000016", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.283333, 0.55], "pred_argmax": 3, "pred_distribution": [0.0253, 0.1423, 0.3619, 0.4705], "max_prob": 0.4705, "correct": 1.0, "latency_ms": 7.8679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.316667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1774, 0.3965, 0.3175, 0.1086], "max_prob": 0.3965, "correct": 1.0, "latency_ms": 7.3236, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 1, "pred_distribution": [0.4382, 0.5618], "max_prob": 0.5618, "correct": 1.0, "latency_ms": 7.3236, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.096667, 0.036667, 0.35, 0.516667], "pred_argmax": 2, "pred_distribution": [0.231, 0.0731, 0.3738, 0.3221], "max_prob": 0.3738, "correct": 0.0, "latency_ms": 7.3236, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.583333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0597, 0.2703, 0.5436, 0.1264], "max_prob": 0.5436, "correct": 1.0, "latency_ms": 7.3236, "provenance": "measured"}
{"case_id": "agent_trace_observability_000017", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.5, 0.25], "pred_argmax": 1, "pred_distribution": [0.1628, 0.3849, 0.3448, 0.1075], "max_prob": 0.3849, "correct": 0.0, "latency_ms": 7.3236, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.063333, 0.183333, 0.01], "pred_argmax": 0, "pred_distribution": [0.391161, 0.211079, 0.358564, 0.039196], "max_prob": 0.391161, "correct": 1.0, "latency_ms": 6.8537, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 0, "pred_distribution": [0.6835, 0.3165], "max_prob": 0.6835, "correct": 1.0, "latency_ms": 6.8537, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.14, 0.793333], "pred_argmax": 3, "pred_distribution": [0.136214, 0.043704, 0.349935, 0.470147], "max_prob": 0.470147, "correct": 1.0, "latency_ms": 6.8537, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.713333, 0.273333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.665967, 0.263926, 0.051405, 0.018702], "max_prob": 0.665967, "correct": 1.0, "latency_ms": 6.8537, "provenance": "measured"}
{"case_id": "agent_trace_observability_000018", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.326667, 0.063333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.5325, 0.3437, 0.1067, 0.0171], "max_prob": 0.5325, "correct": 1.0, "latency_ms": 6.8537, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.1, 0.4, 0.0], "pred_argmax": 2, "pred_distribution": [0.2301, 0.3259, 0.3424, 0.1016], "max_prob": 0.3424, "correct": 0.0, "latency_ms": 7.4763, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5803, 0.4197], "max_prob": 0.5803, "correct": 1.0, "latency_ms": 7.4763, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.016667, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.1573, 0.0601, 0.3296, 0.453], "max_prob": 0.453, "correct": 1.0, "latency_ms": 7.4763, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.483333, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.1802, 0.3081, 0.4415, 0.0702], "max_prob": 0.4415, "correct": 0.0, "latency_ms": 7.4763, "provenance": "measured"}
{"case_id": "agent_trace_observability_000019", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.275, 0.41, 0.2591, 0.0559], "max_prob": 0.41, "correct": 0.0, "latency_ms": 7.4763, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.196667, 0.466667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.210079, 0.355164, 0.353765, 0.080992], "max_prob": 0.355164, "correct": 0.0, "latency_ms": 10.4897, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.535, 0.465], "max_prob": 0.535, "correct": 1.0, "latency_ms": 10.4897, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.003333, 0.1, 0.85], "pred_argmax": 3, "pred_distribution": [0.156216, 0.060906, 0.324732, 0.458146], "max_prob": 0.458146, "correct": 1.0, "latency_ms": 10.4897, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.583333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0771, 0.2907, 0.5288, 0.1034], "max_prob": 0.5288, "correct": 1.0, "latency_ms": 10.4897, "provenance": "measured"}
{"case_id": "agent_trace_observability_000020", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.13, 0.003333], "pred_argmax": 1, "pred_distribution": [0.1961, 0.3978, 0.314, 0.0921], "max_prob": 0.3978, "correct": 1.0, "latency_ms": 10.4897, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.68, 0.053333, 0.253333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.4721, 0.193, 0.2991, 0.0358], "max_prob": 0.4721, "correct": 1.0, "latency_ms": 6.4771, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.913333, 0.086667], "pred_argmax": 0, "pred_distribution": [0.7346, 0.2654], "max_prob": 0.7346, "correct": 1.0, "latency_ms": 6.4771, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.023333, 0.173333, 0.776667], "pred_argmax": 3, "pred_distribution": [0.170017, 0.045205, 0.328933, 0.455846], "max_prob": 0.455846, "correct": 1.0, "latency_ms": 6.4771, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.728873, 0.208321, 0.046505, 0.016302], "max_prob": 0.728873, "correct": 1.0, "latency_ms": 6.4771, "provenance": "measured"}
{"case_id": "agent_trace_observability_000021", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.41, 0.13, 0.02], "pred_argmax": 0, "pred_distribution": [0.6011, 0.2913, 0.0909, 0.0167], "max_prob": 0.6011, "correct": 1.0, "latency_ms": 6.4771, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.173333, 0.46, 0.06], "pred_argmax": 2, "pred_distribution": [0.271, 0.2914, 0.3865, 0.0511], "max_prob": 0.3865, "correct": 1.0, "latency_ms": 6.6097, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.605, 0.395], "max_prob": 0.605, "correct": 1.0, "latency_ms": 6.6097, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.05, 0.566667, 0.133333], "pred_argmax": 2, "pred_distribution": [0.2737, 0.0545, 0.4152, 0.2566], "max_prob": 0.4152, "correct": 1.0, "latency_ms": 6.6097, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.273333, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.578558, 0.321932, 0.078908, 0.020602], "max_prob": 0.578558, "correct": 1.0, "latency_ms": 6.6097, "provenance": "measured"}
{"case_id": "agent_trace_observability_000022", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.3873, 0.445, 0.1402, 0.0275], "max_prob": 0.445, "correct": 0.0, "latency_ms": 6.6097, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.08, 0.246667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.4204, 0.2039, 0.3365, 0.0392], "max_prob": 0.4204, "correct": 1.0, "latency_ms": 9.1155, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7132, 0.2868], "max_prob": 0.7132, "correct": 1.0, "latency_ms": 9.1155, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.06, 0.023333, 0.203333, 0.713333], "pred_argmax": 3, "pred_distribution": [0.132313, 0.046205, 0.318232, 0.50325], "max_prob": 0.50325, "correct": 1.0, "latency_ms": 9.1155, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.416667, 0.083333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4633, 0.4373, 0.0772, 0.0222], "max_prob": 0.4633, "correct": 1.0, "latency_ms": 9.1155, "provenance": "measured"}
{"case_id": "agent_trace_observability_000023", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.466667, 0.146667, 0.036667], "pred_argmax": 0, "pred_distribution": [0.527, 0.3663, 0.0901, 0.0166], "max_prob": 0.527, "correct": 0.0, "latency_ms": 9.1155, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.366667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1642, 0.4049, 0.3192, 0.1117], "max_prob": 0.4049, "correct": 1.0, "latency_ms": 10.915, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4318, 0.5682], "max_prob": 0.5682, "correct": 1.0, "latency_ms": 10.915, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.033333, 0.3, 0.55], "pred_argmax": 2, "pred_distribution": [0.2348, 0.0823, 0.3967, 0.2862], "max_prob": 0.3967, "correct": 0.0, "latency_ms": 10.915, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.5, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0769, 0.2731, 0.5297, 0.1203], "max_prob": 0.5297, "correct": 1.0, "latency_ms": 10.915, "provenance": "measured"}
{"case_id": "agent_trace_observability_000024", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.316667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.161016, 0.358536, 0.359336, 0.121112], "max_prob": 0.359336, "correct": 0.0, "latency_ms": 10.915, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.046667, 0.59, 0.14, 0.223333], "pred_argmax": 1, "pred_distribution": [0.091209, 0.476448, 0.168917, 0.263426], "max_prob": 0.476448, "correct": 1.0, "latency_ms": 63.1501, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 1, "pred_distribution": [0.2404, 0.7596], "max_prob": 0.7596, "correct": 1.0, "latency_ms": 63.1501, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.483333, 0.243333, 0.056667], "pred_argmax": 1, "pred_distribution": [0.192519, 0.532353, 0.218122, 0.057006], "max_prob": 0.532353, "correct": 1.0, "latency_ms": 63.1501, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.35, 0.533333], "pred_argmax": 3, "pred_distribution": [0.012101, 0.063006, 0.251525, 0.673367], "max_prob": 0.673367, "correct": 1.0, "latency_ms": 63.1501, "provenance": "measured"}
{"case_id": "agent_trace_observability_000025", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.12, 0.333333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0221, 0.1194, 0.3342, 0.5243], "max_prob": 0.5243, "correct": 1.0, "latency_ms": 63.1501, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.683333, 0.2, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0979, 0.4861, 0.1714, 0.2446], "max_prob": 0.4861, "correct": 1.0, "latency_ms": 10.9833, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.2325, 0.7675], "max_prob": 0.7675, "correct": 1.0, "latency_ms": 10.9833, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.266667, 0.5, 0.196667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.2226, 0.5014, 0.2206, 0.0554], "max_prob": 0.5014, "correct": 1.0, "latency_ms": 10.9833, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.13, 0.433333, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0112, 0.0686, 0.2619, 0.6583], "max_prob": 0.6583, "correct": 0.0, "latency_ms": 10.9833, "provenance": "measured"}
{"case_id": "agent_trace_observability_000026", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.143333, 0.4, 0.416667], "pred_argmax": 3, "pred_distribution": [0.021798, 0.120588, 0.360964, 0.49665], "max_prob": 0.49665, "correct": 1.0, "latency_ms": 10.9833, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.216667, 0.633333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.252625, 0.276228, 0.417042, 0.054105], "max_prob": 0.417042, "correct": 1.0, "latency_ms": 10.4624, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5837, 0.4163], "max_prob": 0.5837, "correct": 1.0, "latency_ms": 10.4624, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.0, 0.233333, 0.7], "pred_argmax": 2, "pred_distribution": [0.2203, 0.0498, 0.3904, 0.3395], "max_prob": 0.3904, "correct": 0.0, "latency_ms": 10.4624, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.3007, 0.5344, 0.1357, 0.0292], "max_prob": 0.5344, "correct": 1.0, "latency_ms": 10.4624, "provenance": "measured"}
{"case_id": "agent_trace_observability_000027", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.566667, 0.2, 0.0], "pred_argmax": 1, "pred_distribution": [0.3502, 0.4432, 0.1754, 0.0312], "max_prob": 0.4432, "correct": 1.0, "latency_ms": 10.4624, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.083333, 0.283333, 0.0], "pred_argmax": 0, "pred_distribution": [0.466947, 0.186919, 0.309531, 0.036604], "max_prob": 0.466947, "correct": 1.0, "latency_ms": 9.8011, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.7375, 0.2625], "max_prob": 0.7375, "correct": 1.0, "latency_ms": 9.8011, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.13, 0.045, 0.2929, 0.5321], "max_prob": 0.5321, "correct": 1.0, "latency_ms": 9.8011, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.2, 0.063333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7256, 0.2059, 0.0528, 0.0157], "max_prob": 0.7256, "correct": 1.0, "latency_ms": 9.8011, "provenance": "measured"}
{"case_id": "agent_trace_observability_000028", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.08, 0.003333], "pred_argmax": 0, "pred_distribution": [0.646565, 0.268327, 0.073207, 0.011901], "max_prob": 0.646565, "correct": 1.0, "latency_ms": 9.8011, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.466667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2122, 0.3632, 0.3522, 0.0724], "max_prob": 0.3632, "correct": 0.0, "latency_ms": 10.4028, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4811, 0.5189], "max_prob": 0.5189, "correct": 1.0, "latency_ms": 10.4028, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.633333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.2702, 0.08, 0.4044, 0.2454], "max_prob": 0.4044, "correct": 1.0, "latency_ms": 10.4028, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.5, 0.083333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2474, 0.5013, 0.2089, 0.0424], "max_prob": 0.5013, "correct": 1.0, "latency_ms": 10.4028, "provenance": "measured"}
{"case_id": "agent_trace_observability_000029", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.5, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.2454, 0.4464, 0.2425, 0.0657], "max_prob": 0.4464, "correct": 1.0, "latency_ms": 10.4028, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1755, 0.409, 0.307, 0.1085], "max_prob": 0.409, "correct": 1.0, "latency_ms": 7.7482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4405, 0.5595], "max_prob": 0.5595, "correct": 1.0, "latency_ms": 7.7482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.006667, 0.583333, 0.21], "pred_argmax": 2, "pred_distribution": [0.246025, 0.089009, 0.409241, 0.255726], "max_prob": 0.409241, "correct": 1.0, "latency_ms": 7.7482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.091, 0.2811, 0.5163, 0.1116], "max_prob": 0.5163, "correct": 0.0, "latency_ms": 7.7482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000030", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1865, 0.3879, 0.3254, 0.1002], "max_prob": 0.3879, "correct": 1.0, "latency_ms": 7.7482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.516667, 0.333333, 0.05], "pred_argmax": 1, "pred_distribution": [0.208621, 0.383538, 0.343734, 0.064106], "max_prob": 0.383538, "correct": 1.0, "latency_ms": 7.1358, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4953, 0.5047], "max_prob": 0.5047, "correct": 1.0, "latency_ms": 7.1358, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.473333, 0.02, 0.443333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.268973, 0.062194, 0.426857, 0.241976], "max_prob": 0.426857, "correct": 0.0, "latency_ms": 7.1358, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.633333, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.274473, 0.518448, 0.175582, 0.031497], "max_prob": 0.518448, "correct": 1.0, "latency_ms": 7.1358, "provenance": "measured"}
{"case_id": "agent_trace_observability_000031", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.294029, 0.455946, 0.212121, 0.037904], "max_prob": 0.455946, "correct": 1.0, "latency_ms": 7.1358, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.566667, 0.266667, 0.1], "pred_argmax": 1, "pred_distribution": [0.092791, 0.509949, 0.169383, 0.227877], "max_prob": 0.509949, "correct": 1.0, "latency_ms": 6.7731, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.2443, 0.7557], "max_prob": 0.7557, "correct": 1.0, "latency_ms": 6.7731, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.383333, 0.316667, 0.05], "pred_argmax": 1, "pred_distribution": [0.226077, 0.461954, 0.249775, 0.062194], "max_prob": 0.461954, "correct": 1.0, "latency_ms": 6.7731, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0389, 0.1226, 0.389, 0.4495], "max_prob": 0.4495, "correct": 1.0, "latency_ms": 6.7731, "provenance": "measured"}
{"case_id": "agent_trace_observability_000032", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.183333, 0.383333, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0413, 0.2227, 0.4264, 0.3096], "max_prob": 0.4264, "correct": 1.0, "latency_ms": 6.7731, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.583333, 0.05, 0.366667], "pred_argmax": 1, "pred_distribution": [0.0869, 0.485, 0.1596, 0.2685], "max_prob": 0.485, "correct": 1.0, "latency_ms": 7.05, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.066667, 0.933333], "pred_argmax": 1, "pred_distribution": [0.2438, 0.7562], "max_prob": 0.7562, "correct": 1.0, "latency_ms": 7.05, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.766667, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.18, 0.5237, 0.2285, 0.0678], "max_prob": 0.5237, "correct": 1.0, "latency_ms": 7.05, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0112, 0.0767, 0.2778, 0.6343], "max_prob": 0.6343, "correct": 1.0, "latency_ms": 7.05, "provenance": "measured"}
{"case_id": "agent_trace_observability_000033", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 3, "pred_distribution": [0.0186, 0.1169, 0.3252, 0.5393], "max_prob": 0.5393, "correct": 1.0, "latency_ms": 7.05, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.183333, 0.466667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.172783, 0.386461, 0.324968, 0.115788], "max_prob": 0.386461, "correct": 0.0, "latency_ms": 7.0306, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.4518, 0.5482], "max_prob": 0.5482, "correct": 0.0, "latency_ms": 7.0306, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.033333, 0.283333, 0.6], "pred_argmax": 2, "pred_distribution": [0.2161, 0.0828, 0.3586, 0.3425], "max_prob": 0.3586, "correct": 0.0, "latency_ms": 7.0306, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.226667, 0.633333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.084308, 0.281728, 0.516652, 0.117312], "max_prob": 0.516652, "correct": 1.0, "latency_ms": 7.0306, "provenance": "measured"}
{"case_id": "agent_trace_observability_000034", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.466667, 0.25, 0.083333], "pred_argmax": 1, "pred_distribution": [0.171, 0.358, 0.3398, 0.1312], "max_prob": 0.358, "correct": 1.0, "latency_ms": 7.0306, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.133333, 0.333333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2517, 0.3025, 0.3928, 0.053], "max_prob": 0.3928, "correct": 0.0, "latency_ms": 10.1505, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.5867, 0.4133], "max_prob": 0.5867, "correct": 1.0, "latency_ms": 10.1505, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.35, 0.566667], "pred_argmax": 2, "pred_distribution": [0.243124, 0.049805, 0.427743, 0.279328], "max_prob": 0.427743, "correct": 0.0, "latency_ms": 10.1505, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.4, 0.096667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.479752, 0.40156, 0.09919, 0.019498], "max_prob": 0.479752, "correct": 1.0, "latency_ms": 10.1505, "provenance": "measured"}
{"case_id": "agent_trace_observability_000035", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.366667, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.3537, 0.4728, 0.15, 0.0235], "max_prob": 0.4728, "correct": 0.0, "latency_ms": 10.1505, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.316667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2446, 0.353, 0.3476, 0.0548], "max_prob": 0.353, "correct": 1.0, "latency_ms": 6.8858, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.5478, 0.4522], "max_prob": 0.5478, "correct": 0.0, "latency_ms": 6.8858, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.0, 0.45, 0.2], "pred_argmax": 2, "pred_distribution": [0.2609, 0.0555, 0.4315, 0.2521], "max_prob": 0.4315, "correct": 1.0, "latency_ms": 6.8858, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.266667, 0.066667, 0.0], "pred_argmax": 0, "pred_distribution": [0.468953, 0.412659, 0.09729, 0.021098], "max_prob": 0.468953, "correct": 1.0, "latency_ms": 6.8858, "provenance": "measured"}
{"case_id": "agent_trace_observability_000036", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.45, 0.233333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.337534, 0.476948, 0.161316, 0.024202], "max_prob": 0.476948, "correct": 1.0, "latency_ms": 6.8858, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.593333, 0.216667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.0892, 0.4658, 0.1492, 0.2958], "max_prob": 0.4658, "correct": 1.0, "latency_ms": 9.0295, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.2397, 0.7603], "max_prob": 0.7603, "correct": 1.0, "latency_ms": 9.0295, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.566667, 0.266667, 0.043333], "pred_argmax": 1, "pred_distribution": [0.168, 0.5527, 0.219, 0.0603], "max_prob": 0.5527, "correct": 1.0, "latency_ms": 9.0295, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.106667, 0.366667, 0.51], "pred_argmax": 3, "pred_distribution": [0.0124, 0.068, 0.2712, 0.6484], "max_prob": 0.6484, "correct": 1.0, "latency_ms": 9.0295, "provenance": "measured"}
{"case_id": "agent_trace_observability_000037", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.35, 0.5], "pred_argmax": 3, "pred_distribution": [0.0235, 0.1234, 0.3463, 0.5068], "max_prob": 0.5068, "correct": 1.0, "latency_ms": 9.0295, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.233333, 0.516667, 0.05], "pred_argmax": 2, "pred_distribution": [0.2348, 0.3315, 0.3809, 0.0528], "max_prob": 0.3809, "correct": 1.0, "latency_ms": 8.1438, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 0, "pred_distribution": [0.5515, 0.4485], "max_prob": 0.5515, "correct": 1.0, "latency_ms": 8.1438, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.11, 0.006667, 0.366667, 0.516667], "pred_argmax": 2, "pred_distribution": [0.2449, 0.0514, 0.4156, 0.2881], "max_prob": 0.4156, "correct": 0.0, "latency_ms": 8.1438, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.3, 0.09, 0.01], "pred_argmax": 0, "pred_distribution": [0.4478, 0.4267, 0.1067, 0.0188], "max_prob": 0.4478, "correct": 1.0, "latency_ms": 8.1438, "provenance": "measured"}
{"case_id": "agent_trace_observability_000038", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.366667, 0.196667, 0.02], "pred_argmax": 1, "pred_distribution": [0.3127, 0.494, 0.1712, 0.0221], "max_prob": 0.494, "correct": 0.0, "latency_ms": 8.1438, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.733333, 0.133333, 0.1], "pred_argmax": 1, "pred_distribution": [0.086691, 0.481652, 0.186781, 0.244876], "max_prob": 0.481652, "correct": 1.0, "latency_ms": 10.4242, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.2392, 0.7608], "max_prob": 0.7608, "correct": 1.0, "latency_ms": 10.4242, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.233333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1917, 0.5136, 0.226, 0.0687], "max_prob": 0.5136, "correct": 1.0, "latency_ms": 10.4242, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.433333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0119, 0.0843, 0.3534, 0.5504], "max_prob": 0.5504, "correct": 1.0, "latency_ms": 10.4242, "provenance": "measured"}
{"case_id": "agent_trace_observability_000039", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.2, 0.433333, 0.333333], "pred_argmax": 3, "pred_distribution": [0.0306, 0.1278, 0.3967, 0.4449], "max_prob": 0.4449, "correct": 0.0, "latency_ms": 10.4242, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.366667, 0.283333, 0.25], "pred_argmax": 1, "pred_distribution": [0.213779, 0.386261, 0.334567, 0.065393], "max_prob": 0.386261, "correct": 1.0, "latency_ms": 64.1629, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.4892, 0.5108], "max_prob": 0.5108, "correct": 1.0, "latency_ms": 64.1629, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.696667, 0.003333, 0.256667, 0.043333], "pred_argmax": 2, "pred_distribution": [0.2786, 0.0672, 0.416, 0.2382], "max_prob": 0.416, "correct": 0.0, "latency_ms": 64.1629, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.283333, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2888, 0.5041, 0.175, 0.0321], "max_prob": 0.5041, "correct": 0.0, "latency_ms": 64.1629, "provenance": "measured"}
{"case_id": "agent_trace_observability_000040", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 1, "pred_distribution": [0.285, 0.4606, 0.2165, 0.0379], "max_prob": 0.4606, "correct": 1.0, "latency_ms": 64.1629, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.1, 0.333333, 0.0], "pred_argmax": 2, "pred_distribution": [0.258174, 0.277872, 0.412559, 0.051395], "max_prob": 0.412559, "correct": 0.0, "latency_ms": 9.293, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.6, 0.4], "max_prob": 0.6, "correct": 1.0, "latency_ms": 9.293, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.3, 0.616667], "pred_argmax": 2, "pred_distribution": [0.2429, 0.0505, 0.4295, 0.2771], "max_prob": 0.4295, "correct": 0.0, "latency_ms": 9.293, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.033333, 0.0], "pred_argmax": 0, "pred_distribution": [0.6084, 0.3045, 0.0663, 0.0208], "max_prob": 0.6084, "correct": 1.0, "latency_ms": 9.293, "provenance": "measured"}
{"case_id": "agent_trace_observability_000041", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.366667, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.4195, 0.4284, 0.1282, 0.0239], "max_prob": 0.4284, "correct": 0.0, "latency_ms": 9.293, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.316667, 0.283333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.223222, 0.366337, 0.351435, 0.059006], "max_prob": 0.366337, "correct": 0.0, "latency_ms": 10.2051, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.53, 0.47], "max_prob": 0.53, "correct": 1.0, "latency_ms": 10.2051, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.3, 0.0, 0.283333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.258174, 0.055894, 0.427857, 0.258074], "max_prob": 0.427857, "correct": 0.0, "latency_ms": 10.2051, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.306667, 0.04, 0.003333], "pred_argmax": 1, "pred_distribution": [0.4178, 0.4455, 0.113, 0.0237], "max_prob": 0.4455, "correct": 0.0, "latency_ms": 10.2051, "provenance": "measured"}
{"case_id": "agent_trace_observability_000042", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.333333, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.3317, 0.4727, 0.1685, 0.0271], "max_prob": 0.4727, "correct": 0.0, "latency_ms": 10.2051, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.583333, 0.216667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1639, 0.4148, 0.294, 0.1273], "max_prob": 0.4148, "correct": 1.0, "latency_ms": 66.6883, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.3947, 0.6053], "max_prob": 0.6053, "correct": 1.0, "latency_ms": 66.6883, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.083333, 0.416667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.2382, 0.0784, 0.3958, 0.2876], "max_prob": 0.3958, "correct": 1.0, "latency_ms": 66.6883, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.2, 0.6, 0.1], "pred_argmax": 2, "pred_distribution": [0.0494, 0.2537, 0.5611, 0.1358], "max_prob": 0.5611, "correct": 1.0, "latency_ms": 66.6883, "provenance": "measured"}
{"case_id": "agent_trace_observability_000043", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 2, "pred_distribution": [0.140586, 0.347065, 0.362064, 0.150285], "max_prob": 0.362064, "correct": 1.0, "latency_ms": 66.6883, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.616667, 0.233333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1734, 0.3933, 0.3138, 0.1195], "max_prob": 0.3933, "correct": 1.0, "latency_ms": 11.9001, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.43, 0.57], "max_prob": 0.57, "correct": 1.0, "latency_ms": 11.9001, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.033333, 0.433333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.256826, 0.081208, 0.40274, 0.259226], "max_prob": 0.40274, "correct": 1.0, "latency_ms": 11.9001, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.516667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.1415, 0.2768, 0.4814, 0.1003], "max_prob": 0.4814, "correct": 1.0, "latency_ms": 11.9001, "provenance": "measured"}
{"case_id": "agent_trace_observability_000044", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.2246, 0.4116, 0.2808, 0.083], "max_prob": 0.4116, "correct": 1.0, "latency_ms": 11.9001, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.133333, 0.633333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2638, 0.2853, 0.4026, 0.0483], "max_prob": 0.4026, "correct": 1.0, "latency_ms": 10.0258, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5704, 0.4296], "max_prob": 0.5704, "correct": 1.0, "latency_ms": 10.0258, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.0, 0.216667, 0.65], "pred_argmax": 2, "pred_distribution": [0.2248, 0.0492, 0.376, 0.35], "max_prob": 0.376, "correct": 0.0, "latency_ms": 10.0258, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.6, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.336334, 0.525953, 0.114411, 0.023302], "max_prob": 0.525953, "correct": 1.0, "latency_ms": 10.0258, "provenance": "measured"}
{"case_id": "agent_trace_observability_000045", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.15, 0.016667, 0.0], "pred_argmax": 1, "pred_distribution": [0.355264, 0.466453, 0.153885, 0.024398], "max_prob": 0.466453, "correct": 0.0, "latency_ms": 10.0258, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.036667, 0.166667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4738, 0.1782, 0.3107, 0.0373], "max_prob": 0.4738, "correct": 1.0, "latency_ms": 11.0762, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.7314, 0.2686], "max_prob": 0.7314, "correct": 1.0, "latency_ms": 11.0762, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.006667, 0.07, 0.913333], "pred_argmax": 3, "pred_distribution": [0.1418, 0.0468, 0.3136, 0.4978], "max_prob": 0.4978, "correct": 1.0, "latency_ms": 11.0762, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.08, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.7581, 0.1851, 0.0418, 0.015], "max_prob": 0.7581, "correct": 1.0, "latency_ms": 11.0762, "provenance": "measured"}
{"case_id": "agent_trace_observability_000046", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.133333, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6736, 0.2489, 0.064, 0.0135], "max_prob": 0.6736, "correct": 1.0, "latency_ms": 11.0762, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.2, 0.583333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2335, 0.3224, 0.3858, 0.0583], "max_prob": 0.3858, "correct": 1.0, "latency_ms": 12.5931, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5477, 0.4523], "max_prob": 0.5477, "correct": 1.0, "latency_ms": 12.5931, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.09, 0.006667, 0.226667, 0.676667], "pred_argmax": 2, "pred_distribution": [0.2314, 0.0533, 0.4081, 0.3072], "max_prob": 0.4081, "correct": 0.0, "latency_ms": 12.5931, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.416667, 0.06, 0.006667], "pred_argmax": 1, "pred_distribution": [0.2769, 0.538, 0.154, 0.0311], "max_prob": 0.538, "correct": 0.0, "latency_ms": 12.5931, "provenance": "measured"}
{"case_id": "agent_trace_observability_000047", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.4, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.29833, 0.461046, 0.20252, 0.038104], "max_prob": 0.461046, "correct": 0.0, "latency_ms": 12.5931, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.416667, 0.133333, 0.416667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2598, 0.2841, 0.404, 0.0521], "max_prob": 0.404, "correct": 1.0, "latency_ms": 10.1935, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5889, 0.4111], "max_prob": 0.5889, "correct": 1.0, "latency_ms": 10.1935, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.4, 0.5], "pred_argmax": 2, "pred_distribution": [0.238124, 0.051805, 0.382938, 0.327133], "max_prob": 0.382938, "correct": 0.0, "latency_ms": 10.1935, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.616667, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2978, 0.5377, 0.1364, 0.0281], "max_prob": 0.5377, "correct": 1.0, "latency_ms": 10.1935, "provenance": "measured"}
{"case_id": "agent_trace_observability_000048", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.283333, 0.466667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.337466, 0.455354, 0.177982, 0.029197], "max_prob": 0.455354, "correct": 1.0, "latency_ms": 10.1935, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.15, 0.483333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.235024, 0.315232, 0.383038, 0.066707], "max_prob": 0.383038, "correct": 1.0, "latency_ms": 11.0412, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 0, "pred_distribution": [0.5747, 0.4253], "max_prob": 0.5747, "correct": 1.0, "latency_ms": 11.0412, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.026667, 0.19, 0.74], "pred_argmax": 3, "pred_distribution": [0.1379, 0.0505, 0.307, 0.5046], "max_prob": 0.5046, "correct": 1.0, "latency_ms": 11.0412, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.09, 0.293333, 0.55, 0.066667], "pred_argmax": 2, "pred_distribution": [0.1043, 0.3384, 0.4903, 0.067], "max_prob": 0.4903, "correct": 1.0, "latency_ms": 11.0412, "provenance": "measured"}
{"case_id": "agent_trace_observability_000049", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.35, 0.113333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.259226, 0.459646, 0.238624, 0.042504], "max_prob": 0.459646, "correct": 0.0, "latency_ms": 11.0412, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.45, 0.4, 0.05], "pred_argmax": 1, "pred_distribution": [0.173, 0.4129, 0.2976, 0.1165], "max_prob": 0.4129, "correct": 1.0, "latency_ms": 10.7656, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4182, 0.5818], "max_prob": 0.5818, "correct": 1.0, "latency_ms": 10.7656, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.0, 0.566667, 0.2], "pred_argmax": 2, "pred_distribution": [0.238924, 0.085309, 0.405141, 0.270627], "max_prob": 0.405141, "correct": 1.0, "latency_ms": 10.7656, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.433333, 0.433333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0669, 0.2761, 0.5338, 0.1232], "max_prob": 0.5338, "correct": 1.0, "latency_ms": 10.7656, "provenance": "measured"}
{"case_id": "agent_trace_observability_000050", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.583333, 0.183333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1458, 0.3919, 0.3392, 0.1231], "max_prob": 0.3919, "correct": 1.0, "latency_ms": 10.7656, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.25, 0.533333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.245, 0.3126, 0.3853, 0.0571], "max_prob": 0.3853, "correct": 1.0, "latency_ms": 8.06, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5745, 0.4255], "max_prob": 0.5745, "correct": 1.0, "latency_ms": 8.06, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.443333, 0.016667, 0.46, 0.08], "pred_argmax": 2, "pred_distribution": [0.2623, 0.0557, 0.4276, 0.2544], "max_prob": 0.4276, "correct": 1.0, "latency_ms": 8.06, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.14, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.59754, 0.309469, 0.073093, 0.019898], "max_prob": 0.59754, "correct": 1.0, "latency_ms": 8.06, "provenance": "measured"}
{"case_id": "agent_trace_observability_000051", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.233333, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3889, 0.4368, 0.1432, 0.0311], "max_prob": 0.4368, "correct": 0.0, "latency_ms": 8.06, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.133333, 0.583333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2397, 0.3546, 0.3213, 0.0844], "max_prob": 0.3546, "correct": 0.0, "latency_ms": 6.5664, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.81, 0.19], "pred_argmax": 0, "pred_distribution": [0.5468, 0.4532], "max_prob": 0.5468, "correct": 1.0, "latency_ms": 6.5664, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.01, 0.366667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.1405, 0.0559, 0.3176, 0.486], "max_prob": 0.486, "correct": 1.0, "latency_ms": 6.5664, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.316667, 0.333333, 0.313333, 0.036667], "pred_argmax": 2, "pred_distribution": [0.1566, 0.3033, 0.4623, 0.0778], "max_prob": 0.4623, "correct": 0.0, "latency_ms": 6.5664, "provenance": "measured"}
{"case_id": "agent_trace_observability_000052", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.45, 0.183333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.224378, 0.456054, 0.265673, 0.053895], "max_prob": 0.456054, "correct": 1.0, "latency_ms": 6.5664, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.266667, 0.483333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2196, 0.3796, 0.3414, 0.0594], "max_prob": 0.3796, "correct": 0.0, "latency_ms": 8.098, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5047, 0.4953], "max_prob": 0.5047, "correct": 1.0, "latency_ms": 8.098, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.116667, 0.016667, 0.383333, 0.483333], "pred_argmax": 2, "pred_distribution": [0.270373, 0.056994, 0.425457, 0.247175], "max_prob": 0.425457, "correct": 0.0, "latency_ms": 8.098, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.65, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3022, 0.5182, 0.1523, 0.0273], "max_prob": 0.5182, "correct": 1.0, "latency_ms": 8.098, "provenance": "measured"}
{"case_id": "agent_trace_observability_000053", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.466667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3097, 0.4668, 0.1921, 0.0314], "max_prob": 0.4668, "correct": 1.0, "latency_ms": 8.098, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.4, 0.2, 0.4, 0.0], "pred_argmax": 2, "pred_distribution": [0.230623, 0.314731, 0.39704, 0.057606], "max_prob": 0.39704, "correct": 1.0, "latency_ms": 8.8983, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5347, 0.4653], "max_prob": 0.5347, "correct": 1.0, "latency_ms": 8.8983, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.0, 0.333333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.255274, 0.065293, 0.40446, 0.274973], "max_prob": 0.40446, "correct": 0.0, "latency_ms": 8.8983, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.2, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.306169, 0.513649, 0.148885, 0.031297], "max_prob": 0.513649, "correct": 0.0, "latency_ms": 8.8983, "provenance": "measured"}
{"case_id": "agent_trace_observability_000054", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.3183, 0.4614, 0.1855, 0.0348], "max_prob": 0.4614, "correct": 0.0, "latency_ms": 8.8983, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.296667, 0.216667, 0.02], "pred_argmax": 0, "pred_distribution": [0.4323, 0.1976, 0.3307, 0.0394], "max_prob": 0.4323, "correct": 1.0, "latency_ms": 6.7939, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.66, 0.34], "pred_argmax": 0, "pred_distribution": [0.6985, 0.3015], "max_prob": 0.6985, "correct": 1.0, "latency_ms": 6.7939, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.006667, 0.376667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.128387, 0.045595, 0.319668, 0.506349], "max_prob": 0.506349, "correct": 1.0, "latency_ms": 6.7939, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.266667, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.4511, 0.4564, 0.0719, 0.0206], "max_prob": 0.4564, "correct": 0.0, "latency_ms": 6.7939, "provenance": "measured"}
{"case_id": "agent_trace_observability_000055", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.383333, 0.066667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.501, 0.3554, 0.1239, 0.0197], "max_prob": 0.501, "correct": 1.0, "latency_ms": 6.7939, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.06, 0.3, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3941, 0.2219, 0.3453, 0.0387], "max_prob": 0.3941, "correct": 1.0, "latency_ms": 8.1035, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.6812, 0.3188], "max_prob": 0.6812, "correct": 1.0, "latency_ms": 8.1035, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.003333, 0.25, 0.716667], "pred_argmax": 3, "pred_distribution": [0.1308, 0.0454, 0.2995, 0.5243], "max_prob": 0.5243, "correct": 1.0, "latency_ms": 8.1035, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.566667, 0.073333, 0.01], "pred_argmax": 1, "pred_distribution": [0.3617, 0.5059, 0.1096, 0.0228], "max_prob": 0.5059, "correct": 1.0, "latency_ms": 8.1035, "provenance": "measured"}
{"case_id": "agent_trace_observability_000056", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.526667, 0.333333, 0.133333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.454445, 0.39674, 0.129213, 0.019602], "max_prob": 0.454445, "correct": 1.0, "latency_ms": 8.1035, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.116667, 0.55, 0.016667], "pred_argmax": 2, "pred_distribution": [0.23, 0.3087, 0.4029, 0.0584], "max_prob": 0.4029, "correct": 1.0, "latency_ms": 11.3383, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5494, 0.4506], "max_prob": 0.5494, "correct": 1.0, "latency_ms": 11.3383, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.15, 0.016667, 0.416667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.244124, 0.055306, 0.420842, 0.279728], "max_prob": 0.420842, "correct": 0.0, "latency_ms": 11.3383, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.6, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.317732, 0.520352, 0.130613, 0.031303], "max_prob": 0.520352, "correct": 1.0, "latency_ms": 11.3383, "provenance": "measured"}
{"case_id": "agent_trace_observability_000057", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.3126, 0.4643, 0.1856, 0.0375], "max_prob": 0.4643, "correct": 1.0, "latency_ms": 11.3383, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.39, 0.41, 0.05], "pred_argmax": 2, "pred_distribution": [0.2434, 0.3132, 0.3886, 0.0548], "max_prob": 0.3886, "correct": 1.0, "latency_ms": 10.714, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.537, 0.463], "max_prob": 0.537, "correct": 0.0, "latency_ms": 10.714, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.46, 0.156667], "pred_argmax": 2, "pred_distribution": [0.2406, 0.071, 0.3987, 0.2897], "max_prob": 0.3987, "correct": 1.0, "latency_ms": 10.714, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2945, 0.523, 0.1513, 0.0312], "max_prob": 0.523, "correct": 1.0, "latency_ms": 10.714, "provenance": "measured"}
{"case_id": "agent_trace_observability_000058", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.283333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3004, 0.4507, 0.21, 0.0389], "max_prob": 0.4507, "correct": 1.0, "latency_ms": 10.714, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.166667, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0814, 0.4892, 0.1396, 0.2898], "max_prob": 0.4892, "correct": 1.0, "latency_ms": 10.1522, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.196667, 0.803333], "pred_argmax": 1, "pred_distribution": [0.2117, 0.7883], "max_prob": 0.7883, "correct": 1.0, "latency_ms": 10.1522, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.5, 0.283333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.1764, 0.537, 0.2271, 0.0595], "max_prob": 0.537, "correct": 1.0, "latency_ms": 10.1522, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.266667, 0.6], "pred_argmax": 3, "pred_distribution": [0.0112, 0.07, 0.2683, 0.6505], "max_prob": 0.6505, "correct": 1.0, "latency_ms": 10.1522, "provenance": "measured"}
{"case_id": "agent_trace_observability_000059", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.3, 0.533333], "pred_argmax": 3, "pred_distribution": [0.019898, 0.108089, 0.315568, 0.556444], "max_prob": 0.556444, "correct": 1.0, "latency_ms": 10.1522, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.736667, 0.043333, 0.213333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.388239, 0.214421, 0.355236, 0.042104], "max_prob": 0.388239, "correct": 1.0, "latency_ms": 10.5653, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.903333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.675, 0.325], "max_prob": 0.675, "correct": 1.0, "latency_ms": 10.5653, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.01, 0.186667, 0.75], "pred_argmax": 3, "pred_distribution": [0.139414, 0.046105, 0.330333, 0.484148], "max_prob": 0.484148, "correct": 1.0, "latency_ms": 10.5653, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.443333, 0.496667, 0.05, 0.01], "pred_argmax": 1, "pred_distribution": [0.3883, 0.4827, 0.0993, 0.0297], "max_prob": 0.4827, "correct": 1.0, "latency_ms": 10.5653, "provenance": "measured"}
{"case_id": "agent_trace_observability_000060", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.54, 0.346667, 0.103333, 0.01], "pred_argmax": 0, "pred_distribution": [0.430357, 0.389461, 0.154085, 0.026097], "max_prob": 0.430357, "correct": 1.0, "latency_ms": 10.5653, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.433333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1601, 0.4058, 0.3, 0.1341], "max_prob": 0.4058, "correct": 1.0, "latency_ms": 10.9207, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.53, 0.47], "pred_argmax": 1, "pred_distribution": [0.4265, 0.5735], "max_prob": 0.5735, "correct": 0.0, "latency_ms": 10.9207, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.25, 0.683333], "pred_argmax": 2, "pred_distribution": [0.2399, 0.0795, 0.3834, 0.2972], "max_prob": 0.3834, "correct": 0.0, "latency_ms": 10.9207, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.383333, 0.433333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.061594, 0.261674, 0.537346, 0.139386], "max_prob": 0.537346, "correct": 1.0, "latency_ms": 10.9207, "provenance": "measured"}
{"case_id": "agent_trace_observability_000061", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.383333, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1775, 0.3665, 0.3278, 0.1282], "max_prob": 0.3665, "correct": 1.0, "latency_ms": 10.9207, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.1, 0.366667, 0.0], "pred_argmax": 2, "pred_distribution": [0.248075, 0.281072, 0.420558, 0.050295], "max_prob": 0.420558, "correct": 0.0, "latency_ms": 43.1299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.6043, 0.3957], "max_prob": 0.6043, "correct": 1.0, "latency_ms": 43.1299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.083333, 0.0, 0.283333, 0.633333], "pred_argmax": 2, "pred_distribution": [0.235, 0.0494, 0.4118, 0.3038], "max_prob": 0.4118, "correct": 0.0, "latency_ms": 43.1299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.466667, 0.483333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.3465, 0.513, 0.1138, 0.0267], "max_prob": 0.513, "correct": 1.0, "latency_ms": 43.1299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000062", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.05, 0.016667], "pred_argmax": 1, "pred_distribution": [0.332567, 0.475052, 0.162784, 0.029597], "max_prob": 0.475052, "correct": 0.0, "latency_ms": 43.1299, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.573333, 0.1, 0.293333], "pred_argmax": 1, "pred_distribution": [0.080892, 0.477852, 0.143986, 0.29727], "max_prob": 0.477852, "correct": 1.0, "latency_ms": 11.3709, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.2267, 0.7733], "max_prob": 0.7733, "correct": 1.0, "latency_ms": 11.3709, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.743333, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1808, 0.5025, 0.2495, 0.0672], "max_prob": 0.5025, "correct": 1.0, "latency_ms": 11.3709, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.366667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0123, 0.0833, 0.3031, 0.6013], "max_prob": 0.6013, "correct": 1.0, "latency_ms": 11.3709, "provenance": "measured"}
{"case_id": "agent_trace_observability_000063", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.366667, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0219, 0.1368, 0.3699, 0.4714], "max_prob": 0.4714, "correct": 1.0, "latency_ms": 11.3709, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.216667, 0.416667, 0.05], "pred_argmax": 2, "pred_distribution": [0.254275, 0.319568, 0.373263, 0.052895], "max_prob": 0.373263, "correct": 1.0, "latency_ms": 11.1266, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.546, 0.454], "max_prob": 0.546, "correct": 1.0, "latency_ms": 11.1266, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.016667, 0.493333, 0.206667], "pred_argmax": 2, "pred_distribution": [0.2545, 0.054, 0.4148, 0.2767], "max_prob": 0.4148, "correct": 1.0, "latency_ms": 11.1266, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.266667, 0.046667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.5728, 0.3261, 0.0829, 0.0182], "max_prob": 0.5728, "correct": 1.0, "latency_ms": 11.1266, "provenance": "measured"}
{"case_id": "agent_trace_observability_000064", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.366667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3517, 0.4417, 0.1769, 0.0297], "max_prob": 0.4417, "correct": 0.0, "latency_ms": 11.1266, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.066667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0788, 0.4792, 0.1551, 0.2869], "max_prob": 0.4792, "correct": 1.0, "latency_ms": 9.6481, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 1, "pred_distribution": [0.2129, 0.7871], "max_prob": 0.7871, "correct": 1.0, "latency_ms": 9.6481, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.177382, 0.564844, 0.205179, 0.052595], "max_prob": 0.564844, "correct": 1.0, "latency_ms": 9.6481, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.25, 0.7], "pred_argmax": 3, "pred_distribution": [0.0116, 0.0765, 0.2858, 0.6261], "max_prob": 0.6261, "correct": 1.0, "latency_ms": 9.6481, "provenance": "measured"}
{"case_id": "agent_trace_observability_000065", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.366667, 0.5], "pred_argmax": 3, "pred_distribution": [0.016, 0.0953, 0.2946, 0.5941], "max_prob": 0.5941, "correct": 1.0, "latency_ms": 9.6481, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.35, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.2284, 0.325, 0.39, 0.0566], "max_prob": 0.39, "correct": 1.0, "latency_ms": 10.862, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.5377, 0.4623], "max_prob": 0.5377, "correct": 0.0, "latency_ms": 10.862, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.45, 0.183333], "pred_argmax": 2, "pred_distribution": [0.2535, 0.0559, 0.4229, 0.2677], "max_prob": 0.4229, "correct": 1.0, "latency_ms": 10.862, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.516667, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.339266, 0.50035, 0.130687, 0.029697], "max_prob": 0.50035, "correct": 1.0, "latency_ms": 10.862, "provenance": "measured"}
{"case_id": "agent_trace_observability_000066", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.566667, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.3205, 0.4571, 0.1862, 0.0362], "max_prob": 0.4571, "correct": 1.0, "latency_ms": 10.862, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.07, 0.423333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.4874, 0.1837, 0.2912, 0.0377], "max_prob": 0.4874, "correct": 1.0, "latency_ms": 11.6567, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7352, 0.2648], "max_prob": 0.7352, "correct": 1.0, "latency_ms": 11.6567, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.04, 0.01, 0.1, 0.85], "pred_argmax": 3, "pred_distribution": [0.1599, 0.0471, 0.3204, 0.4726], "max_prob": 0.4726, "correct": 1.0, "latency_ms": 11.6567, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.92, 0.066667, 0.011667, 0.001667], "pred_argmax": 0, "pred_distribution": [0.7192, 0.214, 0.0486, 0.0182], "max_prob": 0.7192, "correct": 1.0, "latency_ms": 11.6567, "provenance": "measured"}
{"case_id": "agent_trace_observability_000067", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.166667, 0.026667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.6414, 0.2678, 0.0741, 0.0167], "max_prob": 0.6414, "correct": 1.0, "latency_ms": 11.6567, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.416667, 0.433333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.231, 0.3474, 0.366, 0.0556], "max_prob": 0.366, "correct": 1.0, "latency_ms": 10.389, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.393333, 0.606667], "pred_argmax": 0, "pred_distribution": [0.5148, 0.4852], "max_prob": 0.5148, "correct": 0.0, "latency_ms": 10.389, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.016667, 0.55, 0.126667], "pred_argmax": 2, "pred_distribution": [0.2713, 0.059, 0.4043, 0.2654], "max_prob": 0.4043, "correct": 1.0, "latency_ms": 10.389, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.273333, 0.073333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.3253, 0.5098, 0.1404, 0.0245], "max_prob": 0.5098, "correct": 0.0, "latency_ms": 10.389, "provenance": "measured"}
{"case_id": "agent_trace_observability_000068", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.3, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2894, 0.4784, 0.1978, 0.0344], "max_prob": 0.4784, "correct": 1.0, "latency_ms": 10.389, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.45, 0.063333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.093609, 0.505351, 0.147015, 0.254025], "max_prob": 0.505351, "correct": 0.0, "latency_ms": 11.2257, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.056667, 0.943333], "pred_argmax": 1, "pred_distribution": [0.2426, 0.7574], "max_prob": 0.7574, "correct": 1.0, "latency_ms": 11.2257, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.816667, 0.076667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2107, 0.4804, 0.2316, 0.0773], "max_prob": 0.4804, "correct": 1.0, "latency_ms": 11.2257, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.316667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0169, 0.1059, 0.3358, 0.5414], "max_prob": 0.5414, "correct": 1.0, "latency_ms": 11.2257, "provenance": "measured"}
{"case_id": "agent_trace_observability_000069", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0287, 0.1552, 0.3791, 0.437], "max_prob": 0.437, "correct": 1.0, "latency_ms": 11.2257, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.193333, 0.45, 0.04], "pred_argmax": 1, "pred_distribution": [0.2188, 0.3618, 0.3332, 0.0862], "max_prob": 0.3618, "correct": 0.0, "latency_ms": 10.0903, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.676667, 0.323333], "pred_argmax": 0, "pred_distribution": [0.5615, 0.4385], "max_prob": 0.5615, "correct": 1.0, "latency_ms": 10.0903, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 3, "pred_distribution": [0.142314, 0.057406, 0.334133, 0.466147], "max_prob": 0.466147, "correct": 1.0, "latency_ms": 10.0903, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.073333, 0.236667, 0.616667, 0.073333], "pred_argmax": 2, "pred_distribution": [0.082392, 0.29637, 0.524248, 0.09699], "max_prob": 0.524248, "correct": 1.0, "latency_ms": 10.0903, "provenance": "measured"}
{"case_id": "agent_trace_observability_000070", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.416667, 0.383333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.239, 0.435, 0.2702, 0.0558], "max_prob": 0.435, "correct": 1.0, "latency_ms": 10.0903, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.116667, 0.333333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.268673, 0.286471, 0.39566, 0.049195], "max_prob": 0.39566, "correct": 0.0, "latency_ms": 10.996, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5885, 0.4115], "max_prob": 0.5885, "correct": 1.0, "latency_ms": 10.996, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.316667, 0.583333], "pred_argmax": 2, "pred_distribution": [0.2461, 0.0517, 0.3753, 0.3269], "max_prob": 0.3753, "correct": 0.0, "latency_ms": 10.996, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.383333, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.321232, 0.524852, 0.130313, 0.023602], "max_prob": 0.524852, "correct": 0.0, "latency_ms": 10.996, "provenance": "measured"}
{"case_id": "agent_trace_observability_000071", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.633333, 0.283333, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.323568, 0.466153, 0.177282, 0.032997], "max_prob": 0.466153, "correct": 0.0, "latency_ms": 10.996, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.35, 0.4, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1607, 0.4217, 0.3018, 0.1158], "max_prob": 0.4217, "correct": 0.0, "latency_ms": 10.7268, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4474, 0.5526], "max_prob": 0.5526, "correct": 1.0, "latency_ms": 10.7268, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.123333, 0.026667, 0.533333, 0.316667], "pred_argmax": 2, "pred_distribution": [0.242224, 0.084408, 0.408341, 0.265027], "max_prob": 0.408341, "correct": 1.0, "latency_ms": 10.7268, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.3, 0.55, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0647, 0.2724, 0.5186, 0.1443], "max_prob": 0.5186, "correct": 1.0, "latency_ms": 10.7268, "provenance": "measured"}
{"case_id": "agent_trace_observability_000072", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.333333, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.157516, 0.386139, 0.320932, 0.135414], "max_prob": 0.386139, "correct": 0.0, "latency_ms": 10.7268, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.09, 0.533333, 0.326667, 0.05], "pred_argmax": 1, "pred_distribution": [0.178682, 0.406259, 0.29877, 0.116288], "max_prob": 0.406259, "correct": 1.0, "latency_ms": 10.77, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4374, 0.5626], "max_prob": 0.5626, "correct": 1.0, "latency_ms": 10.77, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.026667, 0.266667, 0.643333], "pred_argmax": 2, "pred_distribution": [0.2401, 0.0781, 0.3921, 0.2897], "max_prob": 0.3921, "correct": 0.0, "latency_ms": 10.77, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.21, 0.583333, 0.1], "pred_argmax": 2, "pred_distribution": [0.0618, 0.2701, 0.549, 0.1191], "max_prob": 0.549, "correct": 1.0, "latency_ms": 10.77, "provenance": "measured"}
{"case_id": "agent_trace_observability_000073", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.093333, 0.306667, 0.476667, 0.123333], "pred_argmax": 1, "pred_distribution": [0.1734, 0.3874, 0.3278, 0.1114], "max_prob": 0.3874, "correct": 0.0, "latency_ms": 10.77, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.05, 0.35, 0.0], "pred_argmax": 0, "pred_distribution": [0.440044, 0.20062, 0.322532, 0.036804], "max_prob": 0.440044, "correct": 1.0, "latency_ms": 10.7026, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7268, 0.2732], "max_prob": 0.7268, "correct": 1.0, "latency_ms": 10.7026, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.183333, 0.0, 0.166667, 0.65], "pred_argmax": 3, "pred_distribution": [0.1241, 0.0449, 0.2889, 0.5421], "max_prob": 0.5421, "correct": 1.0, "latency_ms": 10.7026, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.4603, 0.4416, 0.0781, 0.02], "max_prob": 0.4603, "correct": 1.0, "latency_ms": 10.7026, "provenance": "measured"}
{"case_id": "agent_trace_observability_000074", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.5214, 0.3599, 0.103, 0.0157], "max_prob": 0.5214, "correct": 1.0, "latency_ms": 10.7026, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.15, 0.45, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2657, 0.2709, 0.4141, 0.0493], "max_prob": 0.4141, "correct": 1.0, "latency_ms": 11.0724, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.766667, 0.233333], "pred_argmax": 0, "pred_distribution": [0.6061, 0.3939], "max_prob": 0.6061, "correct": 1.0, "latency_ms": 11.0724, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.433333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.2215, 0.0497, 0.4079, 0.3209], "max_prob": 0.4079, "correct": 0.0, "latency_ms": 11.0724, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.55, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.3108, 0.5413, 0.1222, 0.0257], "max_prob": 0.5413, "correct": 1.0, "latency_ms": 11.0724, "provenance": "measured"}
{"case_id": "agent_trace_observability_000075", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.4, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.3463, 0.4681, 0.1582, 0.0274], "max_prob": 0.4681, "correct": 0.0, "latency_ms": 11.0724, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.433333, 0.333333, 0.05], "pred_argmax": 1, "pred_distribution": [0.212021, 0.358636, 0.329433, 0.09991], "max_prob": 0.358636, "correct": 1.0, "latency_ms": 11.7276, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.5052, 0.4948], "max_prob": 0.5052, "correct": 0.0, "latency_ms": 11.7276, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.193333, 0.056667, 0.583333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.215978, 0.068293, 0.380262, 0.335466], "max_prob": 0.380262, "correct": 1.0, "latency_ms": 11.7276, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.233333, 0.55, 0.1], "pred_argmax": 2, "pred_distribution": [0.250225, 0.277828, 0.405341, 0.066607], "max_prob": 0.405341, "correct": 1.0, "latency_ms": 11.7276, "provenance": "measured"}
{"case_id": "agent_trace_observability_000076", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.483333, 0.166667], "pred_argmax": 1, "pred_distribution": [0.2665, 0.431, 0.2475, 0.055], "max_prob": 0.431, "correct": 0.0, "latency_ms": 11.7276, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.116667, 0.1], "pred_argmax": 1, "pred_distribution": [0.11, 0.4584, 0.1794, 0.2522], "max_prob": 0.4584, "correct": 1.0, "latency_ms": 11.4292, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.2594, 0.7406], "max_prob": 0.7406, "correct": 1.0, "latency_ms": 11.4292, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.633333, 0.193333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.205, 0.5149, 0.2164, 0.0637], "max_prob": 0.5149, "correct": 1.0, "latency_ms": 11.4292, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.426667, 0.5], "pred_argmax": 3, "pred_distribution": [0.0392, 0.0961, 0.2871, 0.5776], "max_prob": 0.5776, "correct": 1.0, "latency_ms": 11.4292, "provenance": "measured"}
{"case_id": "agent_trace_observability_000077", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0355, 0.1754, 0.3801, 0.409], "max_prob": 0.409, "correct": 1.0, "latency_ms": 11.4292, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.183333, 0.383333, 0.383333, 0.05], "pred_argmax": 1, "pred_distribution": [0.1686, 0.3893, 0.3173, 0.1248], "max_prob": 0.3893, "correct": 0.0, "latency_ms": 11.099, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4521, 0.5479], "max_prob": 0.5479, "correct": 1.0, "latency_ms": 11.099, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.086667, 0.02, 0.326667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.234123, 0.077408, 0.386239, 0.30223], "max_prob": 0.386239, "correct": 0.0, "latency_ms": 11.099, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.233333, 0.5, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0821, 0.2771, 0.5061, 0.1347], "max_prob": 0.5061, "correct": 1.0, "latency_ms": 11.099, "provenance": "measured"}
{"case_id": "agent_trace_observability_000078", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.433333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.176982, 0.374863, 0.332167, 0.115988], "max_prob": 0.374863, "correct": 0.0, "latency_ms": 11.099, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.74, 0.036667, 0.223333, 0.0], "pred_argmax": 0, "pred_distribution": [0.4514, 0.1867, 0.3213, 0.0406], "max_prob": 0.4514, "correct": 1.0, "latency_ms": 11.1648, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7192, 0.2808], "max_prob": 0.7192, "correct": 1.0, "latency_ms": 11.1648, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.026667, 0.0, 0.183333, 0.79], "pred_argmax": 3, "pred_distribution": [0.138114, 0.045605, 0.320732, 0.49555], "max_prob": 0.49555, "correct": 1.0, "latency_ms": 11.1648, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.45, 0.063333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.480648, 0.422242, 0.073407, 0.023702], "max_prob": 0.480648, "correct": 1.0, "latency_ms": 11.1648, "provenance": "measured"}
{"case_id": "agent_trace_observability_000079", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.126667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.587041, 0.30477, 0.089591, 0.018598], "max_prob": 0.587041, "correct": 0.0, "latency_ms": 11.1648, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.6, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.212421, 0.364036, 0.313431, 0.110111], "max_prob": 0.364036, "correct": 1.0, "latency_ms": 11.7124, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 0, "pred_distribution": [0.5044, 0.4956], "max_prob": 0.5044, "correct": 0.0, "latency_ms": 11.7124, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.033333, 0.41, 0.056667], "pred_argmax": 2, "pred_distribution": [0.237, 0.079, 0.4068, 0.2772], "max_prob": 0.4068, "correct": 0.0, "latency_ms": 11.7124, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.316667, 0.5, 0.066667], "pred_argmax": 2, "pred_distribution": [0.241724, 0.29793, 0.389939, 0.070407], "max_prob": 0.389939, "correct": 1.0, "latency_ms": 11.7124, "provenance": "measured"}
{"case_id": "agent_trace_observability_000080", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.4, 0.333333, 0.216667, 0.05], "pred_argmax": 1, "pred_distribution": [0.266673, 0.420258, 0.241876, 0.071193], "max_prob": 0.420258, "correct": 0.0, "latency_ms": 11.7124, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.316667, 0.433333, 0.05], "pred_argmax": 2, "pred_distribution": [0.2422, 0.3078, 0.3944, 0.0556], "max_prob": 0.3944, "correct": 1.0, "latency_ms": 11.7967, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5608, 0.4392], "max_prob": 0.5608, "correct": 0.0, "latency_ms": 11.7967, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.033333, 0.526667, 0.24], "pred_argmax": 2, "pred_distribution": [0.239076, 0.052395, 0.419358, 0.289171], "max_prob": 0.419358, "correct": 1.0, "latency_ms": 11.7967, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.383333, 0.466667, 0.126667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.328, 0.5177, 0.1286, 0.0257], "max_prob": 0.5177, "correct": 1.0, "latency_ms": 11.7967, "provenance": "measured"}
{"case_id": "agent_trace_observability_000081", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.483333, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.3314, 0.461, 0.1782, 0.0294], "max_prob": 0.461, "correct": 1.0, "latency_ms": 11.7967, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.5, 0.316667, 0.1], "pred_argmax": 2, "pred_distribution": [0.238076, 0.336066, 0.365863, 0.059994], "max_prob": 0.365863, "correct": 0.0, "latency_ms": 11.6707, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 0, "pred_distribution": [0.541, 0.459], "max_prob": 0.541, "correct": 0.0, "latency_ms": 11.6707, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.71, 0.006667, 0.246667, 0.036667], "pred_argmax": 2, "pred_distribution": [0.2719, 0.0637, 0.4258, 0.2386], "max_prob": 0.4258, "correct": 0.0, "latency_ms": 11.6707, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.743333, 0.19, 0.056667, 0.01], "pred_argmax": 0, "pred_distribution": [0.5958, 0.3091, 0.0737, 0.0214], "max_prob": 0.5958, "correct": 1.0, "latency_ms": 11.6707, "provenance": "measured"}
{"case_id": "agent_trace_observability_000082", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.416667, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3769, 0.4398, 0.1528, 0.0305], "max_prob": 0.4398, "correct": 1.0, "latency_ms": 11.6707, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.126667, 0.516667, 0.006667], "pred_argmax": 2, "pred_distribution": [0.2358, 0.3253, 0.3844, 0.0545], "max_prob": 0.3844, "correct": 1.0, "latency_ms": 10.9483, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5288, 0.4712], "max_prob": 0.5288, "correct": 1.0, "latency_ms": 10.9483, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.063333, 0.003333, 0.366667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.2511, 0.0563, 0.3998, 0.2928], "max_prob": 0.3998, "correct": 0.0, "latency_ms": 10.9483, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.7, 0.11, 0.023333], "pred_argmax": 1, "pred_distribution": [0.2853, 0.5285, 0.1577, 0.0285], "max_prob": 0.5285, "correct": 1.0, "latency_ms": 10.9483, "provenance": "measured"}
{"case_id": "agent_trace_observability_000083", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.25, 0.566667, 0.15, 0.033333], "pred_argmax": 1, "pred_distribution": [0.316132, 0.454445, 0.194419, 0.035004], "max_prob": 0.454445, "correct": 1.0, "latency_ms": 10.9483, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.493333, 0.086667, 0.416667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.4497, 0.1897, 0.3233, 0.0373], "max_prob": 0.4497, "correct": 1.0, "latency_ms": 10.702, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.7413, 0.2587], "max_prob": 0.7413, "correct": 1.0, "latency_ms": 10.702, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.616667, 0.31], "pred_argmax": 3, "pred_distribution": [0.1262, 0.0459, 0.3001, 0.5278], "max_prob": 0.5278, "correct": 0.0, "latency_ms": 10.702, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.066667, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6841, 0.2475, 0.0526, 0.0158], "max_prob": 0.6841, "correct": 1.0, "latency_ms": 10.702, "provenance": "measured"}
{"case_id": "agent_trace_observability_000084", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.143333, 0.03, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6344, 0.2792, 0.0741, 0.0123], "max_prob": 0.6344, "correct": 1.0, "latency_ms": 10.702, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.106667, 0.433333, 0.01], "pred_argmax": 2, "pred_distribution": [0.232323, 0.29983, 0.413641, 0.054205], "max_prob": 0.413641, "correct": 0.0, "latency_ms": 11.828, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.5756, 0.4244], "max_prob": 0.5756, "correct": 1.0, "latency_ms": 11.828, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.086667, 0.013333, 0.466667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.2405, 0.0516, 0.426, 0.2819], "max_prob": 0.426, "correct": 1.0, "latency_ms": 11.828, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.266667, 0.076667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.340234, 0.508951, 0.121212, 0.029603], "max_prob": 0.508951, "correct": 0.0, "latency_ms": 11.828, "provenance": "measured"}
{"case_id": "agent_trace_observability_000085", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.383333, 0.143333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.338634, 0.476548, 0.157616, 0.027203], "max_prob": 0.476548, "correct": 0.0, "latency_ms": 11.828, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.433333, 0.1, 0.45], "pred_argmax": 1, "pred_distribution": [0.0812, 0.4322, 0.1529, 0.3337], "max_prob": 0.4322, "correct": 0.0, "latency_ms": 10.6679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.2532, 0.7468], "max_prob": 0.7468, "correct": 1.0, "latency_ms": 10.6679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.073333, 0.766667, 0.14, 0.02], "pred_argmax": 1, "pred_distribution": [0.1545, 0.552, 0.2295, 0.064], "max_prob": 0.552, "correct": 1.0, "latency_ms": 10.6679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.3, 0.633333], "pred_argmax": 3, "pred_distribution": [0.0119, 0.0681, 0.2523, 0.6677], "max_prob": 0.6677, "correct": 1.0, "latency_ms": 10.6679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000086", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.383333, 0.5], "pred_argmax": 3, "pred_distribution": [0.0191, 0.1103, 0.3542, 0.5164], "max_prob": 0.5164, "correct": 1.0, "latency_ms": 10.6679, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.35, 0.183333, 0.416667, 0.05], "pred_argmax": 2, "pred_distribution": [0.2587, 0.3143, 0.3747, 0.0523], "max_prob": 0.3747, "correct": 1.0, "latency_ms": 11.2663, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5819, 0.4181], "max_prob": 0.5819, "correct": 1.0, "latency_ms": 11.2663, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.256667, 0.033333, 0.6, 0.11], "pred_argmax": 2, "pred_distribution": [0.271273, 0.052695, 0.413559, 0.262474], "max_prob": 0.413559, "correct": 1.0, "latency_ms": 11.2663, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.2, 0.033333, 0.0], "pred_argmax": 0, "pred_distribution": [0.6057, 0.3001, 0.0771, 0.0171], "max_prob": 0.6057, "correct": 1.0, "latency_ms": 11.2663, "provenance": "measured"}
{"case_id": "agent_trace_observability_000087", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.3617, 0.4386, 0.1717, 0.028], "max_prob": 0.4386, "correct": 0.0, "latency_ms": 11.2663, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.466667, 0.066667, 0.45], "pred_argmax": 1, "pred_distribution": [0.1124, 0.4434, 0.1886, 0.2556], "max_prob": 0.4434, "correct": 1.0, "latency_ms": 10.5158, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 1, "pred_distribution": [0.2604, 0.7396], "max_prob": 0.7396, "correct": 1.0, "latency_ms": 10.5158, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.683333, 0.066667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2194, 0.4766, 0.2444, 0.0596], "max_prob": 0.4766, "correct": 1.0, "latency_ms": 10.5158, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.283333, 0.666667], "pred_argmax": 3, "pred_distribution": [0.026297, 0.082992, 0.286671, 0.60404], "max_prob": 0.60404, "correct": 1.0, "latency_ms": 10.5158, "provenance": "measured"}
{"case_id": "agent_trace_observability_000088", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0448, 0.1685, 0.363, 0.4237], "max_prob": 0.4237, "correct": 1.0, "latency_ms": 10.5158, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.416667, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.2249, 0.3558, 0.3519, 0.0674], "max_prob": 0.3558, "correct": 1.0, "latency_ms": 11.0199, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5039, 0.4961], "max_prob": 0.5039, "correct": 0.0, "latency_ms": 11.0199, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.033333, 0.5, 0.2], "pred_argmax": 2, "pred_distribution": [0.2773, 0.0692, 0.4192, 0.2343], "max_prob": 0.4192, "correct": 1.0, "latency_ms": 11.0199, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.7, 0.233333, 0.066667, 0.0], "pred_argmax": 0, "pred_distribution": [0.5007, 0.3572, 0.1155, 0.0266], "max_prob": 0.5007, "correct": 1.0, "latency_ms": 11.0199, "provenance": "measured"}
{"case_id": "agent_trace_observability_000089", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.6, 0.283333, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3314, 0.4291, 0.1985, 0.041], "max_prob": 0.4291, "correct": 0.0, "latency_ms": 11.0199, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.786667, 0.073333, 0.14, 0.0], "pred_argmax": 0, "pred_distribution": [0.4811, 0.1976, 0.2837, 0.0376], "max_prob": 0.4811, "correct": 1.0, "latency_ms": 7.1083, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.893333, 0.106667], "pred_argmax": 0, "pred_distribution": [0.73, 0.27], "max_prob": 0.73, "correct": 1.0, "latency_ms": 7.1083, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.0, 0.193333, 0.756667], "pred_argmax": 3, "pred_distribution": [0.1617, 0.0485, 0.2886, 0.5012], "max_prob": 0.5012, "correct": 1.0, "latency_ms": 7.1083, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.793333, 0.19, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.4721, 0.422, 0.0826, 0.0233], "max_prob": 0.4721, "correct": 1.0, "latency_ms": 7.1083, "provenance": "measured"}
{"case_id": "agent_trace_observability_000090", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.816667, 0.166667, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.5739, 0.3179, 0.0927, 0.0155], "max_prob": 0.5739, "correct": 1.0, "latency_ms": 7.1083, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.716667, 0.083333, 0.183333], "pred_argmax": 1, "pred_distribution": [0.0879, 0.4757, 0.2021, 0.2343], "max_prob": 0.4757, "correct": 1.0, "latency_ms": 6.822, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.073333, 0.926667], "pred_argmax": 1, "pred_distribution": [0.255, 0.745], "max_prob": 0.745, "correct": 1.0, "latency_ms": 6.822, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.75, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1844, 0.5383, 0.2107, 0.0666], "max_prob": 0.5383, "correct": 1.0, "latency_ms": 6.822, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.04, 0.276667, 0.683333], "pred_argmax": 3, "pred_distribution": [0.011401, 0.088909, 0.349735, 0.549955], "max_prob": 0.549955, "correct": 1.0, "latency_ms": 6.822, "provenance": "measured"}
{"case_id": "agent_trace_observability_000091", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.16, 0.4, 0.433333], "pred_argmax": 3, "pred_distribution": [0.028903, 0.123412, 0.384238, 0.463446], "max_prob": 0.463446, "correct": 1.0, "latency_ms": 6.822, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.5, 0.08, 0.416667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.205421, 0.367537, 0.325533, 0.10151], "max_prob": 0.367537, "correct": 0.0, "latency_ms": 7.7749, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 0, "pred_distribution": [0.5119, 0.4881], "max_prob": 0.5119, "correct": 1.0, "latency_ms": 7.7749, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.046667, 0.02, 0.466667, 0.466667], "pred_argmax": 3, "pred_distribution": [0.156784, 0.058894, 0.338866, 0.445455], "max_prob": 0.445455, "correct": 1.0, "latency_ms": 7.7749, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.383333, 0.383333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.1262, 0.299, 0.492, 0.0828], "max_prob": 0.492, "correct": 1.0, "latency_ms": 7.7749, "provenance": "measured"}
{"case_id": "agent_trace_observability_000092", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.2003, 0.4449, 0.282, 0.0728], "max_prob": 0.4449, "correct": 0.0, "latency_ms": 7.7749, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.2, 0.216667, 0.566667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2405, 0.2868, 0.418, 0.0547], "max_prob": 0.418, "correct": 1.0, "latency_ms": 8.641, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5802, 0.4198], "max_prob": 0.5802, "correct": 1.0, "latency_ms": 8.641, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.08, 0.003333, 0.366667, 0.55], "pred_argmax": 2, "pred_distribution": [0.2316, 0.0511, 0.4247, 0.2926], "max_prob": 0.4247, "correct": 0.0, "latency_ms": 8.641, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.433333, 0.466667, 0.083333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.343034, 0.518352, 0.114411, 0.024202], "max_prob": 0.518352, "correct": 1.0, "latency_ms": 8.641, "provenance": "measured"}
{"case_id": "agent_trace_observability_000093", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.4, 0.466667, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3534, 0.4652, 0.1527, 0.0287], "max_prob": 0.4652, "correct": 1.0, "latency_ms": 8.641, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.266667, 0.183333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1875, 0.417, 0.3192, 0.0763], "max_prob": 0.417, "correct": 0.0, "latency_ms": 12.9082, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.457, 0.543], "max_prob": 0.543, "correct": 0.0, "latency_ms": 12.9082, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.383333, 0.0, 0.216667, 0.4], "pred_argmax": 2, "pred_distribution": [0.2836, 0.0734, 0.4112, 0.2318], "max_prob": 0.4112, "correct": 0.0, "latency_ms": 12.9082, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.233333, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1586, 0.4122, 0.3647, 0.0645], "max_prob": 0.4122, "correct": 0.0, "latency_ms": 12.9082, "provenance": "measured"}
{"case_id": "agent_trace_observability_000094", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.366667, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.223478, 0.451555, 0.262974, 0.061994], "max_prob": 0.451555, "correct": 0.0, "latency_ms": 12.9082, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.516667, 0.063333, 0.416667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.3884, 0.207, 0.3648, 0.0398], "max_prob": 0.3884, "correct": 1.0, "latency_ms": 10.6482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.6998, 0.3002], "max_prob": 0.6998, "correct": 1.0, "latency_ms": 10.6482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.003333, 0.11, 0.85], "pred_argmax": 3, "pred_distribution": [0.122788, 0.043196, 0.281672, 0.552345], "max_prob": 0.552345, "correct": 1.0, "latency_ms": 10.6482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.616667, 0.08, 0.003333], "pred_argmax": 1, "pred_distribution": [0.383938, 0.506851, 0.087509, 0.021702], "max_prob": 0.506851, "correct": 1.0, "latency_ms": 10.6482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000095", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.233333, 0.533333, 0.216667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.480752, 0.380362, 0.119688, 0.019198], "max_prob": 0.480752, "correct": 0.0, "latency_ms": 10.6482, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.483333, 0.116667, 0.383333], "pred_argmax": 1, "pred_distribution": [0.084008, 0.49875, 0.141314, 0.275928], "max_prob": 0.49875, "correct": 1.0, "latency_ms": 10.9738, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.2192, 0.7808], "max_prob": 0.7808, "correct": 1.0, "latency_ms": 10.9738, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.183333, 0.583333, 0.216667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.212, 0.4971, 0.2328, 0.0581], "max_prob": 0.4971, "correct": 1.0, "latency_ms": 10.9738, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.316667, 0.6], "pred_argmax": 3, "pred_distribution": [0.012101, 0.080408, 0.314931, 0.592559], "max_prob": 0.592559, "correct": 1.0, "latency_ms": 10.9738, "provenance": "measured"}
{"case_id": "agent_trace_observability_000096", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.133333, 0.383333, 0.433333], "pred_argmax": 3, "pred_distribution": [0.020202, 0.129113, 0.347235, 0.50345], "max_prob": 0.50345, "correct": 1.0, "latency_ms": 10.9738, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.483333, 0.283333, 0.15], "pred_argmax": 2, "pred_distribution": [0.233077, 0.336166, 0.373963, 0.056794], "max_prob": 0.373963, "correct": 0.0, "latency_ms": 11.9594, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 0, "pred_distribution": [0.5218, 0.4782], "max_prob": 0.5218, "correct": 0.0, "latency_ms": 11.9594, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.006667, 0.276667, 0.09], "pred_argmax": 2, "pred_distribution": [0.2777, 0.0608, 0.4046, 0.2569], "max_prob": 0.4046, "correct": 0.0, "latency_ms": 11.9594, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.366667, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.334467, 0.487651, 0.152785, 0.025097], "max_prob": 0.487651, "correct": 0.0, "latency_ms": 11.9594, "provenance": "measured"}
{"case_id": "agent_trace_observability_000097", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.35, 0.416667, 0.216667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.3477, 0.4537, 0.1654, 0.0332], "max_prob": 0.4537, "correct": 1.0, "latency_ms": 11.9594, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.4, 0.4, 0.066667], "pred_argmax": 1, "pred_distribution": [0.209521, 0.375038, 0.352435, 0.063006], "max_prob": 0.375038, "correct": 0.0, "latency_ms": 11.6693, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.41, 0.59], "pred_argmax": 0, "pred_distribution": [0.5067, 0.4933], "max_prob": 0.5067, "correct": 0.0, "latency_ms": 11.6693, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.36, 0.023333, 0.533333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.2595, 0.067, 0.4265, 0.247], "max_prob": 0.4265, "correct": 1.0, "latency_ms": 11.6693, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.5, 0.116667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.212479, 0.49925, 0.241176, 0.047095], "max_prob": 0.49925, "correct": 1.0, "latency_ms": 11.6693, "provenance": "measured"}
{"case_id": "agent_trace_observability_000098", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.266667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.246375, 0.459754, 0.242576, 0.051295], "max_prob": 0.459754, "correct": 1.0, "latency_ms": 11.6693, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "action", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.3, 0.1], "pred_argmax": 1, "pred_distribution": [0.160616, 0.410941, 0.291829, 0.136614], "max_prob": 0.410941, "correct": 1.0, "latency_ms": 12.4206, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "needs_review", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.4306, 0.5694], "max_prob": 0.5694, "correct": 1.0, "latency_ms": 12.4206, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "outcome", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.03, 0.4, 0.266667], "pred_argmax": 2, "pred_distribution": [0.258174, 0.084192, 0.40416, 0.253475], "max_prob": 0.40416, "correct": 1.0, "latency_ms": 12.4206, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.583333, 0.1], "pred_argmax": 2, "pred_distribution": [0.062894, 0.264274, 0.542146, 0.130687], "max_prob": 0.542146, "correct": 1.0, "latency_ms": 12.4206, "provenance": "measured"}
{"case_id": "agent_trace_observability_000099", "workflow": "agent_trace_observability", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.433333, 0.35, 0.133333], "pred_argmax": 1, "pred_distribution": [0.1762, 0.3833, 0.3261, 0.1144], "max_prob": 0.3833, "correct": 1.0, "latency_ms": 12.4206, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.5, 0.023333, 0.336667, 0.04, 0.1], "pred_argmax": 0, "pred_distribution": [0.3847, 0.0535, 0.217, 0.0447, 0.3001], "max_prob": 0.3847, "correct": 1.0, "latency_ms": 39.0479, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.01, 0.923333, 0.046667, 0.013333], "pred_argmax": 2, "pred_distribution": [0.0588, 0.0568, 0.7679, 0.0563, 0.0602], "max_prob": 0.7679, "correct": 1.0, "latency_ms": 39.0479, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.733333, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.180782, 0.539746, 0.222678, 0.056794], "max_prob": 0.539746, "correct": 1.0, "latency_ms": 39.0479, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5553, 0.4447], "max_prob": 0.5553, "correct": 1.0, "latency_ms": 39.0479, "provenance": "measured"}
{"case_id": "customer_service_000000", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.75, 0.2, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0504, 0.5778, 0.294, 0.0778], "max_prob": 0.5778, "correct": 1.0, "latency_ms": 39.0479, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.293333, 0.036667, 0.266667, 0.296667, 0.106667], "pred_argmax": 0, "pred_distribution": [0.4388, 0.0608, 0.1548, 0.0581, 0.2875], "max_prob": 0.4388, "correct": 0.0, "latency_ms": 21.6039, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.88, 0.006667, 0.086667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1001, 0.7334, 0.0361, 0.0707, 0.0597], "max_prob": 0.7334, "correct": 1.0, "latency_ms": 21.6039, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.5, 0.416667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.29717, 0.427157, 0.217878, 0.057794], "max_prob": 0.427157, "correct": 1.0, "latency_ms": 21.6039, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 0, "pred_distribution": [0.6621, 0.3379], "max_prob": 0.6621, "correct": 0.0, "latency_ms": 21.6039, "provenance": "measured"}
{"case_id": "customer_service_000001", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.433333, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0938, 0.5745, 0.2789, 0.0528], "max_prob": 0.5745, "correct": 0.0, "latency_ms": 21.6039, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.283333, 0.01, 0.273333, 0.016667, 0.416667], "pred_argmax": 4, "pred_distribution": [0.324268, 0.047595, 0.216378, 0.044496, 0.367263], "max_prob": 0.367263, "correct": 1.0, "latency_ms": 16.4485, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.966667, 0.001667, 0.001667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0829, 0.7775, 0.0347, 0.0414, 0.0635], "max_prob": 0.7775, "correct": 1.0, "latency_ms": 16.4485, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.65, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1337, 0.4648, 0.3256, 0.0759], "max_prob": 0.4648, "correct": 1.0, "latency_ms": 16.4485, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5318, 0.4682], "max_prob": 0.5318, "correct": 0.0, "latency_ms": 16.4485, "provenance": "measured"}
{"case_id": "customer_service_000002", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.25, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0539, 0.5197, 0.3435, 0.0829], "max_prob": 0.5197, "correct": 1.0, "latency_ms": 16.4485, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.3, 0.016667, 0.21, 0.006667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.2165, 0.0643, 0.395, 0.0369, 0.2873], "max_prob": 0.395, "correct": 0.0, "latency_ms": 22.7609, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.966667, 0.0, 0.0, 0.023333], "pred_argmax": 1, "pred_distribution": [0.1482, 0.5556, 0.0301, 0.0452, 0.2209], "max_prob": 0.5556, "correct": 1.0, "latency_ms": 22.7609, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0331, 0.2108, 0.4482, 0.3079], "max_prob": 0.4482, "correct": 1.0, "latency_ms": 22.7609, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4941, 0.5059], "max_prob": 0.5059, "correct": 1.0, "latency_ms": 22.7609, "provenance": "measured"}
{"case_id": "customer_service_000003", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 2, "pred_distribution": [0.0295, 0.2611, 0.481, 0.2284], "max_prob": 0.481, "correct": 0.0, "latency_ms": 22.7609, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.853333, 0.0, 0.1, 0.0, 0.046667], "pred_argmax": 0, "pred_distribution": [0.4241, 0.0485, 0.2779, 0.042, 0.2075], "max_prob": 0.4241, "correct": 1.0, "latency_ms": 19.6647, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.035, 0.96, 0.001667, 0.001667, 0.001667], "pred_argmax": 1, "pred_distribution": [0.09979, 0.745125, 0.036396, 0.047695, 0.070993], "max_prob": 0.745125, "correct": 1.0, "latency_ms": 19.6647, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.616667, 0.2], "pred_argmax": 2, "pred_distribution": [0.0338, 0.2476, 0.5269, 0.1917], "max_prob": 0.5269, "correct": 1.0, "latency_ms": 19.6647, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.5593, 0.4407], "max_prob": 0.5593, "correct": 1.0, "latency_ms": 19.6647, "provenance": "measured"}
{"case_id": "customer_service_000004", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.35, 0.15], "pred_argmax": 2, "pred_distribution": [0.040404, 0.29723, 0.472147, 0.190219], "max_prob": 0.472147, "correct": 0.0, "latency_ms": 19.6647, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.583333, 0.0, 0.35], "pred_argmax": 2, "pred_distribution": [0.2677, 0.0415, 0.3314, 0.1517, 0.2077], "max_prob": 0.3314, "correct": 1.0, "latency_ms": 20.8665, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.93, 0.0, 0.066667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.1362, 0.6101, 0.0346, 0.1459, 0.0732], "max_prob": 0.6101, "correct": 1.0, "latency_ms": 20.8665, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.02, 0.1624, 0.4169, 0.4007], "max_prob": 0.4169, "correct": 1.0, "latency_ms": 20.8665, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4257, 0.5743], "max_prob": 0.5743, "correct": 1.0, "latency_ms": 20.8665, "provenance": "measured"}
{"case_id": "customer_service_000005", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.283333, 0.683333], "pred_argmax": 3, "pred_distribution": [0.0117, 0.064, 0.2054, 0.7189], "max_prob": 0.7189, "correct": 1.0, "latency_ms": 20.8665, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.106667, 0.02, 0.483333, 0.006667, 0.383333], "pred_argmax": 4, "pred_distribution": [0.224022, 0.053705, 0.341334, 0.032403, 0.348535], "max_prob": 0.348535, "correct": 0.0, "latency_ms": 19.176, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.013333, 0.01, 0.01, 0.953333], "pred_argmax": 4, "pred_distribution": [0.056194, 0.036296, 0.029997, 0.030897, 0.846615], "max_prob": 0.846615, "correct": 1.0, "latency_ms": 19.176, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.566667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0597, 0.4099, 0.4319, 0.0985], "max_prob": 0.4319, "correct": 1.0, "latency_ms": 19.176, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4248, 0.5752], "max_prob": 0.5752, "correct": 1.0, "latency_ms": 19.176, "provenance": "measured"}
{"case_id": "customer_service_000006", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0227, 0.2823, 0.5477, 0.1473], "max_prob": 0.5477, "correct": 1.0, "latency_ms": 19.176, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.06, 0.006667, 0.533333, 0.35, 0.05], "pred_argmax": 3, "pred_distribution": [0.2353, 0.0449, 0.2814, 0.3062, 0.1322], "max_prob": 0.3062, "correct": 0.0, "latency_ms": 15.6496, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.0, 0.866667, 0.0], "pred_argmax": 3, "pred_distribution": [0.0591, 0.1355, 0.1608, 0.6107, 0.0339], "max_prob": 0.6107, "correct": 1.0, "latency_ms": 15.6496, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.007899, 0.033397, 0.154285, 0.80442], "max_prob": 0.80442, "correct": 1.0, "latency_ms": 15.6496, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3863, 0.6137], "max_prob": 0.6137, "correct": 1.0, "latency_ms": 15.6496, "provenance": "measured"}
{"case_id": "customer_service_000007", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.4, 0.533333], "pred_argmax": 2, "pred_distribution": [0.0095, 0.0569, 0.5632, 0.3704], "max_prob": 0.5632, "correct": 0.0, "latency_ms": 15.6496, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.023333, 0.426667, 0.0, 0.433333], "pred_argmax": 2, "pred_distribution": [0.2337, 0.0453, 0.4257, 0.0353, 0.26], "max_prob": 0.4257, "correct": 0.0, "latency_ms": 20.5232, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.8, 0.143333, 0.005, 0.008333, 0.043333], "pred_argmax": 0, "pred_distribution": [0.4291, 0.3315, 0.0361, 0.0369, 0.1664], "max_prob": 0.4291, "correct": 1.0, "latency_ms": 20.5232, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.45, 0.4, 0.066667], "pred_argmax": 2, "pred_distribution": [0.03, 0.3704, 0.4689, 0.1307], "max_prob": 0.4689, "correct": 0.0, "latency_ms": 20.5232, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4134, 0.5866], "max_prob": 0.5866, "correct": 1.0, "latency_ms": 20.5232, "provenance": "measured"}
{"case_id": "customer_service_000008", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.743333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.012001, 0.160116, 0.682268, 0.145615], "max_prob": 0.682268, "correct": 1.0, "latency_ms": 20.5232, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.55, 0.026667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.21, 0.0495, 0.4298, 0.0396, 0.2711], "max_prob": 0.4298, "correct": 1.0, "latency_ms": 19.0136, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.003333, 0.013333, 0.433333], "pred_argmax": 4, "pred_distribution": [0.2051, 0.2359, 0.029, 0.0494, 0.4806], "max_prob": 0.4806, "correct": 0.0, "latency_ms": 19.0136, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.093333, 0.516667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0232, 0.1883, 0.5363, 0.2522], "max_prob": 0.5363, "correct": 1.0, "latency_ms": 19.0136, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.4112, 0.5888], "max_prob": 0.5888, "correct": 1.0, "latency_ms": 19.0136, "provenance": "measured"}
{"case_id": "customer_service_000009", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.021398, 0.220778, 0.49955, 0.258274], "max_prob": 0.49955, "correct": 1.0, "latency_ms": 19.0136, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.033333, 0.616667, 0.0, 0.266667], "pred_argmax": 2, "pred_distribution": [0.232877, 0.054995, 0.352665, 0.034997, 0.324468], "max_prob": 0.352665, "correct": 1.0, "latency_ms": 21.149, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.0, 0.01, 0.0, 0.98], "pred_argmax": 4, "pred_distribution": [0.0613, 0.0367, 0.0336, 0.0345, 0.8339], "max_prob": 0.8339, "correct": 1.0, "latency_ms": 21.149, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.633333, 0.2], "pred_argmax": 2, "pred_distribution": [0.0444, 0.3796, 0.5035, 0.0725], "max_prob": 0.5035, "correct": 1.0, "latency_ms": 21.149, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.48, 0.52], "max_prob": 0.52, "correct": 1.0, "latency_ms": 21.149, "provenance": "measured"}
{"case_id": "customer_service_000010", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.3, 0.466667, 0.216667], "pred_argmax": 1, "pred_distribution": [0.0483, 0.4653, 0.4069, 0.0795], "max_prob": 0.4653, "correct": 0.0, "latency_ms": 21.149, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.0, 0.4, 0.0, 0.483333], "pred_argmax": 2, "pred_distribution": [0.211621, 0.050405, 0.340834, 0.111211, 0.285929], "max_prob": 0.340834, "correct": 0.0, "latency_ms": 22.9744, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333, 0.0, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.2109, 0.5974, 0.0456, 0.0562, 0.0899], "max_prob": 0.5974, "correct": 1.0, "latency_ms": 22.9744, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.55, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0563, 0.282, 0.4178, 0.2439], "max_prob": 0.4178, "correct": 1.0, "latency_ms": 22.9744, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4047, 0.5953], "max_prob": 0.5953, "correct": 1.0, "latency_ms": 22.9744, "provenance": "measured"}
{"case_id": "customer_service_000011", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0105, 0.0634, 0.2068, 0.7193], "max_prob": 0.7193, "correct": 1.0, "latency_ms": 22.9744, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.233333, 0.016667, 0.383333, 0.016667, 0.35], "pred_argmax": 2, "pred_distribution": [0.1886, 0.0632, 0.3716, 0.0475, 0.3291], "max_prob": 0.3716, "correct": 1.0, "latency_ms": 28.0889, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.963, 0.0, 0.006667, 0.007], "pred_argmax": 1, "pred_distribution": [0.10219, 0.712829, 0.031497, 0.046495, 0.106989], "max_prob": 0.712829, "correct": 1.0, "latency_ms": 28.0889, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.25, 0.616667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0791, 0.3743, 0.4261, 0.1205], "max_prob": 0.4261, "correct": 1.0, "latency_ms": 28.0889, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.4875, 0.5125], "max_prob": 0.5125, "correct": 1.0, "latency_ms": 28.0889, "provenance": "measured"}
{"case_id": "customer_service_000012", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.053, 0.4258, 0.3886, 0.1326], "max_prob": 0.4258, "correct": 0.0, "latency_ms": 28.0889, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.383333, 0.016667, 0.3, 0.0, 0.3], "pred_argmax": 0, "pred_distribution": [0.365963, 0.09849, 0.205879, 0.036496, 0.293171], "max_prob": 0.365963, "correct": 1.0, "latency_ms": 15.6152, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.88, 0.106667, 0.003333, 0.003333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.652365, 0.090009, 0.053405, 0.052705, 0.151515], "max_prob": 0.652365, "correct": 1.0, "latency_ms": 15.6152, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.233333, 0.3, 0.366667, 0.1], "pred_argmax": 1, "pred_distribution": [0.20108, 0.488751, 0.214579, 0.09559], "max_prob": 0.488751, "correct": 0.0, "latency_ms": 15.6152, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.5419, 0.4581], "max_prob": 0.5419, "correct": 1.0, "latency_ms": 15.6152, "provenance": "measured"}
{"case_id": "customer_service_000013", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.25, 0.233333, 0.4, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0865, 0.5043, 0.325, 0.0842], "max_prob": 0.5043, "correct": 0.0, "latency_ms": 15.6152, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.75, 0.006667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2592, 0.0519, 0.3984, 0.0316, 0.2589], "max_prob": 0.3984, "correct": 1.0, "latency_ms": 21.5053, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.55, 0.075, 0.003333, 0.005, 0.366667], "pred_argmax": 0, "pred_distribution": [0.487351, 0.109489, 0.050095, 0.049895, 0.30317], "max_prob": 0.487351, "correct": 1.0, "latency_ms": 21.5053, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.533333, 0.3, 0.066667], "pred_argmax": 2, "pred_distribution": [0.029103, 0.230123, 0.454745, 0.286029], "max_prob": 0.454745, "correct": 0.0, "latency_ms": 21.5053, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.412, 0.588], "max_prob": 0.588, "correct": 1.0, "latency_ms": 21.5053, "provenance": "measured"}
{"case_id": "customer_service_000014", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.233333, 0.716667], "pred_argmax": 3, "pred_distribution": [0.0133, 0.1, 0.3416, 0.5451], "max_prob": 0.5451, "correct": 1.0, "latency_ms": 21.5053, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.016667, 0.783333, 0.0, 0.166667], "pred_argmax": 4, "pred_distribution": [0.2272, 0.066, 0.3249, 0.0314, 0.3505], "max_prob": 0.3505, "correct": 0.0, "latency_ms": 19.9406, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.005, 0.005, 0.004167, 0.004167, 0.981667], "pred_argmax": 4, "pred_distribution": [0.0465, 0.0332, 0.0326, 0.0308, 0.8569], "max_prob": 0.8569, "correct": 1.0, "latency_ms": 19.9406, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.583333, 0.23, 0.053333], "pred_argmax": 2, "pred_distribution": [0.0697, 0.41, 0.4187, 0.1016], "max_prob": 0.4187, "correct": 0.0, "latency_ms": 19.9406, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.4288, 0.5712], "max_prob": 0.5712, "correct": 1.0, "latency_ms": 19.9406, "provenance": "measured"}
{"case_id": "customer_service_000015", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.333333, 0.566667], "pred_argmax": 2, "pred_distribution": [0.0103, 0.0776, 0.4765, 0.4356], "max_prob": 0.4765, "correct": 0.0, "latency_ms": 19.9406, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.01, 0.053333, 0.003333, 0.333333], "pred_argmax": 0, "pred_distribution": [0.359264, 0.050595, 0.248975, 0.038396, 0.30277], "max_prob": 0.359264, "correct": 1.0, "latency_ms": 17.1389, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.008333, 0.97, 0.003333, 0.005], "pred_argmax": 2, "pred_distribution": [0.0611, 0.0472, 0.7926, 0.0378, 0.0613], "max_prob": 0.7926, "correct": 1.0, "latency_ms": 17.1389, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.35, 0.056667, 0.0], "pred_argmax": 1, "pred_distribution": [0.1739, 0.6062, 0.184, 0.0359], "max_prob": 0.6062, "correct": 0.0, "latency_ms": 17.1389, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.85, 0.15], "pred_argmax": 0, "pred_distribution": [0.6422, 0.3578], "max_prob": 0.6422, "correct": 1.0, "latency_ms": 17.1389, "provenance": "measured"}
{"case_id": "customer_service_000016", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.083333, 0.693333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.013699, 0.183582, 0.509349, 0.293371], "max_prob": 0.509349, "correct": 1.0, "latency_ms": 17.1389, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.03, 0.043333, 0.853333, 0.01, 0.063333], "pred_argmax": 2, "pred_distribution": [0.1917, 0.0481, 0.4673, 0.0352, 0.2577], "max_prob": 0.4673, "correct": 1.0, "latency_ms": 17.8809, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.016667, 0.013333, 0.013333, 0.943333], "pred_argmax": 4, "pred_distribution": [0.1109, 0.0587, 0.0423, 0.0432, 0.7449], "max_prob": 0.7449, "correct": 1.0, "latency_ms": 17.8809, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.04, 0.153333, 0.8], "pred_argmax": 3, "pred_distribution": [0.0095, 0.0775, 0.249, 0.664], "max_prob": 0.664, "correct": 1.0, "latency_ms": 17.8809, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.113333, 0.886667], "pred_argmax": 1, "pred_distribution": [0.3784, 0.6216], "max_prob": 0.6216, "correct": 1.0, "latency_ms": 17.8809, "provenance": "measured"}
{"case_id": "customer_service_000017", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.07, 0.22, 0.7], "pred_argmax": 3, "pred_distribution": [0.013701, 0.136714, 0.367137, 0.482448], "max_prob": 0.482448, "correct": 1.0, "latency_ms": 17.8809, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.08, 0.01, 0.466667, 0.383333, 0.06], "pred_argmax": 2, "pred_distribution": [0.143486, 0.046295, 0.50095, 0.140786, 0.168483], "max_prob": 0.50095, "correct": 1.0, "latency_ms": 21.3318, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.018333, 0.883333, 0.001667, 0.093333, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0813, 0.7132, 0.0299, 0.1069, 0.0687], "max_prob": 0.7132, "correct": 1.0, "latency_ms": 21.3318, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.026667, 0.1, 0.87], "pred_argmax": 3, "pred_distribution": [0.0075, 0.0307, 0.159, 0.8028], "max_prob": 0.8028, "correct": 1.0, "latency_ms": 21.3318, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.3011, 0.6989], "max_prob": 0.6989, "correct": 1.0, "latency_ms": 21.3318, "provenance": "measured"}
{"case_id": "customer_service_000018", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.036667, 0.15, 0.81], "pred_argmax": 3, "pred_distribution": [0.0083, 0.0302, 0.1527, 0.8088], "max_prob": 0.8088, "correct": 1.0, "latency_ms": 21.3318, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.033333, 0.6, 0.05, 0.166667], "pred_argmax": 2, "pred_distribution": [0.2237, 0.0533, 0.4352, 0.0444, 0.2434], "max_prob": 0.4352, "correct": 1.0, "latency_ms": 31.7835, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.933333, 0.003333, 0.026667, 0.01], "pred_argmax": 1, "pred_distribution": [0.1243, 0.6857, 0.0301, 0.0547, 0.1052], "max_prob": 0.6857, "correct": 1.0, "latency_ms": 31.7835, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.133333, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0302, 0.1772, 0.509, 0.2836], "max_prob": 0.509, "correct": 1.0, "latency_ms": 31.7835, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.376, 0.624], "max_prob": 0.624, "correct": 1.0, "latency_ms": 31.7835, "provenance": "measured"}
{"case_id": "customer_service_000019", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.55, 0.15], "pred_argmax": 2, "pred_distribution": [0.031103, 0.279728, 0.493549, 0.19562], "max_prob": 0.493549, "correct": 1.0, "latency_ms": 31.7835, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.11, 0.053333, 0.7, 0.02, 0.116667], "pred_argmax": 2, "pred_distribution": [0.2145, 0.0495, 0.4938, 0.0622, 0.18], "max_prob": 0.4938, "correct": 1.0, "latency_ms": 31.5129, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.021667, 0.025, 0.013333, 0.013333, 0.926667], "pred_argmax": 4, "pred_distribution": [0.133, 0.1103, 0.0283, 0.0783, 0.6501], "max_prob": 0.6501, "correct": 1.0, "latency_ms": 31.5129, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.076667, 0.223333, 0.676667], "pred_argmax": 3, "pred_distribution": [0.0086, 0.0728, 0.2548, 0.6638], "max_prob": 0.6638, "correct": 1.0, "latency_ms": 31.5129, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.18, 0.82], "pred_argmax": 1, "pred_distribution": [0.4347, 0.5653], "max_prob": 0.5653, "correct": 1.0, "latency_ms": 31.5129, "provenance": "measured"}
{"case_id": "customer_service_000020", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.08, 0.676667, 0.21], "pred_argmax": 2, "pred_distribution": [0.0115, 0.129, 0.5986, 0.2609], "max_prob": 0.5986, "correct": 1.0, "latency_ms": 31.5129, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.2, 0.033333, 0.25, 0.0, 0.516667], "pred_argmax": 4, "pred_distribution": [0.2429, 0.069, 0.2801, 0.0391, 0.3689], "max_prob": 0.3689, "correct": 1.0, "latency_ms": 18.9115, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.013333, 0.006667, 0.013333, 0.01, 0.956667], "pred_argmax": 4, "pred_distribution": [0.0522, 0.0363, 0.033, 0.0336, 0.8449], "max_prob": 0.8449, "correct": 1.0, "latency_ms": 18.9115, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.55, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0893, 0.5085, 0.3226, 0.0796], "max_prob": 0.5085, "correct": 0.0, "latency_ms": 18.9115, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5387, 0.4613], "max_prob": 0.5387, "correct": 1.0, "latency_ms": 18.9115, "provenance": "measured"}
{"case_id": "customer_service_000021", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.0226, 0.3876, 0.5486, 0.0412], "max_prob": 0.5486, "correct": 1.0, "latency_ms": 18.9115, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.383333, 0.016667, 0.133333, 0.0, 0.466667], "pred_argmax": 2, "pred_distribution": [0.186381, 0.051195, 0.446155, 0.036596, 0.279672], "max_prob": 0.446155, "correct": 0.0, "latency_ms": 17.7254, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.886667, 0.006667, 0.006667, 0.003333, 0.096667], "pred_argmax": 0, "pred_distribution": [0.7168, 0.0801, 0.0398, 0.04, 0.1233], "max_prob": 0.7168, "correct": 1.0, "latency_ms": 17.7254, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.583333, 0.333333, 0.05], "pred_argmax": 2, "pred_distribution": [0.022498, 0.215678, 0.515348, 0.246475], "max_prob": 0.515348, "correct": 0.0, "latency_ms": 17.7254, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.4188, 0.5812], "max_prob": 0.5812, "correct": 0.0, "latency_ms": 17.7254, "provenance": "measured"}
{"case_id": "customer_service_000022", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0107, 0.0525, 0.2004, 0.7364], "max_prob": 0.7364, "correct": 1.0, "latency_ms": 17.7254, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.216667, 0.0, 0.016667, 0.5, 0.266667], "pred_argmax": 4, "pred_distribution": [0.2575, 0.0475, 0.2242, 0.1881, 0.2827], "max_prob": 0.2827, "correct": 0.0, "latency_ms": 14.1989, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.816667, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.1004, 0.7212, 0.0313, 0.1044, 0.0427], "max_prob": 0.7212, "correct": 1.0, "latency_ms": 14.1989, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.533333, 0.35, 0.033333], "pred_argmax": 1, "pred_distribution": [0.088909, 0.439344, 0.358936, 0.112811], "max_prob": 0.439344, "correct": 1.0, "latency_ms": 14.1989, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.601, 0.399], "max_prob": 0.601, "correct": 1.0, "latency_ms": 14.1989, "provenance": "measured"}
{"case_id": "customer_service_000023", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.383333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.038504, 0.354435, 0.481048, 0.126013], "max_prob": 0.481048, "correct": 0.0, "latency_ms": 14.1989, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.516667, 0.0, 0.106667], "pred_argmax": 2, "pred_distribution": [0.2094, 0.0463, 0.4697, 0.0607, 0.2139], "max_prob": 0.4697, "correct": 1.0, "latency_ms": 23.8968, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.973333, 0.006667, 0.003333, 0.01], "pred_argmax": 1, "pred_distribution": [0.086691, 0.749825, 0.034297, 0.059894, 0.069293], "max_prob": 0.749825, "correct": 1.0, "latency_ms": 23.8968, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0208, 0.1377, 0.4244, 0.4171], "max_prob": 0.4244, "correct": 1.0, "latency_ms": 23.8968, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.417, 0.583], "max_prob": 0.583, "correct": 1.0, "latency_ms": 23.8968, "provenance": "measured"}
{"case_id": "customer_service_000024", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0388, 0.1178, 0.8338], "max_prob": 0.8338, "correct": 1.0, "latency_ms": 23.8968, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.016667, 0.533333, 0.0, 0.09], "pred_argmax": 2, "pred_distribution": [0.2804, 0.0525, 0.3816, 0.0356, 0.2499], "max_prob": 0.3816, "correct": 1.0, "latency_ms": 25.5432, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.78, 0.2, 0.006667, 0.006667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3539, 0.298, 0.0354, 0.0548, 0.2579], "max_prob": 0.3539, "correct": 1.0, "latency_ms": 25.5432, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.193333, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.0676, 0.3218, 0.4338, 0.1768], "max_prob": 0.4338, "correct": 1.0, "latency_ms": 25.5432, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 0, "pred_distribution": [0.5187, 0.4813], "max_prob": 0.5187, "correct": 0.0, "latency_ms": 25.5432, "provenance": "measured"}
{"case_id": "customer_service_000025", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.383333, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0481, 0.4486, 0.3935, 0.1098], "max_prob": 0.4486, "correct": 0.0, "latency_ms": 25.5432, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.1, 0.0, 0.333333, 0.416667, 0.15], "pred_argmax": 2, "pred_distribution": [0.233923, 0.046405, 0.347735, 0.131813, 0.240124], "max_prob": 0.347735, "correct": 0.0, "latency_ms": 25.0443, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.88, 0.0, 0.116667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.09909, 0.650035, 0.034997, 0.122888, 0.092991], "max_prob": 0.650035, "correct": 1.0, "latency_ms": 25.0443, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.616667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0379, 0.2866, 0.5558, 0.1197], "max_prob": 0.5558, "correct": 1.0, "latency_ms": 25.0443, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4431, 0.5569], "max_prob": 0.5569, "correct": 0.0, "latency_ms": 25.0443, "provenance": "measured"}
{"case_id": "customer_service_000026", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.6, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0307, 0.3249, 0.4648, 0.1796], "max_prob": 0.4648, "correct": 1.0, "latency_ms": 25.0443, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.16, 0.016667, 0.633333, 0.016667, 0.173333], "pred_argmax": 2, "pred_distribution": [0.1934, 0.0504, 0.4687, 0.049, 0.2385], "max_prob": 0.4687, "correct": 1.0, "latency_ms": 30.2737, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.493333, 0.34, 0.006667, 0.013333, 0.146667], "pred_argmax": 1, "pred_distribution": [0.2456, 0.4668, 0.0301, 0.0711, 0.1864], "max_prob": 0.4668, "correct": 0.0, "latency_ms": 30.2737, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.6, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0234, 0.2059, 0.5731, 0.1976], "max_prob": 0.5731, "correct": 1.0, "latency_ms": 30.2737, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.26, 0.74], "pred_argmax": 1, "pred_distribution": [0.3984, 0.6016], "max_prob": 0.6016, "correct": 1.0, "latency_ms": 30.2737, "provenance": "measured"}
{"case_id": "customer_service_000027", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.028497, 0.269773, 0.513849, 0.187881], "max_prob": 0.513849, "correct": 1.0, "latency_ms": 30.2737, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.09, 0.02, 0.743333], "pred_argmax": 4, "pred_distribution": [0.250725, 0.062306, 0.184818, 0.041504, 0.460646], "max_prob": 0.460646, "correct": 1.0, "latency_ms": 13.1939, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.019869, 0.009935, 0.933856, 0.026471, 0.009869], "pred_argmax": 2, "pred_distribution": [0.0624, 0.0508, 0.7653, 0.0473, 0.0742], "max_prob": 0.7653, "correct": 1.0, "latency_ms": 13.1939, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.683333, 0.176667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1878, 0.4791, 0.2661, 0.067], "max_prob": 0.4791, "correct": 1.0, "latency_ms": 13.1939, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 0, "pred_distribution": [0.5953, 0.4047], "max_prob": 0.5953, "correct": 1.0, "latency_ms": 13.1939, "provenance": "measured"}
{"case_id": "customer_service_000028", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.03, 0.67, 0.26, 0.04], "pred_argmax": 1, "pred_distribution": [0.0554, 0.477, 0.3611, 0.1065], "max_prob": 0.477, "correct": 1.0, "latency_ms": 13.1939, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.643333, 0.03, 0.133333, 0.0, 0.193333], "pred_argmax": 2, "pred_distribution": [0.277272, 0.090491, 0.443856, 0.045195, 0.143186], "max_prob": 0.443856, "correct": 0.0, "latency_ms": 13.1853, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.706667, 0.273333, 0.006667, 0.006667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.1917, 0.6927, 0.0327, 0.0359, 0.047], "max_prob": 0.6927, "correct": 0.0, "latency_ms": 13.1853, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.083333, 0.876667], "pred_argmax": 3, "pred_distribution": [0.008, 0.0372, 0.1759, 0.7789], "max_prob": 0.7789, "correct": 1.0, "latency_ms": 13.1853, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.746667, 0.253333], "pred_argmax": 0, "pred_distribution": [0.5082, 0.4918], "max_prob": 0.5082, "correct": 1.0, "latency_ms": 13.1853, "provenance": "measured"}
{"case_id": "customer_service_000029", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.266667, 0.55, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0183, 0.1027, 0.5562, 0.3228], "max_prob": 0.5562, "correct": 1.0, "latency_ms": 13.1853, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.15, 0.0, 0.1, 0.033333, 0.716667], "pred_argmax": 4, "pred_distribution": [0.282728, 0.049305, 0.292729, 0.041504, 0.333733], "max_prob": 0.333733, "correct": 1.0, "latency_ms": 16.2345, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.833333, 0.1, 0.05], "pred_argmax": 2, "pred_distribution": [0.059806, 0.126513, 0.666167, 0.057906, 0.089609], "max_prob": 0.666167, "correct": 1.0, "latency_ms": 16.2345, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.366667, 0.483333, 0.15, 0.0], "pred_argmax": 1, "pred_distribution": [0.1425, 0.4408, 0.3461, 0.0706], "max_prob": 0.4408, "correct": 1.0, "latency_ms": 16.2345, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5076, 0.4924], "max_prob": 0.5076, "correct": 1.0, "latency_ms": 16.2345, "provenance": "measured"}
{"case_id": "customer_service_000030", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.55, 0.3, 0.1], "pred_argmax": 2, "pred_distribution": [0.0338, 0.3381, 0.3924, 0.2357], "max_prob": 0.3924, "correct": 0.0, "latency_ms": 16.2345, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.016667, 0.266667, 0.0, 0.383333], "pred_argmax": 2, "pred_distribution": [0.2428, 0.0446, 0.3688, 0.0319, 0.3119], "max_prob": 0.3688, "correct": 0.0, "latency_ms": 19.7745, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.01, 0.003333, 0.013333, 0.003333, 0.97], "pred_argmax": 4, "pred_distribution": [0.0523, 0.0373, 0.035, 0.0352, 0.8402], "max_prob": 0.8402, "correct": 1.0, "latency_ms": 19.7745, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.433333, 0.433333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0205, 0.2274, 0.5402, 0.2119], "max_prob": 0.5402, "correct": 0.0, "latency_ms": 19.7745, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.4113, 0.5887], "max_prob": 0.5887, "correct": 0.0, "latency_ms": 19.7745, "provenance": "measured"}
{"case_id": "customer_service_000031", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.466667, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0252, 0.2827, 0.4405, 0.2516], "max_prob": 0.4405, "correct": 0.0, "latency_ms": 19.7745, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.133333, 0.016667, 0.216667, 0.35, 0.283333], "pred_argmax": 2, "pred_distribution": [0.2343, 0.0363, 0.323, 0.2029, 0.2035], "max_prob": 0.323, "correct": 0.0, "latency_ms": 19.3079, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.03, 0.0, 0.97, 0.0], "pred_argmax": 3, "pred_distribution": [0.057, 0.2467, 0.0262, 0.6217, 0.0484], "max_prob": 0.6217, "correct": 1.0, "latency_ms": 19.3079, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.6, 0.133333], "pred_argmax": 2, "pred_distribution": [0.046305, 0.383738, 0.415842, 0.154115], "max_prob": 0.415842, "correct": 1.0, "latency_ms": 19.3079, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.3951, 0.6049], "max_prob": 0.6049, "correct": 1.0, "latency_ms": 19.3079, "provenance": "measured"}
{"case_id": "customer_service_000032", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.7, 0.183333], "pred_argmax": 2, "pred_distribution": [0.013301, 0.120612, 0.608061, 0.258026], "max_prob": 0.608061, "correct": 1.0, "latency_ms": 19.3079, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.01, 0.12, 0.036667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.244776, 0.040896, 0.426957, 0.050495, 0.236876], "max_prob": 0.426957, "correct": 0.0, "latency_ms": 21.6784, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.013333, 0.866667, 0.086667, 0.01], "pred_argmax": 2, "pred_distribution": [0.073907, 0.135914, 0.557456, 0.158916, 0.073807], "max_prob": 0.557456, "correct": 1.0, "latency_ms": 21.6784, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.533333, 0.266667, 0.0], "pred_argmax": 2, "pred_distribution": [0.051005, 0.309831, 0.484948, 0.154215], "max_prob": 0.484948, "correct": 0.0, "latency_ms": 21.6784, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.4291, 0.5709], "max_prob": 0.5709, "correct": 0.0, "latency_ms": 21.6784, "provenance": "measured"}
{"case_id": "customer_service_000033", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.583333, 0.216667], "pred_argmax": 3, "pred_distribution": [0.0188, 0.2107, 0.31, 0.4605], "max_prob": 0.4605, "correct": 0.0, "latency_ms": 21.6784, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.116667, 0.006667, 0.616667, 0.043333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.257726, 0.048305, 0.344134, 0.035104, 0.314731], "max_prob": 0.344134, "correct": 1.0, "latency_ms": 23.1949, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.01, 0.733333, 0.073333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0539, 0.0613, 0.6009, 0.0625, 0.2214], "max_prob": 0.6009, "correct": 1.0, "latency_ms": 23.1949, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.5, 0.4], "pred_argmax": 3, "pred_distribution": [0.041896, 0.216878, 0.29697, 0.444256], "max_prob": 0.444256, "correct": 0.0, "latency_ms": 23.1949, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.424, 0.576], "max_prob": 0.576, "correct": 1.0, "latency_ms": 23.1949, "provenance": "measured"}
{"case_id": "customer_service_000034", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 2, "pred_distribution": [0.013501, 0.176318, 0.440244, 0.369937], "max_prob": 0.440244, "correct": 0.0, "latency_ms": 23.1949, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.066667, 0.026667, 0.406667, 0.04, 0.46], "pred_argmax": 2, "pred_distribution": [0.22, 0.0415, 0.4326, 0.0759, 0.23], "max_prob": 0.4326, "correct": 0.0, "latency_ms": 18.448, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.846667, 0.01, 0.11, 0.016667], "pred_argmax": 1, "pred_distribution": [0.057306, 0.741774, 0.029503, 0.105011, 0.066407], "max_prob": 0.741774, "correct": 1.0, "latency_ms": 18.448, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.35, 0.533333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0205, 0.1923, 0.5653, 0.2219], "max_prob": 0.5653, "correct": 1.0, "latency_ms": 18.448, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.366, 0.634], "max_prob": 0.634, "correct": 1.0, "latency_ms": 18.448, "provenance": "measured"}
{"case_id": "customer_service_000035", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.45, 0.383333], "pred_argmax": 3, "pred_distribution": [0.0209, 0.1978, 0.3818, 0.3995], "max_prob": 0.3995, "correct": 0.0, "latency_ms": 18.448, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.033333, 0.066667, 0.0, 0.116667], "pred_argmax": 2, "pred_distribution": [0.375162, 0.061294, 0.394561, 0.041796, 0.127187], "max_prob": 0.394561, "correct": 0.0, "latency_ms": 18.4621, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.9, 0.083333, 0.006667, 0.003333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.680668, 0.148915, 0.038204, 0.054705, 0.077508], "max_prob": 0.680668, "correct": 1.0, "latency_ms": 18.4621, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.009201, 0.038404, 0.091609, 0.860786], "max_prob": 0.860786, "correct": 1.0, "latency_ms": 18.4621, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.856667, 0.143333], "pred_argmax": 1, "pred_distribution": [0.4456, 0.5544], "max_prob": 0.5544, "correct": 0.0, "latency_ms": 18.4621, "provenance": "measured"}
{"case_id": "customer_service_000036", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.466667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.034, 0.3073, 0.4271, 0.2316], "max_prob": 0.4271, "correct": 1.0, "latency_ms": 18.4621, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.1, 0.566667, 0.133333, 0.1], "pred_argmax": 2, "pred_distribution": [0.20442, 0.056706, 0.359536, 0.036904, 0.342434], "max_prob": 0.359536, "correct": 1.0, "latency_ms": 25.7628, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 1.0, 0.0, 0.0], "pred_argmax": 2, "pred_distribution": [0.076192, 0.078092, 0.69853, 0.048295, 0.09889], "max_prob": 0.69853, "correct": 1.0, "latency_ms": 25.7628, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.666667, 0.1], "pred_argmax": 1, "pred_distribution": [0.1287, 0.5397, 0.2475, 0.0841], "max_prob": 0.5397, "correct": 0.0, "latency_ms": 25.7628, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4877, 0.5123], "max_prob": 0.5123, "correct": 1.0, "latency_ms": 25.7628, "provenance": "measured"}
{"case_id": "customer_service_000037", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.416667, 0.083333], "pred_argmax": 2, "pred_distribution": [0.032603, 0.410941, 0.457346, 0.09911], "max_prob": 0.457346, "correct": 0.0, "latency_ms": 25.7628, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.183333, 0.016667, 0.133333, 0.0, 0.666667], "pred_argmax": 2, "pred_distribution": [0.247425, 0.056406, 0.350635, 0.031703, 0.313831], "max_prob": 0.350635, "correct": 0.0, "latency_ms": 20.765, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.91633, 0.003333, 0.003333, 0.003333, 0.07367], "pred_argmax": 0, "pred_distribution": [0.5588, 0.0435, 0.0289, 0.0326, 0.3362], "max_prob": 0.5588, "correct": 1.0, "latency_ms": 20.765, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.333333, 0.5, 0.166667, 0.0], "pred_argmax": 2, "pred_distribution": [0.1218, 0.3542, 0.4144, 0.1096], "max_prob": 0.4144, "correct": 0.0, "latency_ms": 20.765, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5228, 0.4772], "max_prob": 0.5228, "correct": 1.0, "latency_ms": 20.765, "provenance": "measured"}
{"case_id": "customer_service_000038", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.416667, 0.383333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.063094, 0.457354, 0.328267, 0.151285], "max_prob": 0.457354, "correct": 1.0, "latency_ms": 20.765, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.02, 0.04, 0.013333, 0.71], "pred_argmax": 4, "pred_distribution": [0.2793, 0.0646, 0.2334, 0.0406, 0.3821], "max_prob": 0.3821, "correct": 1.0, "latency_ms": 16.9193, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.005, 0.008333, 0.003333, 0.98], "pred_argmax": 4, "pred_distribution": [0.0632, 0.0388, 0.0344, 0.0344, 0.8292], "max_prob": 0.8292, "correct": 1.0, "latency_ms": 16.9193, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.566667, 0.25, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1805, 0.629, 0.163, 0.0275], "max_prob": 0.629, "correct": 1.0, "latency_ms": 16.9193, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.639, 0.361], "max_prob": 0.639, "correct": 1.0, "latency_ms": 16.9193, "provenance": "measured"}
{"case_id": "customer_service_000039", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.0845, 0.596, 0.2794, 0.0401], "max_prob": 0.596, "correct": 1.0, "latency_ms": 16.9193, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.476667, 0.0, 0.476667, 0.0, 0.046667], "pred_argmax": 2, "pred_distribution": [0.2267, 0.0465, 0.4166, 0.0344, 0.2758], "max_prob": 0.4166, "correct": 1.0, "latency_ms": 21.7275, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.943333, 0.001667, 0.001667, 0.05], "pred_argmax": 1, "pred_distribution": [0.0561, 0.7988, 0.0287, 0.0365, 0.0799], "max_prob": 0.7988, "correct": 1.0, "latency_ms": 21.7275, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.566667, 0.3], "pred_argmax": 2, "pred_distribution": [0.0348, 0.2655, 0.5461, 0.1536], "max_prob": 0.5461, "correct": 1.0, "latency_ms": 21.7275, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.4324, 0.5676], "max_prob": 0.5676, "correct": 1.0, "latency_ms": 21.7275, "provenance": "measured"}
{"case_id": "customer_service_000040", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.066667, 0.9], "pred_argmax": 3, "pred_distribution": [0.0167, 0.128, 0.3152, 0.5401], "max_prob": 0.5401, "correct": 1.0, "latency_ms": 21.7275, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.0, 0.716667, 0.0, 0.16], "pred_argmax": 2, "pred_distribution": [0.226077, 0.052595, 0.60104, 0.038896, 0.081392], "max_prob": 0.60104, "correct": 1.0, "latency_ms": 14.1779, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.04, 0.033333, 0.0, 0.01, 0.916667], "pred_argmax": 4, "pred_distribution": [0.1273, 0.257, 0.0348, 0.0643, 0.5166], "max_prob": 0.5166, "correct": 1.0, "latency_ms": 14.1779, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.006201, 0.020902, 0.112911, 0.859986], "max_prob": 0.859986, "correct": 1.0, "latency_ms": 14.1779, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3049, 0.6951], "max_prob": 0.6951, "correct": 1.0, "latency_ms": 14.1779, "provenance": "measured"}
{"case_id": "customer_service_000041", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.09, 0.31, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0107, 0.0643, 0.2438, 0.6812], "max_prob": 0.6812, "correct": 1.0, "latency_ms": 14.1779, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.683333, 0.116667, 0.133333], "pred_argmax": 2, "pred_distribution": [0.2203, 0.0402, 0.4533, 0.0536, 0.2326], "max_prob": 0.4533, "correct": 1.0, "latency_ms": 20.3236, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.81, 0.0, 0.183333, 0.0], "pred_argmax": 1, "pred_distribution": [0.190981, 0.553945, 0.032797, 0.124888, 0.09739], "max_prob": 0.553945, "correct": 1.0, "latency_ms": 20.3236, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.4, 0.483333], "pred_argmax": 2, "pred_distribution": [0.0284, 0.184, 0.5357, 0.2519], "max_prob": 0.5357, "correct": 0.0, "latency_ms": 20.3236, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.3043, 0.6957], "max_prob": 0.6957, "correct": 1.0, "latency_ms": 20.3236, "provenance": "measured"}
{"case_id": "customer_service_000042", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.416667, 0.5], "pred_argmax": 3, "pred_distribution": [0.021702, 0.166417, 0.40184, 0.410041], "max_prob": 0.410041, "correct": 1.0, "latency_ms": 20.3236, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.016667, 0.233333, 0.266667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.1881, 0.0456, 0.4562, 0.0848, 0.2253], "max_prob": 0.4562, "correct": 0.0, "latency_ms": 26.9922, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.766667, 0.0, 0.0, 0.016667], "pred_argmax": 1, "pred_distribution": [0.179882, 0.59644, 0.028897, 0.069093, 0.125687], "max_prob": 0.59644, "correct": 1.0, "latency_ms": 26.9922, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.6, 0.25], "pred_argmax": 2, "pred_distribution": [0.0239, 0.1731, 0.518, 0.285], "max_prob": 0.518, "correct": 1.0, "latency_ms": 26.9922, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.3795, 0.6205], "max_prob": 0.6205, "correct": 1.0, "latency_ms": 26.9922, "provenance": "measured"}
{"case_id": "customer_service_000043", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.6, 0.2], "pred_argmax": 2, "pred_distribution": [0.029, 0.2716, 0.4419, 0.2575], "max_prob": 0.4419, "correct": 1.0, "latency_ms": 26.9922, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.0, 0.566667, 0.0, 0.35], "pred_argmax": 2, "pred_distribution": [0.1906, 0.0506, 0.4429, 0.0605, 0.2554], "max_prob": 0.4429, "correct": 1.0, "latency_ms": 30.2649, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.083333, 0.016667, 0.9], "pred_argmax": 4, "pred_distribution": [0.1095, 0.0913, 0.0413, 0.0467, 0.7112], "max_prob": 0.7112, "correct": 1.0, "latency_ms": 30.2649, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.366667, 0.433333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.028703, 0.19502, 0.515452, 0.260826], "max_prob": 0.515452, "correct": 1.0, "latency_ms": 30.2649, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4119, 0.5881], "max_prob": 0.5881, "correct": 1.0, "latency_ms": 30.2649, "provenance": "measured"}
{"case_id": "customer_service_000044", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.633333, 0.3], "pred_argmax": 2, "pred_distribution": [0.0107, 0.1069, 0.5691, 0.3133], "max_prob": 0.5691, "correct": 1.0, "latency_ms": 30.2649, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.013333, 0.016667, 0.003333, 0.07], "pred_argmax": 0, "pred_distribution": [0.5796, 0.083, 0.1044, 0.0362, 0.1968], "max_prob": 0.5796, "correct": 1.0, "latency_ms": 16.7735, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.005, 0.973333, 0.01, 0.006667, 0.005], "pred_argmax": 1, "pred_distribution": [0.077, 0.7932, 0.0369, 0.0367, 0.0562], "max_prob": 0.7932, "correct": 1.0, "latency_ms": 16.7735, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.896667, 0.09, 0.013333, 0.0], "pred_argmax": 0, "pred_distribution": [0.5669, 0.3329, 0.0721, 0.0281], "max_prob": 0.5669, "correct": 1.0, "latency_ms": 16.7735, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.92, 0.08], "pred_argmax": 0, "pred_distribution": [0.7599, 0.2401], "max_prob": 0.7599, "correct": 1.0, "latency_ms": 16.7735, "provenance": "measured"}
{"case_id": "customer_service_000045", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.116667, 0.85], "pred_argmax": 3, "pred_distribution": [0.018602, 0.10131, 0.232423, 0.647665], "max_prob": 0.647665, "correct": 1.0, "latency_ms": 16.7735, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.0, 0.6, 0.3, 0.083333], "pred_argmax": 4, "pred_distribution": [0.2396, 0.0766, 0.3083, 0.0668, 0.3087], "max_prob": 0.3087, "correct": 0.0, "latency_ms": 24.809, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.916667, 0.0, 0.083333, 0.0], "pred_argmax": 1, "pred_distribution": [0.079408, 0.750975, 0.036504, 0.062406, 0.070707], "max_prob": 0.750975, "correct": 1.0, "latency_ms": 24.809, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.266667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0764, 0.3743, 0.4386, 0.1107], "max_prob": 0.4386, "correct": 0.0, "latency_ms": 24.809, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 0, "pred_distribution": [0.5126, 0.4874], "max_prob": 0.5126, "correct": 0.0, "latency_ms": 24.809, "provenance": "measured"}
{"case_id": "customer_service_000046", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.583333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0286, 0.218, 0.4863, 0.2671], "max_prob": 0.4863, "correct": 1.0, "latency_ms": 24.809, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.216667, 0.016667, 0.133333, 0.0, 0.633333], "pred_argmax": 2, "pred_distribution": [0.1709, 0.0489, 0.3842, 0.0987, 0.2973], "max_prob": 0.3842, "correct": 0.0, "latency_ms": 12.3548, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.333333, 0.583333, 0.0, 0.0, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0862, 0.7198, 0.0359, 0.1007, 0.0574], "max_prob": 0.7198, "correct": 1.0, "latency_ms": 12.3548, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.4, 0.383333, 0.133333], "pred_argmax": 2, "pred_distribution": [0.026, 0.2394, 0.5064, 0.2282], "max_prob": 0.5064, "correct": 0.0, "latency_ms": 12.3548, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 1, "pred_distribution": [0.4542, 0.5458], "max_prob": 0.5458, "correct": 0.0, "latency_ms": 12.3548, "provenance": "measured"}
{"case_id": "customer_service_000047", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.166667, 0.266667, 0.566667], "pred_argmax": 3, "pred_distribution": [0.018302, 0.154615, 0.352835, 0.474247], "max_prob": 0.474247, "correct": 1.0, "latency_ms": 12.3548, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.016667, 0.766667, 0.0, 0.083333], "pred_argmax": 2, "pred_distribution": [0.2413, 0.0505, 0.3992, 0.035, 0.274], "max_prob": 0.3992, "correct": 1.0, "latency_ms": 18.7286, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0459, 0.0399, 0.8319, 0.0386, 0.0437], "max_prob": 0.8319, "correct": 1.0, "latency_ms": 18.7286, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.666667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0352, 0.3417, 0.5068, 0.1163], "max_prob": 0.5068, "correct": 1.0, "latency_ms": 18.7286, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.4358, 0.5642], "max_prob": 0.5642, "correct": 1.0, "latency_ms": 18.7286, "provenance": "measured"}
{"case_id": "customer_service_000048", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 2, "pred_distribution": [0.017, 0.2429, 0.6529, 0.0872], "max_prob": 0.6529, "correct": 1.0, "latency_ms": 18.7286, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.0, 0.266667, 0.0, 0.5], "pred_argmax": 2, "pred_distribution": [0.19878, 0.038896, 0.39716, 0.039196, 0.325967], "max_prob": 0.39716, "correct": 0.0, "latency_ms": 21.5851, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.883333, 0.0, 0.0, 0.116667], "pred_argmax": 1, "pred_distribution": [0.1509, 0.6299, 0.0383, 0.0396, 0.1413], "max_prob": 0.6299, "correct": 1.0, "latency_ms": 21.5851, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.583333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.024, 0.1864, 0.6003, 0.1893], "max_prob": 0.6003, "correct": 1.0, "latency_ms": 21.5851, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.3602, 0.6398], "max_prob": 0.6398, "correct": 0.0, "latency_ms": 21.5851, "provenance": "measured"}
{"case_id": "customer_service_000049", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.233333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.01, 0.0335, 0.1256, 0.8309], "max_prob": 0.8309, "correct": 1.0, "latency_ms": 21.5851, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.006667, 0.716667, 0.01, 0.216667], "pred_argmax": 2, "pred_distribution": [0.223478, 0.043196, 0.429557, 0.041496, 0.262274], "max_prob": 0.429557, "correct": 1.0, "latency_ms": 31.2118, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.0, 0.0, 0.0, 0.266667], "pred_argmax": 0, "pred_distribution": [0.446755, 0.118788, 0.025697, 0.039896, 0.368863], "max_prob": 0.446755, "correct": 1.0, "latency_ms": 31.2118, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.533333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.018498, 0.167483, 0.582242, 0.231777], "max_prob": 0.582242, "correct": 1.0, "latency_ms": 31.2118, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4235, 0.5765], "max_prob": 0.5765, "correct": 1.0, "latency_ms": 31.2118, "provenance": "measured"}
{"case_id": "customer_service_000050", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.366667, 0.516667], "pred_argmax": 3, "pred_distribution": [0.019098, 0.187781, 0.388361, 0.40476], "max_prob": 0.40476, "correct": 1.0, "latency_ms": 31.2118, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.025, 0.8, 0.008333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.175718, 0.042504, 0.49875, 0.085109, 0.19792], "max_prob": 0.49875, "correct": 1.0, "latency_ms": 32.5262, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.008333, 0.008333, 0.75, 0.033333, 0.2], "pred_argmax": 2, "pred_distribution": [0.0875, 0.0632, 0.5135, 0.1053, 0.2305], "max_prob": 0.5135, "correct": 1.0, "latency_ms": 32.5262, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 3, "pred_distribution": [0.0072, 0.0482, 0.2298, 0.7148], "max_prob": 0.7148, "correct": 1.0, "latency_ms": 32.5262, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.3137, 0.6863], "max_prob": 0.6863, "correct": 1.0, "latency_ms": 32.5262, "provenance": "measured"}
{"case_id": "customer_service_000051", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.183333, 0.783333], "pred_argmax": 3, "pred_distribution": [0.0087, 0.0405, 0.277, 0.6738], "max_prob": 0.6738, "correct": 1.0, "latency_ms": 32.5262, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.016667, 0.5, 0.35, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2493, 0.0697, 0.4542, 0.0719, 0.1549], "max_prob": 0.4542, "correct": 1.0, "latency_ms": 26.6837, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.383333, 0.58, 0.003333, 0.023333, 0.01], "pred_argmax": 0, "pred_distribution": [0.483, 0.361, 0.0298, 0.0568, 0.0694], "max_prob": 0.483, "correct": 0.0, "latency_ms": 26.6837, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.15, 0.816667], "pred_argmax": 3, "pred_distribution": [0.0077, 0.0353, 0.1176, 0.8394], "max_prob": 0.8394, "correct": 1.0, "latency_ms": 26.6837, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4405, 0.5595], "max_prob": 0.5595, "correct": 1.0, "latency_ms": 26.6837, "provenance": "measured"}
{"case_id": "customer_service_000052", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 3, "pred_distribution": [0.013899, 0.083992, 0.185381, 0.716728], "max_prob": 0.716728, "correct": 1.0, "latency_ms": 26.6837, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.133333, 0.013333, 0.266667, 0.02, 0.566667], "pred_argmax": 2, "pred_distribution": [0.1759, 0.0474, 0.4001, 0.1162, 0.2604], "max_prob": 0.4001, "correct": 0.0, "latency_ms": 12.1428, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.02, 0.953333, 0.001667, 0.005, 0.02], "pred_argmax": 1, "pred_distribution": [0.052295, 0.793121, 0.031897, 0.077292, 0.045395], "max_prob": 0.793121, "correct": 1.0, "latency_ms": 12.1428, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.583333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0191, 0.1767, 0.5381, 0.2661], "max_prob": 0.5381, "correct": 1.0, "latency_ms": 12.1428, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4453, 0.5547], "max_prob": 0.5547, "correct": 1.0, "latency_ms": 12.1428, "provenance": "measured"}
{"case_id": "customer_service_000053", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.133333, 0.366667, 0.483333], "pred_argmax": 2, "pred_distribution": [0.0171, 0.2032, 0.4712, 0.3085], "max_prob": 0.4712, "correct": 0.0, "latency_ms": 12.1428, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.0, 0.9, 0.0, 0.06], "pred_argmax": 2, "pred_distribution": [0.279, 0.0575, 0.394, 0.0393, 0.2302], "max_prob": 0.394, "correct": 1.0, "latency_ms": 23.7656, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.833333, 0.016667, 0.016667, 0.0, 0.133333], "pred_argmax": 0, "pred_distribution": [0.3918, 0.1294, 0.054, 0.0645, 0.3603], "max_prob": 0.3918, "correct": 1.0, "latency_ms": 23.7656, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.066667, 0.933333], "pred_argmax": 3, "pred_distribution": [0.016702, 0.119912, 0.29613, 0.567257], "max_prob": 0.567257, "correct": 1.0, "latency_ms": 23.7656, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.4818, 0.5182], "max_prob": 0.5182, "correct": 1.0, "latency_ms": 23.7656, "provenance": "measured"}
{"case_id": "customer_service_000054", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 3, "pred_distribution": [0.009, 0.0397, 0.1425, 0.8088], "max_prob": 0.8088, "correct": 1.0, "latency_ms": 23.7656, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.15, 0.0, 0.133333, 0.65, 0.066667], "pred_argmax": 2, "pred_distribution": [0.238124, 0.056306, 0.39504, 0.107011, 0.20352], "max_prob": 0.39504, "correct": 0.0, "latency_ms": 17.4212, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.0, 0.533333, 0.0, 0.466667, 0.0], "pred_argmax": 1, "pred_distribution": [0.063406, 0.750875, 0.031303, 0.094209, 0.060206], "max_prob": 0.750875, "correct": 1.0, "latency_ms": 17.4212, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.633333, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0337, 0.2301, 0.5588, 0.1774], "max_prob": 0.5588, "correct": 1.0, "latency_ms": 17.4212, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.408, 0.592], "max_prob": 0.592, "correct": 1.0, "latency_ms": 17.4212, "provenance": "measured"}
{"case_id": "customer_service_000055", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.816667, 0.05], "pred_argmax": 2, "pred_distribution": [0.014599, 0.174983, 0.69913, 0.111289], "max_prob": 0.69913, "correct": 1.0, "latency_ms": 17.4212, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.573333, 0.043333, 0.043333, 0.016667, 0.323333], "pred_argmax": 2, "pred_distribution": [0.259426, 0.093609, 0.439644, 0.072807, 0.134513], "max_prob": 0.439644, "correct": 0.0, "latency_ms": 19.6927, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.93, 0.023333, 0.003333, 0.036667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.658166, 0.171617, 0.036604, 0.057806, 0.075808], "max_prob": 0.658166, "correct": 1.0, "latency_ms": 19.6927, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.316667, 0.66], "pred_argmax": 3, "pred_distribution": [0.0083, 0.0346, 0.1132, 0.8439], "max_prob": 0.8439, "correct": 1.0, "latency_ms": 19.6927, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.59, 0.41], "pred_argmax": 1, "pred_distribution": [0.359, 0.641], "max_prob": 0.641, "correct": 0.0, "latency_ms": 19.6927, "provenance": "measured"}
{"case_id": "customer_service_000056", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.073333, 0.39, 0.516667], "pred_argmax": 3, "pred_distribution": [0.015602, 0.092009, 0.251925, 0.640464], "max_prob": 0.640464, "correct": 1.0, "latency_ms": 19.6927, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.783333, 0.003333, 0.213333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.411, 0.0962, 0.2048, 0.036, 0.252], "max_prob": 0.411, "correct": 1.0, "latency_ms": 22.0422, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.001667, 0.996667, 0.0, 0.0, 0.001667], "pred_argmax": 1, "pred_distribution": [0.0649, 0.7484, 0.0559, 0.0376, 0.0932], "max_prob": 0.7484, "correct": 1.0, "latency_ms": 22.0422, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.116667, 0.866667], "pred_argmax": 3, "pred_distribution": [0.057606, 0.215322, 0.307931, 0.419142], "max_prob": 0.419142, "correct": 1.0, "latency_ms": 22.0422, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.6669, 0.3331], "max_prob": 0.6669, "correct": 1.0, "latency_ms": 22.0422, "provenance": "measured"}
{"case_id": "customer_service_000057", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.116667, 0.883333], "pred_argmax": 3, "pred_distribution": [0.012499, 0.072793, 0.171683, 0.743026], "max_prob": 0.743026, "correct": 1.0, "latency_ms": 22.0422, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.006667, 0.65, 0.003333, 0.3], "pred_argmax": 2, "pred_distribution": [0.2487, 0.0531, 0.3973, 0.0352, 0.2657], "max_prob": 0.3973, "correct": 1.0, "latency_ms": 21.27, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.001667, 0.001667, 0.001667, 0.001667, 0.993333], "pred_argmax": 4, "pred_distribution": [0.0444, 0.0314, 0.0291, 0.0303, 0.8648], "max_prob": 0.8648, "correct": 1.0, "latency_ms": 21.27, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 3, "pred_distribution": [0.009901, 0.089509, 0.215122, 0.685469], "max_prob": 0.685469, "correct": 1.0, "latency_ms": 21.27, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.166667, 0.833333], "pred_argmax": 1, "pred_distribution": [0.4412, 0.5588], "max_prob": 0.5588, "correct": 1.0, "latency_ms": 21.27, "provenance": "measured"}
{"case_id": "customer_service_000058", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.75, 0.2], "pred_argmax": 2, "pred_distribution": [0.0115, 0.0919, 0.6183, 0.2783], "max_prob": 0.6183, "correct": 1.0, "latency_ms": 21.27, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.15, 0.026667, 0.34, 0.2, 0.283333], "pred_argmax": 2, "pred_distribution": [0.255, 0.0493, 0.2836, 0.2538, 0.1583], "max_prob": 0.2836, "correct": 1.0, "latency_ms": 24.0824, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.033333, 0.566667, 0.366667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.053195, 0.137786, 0.49775, 0.254275, 0.056994], "max_prob": 0.49775, "correct": 1.0, "latency_ms": 24.0824, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.466667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0213, 0.1597, 0.4425, 0.3765], "max_prob": 0.4425, "correct": 1.0, "latency_ms": 24.0824, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4469, 0.5531], "max_prob": 0.5531, "correct": 1.0, "latency_ms": 24.0824, "provenance": "measured"}
{"case_id": "customer_service_000059", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.35, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0135, 0.1117, 0.2654, 0.6094], "max_prob": 0.6094, "correct": 1.0, "latency_ms": 24.0824, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.233333, 0.016667, 0.333333, 0.0, 0.416667], "pred_argmax": 2, "pred_distribution": [0.279472, 0.045795, 0.312969, 0.122288, 0.239476], "max_prob": 0.312969, "correct": 0.0, "latency_ms": 23.7751, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.98, 0.001667, 0.001667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.077, 0.6975, 0.033, 0.1118, 0.0807], "max_prob": 0.6975, "correct": 1.0, "latency_ms": 23.7751, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.026, 0.2245, 0.477, 0.2725], "max_prob": 0.477, "correct": 1.0, "latency_ms": 23.7751, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4435, 0.5565], "max_prob": 0.5565, "correct": 1.0, "latency_ms": 23.7751, "provenance": "measured"}
{"case_id": "customer_service_000060", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.066667, 0.916667], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0457, 0.152, 0.7927], "max_prob": 0.7927, "correct": 1.0, "latency_ms": 23.7751, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.61, 0.01, 0.296667, 0.0, 0.083333], "pred_argmax": 2, "pred_distribution": [0.234777, 0.057894, 0.488751, 0.052295, 0.166283], "max_prob": 0.488751, "correct": 0.0, "latency_ms": 26.4368, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.023333, 0.956667, 0.006667, 0.003333, 0.01], "pred_argmax": 1, "pred_distribution": [0.125087, 0.731627, 0.030597, 0.038296, 0.074393], "max_prob": 0.731627, "correct": 1.0, "latency_ms": 26.4368, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.0107, 0.095, 0.2194, 0.6749], "max_prob": 0.6749, "correct": 1.0, "latency_ms": 26.4368, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4423, 0.5577], "max_prob": 0.5577, "correct": 0.0, "latency_ms": 26.4368, "provenance": "measured"}
{"case_id": "customer_service_000061", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.7, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0102, 0.0901, 0.6636, 0.2361], "max_prob": 0.6636, "correct": 1.0, "latency_ms": 26.4368, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.366667, 0.0, 0.533333, 0.0, 0.1], "pred_argmax": 0, "pred_distribution": [0.3097, 0.0524, 0.3013, 0.0407, 0.2959], "max_prob": 0.3097, "correct": 0.0, "latency_ms": 17.6097, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.976667, 0.023333, 0.0], "pred_argmax": 2, "pred_distribution": [0.0602, 0.0522, 0.7698, 0.049, 0.0688], "max_prob": 0.7698, "correct": 1.0, "latency_ms": 17.6097, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.7, 0.166667, 0.0], "pred_argmax": 1, "pred_distribution": [0.1074, 0.4756, 0.3395, 0.0775], "max_prob": 0.4756, "correct": 1.0, "latency_ms": 17.6097, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4438, 0.5562], "max_prob": 0.5562, "correct": 1.0, "latency_ms": 17.6097, "provenance": "measured"}
{"case_id": "customer_service_000062", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.616667, 0.366667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0358, 0.4384, 0.3863, 0.1395], "max_prob": 0.4384, "correct": 1.0, "latency_ms": 17.6097, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.6, 0.02, 0.023333, 0.03, 0.326667], "pred_argmax": 0, "pred_distribution": [0.339434, 0.092609, 0.220822, 0.053005, 0.294129], "max_prob": 0.339434, "correct": 1.0, "latency_ms": 18.411, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.026667, 0.923333, 0.01, 0.026667, 0.013333], "pred_argmax": 1, "pred_distribution": [0.109, 0.7592, 0.0345, 0.0468, 0.0505], "max_prob": 0.7592, "correct": 1.0, "latency_ms": 18.411, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.156667, 0.51, 0.266667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.2214, 0.4858, 0.2244, 0.0684], "max_prob": 0.4858, "correct": 1.0, "latency_ms": 18.411, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.5611, 0.4389], "max_prob": 0.5611, "correct": 1.0, "latency_ms": 18.411, "provenance": "measured"}
{"case_id": "customer_service_000063", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.123333, 0.653333, 0.186667, 0.036667], "pred_argmax": 1, "pred_distribution": [0.0896, 0.5433, 0.3103, 0.0568], "max_prob": 0.5433, "correct": 1.0, "latency_ms": 18.411, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.0, 0.866667, 0.0, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2158, 0.0521, 0.4035, 0.0349, 0.2937], "max_prob": 0.4035, "correct": 1.0, "latency_ms": 26.8458, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.016667, 0.0, 0.0, 0.0, 0.983333], "pred_argmax": 4, "pred_distribution": [0.146785, 0.039096, 0.031897, 0.032897, 0.749325], "max_prob": 0.749325, "correct": 1.0, "latency_ms": 26.8458, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.633333, 0.3, 0.0], "pred_argmax": 1, "pred_distribution": [0.1218, 0.4571, 0.3416, 0.0795], "max_prob": 0.4571, "correct": 1.0, "latency_ms": 26.8458, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.4485, 0.5515], "max_prob": 0.5515, "correct": 1.0, "latency_ms": 26.8458, "provenance": "measured"}
{"case_id": "customer_service_000064", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.666667, 0.25], "pred_argmax": 2, "pred_distribution": [0.014699, 0.20098, 0.59974, 0.184582], "max_prob": 0.59974, "correct": 1.0, "latency_ms": 26.8458, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.0, 0.6, 0.0, 0.3], "pred_argmax": 2, "pred_distribution": [0.262, 0.0519, 0.4001, 0.0337, 0.2523], "max_prob": 0.4001, "correct": 1.0, "latency_ms": 20.5472, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.033333, 0.0, 0.0, 0.533333], "pred_argmax": 0, "pred_distribution": [0.460854, 0.106089, 0.037896, 0.039496, 0.355664], "max_prob": 0.460854, "correct": 0.0, "latency_ms": 20.5472, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.133333, 0.816667], "pred_argmax": 3, "pred_distribution": [0.008801, 0.040104, 0.158016, 0.793079], "max_prob": 0.793079, "correct": 1.0, "latency_ms": 20.5472, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3423, 0.6577], "max_prob": 0.6577, "correct": 1.0, "latency_ms": 20.5472, "provenance": "measured"}
{"case_id": "customer_service_000065", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.466667, 0.466667], "pred_argmax": 3, "pred_distribution": [0.008999, 0.049095, 0.406859, 0.535046], "max_prob": 0.535046, "correct": 1.0, "latency_ms": 20.5472, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.316667, 0.05, 0.4, 0.016667, 0.216667], "pred_argmax": 2, "pred_distribution": [0.2439, 0.0453, 0.3679, 0.0745, 0.2684], "max_prob": 0.3679, "correct": 1.0, "latency_ms": 24.5904, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.216667, 0.65, 0.006667, 0.01, 0.116667], "pred_argmax": 1, "pred_distribution": [0.10101, 0.615162, 0.031303, 0.075208, 0.177318], "max_prob": 0.615162, "correct": 1.0, "latency_ms": 24.5904, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.516667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0183, 0.1765, 0.5382, 0.267], "max_prob": 0.5382, "correct": 1.0, "latency_ms": 24.5904, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.3823, 0.6177], "max_prob": 0.6177, "correct": 0.0, "latency_ms": 24.5904, "provenance": "measured"}
{"case_id": "customer_service_000066", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.366667, 0.5], "pred_argmax": 3, "pred_distribution": [0.018898, 0.209579, 0.382162, 0.389361], "max_prob": 0.389361, "correct": 1.0, "latency_ms": 24.5904, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.35, 0.02, 0.15, 0.03, 0.45], "pred_argmax": 2, "pred_distribution": [0.2398, 0.0541, 0.3587, 0.0359, 0.3115], "max_prob": 0.3587, "correct": 0.0, "latency_ms": 24.2968, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.026667, 0.023333, 0.906667, 0.03, 0.013333], "pred_argmax": 2, "pred_distribution": [0.10161, 0.067007, 0.668167, 0.050205, 0.113011], "max_prob": 0.668167, "correct": 1.0, "latency_ms": 24.2968, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.616667, 0.266667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1065, 0.511, 0.2941, 0.0884], "max_prob": 0.511, "correct": 1.0, "latency_ms": 24.2968, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5227, 0.4773], "max_prob": 0.5227, "correct": 0.0, "latency_ms": 24.2968, "provenance": "measured"}
{"case_id": "customer_service_000067", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.4, 0.516667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.033597, 0.479252, 0.379162, 0.107989], "max_prob": 0.479252, "correct": 0.0, "latency_ms": 24.2968, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.766667, 0.006667, 0.16, 0.0, 0.066667], "pred_argmax": 2, "pred_distribution": [0.2968, 0.0506, 0.3218, 0.0305, 0.3003], "max_prob": 0.3218, "correct": 0.0, "latency_ms": 24.5898, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.01, 0.006667, 0.97, 0.003333, 0.01], "pred_argmax": 2, "pred_distribution": [0.0654, 0.0409, 0.8084, 0.0366, 0.0487], "max_prob": 0.8084, "correct": 1.0, "latency_ms": 24.5898, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.35, 0.55, 0.066667], "pred_argmax": 1, "pred_distribution": [0.10009, 0.50475, 0.347665, 0.047495], "max_prob": 0.50475, "correct": 0.0, "latency_ms": 24.5898, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.5205, 0.4795], "max_prob": 0.5205, "correct": 1.0, "latency_ms": 24.5898, "provenance": "measured"}
{"case_id": "customer_service_000068", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.45, 0.51, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0312, 0.3961, 0.4551, 0.1176], "max_prob": 0.4551, "correct": 1.0, "latency_ms": 24.5898, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.166667, 0.016667, 0.626667, 0.09, 0.1], "pred_argmax": 2, "pred_distribution": [0.1712, 0.0468, 0.4245, 0.1294, 0.2281], "max_prob": 0.4245, "correct": 1.0, "latency_ms": 17.0783, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.003333, 0.883333, 0.003333, 0.106667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.0845, 0.7531, 0.0333, 0.0702, 0.0589], "max_prob": 0.7531, "correct": 1.0, "latency_ms": 17.0783, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.633333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.0172, 0.2229, 0.6056, 0.1543], "max_prob": 0.6056, "correct": 1.0, "latency_ms": 17.0783, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.4122, 0.5878], "max_prob": 0.5878, "correct": 1.0, "latency_ms": 17.0783, "provenance": "measured"}
{"case_id": "customer_service_000069", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0234, 0.2814, 0.4586, 0.2366], "max_prob": 0.4586, "correct": 1.0, "latency_ms": 17.0783, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.333333, 0.003333, 0.08, 0.0, 0.583333], "pred_argmax": 4, "pred_distribution": [0.2539, 0.049, 0.2633, 0.0351, 0.3987], "max_prob": 0.3987, "correct": 1.0, "latency_ms": 15.8511, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.003333, 0.003333, 0.003333, 0.986667], "pred_argmax": 4, "pred_distribution": [0.0637, 0.0367, 0.0334, 0.0345, 0.8317], "max_prob": 0.8317, "correct": 1.0, "latency_ms": 15.8511, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.087409, 0.494249, 0.370337, 0.048005], "max_prob": 0.494249, "correct": 1.0, "latency_ms": 15.8511, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5093, 0.4907], "max_prob": 0.5093, "correct": 1.0, "latency_ms": 15.8511, "provenance": "measured"}
{"case_id": "customer_service_000070", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.55, 0.333333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0376, 0.4307, 0.3491, 0.1826], "max_prob": 0.4307, "correct": 1.0, "latency_ms": 15.8511, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.273333, 0.013333, 0.083333, 0.003333, 0.626667], "pred_argmax": 4, "pred_distribution": [0.213879, 0.054895, 0.341766, 0.035596, 0.353865], "max_prob": 0.353865, "correct": 1.0, "latency_ms": 20.4312, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.896667, 0.01, 0.006667, 0.01, 0.076667], "pred_argmax": 0, "pred_distribution": [0.672567, 0.070207, 0.038204, 0.039504, 0.179518], "max_prob": 0.672567, "correct": 1.0, "latency_ms": 20.4312, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.6, 0.283333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.052495, 0.355464, 0.49685, 0.09519], "max_prob": 0.49685, "correct": 0.0, "latency_ms": 20.4312, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 1, "pred_distribution": [0.4788, 0.5212], "max_prob": 0.5212, "correct": 0.0, "latency_ms": 20.4312, "provenance": "measured"}
{"case_id": "customer_service_000071", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.256667, 0.4, 0.316667], "pred_argmax": 2, "pred_distribution": [0.041796, 0.39546, 0.426557, 0.136186], "max_prob": 0.426557, "correct": 1.0, "latency_ms": 20.4312, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.033333, 0.466667, 0.0, 0.283333], "pred_argmax": 2, "pred_distribution": [0.29833, 0.057706, 0.418742, 0.049205, 0.176018], "max_prob": 0.418742, "correct": 1.0, "latency_ms": 18.6114, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.01, 0.976667, 0.003333, 0.003333, 0.006667], "pred_argmax": 1, "pred_distribution": [0.0778, 0.7804, 0.0362, 0.061, 0.0446], "max_prob": 0.7804, "correct": 1.0, "latency_ms": 18.6114, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.056667, 0.343333, 0.6], "pred_argmax": 3, "pred_distribution": [0.0084, 0.0433, 0.1543, 0.794], "max_prob": 0.794, "correct": 1.0, "latency_ms": 18.6114, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.4027, 0.5973], "max_prob": 0.5973, "correct": 1.0, "latency_ms": 18.6114, "provenance": "measured"}
{"case_id": "customer_service_000072", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.616667], "pred_argmax": 3, "pred_distribution": [0.0122, 0.0555, 0.2082, 0.7241], "max_prob": 0.7241, "correct": 1.0, "latency_ms": 18.6114, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.466667, 0.026667, 0.106667, 0.0, 0.4], "pred_argmax": 2, "pred_distribution": [0.19762, 0.064006, 0.423642, 0.033303, 0.281428], "max_prob": 0.423642, "correct": 0.0, "latency_ms": 23.3942, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.008333, 0.008333, 0.015, 0.008333, 0.96], "pred_argmax": 4, "pred_distribution": [0.117, 0.0775, 0.0297, 0.0303, 0.7455], "max_prob": 0.7455, "correct": 1.0, "latency_ms": 23.3942, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.283333, 0.433333, 0.2], "pred_argmax": 2, "pred_distribution": [0.0667, 0.3106, 0.4198, 0.2029], "max_prob": 0.4198, "correct": 1.0, "latency_ms": 23.3942, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4845, 0.5155], "max_prob": 0.5155, "correct": 0.0, "latency_ms": 23.3942, "provenance": "measured"}
{"case_id": "customer_service_000073", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0151, 0.1433, 0.5455, 0.2961], "max_prob": 0.5455, "correct": 1.0, "latency_ms": 23.3942, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.02, 0.726667, 0.006667, 0.03], "pred_argmax": 2, "pred_distribution": [0.193181, 0.048495, 0.374563, 0.093391, 0.290371], "max_prob": 0.374563, "correct": 1.0, "latency_ms": 23.9055, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.96, 0.013333, 0.02], "pred_argmax": 2, "pred_distribution": [0.068393, 0.052595, 0.60354, 0.114089, 0.161384], "max_prob": 0.60354, "correct": 1.0, "latency_ms": 23.9055, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.516667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.058706, 0.334233, 0.474547, 0.132513], "max_prob": 0.474547, "correct": 1.0, "latency_ms": 23.9055, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.203333, 0.796667], "pred_argmax": 1, "pred_distribution": [0.4277, 0.5723], "max_prob": 0.5723, "correct": 1.0, "latency_ms": 23.9055, "provenance": "measured"}
{"case_id": "customer_service_000074", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.066667, 0.533333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0103, 0.1005, 0.5354, 0.3538], "max_prob": 0.5354, "correct": 1.0, "latency_ms": 23.9055, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.016667, 0.816667, 0.01, 0.11], "pred_argmax": 2, "pred_distribution": [0.2631, 0.0669, 0.4119, 0.0673, 0.1908], "max_prob": 0.4119, "correct": 1.0, "latency_ms": 13.8643, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.006667, 0.9, 0.023333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0674, 0.0589, 0.657, 0.1017, 0.115], "max_prob": 0.657, "correct": 1.0, "latency_ms": 13.8643, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0066, 0.0227, 0.0995, 0.8712], "max_prob": 0.8712, "correct": 1.0, "latency_ms": 13.8643, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.08, 0.92], "pred_argmax": 1, "pred_distribution": [0.3884, 0.6116], "max_prob": 0.6116, "correct": 1.0, "latency_ms": 13.8643, "provenance": "measured"}
{"case_id": "customer_service_000075", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.033333, 0.11, 0.85], "pred_argmax": 3, "pred_distribution": [0.007699, 0.029697, 0.120088, 0.842516], "max_prob": 0.842516, "correct": 1.0, "latency_ms": 13.8643, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.433333, 0.033333, 0.466667, 0.033333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.2079, 0.052, 0.4137, 0.0338, 0.2926], "max_prob": 0.4137, "correct": 1.0, "latency_ms": 22.4681, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.003333, 0.986667, 0.003333, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0498, 0.0418, 0.7494, 0.0364, 0.1226], "max_prob": 0.7494, "correct": 1.0, "latency_ms": 22.4681, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.066667, 0.586667, 0.333333], "pred_argmax": 2, "pred_distribution": [0.018298, 0.176082, 0.593241, 0.212379], "max_prob": 0.593241, "correct": 1.0, "latency_ms": 22.4681, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.36, 0.64], "pred_argmax": 1, "pred_distribution": [0.4126, 0.5874], "max_prob": 0.5874, "correct": 1.0, "latency_ms": 22.4681, "provenance": "measured"}
{"case_id": "customer_service_000076", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.45, 0.466667], "pred_argmax": 2, "pred_distribution": [0.0167, 0.2007, 0.5531, 0.2295], "max_prob": 0.5531, "correct": 0.0, "latency_ms": 22.4681, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.03, 0.743333, 0.016667, 0.143333], "pred_argmax": 2, "pred_distribution": [0.2136, 0.0545, 0.4672, 0.0482, 0.2165], "max_prob": 0.4672, "correct": 1.0, "latency_ms": 24.3776, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.726667, 0.24, 0.003333, 0.01, 0.02], "pred_argmax": 0, "pred_distribution": [0.3219, 0.3178, 0.0273, 0.0607, 0.2723], "max_prob": 0.3219, "correct": 1.0, "latency_ms": 24.3776, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.05, 0.206667, 0.74], "pred_argmax": 3, "pred_distribution": [0.008701, 0.052805, 0.248725, 0.689769], "max_prob": 0.689769, "correct": 1.0, "latency_ms": 24.3776, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.3638, 0.6362], "max_prob": 0.6362, "correct": 1.0, "latency_ms": 24.3776, "provenance": "measured"}
{"case_id": "customer_service_000077", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.223333, 0.693333], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0705, 0.284, 0.6359], "max_prob": 0.6359, "correct": 1.0, "latency_ms": 24.3776, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.096667, 0.03, 0.8, 0.013333, 0.06], "pred_argmax": 2, "pred_distribution": [0.190181, 0.046995, 0.473053, 0.043796, 0.245975], "max_prob": 0.473053, "correct": 1.0, "latency_ms": 16.5536, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.033333, 0.036667, 0.01, 0.043333, 0.876667], "pred_argmax": 4, "pred_distribution": [0.0882, 0.0663, 0.0326, 0.0527, 0.7602], "max_prob": 0.7602, "correct": 1.0, "latency_ms": 16.5536, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.15, 0.516667, 0.326667], "pred_argmax": 2, "pred_distribution": [0.017998, 0.211379, 0.546945, 0.223678], "max_prob": 0.546945, "correct": 1.0, "latency_ms": 16.5536, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.16, 0.84], "pred_argmax": 1, "pred_distribution": [0.4007, 0.5993], "max_prob": 0.5993, "correct": 1.0, "latency_ms": 16.5536, "provenance": "measured"}
{"case_id": "customer_service_000078", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.223333, 0.703333], "pred_argmax": 3, "pred_distribution": [0.013399, 0.09639, 0.272173, 0.618038], "max_prob": 0.618038, "correct": 1.0, "latency_ms": 16.5536, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.1605, 0.0472, 0.4685, 0.0414, 0.2824], "max_prob": 0.4685, "correct": 1.0, "latency_ms": 15.5385, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.006667, 0.946667, 0.003333, 0.003333, 0.04], "pred_argmax": 1, "pred_distribution": [0.0425, 0.8046, 0.0307, 0.0555, 0.0667], "max_prob": 0.8046, "correct": 1.0, "latency_ms": 15.5385, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.683333, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0222, 0.1635, 0.6064, 0.2079], "max_prob": 0.6064, "correct": 1.0, "latency_ms": 15.5385, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.3471, 0.6529], "max_prob": 0.6529, "correct": 1.0, "latency_ms": 15.5385, "provenance": "measured"}
{"case_id": "customer_service_000079", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.466667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0276, 0.2599, 0.4195, 0.293], "max_prob": 0.4195, "correct": 1.0, "latency_ms": 15.5385, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.016667, 0.453846, 0.135897, 0.326923], "pred_argmax": 2, "pred_distribution": [0.19532, 0.045905, 0.430843, 0.042304, 0.285629], "max_prob": 0.430843, "correct": 1.0, "latency_ms": 23.0589, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.016667, 0.633333, 0.033333, 0.316667], "pred_argmax": 2, "pred_distribution": [0.0504, 0.0505, 0.6588, 0.0487, 0.1916], "max_prob": 0.6588, "correct": 1.0, "latency_ms": 23.0589, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 2, "pred_distribution": [0.0453, 0.2475, 0.4719, 0.2353], "max_prob": 0.4719, "correct": 1.0, "latency_ms": 23.0589, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.3977, 0.6023], "max_prob": 0.6023, "correct": 1.0, "latency_ms": 23.0589, "provenance": "measured"}
{"case_id": "customer_service_000080", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.083333, 0.233333, 0.65], "pred_argmax": 3, "pred_distribution": [0.0103, 0.0549, 0.1512, 0.7836], "max_prob": 0.7836, "correct": 1.0, "latency_ms": 23.0589, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.4, 0.003333, 0.18, 0.0, 0.416667], "pred_argmax": 2, "pred_distribution": [0.2234, 0.0451, 0.3993, 0.0349, 0.2973], "max_prob": 0.3993, "correct": 0.0, "latency_ms": 28.1347, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.316667, 0.016667, 0.0, 0.0, 0.666667], "pred_argmax": 4, "pred_distribution": [0.273373, 0.085091, 0.035296, 0.035096, 0.571143], "max_prob": 0.571143, "correct": 1.0, "latency_ms": 28.1347, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.6, 0.23, 0.036667], "pred_argmax": 1, "pred_distribution": [0.117012, 0.450745, 0.343234, 0.089009], "max_prob": 0.450745, "correct": 1.0, "latency_ms": 28.1347, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.445, 0.555], "max_prob": 0.555, "correct": 0.0, "latency_ms": 28.1347, "provenance": "measured"}
{"case_id": "customer_service_000081", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.733333, 0.146667, 0.003333], "pred_argmax": 2, "pred_distribution": [0.018102, 0.358136, 0.535654, 0.088109], "max_prob": 0.535654, "correct": 0.0, "latency_ms": 28.1347, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.216667, 0.016667, 0.533333, 0.15, 0.083333], "pred_argmax": 0, "pred_distribution": [0.367137, 0.050305, 0.291629, 0.042004, 0.248925], "max_prob": 0.367137, "correct": 0.0, "latency_ms": 17.9936, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.466667, 0.466667, 0.0, 0.033333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1502, 0.6808, 0.0294, 0.0412, 0.0984], "max_prob": 0.6808, "correct": 1.0, "latency_ms": 17.9936, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.516667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.028497, 0.278872, 0.530647, 0.161984], "max_prob": 0.530647, "correct": 1.0, "latency_ms": 17.9936, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.4296, 0.5704], "max_prob": 0.5704, "correct": 1.0, "latency_ms": 17.9936, "provenance": "measured"}
{"case_id": "customer_service_000082", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.45, 0.266667], "pred_argmax": 2, "pred_distribution": [0.026, 0.3684, 0.4888, 0.1168], "max_prob": 0.4888, "correct": 1.0, "latency_ms": 17.9936, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.25, 0.006667, 0.29, 0.003333, 0.45], "pred_argmax": 2, "pred_distribution": [0.20168, 0.039996, 0.466453, 0.032797, 0.259074], "max_prob": 0.466453, "correct": 0.0, "latency_ms": 29.3654, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.883333, 0.006667, 0.006667, 0.003333, 0.1], "pred_argmax": 0, "pred_distribution": [0.570157, 0.057906, 0.030503, 0.033303, 0.308131], "max_prob": 0.570157, "correct": 1.0, "latency_ms": 29.3654, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.25, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0277, 0.2424, 0.4885, 0.2414], "max_prob": 0.4885, "correct": 0.0, "latency_ms": 29.3654, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.3298, 0.6702], "max_prob": 0.6702, "correct": 0.0, "latency_ms": 29.3654, "provenance": "measured"}
{"case_id": "customer_service_000083", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.0217, 0.2476, 0.445, 0.2857], "max_prob": 0.445, "correct": 1.0, "latency_ms": 29.3654, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.12, 0.003333, 0.46, 0.25, 0.166667], "pred_argmax": 2, "pred_distribution": [0.1621, 0.0484, 0.3686, 0.2381, 0.1828], "max_prob": 0.3686, "correct": 1.0, "latency_ms": 25.05, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.003333, 0.946667, 0.0], "pred_argmax": 3, "pred_distribution": [0.0413, 0.1155, 0.0276, 0.7619, 0.0537], "max_prob": 0.7619, "correct": 1.0, "latency_ms": 25.05, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.173333, 0.516667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.0287, 0.2268, 0.5145, 0.23], "max_prob": 0.5145, "correct": 1.0, "latency_ms": 25.05, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.39, 0.61], "pred_argmax": 1, "pred_distribution": [0.397, 0.603], "max_prob": 0.603, "correct": 1.0, "latency_ms": 25.05, "provenance": "measured"}
{"case_id": "customer_service_000084", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.036667, 0.113333, 0.416667, 0.433333], "pred_argmax": 2, "pred_distribution": [0.0158, 0.156, 0.5316, 0.2966], "max_prob": 0.5316, "correct": 0.0, "latency_ms": 25.05, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.123333, 0.02, 0.776667, 0.006667, 0.073333], "pred_argmax": 2, "pred_distribution": [0.2599, 0.0718, 0.4152, 0.0341, 0.219], "max_prob": 0.4152, "correct": 1.0, "latency_ms": 22.9531, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.0, 0.933333, 0.003333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.0649, 0.0522, 0.7345, 0.0418, 0.1066], "max_prob": 0.7345, "correct": 1.0, "latency_ms": 22.9531, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.033333, 0.173333, 0.79], "pred_argmax": 3, "pred_distribution": [0.012501, 0.075108, 0.194519, 0.717872], "max_prob": 0.717872, "correct": 1.0, "latency_ms": 22.9531, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.12, 0.88], "pred_argmax": 0, "pred_distribution": [0.5096, 0.4904], "max_prob": 0.5096, "correct": 0.0, "latency_ms": 22.9531, "provenance": "measured"}
{"case_id": "customer_service_000085", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.066667, 0.3, 0.626667], "pred_argmax": 2, "pred_distribution": [0.0216, 0.1567, 0.4481, 0.3736], "max_prob": 0.4481, "correct": 0.0, "latency_ms": 22.9531, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.05, 0.6, 0.233333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.3119, 0.0605, 0.3045, 0.0471, 0.276], "max_prob": 0.3119, "correct": 0.0, "latency_ms": 23.417, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.86, 0.0, 0.123333, 0.0], "pred_argmax": 1, "pred_distribution": [0.063906, 0.722372, 0.030703, 0.063306, 0.119712], "max_prob": 0.722372, "correct": 1.0, "latency_ms": 23.417, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.183333, 0.6, 0.216667], "pred_argmax": 2, "pred_distribution": [0.0794, 0.3019, 0.4744, 0.1443], "max_prob": 0.4744, "correct": 1.0, "latency_ms": 23.417, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.243333, 0.756667], "pred_argmax": 0, "pred_distribution": [0.5426, 0.4574], "max_prob": 0.5426, "correct": 0.0, "latency_ms": 23.417, "provenance": "measured"}
{"case_id": "customer_service_000086", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.616667, 0.233333], "pred_argmax": 1, "pred_distribution": [0.063, 0.4558, 0.3604, 0.1208], "max_prob": 0.4558, "correct": 0.0, "latency_ms": 23.417, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.076667, 0.066667, 0.85, 0.0, 0.006667], "pred_argmax": 2, "pred_distribution": [0.1617, 0.0485, 0.4594, 0.0359, 0.2945], "max_prob": 0.4594, "correct": 1.0, "latency_ms": 29.8931, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.433333, 0.0, 0.0, 0.0, 0.566667], "pred_argmax": 4, "pred_distribution": [0.342066, 0.049895, 0.032497, 0.033497, 0.542046], "max_prob": 0.542046, "correct": 1.0, "latency_ms": 29.8931, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.6, 0.166667], "pred_argmax": 2, "pred_distribution": [0.03, 0.4157, 0.4376, 0.1167], "max_prob": 0.4376, "correct": 1.0, "latency_ms": 29.8931, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.4375, 0.5625], "max_prob": 0.5625, "correct": 1.0, "latency_ms": 29.8931, "provenance": "measured"}
{"case_id": "customer_service_000087", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.023502, 0.272127, 0.456746, 0.247625], "max_prob": 0.456746, "correct": 1.0, "latency_ms": 29.8931, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.483333, 0.016667, 0.316667, 0.0, 0.183333], "pred_argmax": 2, "pred_distribution": [0.2171, 0.0482, 0.3622, 0.0399, 0.3326], "max_prob": 0.3622, "correct": 0.0, "latency_ms": 15.0913, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.05, 0.95, 0.0, 0.0, 0.0], "pred_argmax": 1, "pred_distribution": [0.129487, 0.711429, 0.039596, 0.040896, 0.078592], "max_prob": 0.711429, "correct": 1.0, "latency_ms": 15.0913, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.3, 0.583333, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0251, 0.3379, 0.5026, 0.1344], "max_prob": 0.5026, "correct": 1.0, "latency_ms": 15.0913, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4974, 0.5026], "max_prob": 0.5026, "correct": 0.0, "latency_ms": 15.0913, "provenance": "measured"}
{"case_id": "customer_service_000088", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.666667, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0268, 0.3842, 0.4667, 0.1223], "max_prob": 0.4667, "correct": 1.0, "latency_ms": 15.0913, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.94, 0.006667, 0.025, 0.001667, 0.026667], "pred_argmax": 0, "pred_distribution": [0.419542, 0.086909, 0.248925, 0.037904, 0.206721], "max_prob": 0.419542, "correct": 1.0, "latency_ms": 13.0296, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.943333, 0.041667, 0.005, 0.005, 0.005], "pred_argmax": 0, "pred_distribution": [0.7513, 0.0845, 0.0465, 0.0467, 0.071], "max_prob": 0.7513, "correct": 1.0, "latency_ms": 13.0296, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.01, 0.05, 0.933333], "pred_argmax": 3, "pred_distribution": [0.019698, 0.069693, 0.146585, 0.764024], "max_prob": 0.764024, "correct": 1.0, "latency_ms": 13.0296, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.6291, 0.3709], "max_prob": 0.6291, "correct": 1.0, "latency_ms": 13.0296, "provenance": "measured"}
{"case_id": "customer_service_000089", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.76, 0.08, 0.01], "pred_argmax": 2, "pred_distribution": [0.0463, 0.4047, 0.4305, 0.1185], "max_prob": 0.4305, "correct": 0.0, "latency_ms": 13.0296, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.023333, 0.733333, 0.013333, 0.206667], "pred_argmax": 2, "pred_distribution": [0.254025, 0.053805, 0.415942, 0.035004, 0.241224], "max_prob": 0.415942, "correct": 1.0, "latency_ms": 22.3405, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.733333, 0.096667, 0.02, 0.023333, 0.126667], "pred_argmax": 4, "pred_distribution": [0.257, 0.1468, 0.0454, 0.1011, 0.4497], "max_prob": 0.4497, "correct": 0.0, "latency_ms": 22.3405, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.11, 0.866667], "pred_argmax": 3, "pred_distribution": [0.006901, 0.026203, 0.136114, 0.830783], "max_prob": 0.830783, "correct": 1.0, "latency_ms": 22.3405, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.17, 0.83], "pred_argmax": 1, "pred_distribution": [0.3781, 0.6219], "max_prob": 0.6219, "correct": 1.0, "latency_ms": 22.3405, "provenance": "measured"}
{"case_id": "customer_service_000090", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.233333, 0.7], "pred_argmax": 3, "pred_distribution": [0.0168, 0.1325, 0.2844, 0.5663], "max_prob": 0.5663, "correct": 1.0, "latency_ms": 22.3405, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.016667, 0.7, 0.016667, 0.183333], "pred_argmax": 4, "pred_distribution": [0.236676, 0.068093, 0.325767, 0.040196, 0.329267], "max_prob": 0.329267, "correct": 0.0, "latency_ms": 17.2761, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.015, 0.97, 0.001667, 0.001667, 0.011667], "pred_argmax": 1, "pred_distribution": [0.0464, 0.8091, 0.0325, 0.0559, 0.0561], "max_prob": 0.8091, "correct": 1.0, "latency_ms": 17.2761, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.5, 0.383333], "pred_argmax": 2, "pred_distribution": [0.028597, 0.216578, 0.491951, 0.262874], "max_prob": 0.491951, "correct": 1.0, "latency_ms": 17.2761, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 0, "pred_distribution": [0.5544, 0.4456], "max_prob": 0.5544, "correct": 0.0, "latency_ms": 17.2761, "provenance": "measured"}
{"case_id": "customer_service_000091", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.533333, 0.266667], "pred_argmax": 3, "pred_distribution": [0.039196, 0.241776, 0.318168, 0.40086], "max_prob": 0.40086, "correct": 0.0, "latency_ms": 17.2761, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.073333, 0.023333, 0.483333, 0.02, 0.4], "pred_argmax": 4, "pred_distribution": [0.227223, 0.047105, 0.326433, 0.039504, 0.359736], "max_prob": 0.359736, "correct": 0.0, "latency_ms": 18.3098, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.006667, 0.006667, 0.886667, 0.056667, 0.043333], "pred_argmax": 2, "pred_distribution": [0.0986, 0.0966, 0.6148, 0.0734, 0.1166], "max_prob": 0.6148, "correct": 1.0, "latency_ms": 18.3098, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.55, 0.2], "pred_argmax": 2, "pred_distribution": [0.0367, 0.3799, 0.4631, 0.1203], "max_prob": 0.4631, "correct": 1.0, "latency_ms": 18.3098, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.4255, 0.5745], "max_prob": 0.5745, "correct": 1.0, "latency_ms": 18.3098, "provenance": "measured"}
{"case_id": "customer_service_000092", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.116667, 0.516667, 0.353333], "pred_argmax": 2, "pred_distribution": [0.028403, 0.384338, 0.445645, 0.141614], "max_prob": 0.445645, "correct": 1.0, "latency_ms": 18.3098, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.006667, 0.783333, 0.01, 0.133333], "pred_argmax": 2, "pred_distribution": [0.1775, 0.0475, 0.5722, 0.0398, 0.163], "max_prob": 0.5722, "correct": 1.0, "latency_ms": 19.7584, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.05, 0.073333, 0.013333, 0.046667, 0.816667], "pred_argmax": 4, "pred_distribution": [0.2217, 0.0787, 0.0368, 0.0605, 0.6023], "max_prob": 0.6023, "correct": 1.0, "latency_ms": 19.7584, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.133333, 0.85], "pred_argmax": 3, "pred_distribution": [0.0067, 0.0225, 0.1468, 0.824], "max_prob": 0.824, "correct": 1.0, "latency_ms": 19.7584, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.3116, 0.6884], "max_prob": 0.6884, "correct": 1.0, "latency_ms": 19.7584, "provenance": "measured"}
{"case_id": "customer_service_000093", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.15, 0.8], "pred_argmax": 3, "pred_distribution": [0.0081, 0.0313, 0.1275, 0.8331], "max_prob": 0.8331, "correct": 1.0, "latency_ms": 19.7584, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.11, 0.006667, 0.106667, 0.056667, 0.72], "pred_argmax": 2, "pred_distribution": [0.2383, 0.0416, 0.398, 0.0409, 0.2812], "max_prob": 0.398, "correct": 0.0, "latency_ms": 22.7389, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.016667, 0.883333, 0.003333, 0.08, 0.016667], "pred_argmax": 1, "pred_distribution": [0.067793, 0.705129, 0.030897, 0.076392, 0.119788], "max_prob": 0.705129, "correct": 1.0, "latency_ms": 22.7389, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.203333, 0.65, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0268, 0.256, 0.56, 0.1572], "max_prob": 0.56, "correct": 1.0, "latency_ms": 22.7389, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.3935, 0.6065], "max_prob": 0.6065, "correct": 1.0, "latency_ms": 22.7389, "provenance": "measured"}
{"case_id": "customer_service_000094", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.023333, 0.126667, 0.85], "pred_argmax": 3, "pred_distribution": [0.0098, 0.0736, 0.1921, 0.7245], "max_prob": 0.7245, "correct": 1.0, "latency_ms": 22.7389, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.116667, 0.026667, 0.14, 0.116667, 0.6], "pred_argmax": 2, "pred_distribution": [0.2636, 0.0441, 0.3327, 0.0367, 0.3229], "max_prob": 0.3327, "correct": 0.0, "latency_ms": 27.2154, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.036667, 0.84, 0.076667, 0.03], "pred_argmax": 2, "pred_distribution": [0.083492, 0.075892, 0.674033, 0.048495, 0.118088], "max_prob": 0.674033, "correct": 1.0, "latency_ms": 27.2154, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.5, 0.333333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.130387, 0.532047, 0.275072, 0.062494], "max_prob": 0.532047, "correct": 1.0, "latency_ms": 27.2154, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 1, "pred_distribution": [0.4552, 0.5448], "max_prob": 0.5448, "correct": 1.0, "latency_ms": 27.2154, "provenance": "measured"}
{"case_id": "customer_service_000095", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.283333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0424, 0.511, 0.3814, 0.0652], "max_prob": 0.511, "correct": 1.0, "latency_ms": 27.2154, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.046667, 0.0, 0.416667, 0.45, 0.086667], "pred_argmax": 2, "pred_distribution": [0.175, 0.0489, 0.3712, 0.2858, 0.1191], "max_prob": 0.3712, "correct": 0.0, "latency_ms": 24.5759, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.06, 0.003333, 0.926667, 0.0], "pred_argmax": 3, "pred_distribution": [0.0689, 0.17, 0.025, 0.6917, 0.0444], "max_prob": 0.6917, "correct": 1.0, "latency_ms": 24.5759, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0065, 0.0257, 0.1524, 0.8154], "max_prob": 0.8154, "correct": 1.0, "latency_ms": 24.5759, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.3553, 0.6447], "max_prob": 0.6447, "correct": 1.0, "latency_ms": 24.5759, "provenance": "measured"}
{"case_id": "customer_service_000096", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.45, 0.533333], "pred_argmax": 3, "pred_distribution": [0.008299, 0.050195, 0.238676, 0.70283], "max_prob": 0.70283, "correct": 1.0, "latency_ms": 24.5759, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.023333, 0.01, 0.866667, 0.0, 0.1], "pred_argmax": 2, "pred_distribution": [0.1682, 0.0448, 0.4954, 0.0405, 0.2511], "max_prob": 0.4954, "correct": 1.0, "latency_ms": 28.459, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.026667, 0.03, 0.01, 0.0, 0.933333], "pred_argmax": 4, "pred_distribution": [0.1297, 0.0886, 0.0347, 0.052, 0.695], "max_prob": 0.695, "correct": 1.0, "latency_ms": 28.459, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.183333, 0.766667], "pred_argmax": 3, "pred_distribution": [0.010499, 0.10319, 0.285271, 0.60104], "max_prob": 0.60104, "correct": 1.0, "latency_ms": 28.459, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3877, 0.6123], "max_prob": 0.6123, "correct": 1.0, "latency_ms": 28.459, "provenance": "measured"}
{"case_id": "customer_service_000097", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.06, 0.533333, 0.4], "pred_argmax": 3, "pred_distribution": [0.009601, 0.063806, 0.376138, 0.550455], "max_prob": 0.550455, "correct": 0.0, "latency_ms": 28.459, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.116667, 0.0, 0.316667, 0.466667, 0.1], "pred_argmax": 2, "pred_distribution": [0.260074, 0.043096, 0.345865, 0.149685, 0.20128], "max_prob": 0.345865, "correct": 0.0, "latency_ms": 20.6965, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.033333, 0.866667, 0.0, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.063694, 0.747025, 0.031197, 0.105489, 0.052595], "max_prob": 0.747025, "correct": 1.0, "latency_ms": 20.6965, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.616667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.030397, 0.262474, 0.512849, 0.194281], "max_prob": 0.512849, "correct": 1.0, "latency_ms": 20.6965, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4665, 0.5335], "max_prob": 0.5335, "correct": 1.0, "latency_ms": 20.6965, "provenance": "measured"}
{"case_id": "customer_service_000098", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.15, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0147, 0.0574, 0.1825, 0.7454], "max_prob": 0.7454, "correct": 1.0, "latency_ms": 20.6965, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "action", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.586667, 0.04, 0.083333, 0.0, 0.29], "pred_argmax": 2, "pred_distribution": [0.3092, 0.0548, 0.3429, 0.0473, 0.2458], "max_prob": 0.3429, "correct": 0.0, "latency_ms": 26.1223, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "category", "primitive": "choice", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.92, 0.046667, 0.01, 0.01, 0.013333], "pred_argmax": 0, "pred_distribution": [0.578, 0.1046, 0.0433, 0.0524, 0.2217], "max_prob": 0.578, "correct": 1.0, "latency_ms": 26.1223, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "churn_risk", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0728, 0.3317, 0.3708, 0.2247], "max_prob": 0.3708, "correct": 0.0, "latency_ms": 26.1223, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "needs_human", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4969, 0.5031], "max_prob": 0.5031, "correct": 0.0, "latency_ms": 26.1223, "provenance": "measured"}
{"case_id": "customer_service_000099", "workflow": "customer_service", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.116667, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0174, 0.1365, 0.2656, 0.5805], "max_prob": 0.5805, "correct": 1.0, "latency_ms": 26.1223, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.38, 0.053333, 0.45, 0.116667], "pred_argmax": 0, "pred_distribution": [0.406241, 0.106811, 0.306831, 0.180118], "max_prob": 0.406241, "correct": 0.0, "latency_ms": 23.3052, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.44, 0.186667, 0.353333, 0.02], "pred_argmax": 0, "pred_distribution": [0.3829, 0.2365, 0.2679, 0.1127], "max_prob": 0.3829, "correct": 1.0, "latency_ms": 23.3052, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8478, 0.1522], "max_prob": 0.8478, "correct": 1.0, "latency_ms": 23.3052, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.52, 0.48], "pred_argmax": 1, "pred_distribution": [0.4561, 0.5439], "max_prob": 0.5439, "correct": 0.0, "latency_ms": 23.3052, "provenance": "measured"}
{"case_id": "invoice_processing_000000", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.566667, 0.216667], "pred_argmax": 2, "pred_distribution": [0.024098, 0.176182, 0.485251, 0.314469], "max_prob": 0.485251, "correct": 1.0, "latency_ms": 23.3052, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.026667, 0.106667, 0.85], "pred_argmax": 3, "pred_distribution": [0.048905, 0.050905, 0.264326, 0.635864], "max_prob": 0.635864, "correct": 1.0, "latency_ms": 21.172, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.416667, 0.483333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0657, 0.3101, 0.5135, 0.1107], "max_prob": 0.5135, "correct": 1.0, "latency_ms": 21.172, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8835, 0.1165], "max_prob": 0.8835, "correct": 1.0, "latency_ms": 21.172, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8846, 0.1154], "max_prob": 0.8846, "correct": 1.0, "latency_ms": 21.172, "provenance": "measured"}
{"case_id": "invoice_processing_000001", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.056394, 0.453055, 0.394661, 0.09589], "max_prob": 0.453055, "correct": 0.0, "latency_ms": 21.172, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.976667, 0.02, 0.003333, 0.0], "pred_argmax": 0, "pred_distribution": [0.9221, 0.0276, 0.03, 0.0203], "max_prob": 0.9221, "correct": 1.0, "latency_ms": 19.8998, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.016667, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7581, 0.0923, 0.0832, 0.0664], "max_prob": 0.7581, "correct": 1.0, "latency_ms": 19.8998, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8805, 0.1195], "max_prob": 0.8805, "correct": 1.0, "latency_ms": 19.8998, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.1406, 0.8594], "max_prob": 0.8594, "correct": 1.0, "latency_ms": 19.8998, "provenance": "measured"}
{"case_id": "invoice_processing_000002", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.733333, 0.133333], "pred_argmax": 1, "pred_distribution": [0.0342, 0.4734, 0.3849, 0.1075], "max_prob": 0.4734, "correct": 0.0, "latency_ms": 19.8998, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.2, 0.6, 0.2], "pred_argmax": 2, "pred_distribution": [0.0319, 0.0844, 0.4484, 0.4353], "max_prob": 0.4484, "correct": 1.0, "latency_ms": 21.8901, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.566667, 0.333333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.057106, 0.316432, 0.511251, 0.115212], "max_prob": 0.511251, "correct": 0.0, "latency_ms": 21.8901, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8856, 0.1144], "max_prob": 0.8856, "correct": 1.0, "latency_ms": 21.8901, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7851, 0.2149], "max_prob": 0.7851, "correct": 1.0, "latency_ms": 21.8901, "provenance": "measured"}
{"case_id": "invoice_processing_000003", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.6, 0.316667], "pred_argmax": 2, "pred_distribution": [0.0199, 0.1565, 0.4593, 0.3643], "max_prob": 0.4593, "correct": 1.0, "latency_ms": 21.8901, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.816667], "pred_argmax": 3, "pred_distribution": [0.0498, 0.0645, 0.3287, 0.557], "max_prob": 0.557, "correct": 1.0, "latency_ms": 21.6555, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.476667, 0.483333, 0.02], "pred_argmax": 2, "pred_distribution": [0.075, 0.2765, 0.5268, 0.1217], "max_prob": 0.5268, "correct": 1.0, "latency_ms": 21.6555, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8623, 0.1377], "max_prob": 0.8623, "correct": 1.0, "latency_ms": 21.6555, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.8803, 0.1197], "max_prob": 0.8803, "correct": 1.0, "latency_ms": 21.6555, "provenance": "measured"}
{"case_id": "invoice_processing_000004", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.583333, 0.2], "pred_argmax": 1, "pred_distribution": [0.051295, 0.436756, 0.391861, 0.120088], "max_prob": 0.436756, "correct": 0.0, "latency_ms": 21.6555, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.1, 0.566667, 0.2], "pred_argmax": 2, "pred_distribution": [0.262126, 0.175318, 0.366337, 0.19622], "max_prob": 0.366337, "correct": 1.0, "latency_ms": 20.7881, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.166667, 0.6, 0.016667], "pred_argmax": 0, "pred_distribution": [0.3127, 0.2453, 0.3083, 0.1337], "max_prob": 0.3127, "correct": 0.0, "latency_ms": 20.7881, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8645, 0.1355], "max_prob": 0.8645, "correct": 1.0, "latency_ms": 20.7881, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 1, "pred_distribution": [0.3952, 0.6048], "max_prob": 0.6048, "correct": 0.0, "latency_ms": 20.7881, "provenance": "measured"}
{"case_id": "invoice_processing_000005", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.666667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0365, 0.4203, 0.4233, 0.1199], "max_prob": 0.4233, "correct": 1.0, "latency_ms": 20.7881, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.3, 0.1, 0.45, 0.15], "pred_argmax": 2, "pred_distribution": [0.0879, 0.1364, 0.47, 0.3057], "max_prob": 0.47, "correct": 1.0, "latency_ms": 22.5758, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.383333, 0.166667, 0.433333, 0.016667], "pred_argmax": 2, "pred_distribution": [0.1225, 0.3497, 0.4132, 0.1146], "max_prob": 0.4132, "correct": 1.0, "latency_ms": 22.5758, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8555, 0.1445], "max_prob": 0.8555, "correct": 1.0, "latency_ms": 22.5758, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.6486, 0.3514], "max_prob": 0.6486, "correct": 1.0, "latency_ms": 22.5758, "provenance": "measured"}
{"case_id": "invoice_processing_000006", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.483333, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.074307, 0.50245, 0.323532, 0.09971], "max_prob": 0.50245, "correct": 1.0, "latency_ms": 22.5758, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.013333, 0.07, 0.916667], "pred_argmax": 2, "pred_distribution": [0.0882, 0.0753, 0.4228, 0.4137], "max_prob": 0.4228, "correct": 0.0, "latency_ms": 20.791, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.176667, 0.756667, 0.053333], "pred_argmax": 2, "pred_distribution": [0.141386, 0.250675, 0.492951, 0.114989], "max_prob": 0.492951, "correct": 1.0, "latency_ms": 20.791, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8821, 0.1179], "max_prob": 0.8821, "correct": 1.0, "latency_ms": 20.791, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8389, 0.1611], "max_prob": 0.8389, "correct": 1.0, "latency_ms": 20.791, "provenance": "measured"}
{"case_id": "invoice_processing_000007", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.126667, 0.59, 0.266667], "pred_argmax": 2, "pred_distribution": [0.022702, 0.124812, 0.473247, 0.379238], "max_prob": 0.473247, "correct": 1.0, "latency_ms": 20.791, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0387, 0.07, 0.328, 0.5633], "max_prob": 0.5633, "correct": 1.0, "latency_ms": 21.9772, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.343333, 0.566667, 0.073333], "pred_argmax": 1, "pred_distribution": [0.090809, 0.416642, 0.371437, 0.121112], "max_prob": 0.416642, "correct": 0.0, "latency_ms": 21.9772, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8595, 0.1405], "max_prob": 0.8595, "correct": 1.0, "latency_ms": 21.9772, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.7788, 0.2212], "max_prob": 0.7788, "correct": 1.0, "latency_ms": 21.9772, "provenance": "measured"}
{"case_id": "invoice_processing_000008", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.366667, 0.5, 0.1], "pred_argmax": 1, "pred_distribution": [0.052, 0.4778, 0.3834, 0.0868], "max_prob": 0.4778, "correct": 0.0, "latency_ms": 21.9772, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.166667, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.409959, 0.166783, 0.310769, 0.112489], "max_prob": 0.409959, "correct": 0.0, "latency_ms": 21.4524, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.256667, 0.376667, 0.366667, 0.0], "pred_argmax": 0, "pred_distribution": [0.36, 0.3192, 0.2439, 0.0769], "max_prob": 0.36, "correct": 0.0, "latency_ms": 21.4524, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8688, 0.1312], "max_prob": 0.8688, "correct": 1.0, "latency_ms": 21.4524, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4002, 0.5998], "max_prob": 0.5998, "correct": 1.0, "latency_ms": 21.4524, "provenance": "measured"}
{"case_id": "invoice_processing_000009", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.75, 0.166667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0734, 0.6091, 0.2383, 0.0792], "max_prob": 0.6091, "correct": 1.0, "latency_ms": 21.4524, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.006333, 0.002], "pred_argmax": 0, "pred_distribution": [0.8967, 0.0325, 0.0441, 0.0267], "max_prob": 0.8967, "correct": 1.0, "latency_ms": 18.2935, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.9, 0.043333, 0.046667, 0.01], "pred_argmax": 0, "pred_distribution": [0.7233, 0.1036, 0.0904, 0.0827], "max_prob": 0.7233, "correct": 1.0, "latency_ms": 18.2935, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8605, 0.1395], "max_prob": 0.8605, "correct": 1.0, "latency_ms": 18.2935, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1567, 0.8433], "max_prob": 0.8433, "correct": 1.0, "latency_ms": 18.2935, "provenance": "measured"}
{"case_id": "invoice_processing_000010", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.2, 0.666667, 0.113333], "pred_argmax": 1, "pred_distribution": [0.031597, 0.439056, 0.425257, 0.10409], "max_prob": 0.439056, "correct": 0.0, "latency_ms": 18.2935, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.993333, 0.005, 0.001333, 0.000333], "pred_argmax": 0, "pred_distribution": [0.905091, 0.031803, 0.037104, 0.026003], "max_prob": 0.905091, "correct": 1.0, "latency_ms": 20.1858, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.008, 0.008, 0.000667], "pred_argmax": 0, "pred_distribution": [0.7426, 0.0963, 0.0892, 0.0719], "max_prob": 0.7426, "correct": 1.0, "latency_ms": 20.1858, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.8846, 0.1154], "max_prob": 0.8846, "correct": 1.0, "latency_ms": 20.1858, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.1543, 0.8457], "max_prob": 0.8457, "correct": 1.0, "latency_ms": 20.1858, "provenance": "measured"}
{"case_id": "invoice_processing_000011", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.8, 0.15, 0.016667], "pred_argmax": 1, "pred_distribution": [0.040004, 0.437544, 0.324032, 0.19842], "max_prob": 0.437544, "correct": 1.0, "latency_ms": 20.1858, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.606667, 0.056667, 0.016667, 0.32], "pred_argmax": 0, "pred_distribution": [0.8001, 0.0319, 0.0885, 0.0795], "max_prob": 0.8001, "correct": 1.0, "latency_ms": 21.0427, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.256667, 0.15, 0.093333, 0.5], "pred_argmax": 0, "pred_distribution": [0.40394, 0.170117, 0.181418, 0.244524], "max_prob": 0.40394, "correct": 0.0, "latency_ms": 21.0427, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.27, 0.73], "pred_argmax": 1, "pred_distribution": [0.4684, 0.5316], "max_prob": 0.5316, "correct": 1.0, "latency_ms": 21.0427, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1918, 0.8082], "max_prob": 0.8082, "correct": 1.0, "latency_ms": 21.0427, "provenance": "measured"}
{"case_id": "invoice_processing_000012", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.533333, 0.333333], "pred_argmax": 3, "pred_distribution": [0.0207, 0.1238, 0.4194, 0.4361], "max_prob": 0.4361, "correct": 0.0, "latency_ms": 21.0427, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.133333, 0.866667], "pred_argmax": 3, "pred_distribution": [0.057806, 0.062106, 0.229723, 0.650365], "max_prob": 0.650365, "correct": 1.0, "latency_ms": 20.1896, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.1, 0.85, 0.033333], "pred_argmax": 2, "pred_distribution": [0.068393, 0.274373, 0.507349, 0.149885], "max_prob": 0.507349, "correct": 1.0, "latency_ms": 20.1896, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.87, 0.13], "max_prob": 0.87, "correct": 1.0, "latency_ms": 20.1896, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8882, 0.1118], "max_prob": 0.8882, "correct": 1.0, "latency_ms": 20.1896, "provenance": "measured"}
{"case_id": "invoice_processing_000013", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.183333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.081092, 0.50445, 0.305769, 0.108689], "max_prob": 0.50445, "correct": 1.0, "latency_ms": 20.1896, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.4, 0.333333, 0.05], "pred_argmax": 0, "pred_distribution": [0.880188, 0.033703, 0.055006, 0.031103], "max_prob": 0.880188, "correct": 0.0, "latency_ms": 21.2571, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.483333, 0.4, 0.116667, 0.0], "pred_argmax": 0, "pred_distribution": [0.738, 0.0973, 0.0885, 0.0762], "max_prob": 0.738, "correct": 1.0, "latency_ms": 21.2571, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8789, 0.1211], "max_prob": 0.8789, "correct": 1.0, "latency_ms": 21.2571, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.1378, 0.8622], "max_prob": 0.8622, "correct": 1.0, "latency_ms": 21.2571, "provenance": "measured"}
{"case_id": "invoice_processing_000014", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.133333, 0.6, 0.266667], "pred_argmax": 1, "pred_distribution": [0.0312, 0.4675, 0.3807, 0.1206], "max_prob": 0.4675, "correct": 0.0, "latency_ms": 21.2571, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.006667, 0.003333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.9029, 0.0292, 0.0478, 0.0201], "max_prob": 0.9029, "correct": 1.0, "latency_ms": 19.4313, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.946667, 0.026667, 0.023333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7071, 0.1031, 0.091, 0.0988], "max_prob": 0.7071, "correct": 1.0, "latency_ms": 19.4313, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8542, 0.1458], "max_prob": 0.8542, "correct": 1.0, "latency_ms": 19.4313, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.1264, 0.8736], "max_prob": 0.8736, "correct": 1.0, "latency_ms": 19.4313, "provenance": "measured"}
{"case_id": "invoice_processing_000015", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.25, 0.666667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.026, 0.445, 0.4174, 0.1116], "max_prob": 0.445, "correct": 0.0, "latency_ms": 19.4313, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.093333, 0.9], "pred_argmax": 3, "pred_distribution": [0.0755, 0.0567, 0.2561, 0.6117], "max_prob": 0.6117, "correct": 1.0, "latency_ms": 18.5128, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.733333, 0.05], "pred_argmax": 2, "pred_distribution": [0.081608, 0.314331, 0.480648, 0.123412], "max_prob": 0.480648, "correct": 1.0, "latency_ms": 18.5128, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8894, 0.1106], "max_prob": 0.8894, "correct": 1.0, "latency_ms": 18.5128, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.893, 0.107], "max_prob": 0.893, "correct": 1.0, "latency_ms": 18.5128, "provenance": "measured"}
{"case_id": "invoice_processing_000016", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.366667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.0704, 0.4031, 0.3267, 0.1998], "max_prob": 0.4031, "correct": 0.0, "latency_ms": 18.5128, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.063333, 0.683333, 0.233333], "pred_argmax": 3, "pred_distribution": [0.083092, 0.085591, 0.341166, 0.490151], "max_prob": 0.490151, "correct": 0.0, "latency_ms": 25.5051, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0896, 0.2912, 0.4339, 0.1853], "max_prob": 0.4339, "correct": 1.0, "latency_ms": 25.5051, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8259, 0.1741], "max_prob": 0.8259, "correct": 1.0, "latency_ms": 25.5051, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.8584, 0.1416], "max_prob": 0.8584, "correct": 1.0, "latency_ms": 25.5051, "provenance": "measured"}
{"case_id": "invoice_processing_000017", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.75, 0.146667, 0.02], "pred_argmax": 1, "pred_distribution": [0.0706, 0.5047, 0.3226, 0.1021], "max_prob": 0.5047, "correct": 1.0, "latency_ms": 25.5051, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.036667, 0.09, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0368, 0.0731, 0.3175, 0.5726], "max_prob": 0.5726, "correct": 1.0, "latency_ms": 22.1632, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.433333, 0.483333, 0.043333], "pred_argmax": 2, "pred_distribution": [0.09551, 0.375738, 0.416342, 0.112411], "max_prob": 0.416342, "correct": 1.0, "latency_ms": 22.1632, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8643, 0.1357], "max_prob": 0.8643, "correct": 1.0, "latency_ms": 22.1632, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.7821, 0.2179], "max_prob": 0.7821, "correct": 1.0, "latency_ms": 22.1632, "provenance": "measured"}
{"case_id": "invoice_processing_000018", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.416667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.0262, 0.1568, 0.4547, 0.3623], "max_prob": 0.4547, "correct": 0.0, "latency_ms": 22.1632, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0349, 0.0691, 0.3555, 0.5405], "max_prob": 0.5405, "correct": 1.0, "latency_ms": 24.1777, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.216667, 0.733333, 0.02], "pred_argmax": 2, "pred_distribution": [0.054005, 0.314631, 0.529753, 0.10161], "max_prob": 0.529753, "correct": 1.0, "latency_ms": 24.1777, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8602, 0.1398], "max_prob": 0.8602, "correct": 1.0, "latency_ms": 24.1777, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8465, 0.1535], "max_prob": 0.8465, "correct": 1.0, "latency_ms": 24.1777, "provenance": "measured"}
{"case_id": "invoice_processing_000019", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.133333, 0.633333, 0.213333], "pred_argmax": 2, "pred_distribution": [0.044496, 0.407159, 0.452055, 0.09629], "max_prob": 0.452055, "correct": 1.0, "latency_ms": 24.1777, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.912191, 0.036104, 0.032303, 0.019402], "max_prob": 0.912191, "correct": 1.0, "latency_ms": 22.5475, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.015, 0.015, 0.0], "pred_argmax": 0, "pred_distribution": [0.7704, 0.0916, 0.0745, 0.0635], "max_prob": 0.7704, "correct": 1.0, "latency_ms": 22.5475, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.993333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.8807, 0.1193], "max_prob": 0.8807, "correct": 1.0, "latency_ms": 22.5475, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.1289, 0.8711], "max_prob": 0.8711, "correct": 1.0, "latency_ms": 22.5475, "provenance": "measured"}
{"case_id": "invoice_processing_000020", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.406667, 0.576667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0365, 0.5361, 0.3146, 0.1128], "max_prob": 0.5361, "correct": 0.0, "latency_ms": 22.5475, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.859667, 0.063667, 0.06, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8526, 0.0396, 0.0629, 0.0449], "max_prob": 0.8526, "correct": 1.0, "latency_ms": 23.4476, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766333, 0.100333, 0.1, 0.033333], "pred_argmax": 0, "pred_distribution": [0.449555, 0.151485, 0.163784, 0.235176], "max_prob": 0.449555, "correct": 1.0, "latency_ms": 23.4476, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.773333, 0.226667], "pred_argmax": 1, "pred_distribution": [0.4792, 0.5208], "max_prob": 0.5208, "correct": 0.0, "latency_ms": 23.4476, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033667, 0.966333], "pred_argmax": 1, "pred_distribution": [0.1415, 0.8585], "max_prob": 0.8585, "correct": 1.0, "latency_ms": 23.4476, "provenance": "measured"}
{"case_id": "invoice_processing_000021", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.399667, 0.433667, 0.133333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0767, 0.5059, 0.2779, 0.1395], "max_prob": 0.5059, "correct": 1.0, "latency_ms": 23.4476, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.316667, 0.06, 0.006667], "pred_argmax": 2, "pred_distribution": [0.3493, 0.1689, 0.3667, 0.1151], "max_prob": 0.3667, "correct": 0.0, "latency_ms": 25.0999, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.776667, 0.123333, 0.096667, 0.003333], "pred_argmax": 1, "pred_distribution": [0.322832, 0.326633, 0.272427, 0.078108], "max_prob": 0.326633, "correct": 0.0, "latency_ms": 25.0999, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8747, 0.1253], "max_prob": 0.8747, "correct": 1.0, "latency_ms": 25.0999, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.103333, 0.896667], "pred_argmax": 1, "pred_distribution": [0.3891, 0.6109], "max_prob": 0.6109, "correct": 1.0, "latency_ms": 25.0999, "provenance": "measured"}
{"case_id": "invoice_processing_000022", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.26, 0.583333, 0.15], "pred_argmax": 1, "pred_distribution": [0.043004, 0.490949, 0.380638, 0.085409], "max_prob": 0.490949, "correct": 0.0, "latency_ms": 25.0999, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.903333, 0.053333, 0.04, 0.003333], "pred_argmax": 0, "pred_distribution": [0.868087, 0.039304, 0.055706, 0.036904], "max_prob": 0.868087, "correct": 1.0, "latency_ms": 26.2476, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.593333, 0.196667, 0.183333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.4457, 0.1491, 0.1731, 0.2321], "max_prob": 0.4457, "correct": 1.0, "latency_ms": 26.2476, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4994, 0.5006], "max_prob": 0.5006, "correct": 1.0, "latency_ms": 26.2476, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.1454, 0.8546], "max_prob": 0.8546, "correct": 1.0, "latency_ms": 26.2476, "provenance": "measured"}
{"case_id": "invoice_processing_000023", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.8, 0.073333, 0.01], "pred_argmax": 1, "pred_distribution": [0.061394, 0.518048, 0.294671, 0.125887], "max_prob": 0.518048, "correct": 1.0, "latency_ms": 26.2476, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.023333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.89761, 0.029197, 0.052995, 0.020198], "max_prob": 0.89761, "correct": 1.0, "latency_ms": 23.9834, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.023333, 0.013333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7444, 0.1009, 0.0872, 0.0675], "max_prob": 0.7444, "correct": 1.0, "latency_ms": 23.9834, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8822, 0.1178], "max_prob": 0.8822, "correct": 1.0, "latency_ms": 23.9834, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.017, 0.983], "pred_argmax": 1, "pred_distribution": [0.1318, 0.8682], "max_prob": 0.8682, "correct": 1.0, "latency_ms": 23.9834, "provenance": "measured"}
{"case_id": "invoice_processing_000024", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.433333, 0.466667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.026103, 0.438344, 0.429243, 0.106311], "max_prob": 0.438344, "correct": 0.0, "latency_ms": 23.9834, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.216667, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0272, 0.0644, 0.3394, 0.569], "max_prob": 0.569, "correct": 1.0, "latency_ms": 23.4543, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.026667, 0.263333, 0.676667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.053105, 0.316932, 0.534253, 0.09571], "max_prob": 0.534253, "correct": 1.0, "latency_ms": 23.4543, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8544, 0.1456], "max_prob": 0.8544, "correct": 1.0, "latency_ms": 23.4543, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8293, 0.1707], "max_prob": 0.8293, "correct": 1.0, "latency_ms": 23.4543, "provenance": "measured"}
{"case_id": "invoice_processing_000025", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.6, 0.15], "pred_argmax": 1, "pred_distribution": [0.044696, 0.432057, 0.422658, 0.10059], "max_prob": 0.432057, "correct": 0.0, "latency_ms": 23.4543, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.023333, 0.023333, 0.303333], "pred_argmax": 0, "pred_distribution": [0.8231, 0.0568, 0.0712, 0.0489], "max_prob": 0.8231, "correct": 1.0, "latency_ms": 25.1104, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.416667, 0.143333, 0.14, 0.3], "pred_argmax": 0, "pred_distribution": [0.429, 0.1471, 0.1692, 0.2547], "max_prob": 0.429, "correct": 1.0, "latency_ms": 25.1104, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.456667, 0.543333], "pred_argmax": 1, "pred_distribution": [0.4645, 0.5355], "max_prob": 0.5355, "correct": 1.0, "latency_ms": 25.1104, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.1804, 0.8196], "max_prob": 0.8196, "correct": 1.0, "latency_ms": 25.1104, "provenance": "measured"}
{"case_id": "invoice_processing_000026", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.45, 0.016667], "pred_argmax": 1, "pred_distribution": [0.066, 0.4938, 0.2923, 0.1479], "max_prob": 0.4938, "correct": 1.0, "latency_ms": 25.1104, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.116667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.2456, 0.1768, 0.3617, 0.2159], "max_prob": 0.3617, "correct": 0.0, "latency_ms": 26.7361, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.233333, 0.15, 0.05], "pred_argmax": 2, "pred_distribution": [0.2147, 0.2782, 0.2791, 0.228], "max_prob": 0.2791, "correct": 0.0, "latency_ms": 26.7361, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4795, 0.5205], "max_prob": 0.5205, "correct": 0.0, "latency_ms": 26.7361, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4276, 0.5724], "max_prob": 0.5724, "correct": 1.0, "latency_ms": 26.7361, "provenance": "measured"}
{"case_id": "invoice_processing_000027", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.666667, 0.2, 0.05], "pred_argmax": 1, "pred_distribution": [0.0734, 0.5301, 0.2869, 0.1096], "max_prob": 0.5301, "correct": 1.0, "latency_ms": 26.7361, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.75], "pred_argmax": 3, "pred_distribution": [0.0771, 0.0665, 0.3465, 0.5099], "max_prob": 0.5099, "correct": 1.0, "latency_ms": 29.2939, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.64, 0.293333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1133, 0.3756, 0.3679, 0.1432], "max_prob": 0.3756, "correct": 1.0, "latency_ms": 29.2939, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8531, 0.1469], "max_prob": 0.8531, "correct": 1.0, "latency_ms": 29.2939, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.7948, 0.2052], "max_prob": 0.7948, "correct": 1.0, "latency_ms": 29.2939, "provenance": "measured"}
{"case_id": "invoice_processing_000028", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.666667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.035504, 0.391339, 0.461046, 0.112111], "max_prob": 0.461046, "correct": 1.0, "latency_ms": 29.2939, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.233333, 0.7], "pred_argmax": 3, "pred_distribution": [0.060794, 0.062294, 0.288571, 0.588341], "max_prob": 0.588341, "correct": 1.0, "latency_ms": 26.483, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.226667, 0.736667, 0.023333], "pred_argmax": 2, "pred_distribution": [0.0697, 0.2872, 0.4969, 0.1462], "max_prob": 0.4969, "correct": 1.0, "latency_ms": 26.483, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8667, 0.1333], "max_prob": 0.8667, "correct": 1.0, "latency_ms": 26.483, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.879, 0.121], "max_prob": 0.879, "correct": 1.0, "latency_ms": 26.483, "provenance": "measured"}
{"case_id": "invoice_processing_000029", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.4, 0.5, 0.066667], "pred_argmax": 1, "pred_distribution": [0.073193, 0.526847, 0.29647, 0.10349], "max_prob": 0.526847, "correct": 0.0, "latency_ms": 26.483, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.923333, 0.05, 0.023333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.6104, 0.0864, 0.1175, 0.1857], "max_prob": 0.6104, "correct": 1.0, "latency_ms": 25.2612, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.216667, 0.15, 0.05, 0.583333], "pred_argmax": 3, "pred_distribution": [0.2845, 0.1768, 0.2048, 0.3339], "max_prob": 0.3339, "correct": 1.0, "latency_ms": 25.2612, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3657, 0.6343], "max_prob": 0.6343, "correct": 1.0, "latency_ms": 25.2612, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.3049, 0.6951], "max_prob": 0.6951, "correct": 1.0, "latency_ms": 25.2612, "provenance": "measured"}
{"case_id": "invoice_processing_000030", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.65, 0.226667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0916, 0.459, 0.2688, 0.1806], "max_prob": 0.459, "correct": 1.0, "latency_ms": 25.2612, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.996667, 0.003333, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.925807, 0.020898, 0.030897, 0.022398], "max_prob": 0.925807, "correct": 1.0, "latency_ms": 22.7582, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.023333, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.7501, 0.0978, 0.0859, 0.0662], "max_prob": 0.7501, "correct": 1.0, "latency_ms": 22.7582, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8578, 0.1422], "max_prob": 0.8578, "correct": 1.0, "latency_ms": 22.7582, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.003333, 0.996667], "pred_argmax": 1, "pred_distribution": [0.1449, 0.8551], "max_prob": 0.8551, "correct": 1.0, "latency_ms": 22.7582, "provenance": "measured"}
{"case_id": "invoice_processing_000031", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.316667, 0.633333], "pred_argmax": 2, "pred_distribution": [0.0199, 0.1303, 0.4593, 0.3905], "max_prob": 0.4593, "correct": 0.0, "latency_ms": 22.7582, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.216667, 0.38, 0.07], "pred_argmax": 2, "pred_distribution": [0.328, 0.1801, 0.3708, 0.1211], "max_prob": 0.3708, "correct": 1.0, "latency_ms": 24.4786, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.283333, 0.346667, 0.02], "pred_argmax": 1, "pred_distribution": [0.3159, 0.3351, 0.2709, 0.0781], "max_prob": 0.3351, "correct": 0.0, "latency_ms": 24.4786, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8753, 0.1247], "max_prob": 0.8753, "correct": 1.0, "latency_ms": 24.4786, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4, 0.6], "max_prob": 0.6, "correct": 1.0, "latency_ms": 24.4786, "provenance": "measured"}
{"case_id": "invoice_processing_000032", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.766667, 0.133333, 0.016667], "pred_argmax": 1, "pred_distribution": [0.062794, 0.579742, 0.277772, 0.079692], "max_prob": 0.579742, "correct": 1.0, "latency_ms": 24.4786, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.416667, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5086, 0.1368, 0.2367, 0.1179], "max_prob": 0.5086, "correct": 0.0, "latency_ms": 24.3341, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.7, 0.016667], "pred_argmax": 0, "pred_distribution": [0.4618, 0.2265, 0.2005, 0.1112], "max_prob": 0.4618, "correct": 0.0, "latency_ms": 24.3341, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8567, 0.1433], "max_prob": 0.8567, "correct": 1.0, "latency_ms": 24.3341, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 1, "pred_distribution": [0.3819, 0.6181], "max_prob": 0.6181, "correct": 0.0, "latency_ms": 24.3341, "provenance": "measured"}
{"case_id": "invoice_processing_000033", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.55, 0.383333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.057894, 0.546745, 0.285971, 0.109389], "max_prob": 0.546745, "correct": 1.0, "latency_ms": 24.3341, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.021667, 0.008333, 0.0], "pred_argmax": 0, "pred_distribution": [0.9238, 0.0216, 0.031, 0.0236], "max_prob": 0.9238, "correct": 1.0, "latency_ms": 23.7746, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.05, 0.026667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7007, 0.1144, 0.102, 0.0829], "max_prob": 0.7007, "correct": 1.0, "latency_ms": 23.7746, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.861, 0.139], "max_prob": 0.861, "correct": 1.0, "latency_ms": 23.7746, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1316, 0.8684], "max_prob": 0.8684, "correct": 1.0, "latency_ms": 23.7746, "provenance": "measured"}
{"case_id": "invoice_processing_000034", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.233333, 0.683333], "pred_argmax": 2, "pred_distribution": [0.0219, 0.149, 0.4724, 0.3567], "max_prob": 0.4724, "correct": 0.0, "latency_ms": 23.7746, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 3, "pred_distribution": [0.040096, 0.082792, 0.343766, 0.533347], "max_prob": 0.533347, "correct": 1.0, "latency_ms": 25.815, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.183333, 0.75, 0.05], "pred_argmax": 2, "pred_distribution": [0.0551, 0.2588, 0.5481, 0.138], "max_prob": 0.5481, "correct": 1.0, "latency_ms": 25.815, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8813, 0.1187], "max_prob": 0.8813, "correct": 1.0, "latency_ms": 25.815, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8618, 0.1382], "max_prob": 0.8618, "correct": 1.0, "latency_ms": 25.815, "provenance": "measured"}
{"case_id": "invoice_processing_000035", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.045495, 0.159584, 0.467453, 0.327467], "max_prob": 0.467453, "correct": 1.0, "latency_ms": 25.815, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.9119, 0.0247, 0.0396, 0.0238], "max_prob": 0.9119, "correct": 1.0, "latency_ms": 23.9707, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.936667, 0.023333, 0.033333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.7142, 0.1152, 0.0979, 0.0727], "max_prob": 0.7142, "correct": 1.0, "latency_ms": 23.9707, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8593, 0.1407], "max_prob": 0.8593, "correct": 1.0, "latency_ms": 23.9707, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1375, 0.8625], "max_prob": 0.8625, "correct": 1.0, "latency_ms": 23.9707, "provenance": "measured"}
{"case_id": "invoice_processing_000036", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.103333, 0.433333, 0.45], "pred_argmax": 2, "pred_distribution": [0.0212, 0.1421, 0.4558, 0.3809], "max_prob": 0.4558, "correct": 0.0, "latency_ms": 23.9707, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.96, 0.028333, 0.011667, 0.0], "pred_argmax": 0, "pred_distribution": [0.915408, 0.022998, 0.036396, 0.025197], "max_prob": 0.915408, "correct": 1.0, "latency_ms": 23.4351, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.886667, 0.056667, 0.043333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.694869, 0.114211, 0.105111, 0.085809], "max_prob": 0.694869, "correct": 1.0, "latency_ms": 23.4351, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.656667, 0.343333], "pred_argmax": 0, "pred_distribution": [0.8621, 0.1379], "max_prob": 0.8621, "correct": 1.0, "latency_ms": 23.4351, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1338, 0.8662], "max_prob": 0.8662, "correct": 1.0, "latency_ms": 23.4351, "provenance": "measured"}
{"case_id": "invoice_processing_000037", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.1, 0.483333, 0.416667], "pred_argmax": 2, "pred_distribution": [0.021002, 0.150115, 0.458746, 0.370137], "max_prob": 0.458746, "correct": 1.0, "latency_ms": 23.4351, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.043333, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.8075, 0.0553, 0.0809, 0.0563], "max_prob": 0.8075, "correct": 1.0, "latency_ms": 23.1121, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.383333, 0.143333, 0.156667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.415, 0.1709, 0.1818, 0.2323], "max_prob": 0.415, "correct": 1.0, "latency_ms": 23.1121, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.46, 0.54], "pred_argmax": 0, "pred_distribution": [0.5189, 0.4811], "max_prob": 0.5189, "correct": 0.0, "latency_ms": 23.1121, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.026667, 0.973333], "pred_argmax": 1, "pred_distribution": [0.1747, 0.8253], "max_prob": 0.8253, "correct": 1.0, "latency_ms": 23.1121, "provenance": "measured"}
{"case_id": "invoice_processing_000038", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.583333, 0.316667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.0784, 0.4875, 0.2875, 0.1466], "max_prob": 0.4875, "correct": 1.0, "latency_ms": 23.1121, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.043333, 0.5, 0.45], "pred_argmax": 3, "pred_distribution": [0.0454, 0.0539, 0.253, 0.6477], "max_prob": 0.6477, "correct": 0.0, "latency_ms": 24.8928, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.316667, 0.65, 0.016667], "pred_argmax": 2, "pred_distribution": [0.0731, 0.2819, 0.5115, 0.1335], "max_prob": 0.5115, "correct": 1.0, "latency_ms": 24.8928, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8635, 0.1365], "max_prob": 0.8635, "correct": 1.0, "latency_ms": 24.8928, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8808, 0.1192], "max_prob": 0.8808, "correct": 1.0, "latency_ms": 24.8928, "provenance": "measured"}
{"case_id": "invoice_processing_000039", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.6, 0.3, 0.05], "pred_argmax": 1, "pred_distribution": [0.066893, 0.488451, 0.332467, 0.112189], "max_prob": 0.488451, "correct": 1.0, "latency_ms": 24.8928, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.663333, 0.016667, 0.02, 0.3], "pred_argmax": 0, "pred_distribution": [0.811581, 0.050805, 0.080508, 0.057106], "max_prob": 0.811581, "correct": 1.0, "latency_ms": 22.3666, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.373333, 0.053333, 0.136667, 0.436667], "pred_argmax": 0, "pred_distribution": [0.382538, 0.178518, 0.186119, 0.252825], "max_prob": 0.382538, "correct": 0.0, "latency_ms": 22.3666, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4365, 0.5635], "max_prob": 0.5635, "correct": 1.0, "latency_ms": 22.3666, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.31, 0.69], "pred_argmax": 1, "pred_distribution": [0.1619, 0.8381], "max_prob": 0.8381, "correct": 1.0, "latency_ms": 22.3666, "provenance": "measured"}
{"case_id": "invoice_processing_000040", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.666667, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0626, 0.4975, 0.2873, 0.1526], "max_prob": 0.4975, "correct": 1.0, "latency_ms": 22.3666, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.626667, 0.03, 0.023333, 0.32], "pred_argmax": 0, "pred_distribution": [0.767623, 0.035596, 0.10009, 0.09669], "max_prob": 0.767623, "correct": 1.0, "latency_ms": 24.8714, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.276667, 0.106667, 0.1, 0.516667], "pred_argmax": 0, "pred_distribution": [0.351265, 0.186181, 0.20358, 0.258974], "max_prob": 0.351265, "correct": 0.0, "latency_ms": 24.8714, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.353333, 0.646667], "pred_argmax": 1, "pred_distribution": [0.4457, 0.5543], "max_prob": 0.5543, "correct": 1.0, "latency_ms": 24.8714, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.208, 0.792], "max_prob": 0.792, "correct": 1.0, "latency_ms": 24.8714, "provenance": "measured"}
{"case_id": "invoice_processing_000041", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.45, 0.466667], "pred_argmax": 3, "pred_distribution": [0.0213, 0.1298, 0.4021, 0.4468], "max_prob": 0.4468, "correct": 1.0, "latency_ms": 24.8714, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.916667, 0.066667, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7898, 0.0418, 0.0892, 0.0792], "max_prob": 0.7898, "correct": 1.0, "latency_ms": 24.8337, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.206667, 0.123333, 0.103333], "pred_argmax": 0, "pred_distribution": [0.362964, 0.187181, 0.20198, 0.247875], "max_prob": 0.362964, "correct": 1.0, "latency_ms": 24.8337, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.546667, 0.453333], "pred_argmax": 1, "pred_distribution": [0.4745, 0.5255], "max_prob": 0.5255, "correct": 0.0, "latency_ms": 24.8337, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.2031, 0.7969], "max_prob": 0.7969, "correct": 1.0, "latency_ms": 24.8337, "provenance": "measured"}
{"case_id": "invoice_processing_000042", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.316667, 0.566667], "pred_argmax": 2, "pred_distribution": [0.033, 0.1733, 0.4051, 0.3886], "max_prob": 0.4051, "correct": 0.0, "latency_ms": 24.8337, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.166667, 0.063333, 0.336667], "pred_argmax": 0, "pred_distribution": [0.761076, 0.047905, 0.105511, 0.085509], "max_prob": 0.761076, "correct": 1.0, "latency_ms": 24.6031, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.273333, 0.126667, 0.25, 0.35], "pred_argmax": 0, "pred_distribution": [0.3848, 0.1792, 0.1902, 0.2458], "max_prob": 0.3848, "correct": 0.0, "latency_ms": 24.6031, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.386667, 0.613333], "pred_argmax": 0, "pred_distribution": [0.5165, 0.4835], "max_prob": 0.5165, "correct": 0.0, "latency_ms": 24.6031, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.04, 0.96], "pred_argmax": 1, "pred_distribution": [0.1944, 0.8056], "max_prob": 0.8056, "correct": 1.0, "latency_ms": 24.6031, "provenance": "measured"}
{"case_id": "invoice_processing_000043", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 2, "pred_distribution": [0.0305, 0.1741, 0.4042, 0.3912], "max_prob": 0.4042, "correct": 0.0, "latency_ms": 24.6031, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.023333, 0.143333, 0.826667], "pred_argmax": 3, "pred_distribution": [0.022598, 0.055494, 0.324168, 0.59774], "max_prob": 0.59774, "correct": 1.0, "latency_ms": 20.6783, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.483333, 0.45, 0.046667], "pred_argmax": 2, "pred_distribution": [0.046, 0.2944, 0.5593, 0.1003], "max_prob": 0.5593, "correct": 0.0, "latency_ms": 20.6783, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8713, 0.1287], "max_prob": 0.8713, "correct": 1.0, "latency_ms": 20.6783, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8513, 0.1487], "max_prob": 0.8513, "correct": 1.0, "latency_ms": 20.6783, "provenance": "measured"}
{"case_id": "invoice_processing_000044", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.166667, 0.433333, 0.366667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.050105, 0.474747, 0.373037, 0.10211], "max_prob": 0.474747, "correct": 1.0, "latency_ms": 20.6783, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.656667, 0.026667, 0.25, 0.066667], "pred_argmax": 0, "pred_distribution": [0.3488, 0.1475, 0.3283, 0.1754], "max_prob": 0.3488, "correct": 1.0, "latency_ms": 21.0206, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.053333, 0.28, 0.0], "pred_argmax": 0, "pred_distribution": [0.3701, 0.2414, 0.258, 0.1305], "max_prob": 0.3701, "correct": 1.0, "latency_ms": 21.0206, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.982667, 0.017333], "pred_argmax": 0, "pred_distribution": [0.8521, 0.1479], "max_prob": 0.8521, "correct": 1.0, "latency_ms": 21.0206, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 1, "pred_distribution": [0.4341, 0.5659], "max_prob": 0.5659, "correct": 1.0, "latency_ms": 21.0206, "provenance": "measured"}
{"case_id": "invoice_processing_000045", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.566667, 0.033333], "pred_argmax": 1, "pred_distribution": [0.049105, 0.451945, 0.385439, 0.113511], "max_prob": 0.451945, "correct": 0.0, "latency_ms": 21.0206, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.043333, 0.023333, 0.316667, 0.616667], "pred_argmax": 3, "pred_distribution": [0.0903, 0.075, 0.3156, 0.5191], "max_prob": 0.5191, "correct": 1.0, "latency_ms": 20.8023, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.683333, 0.25, 0.03], "pred_argmax": 1, "pred_distribution": [0.1331, 0.4438, 0.2735, 0.1496], "max_prob": 0.4438, "correct": 1.0, "latency_ms": 20.8023, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8655, 0.1345], "max_prob": 0.8655, "correct": 1.0, "latency_ms": 20.8023, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7693, 0.2307], "max_prob": 0.7693, "correct": 1.0, "latency_ms": 20.8023, "provenance": "measured"}
{"case_id": "invoice_processing_000046", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.383333, 0.333333, 0.216667], "pred_argmax": 1, "pred_distribution": [0.0492, 0.4132, 0.3858, 0.1518], "max_prob": 0.4132, "correct": 1.0, "latency_ms": 20.8023, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.2, 0.75], "pred_argmax": 3, "pred_distribution": [0.0518, 0.0633, 0.3087, 0.5762], "max_prob": 0.5762, "correct": 1.0, "latency_ms": 19.6244, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.4, 0.51, 0.066667], "pred_argmax": 2, "pred_distribution": [0.080592, 0.310769, 0.475052, 0.133587], "max_prob": 0.475052, "correct": 1.0, "latency_ms": 19.6244, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8774, 0.1226], "max_prob": 0.8774, "correct": 1.0, "latency_ms": 19.6244, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.916667, 0.083333], "pred_argmax": 0, "pred_distribution": [0.8442, 0.1558], "max_prob": 0.8442, "correct": 1.0, "latency_ms": 19.6244, "provenance": "measured"}
{"case_id": "invoice_processing_000047", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.233333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.0655, 0.4636, 0.3578, 0.1131], "max_prob": 0.4636, "correct": 1.0, "latency_ms": 19.6244, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.303333, 0.106667, 0.39, 0.2], "pred_argmax": 2, "pred_distribution": [0.3328, 0.1874, 0.3556, 0.1242], "max_prob": 0.3556, "correct": 1.0, "latency_ms": 22.7497, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.283333, 0.393333, 0.04], "pred_argmax": 1, "pred_distribution": [0.2899, 0.3094, 0.3032, 0.0975], "max_prob": 0.3094, "correct": 0.0, "latency_ms": 22.7497, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8296, 0.1704], "max_prob": 0.8296, "correct": 1.0, "latency_ms": 22.7497, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.526667, 0.473333], "pred_argmax": 1, "pred_distribution": [0.4286, 0.5714], "max_prob": 0.5714, "correct": 0.0, "latency_ms": 22.7497, "provenance": "measured"}
{"case_id": "invoice_processing_000048", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0198, 0.1556, 0.4629, 0.3617], "max_prob": 0.4629, "correct": 1.0, "latency_ms": 22.7497, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.783333, 0.2, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.383638, 0.170117, 0.335434, 0.110811], "max_prob": 0.383638, "correct": 1.0, "latency_ms": 22.7696, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.093333, 0.056667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.3076, 0.2976, 0.3066, 0.0882], "max_prob": 0.3076, "correct": 1.0, "latency_ms": 22.7696, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8188, 0.1812], "max_prob": 0.8188, "correct": 1.0, "latency_ms": 22.7696, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.063333, 0.936667], "pred_argmax": 1, "pred_distribution": [0.4193, 0.5807], "max_prob": 0.5807, "correct": 1.0, "latency_ms": 22.7696, "provenance": "measured"}
{"case_id": "invoice_processing_000049", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.45, 0.45], "pred_argmax": 2, "pred_distribution": [0.021002, 0.145015, 0.459146, 0.374837], "max_prob": 0.459146, "correct": 0.0, "latency_ms": 22.7696, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.316667, 0.133333, 0.48, 0.07], "pred_argmax": 0, "pred_distribution": [0.3581, 0.1868, 0.3446, 0.1105], "max_prob": 0.3581, "correct": 0.0, "latency_ms": 23.2796, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.2, 0.5, 0.016667], "pred_argmax": 2, "pred_distribution": [0.291, 0.3099, 0.3111, 0.088], "max_prob": 0.3111, "correct": 1.0, "latency_ms": 23.2796, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8153, 0.1847], "max_prob": 0.8153, "correct": 1.0, "latency_ms": 23.2796, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4307, 0.5693], "max_prob": 0.5693, "correct": 1.0, "latency_ms": 23.2796, "provenance": "measured"}
{"case_id": "invoice_processing_000050", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 2, "pred_distribution": [0.0197, 0.1406, 0.4608, 0.3789], "max_prob": 0.4608, "correct": 0.0, "latency_ms": 23.2796, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.083333, 0.883333], "pred_argmax": 3, "pred_distribution": [0.064894, 0.059194, 0.379362, 0.49655], "max_prob": 0.49655, "correct": 1.0, "latency_ms": 21.9112, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.283333, 0.533333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.1105, 0.2614, 0.4976, 0.1305], "max_prob": 0.4976, "correct": 1.0, "latency_ms": 21.9112, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8663, 0.1337], "max_prob": 0.8663, "correct": 1.0, "latency_ms": 21.9112, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8276, 0.1724], "max_prob": 0.8276, "correct": 1.0, "latency_ms": 21.9112, "provenance": "measured"}
{"case_id": "invoice_processing_000051", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.116667, 0.416667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.0219, 0.099, 0.4874, 0.3917], "max_prob": 0.4874, "correct": 0.0, "latency_ms": 21.9112, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.266667, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0297, 0.0593, 0.311, 0.6], "max_prob": 0.6, "correct": 1.0, "latency_ms": 21.8409, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.06, 0.586667, 0.33, 0.023333], "pred_argmax": 2, "pred_distribution": [0.0734, 0.3548, 0.4585, 0.1133], "max_prob": 0.4585, "correct": 0.0, "latency_ms": 21.8409, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8671, 0.1329], "max_prob": 0.8671, "correct": 1.0, "latency_ms": 21.8409, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.8028, 0.1972], "max_prob": 0.8028, "correct": 1.0, "latency_ms": 21.8409, "provenance": "measured"}
{"case_id": "invoice_processing_000052", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.11, 0.506667, 0.376667], "pred_argmax": 2, "pred_distribution": [0.0394, 0.4059, 0.4592, 0.0955], "max_prob": 0.4592, "correct": 1.0, "latency_ms": 21.8409, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.85, 0.043333, 0.093333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8207, 0.0491, 0.0735, 0.0567], "max_prob": 0.8207, "correct": 1.0, "latency_ms": 22.0225, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.266667, 0.15, 0.216667], "pred_argmax": 0, "pred_distribution": [0.4008, 0.1602, 0.1903, 0.2487], "max_prob": 0.4008, "correct": 1.0, "latency_ms": 22.0225, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 1, "pred_distribution": [0.496, 0.504], "max_prob": 0.504, "correct": 1.0, "latency_ms": 22.0225, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.1939, 0.8061], "max_prob": 0.8061, "correct": 1.0, "latency_ms": 22.0225, "provenance": "measured"}
{"case_id": "invoice_processing_000053", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.146667, 0.693333, 0.136667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.070293, 0.477552, 0.308869, 0.143286], "max_prob": 0.477552, "correct": 1.0, "latency_ms": 22.0225, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.216667, 0.7], "pred_argmax": 3, "pred_distribution": [0.037704, 0.077208, 0.321532, 0.563556], "max_prob": 0.563556, "correct": 1.0, "latency_ms": 22.594, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.283333, 0.583333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0583, 0.2867, 0.5349, 0.1201], "max_prob": 0.5349, "correct": 1.0, "latency_ms": 22.594, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8759, 0.1241], "max_prob": 0.8759, "correct": 1.0, "latency_ms": 22.594, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.8693, 0.1307], "max_prob": 0.8693, "correct": 1.0, "latency_ms": 22.594, "provenance": "measured"}
{"case_id": "invoice_processing_000054", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.383333, 0.493333, 0.1], "pred_argmax": 1, "pred_distribution": [0.090109, 0.448945, 0.332133, 0.128813], "max_prob": 0.448945, "correct": 0.0, "latency_ms": 22.594, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.02, 0.006667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.9204, 0.0241, 0.0355, 0.02], "max_prob": 0.9204, "correct": 1.0, "latency_ms": 20.9346, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.95, 0.023333, 0.02, 0.006667], "pred_argmax": 0, "pred_distribution": [0.764276, 0.093109, 0.080808, 0.061806], "max_prob": 0.764276, "correct": 1.0, "latency_ms": 20.9346, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.884, 0.116], "max_prob": 0.884, "correct": 1.0, "latency_ms": 20.9346, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.1325, 0.8675], "max_prob": 0.8675, "correct": 1.0, "latency_ms": 20.9346, "provenance": "measured"}
{"case_id": "invoice_processing_000055", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.65, 0.1], "pred_argmax": 1, "pred_distribution": [0.028003, 0.461046, 0.40214, 0.108811], "max_prob": 0.461046, "correct": 0.0, "latency_ms": 20.9346, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.166667, 0.566667, 0.1], "pred_argmax": 0, "pred_distribution": [0.3897, 0.1786, 0.3287, 0.103], "max_prob": 0.3897, "correct": 0.0, "latency_ms": 22.0934, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.266667, 0.613333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.3273, 0.3252, 0.272, 0.0755], "max_prob": 0.3273, "correct": 0.0, "latency_ms": 22.0934, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8726, 0.1274], "max_prob": 0.8726, "correct": 1.0, "latency_ms": 22.0934, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4096, 0.5904], "max_prob": 0.5904, "correct": 1.0, "latency_ms": 22.0934, "provenance": "measured"}
{"case_id": "invoice_processing_000056", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.566667, 0.083333], "pred_argmax": 1, "pred_distribution": [0.055406, 0.581058, 0.280728, 0.082808], "max_prob": 0.581058, "correct": 0.0, "latency_ms": 22.0934, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.826667, 0.136667, 0.03, 0.006667], "pred_argmax": 0, "pred_distribution": [0.8806, 0.0408, 0.0526, 0.026], "max_prob": 0.8806, "correct": 1.0, "latency_ms": 21.0554, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.823333, 0.09, 0.076667, 0.01], "pred_argmax": 0, "pred_distribution": [0.7241, 0.1067, 0.0932, 0.076], "max_prob": 0.7241, "correct": 1.0, "latency_ms": 21.0554, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8754, 0.1246], "max_prob": 0.8754, "correct": 1.0, "latency_ms": 21.0554, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.1541, 0.8459], "max_prob": 0.8459, "correct": 1.0, "latency_ms": 21.0554, "provenance": "measured"}
{"case_id": "invoice_processing_000057", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.633333, 0.076667], "pred_argmax": 1, "pred_distribution": [0.028303, 0.430943, 0.429243, 0.111511], "max_prob": 0.430943, "correct": 0.0, "latency_ms": 21.0554, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.166667, 0.8], "pred_argmax": 3, "pred_distribution": [0.0728, 0.0668, 0.3093, 0.5511], "max_prob": 0.5511, "correct": 1.0, "latency_ms": 22.5866, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.166667, 0.75, 0.083333], "pred_argmax": 2, "pred_distribution": [0.0904, 0.2993, 0.4852, 0.1251], "max_prob": 0.4852, "correct": 1.0, "latency_ms": 22.5866, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8738, 0.1262], "max_prob": 0.8738, "correct": 1.0, "latency_ms": 22.5866, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.875, 0.125], "max_prob": 0.875, "correct": 1.0, "latency_ms": 22.5866, "provenance": "measured"}
{"case_id": "invoice_processing_000058", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.3, 0.4, 0.263333, 0.036667], "pred_argmax": 1, "pred_distribution": [0.066, 0.4106, 0.3894, 0.134], "max_prob": 0.4106, "correct": 1.0, "latency_ms": 22.5866, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.07, 0.183333, 0.726667], "pred_argmax": 3, "pred_distribution": [0.086409, 0.065407, 0.381738, 0.466447], "max_prob": 0.466447, "correct": 1.0, "latency_ms": 21.2158, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.466667, 0.4, 0.083333], "pred_argmax": 1, "pred_distribution": [0.129613, 0.390539, 0.352635, 0.127213], "max_prob": 0.390539, "correct": 1.0, "latency_ms": 21.2158, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8486, 0.1514], "max_prob": 0.8486, "correct": 1.0, "latency_ms": 21.2158, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.7738, 0.2262], "max_prob": 0.7738, "correct": 1.0, "latency_ms": 21.2158, "provenance": "measured"}
{"case_id": "invoice_processing_000059", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.086667, 0.433333, 0.466667], "pred_argmax": 3, "pred_distribution": [0.0162, 0.0868, 0.4263, 0.4707], "max_prob": 0.4707, "correct": 1.0, "latency_ms": 21.2158, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.326667, 0.006667, 0.533333, 0.133333], "pred_argmax": 0, "pred_distribution": [0.4953, 0.1324, 0.2479, 0.1244], "max_prob": 0.4953, "correct": 0.0, "latency_ms": 20.6977, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.05, 0.616667, 0.0], "pred_argmax": 0, "pred_distribution": [0.453355, 0.210379, 0.208479, 0.127787], "max_prob": 0.453355, "correct": 0.0, "latency_ms": 20.6977, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8503, 0.1497], "max_prob": 0.8503, "correct": 1.0, "latency_ms": 20.6977, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.673333, 0.326667], "pred_argmax": 1, "pred_distribution": [0.3731, 0.6269], "max_prob": 0.6269, "correct": 0.0, "latency_ms": 20.6977, "provenance": "measured"}
{"case_id": "invoice_processing_000060", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.9, 0.066667, 0.0], "pred_argmax": 1, "pred_distribution": [0.0478, 0.5005, 0.3276, 0.1241], "max_prob": 0.5005, "correct": 1.0, "latency_ms": 20.6977, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.033333, 0.366667, 0.583333], "pred_argmax": 2, "pred_distribution": [0.0647, 0.125, 0.4442, 0.3661], "max_prob": 0.4442, "correct": 0.0, "latency_ms": 21.8204, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.216667, 0.65, 0.033333], "pred_argmax": 2, "pred_distribution": [0.087, 0.3202, 0.4798, 0.113], "max_prob": 0.4798, "correct": 1.0, "latency_ms": 21.8204, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8559, 0.1441], "max_prob": 0.8559, "correct": 1.0, "latency_ms": 21.8204, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.7526, 0.2474], "max_prob": 0.7526, "correct": 1.0, "latency_ms": 21.8204, "provenance": "measured"}
{"case_id": "invoice_processing_000061", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0336, 0.2035, 0.4808, 0.2821], "max_prob": 0.4808, "correct": 1.0, "latency_ms": 21.8204, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.933333, 0.053333, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7747, 0.0541, 0.0953, 0.0759], "max_prob": 0.7747, "correct": 1.0, "latency_ms": 21.5007, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.11, 0.153333, 0.07], "pred_argmax": 0, "pred_distribution": [0.3934, 0.1727, 0.1829, 0.251], "max_prob": 0.3934, "correct": 1.0, "latency_ms": 21.5007, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 1, "pred_distribution": [0.4623, 0.5377], "max_prob": 0.5377, "correct": 0.0, "latency_ms": 21.5007, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.2139, 0.7861], "max_prob": 0.7861, "correct": 1.0, "latency_ms": 21.5007, "provenance": "measured"}
{"case_id": "invoice_processing_000062", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.216667, 0.643333, 0.116667, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0715, 0.4848, 0.2916, 0.1521], "max_prob": 0.4848, "correct": 1.0, "latency_ms": 21.5007, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.666667, 0.096667, 0.203333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.9108, 0.029, 0.0369, 0.0233], "max_prob": 0.9108, "correct": 1.0, "latency_ms": 19.8491, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.673333, 0.08, 0.226667, 0.02], "pred_argmax": 0, "pred_distribution": [0.7224, 0.104, 0.0938, 0.0798], "max_prob": 0.7224, "correct": 1.0, "latency_ms": 19.8491, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8785, 0.1215], "max_prob": 0.8785, "correct": 1.0, "latency_ms": 19.8491, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.283333, 0.716667], "pred_argmax": 1, "pred_distribution": [0.1445, 0.8555], "max_prob": 0.8555, "correct": 1.0, "latency_ms": 19.8491, "provenance": "measured"}
{"case_id": "invoice_processing_000063", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.08, 0.793333, 0.116667, 0.01], "pred_argmax": 1, "pred_distribution": [0.0387, 0.5317, 0.3241, 0.1055], "max_prob": 0.5317, "correct": 1.0, "latency_ms": 19.8491, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.023333, 0.01, 0.0], "pred_argmax": 0, "pred_distribution": [0.8083, 0.0488, 0.086, 0.0569], "max_prob": 0.8083, "correct": 1.0, "latency_ms": 21.8104, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.66, 0.05, 0.09, 0.2], "pred_argmax": 0, "pred_distribution": [0.4435, 0.1504, 0.1738, 0.2323], "max_prob": 0.4435, "correct": 1.0, "latency_ms": 21.8104, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.5146, 0.4854], "max_prob": 0.5146, "correct": 1.0, "latency_ms": 21.8104, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.006667, 0.993333], "pred_argmax": 1, "pred_distribution": [0.178, 0.822], "max_prob": 0.822, "correct": 1.0, "latency_ms": 21.8104, "provenance": "measured"}
{"case_id": "invoice_processing_000064", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.216667, 0.683333, 0.083333], "pred_argmax": 1, "pred_distribution": [0.047305, 0.441244, 0.376038, 0.135414], "max_prob": 0.441244, "correct": 0.0, "latency_ms": 21.8104, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.8, 0.15, 0.043333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.363336, 0.179118, 0.344534, 0.113011], "max_prob": 0.363336, "correct": 1.0, "latency_ms": 20.8932, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.86, 0.08, 0.053333, 0.006667], "pred_argmax": 0, "pred_distribution": [0.3246, 0.3059, 0.2839, 0.0856], "max_prob": 0.3246, "correct": 1.0, "latency_ms": 20.8932, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8328, 0.1672], "max_prob": 0.8328, "correct": 1.0, "latency_ms": 20.8932, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.4035, 0.5965], "max_prob": 0.5965, "correct": 1.0, "latency_ms": 20.8932, "provenance": "measured"}
{"case_id": "invoice_processing_000065", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.09, 0.366667, 0.533333], "pred_argmax": 2, "pred_distribution": [0.014101, 0.107211, 0.483948, 0.394739], "max_prob": 0.483948, "correct": 0.0, "latency_ms": 20.8932, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.273333, 0.326667, 0.04], "pred_argmax": 0, "pred_distribution": [0.4693, 0.1617, 0.2868, 0.0822], "max_prob": 0.4693, "correct": 1.0, "latency_ms": 19.7568, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.46, 0.146667, 0.376667, 0.016667], "pred_argmax": 0, "pred_distribution": [0.325267, 0.30197, 0.293871, 0.078892], "max_prob": 0.325267, "correct": 1.0, "latency_ms": 19.7568, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8313, 0.1687], "max_prob": 0.8313, "correct": 1.0, "latency_ms": 19.7568, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.376667, 0.623333], "pred_argmax": 1, "pred_distribution": [0.3579, 0.6421], "max_prob": 0.6421, "correct": 1.0, "latency_ms": 19.7568, "provenance": "measured"}
{"case_id": "invoice_processing_000066", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.113333, 0.466667, 0.4], "pred_argmax": 2, "pred_distribution": [0.0176, 0.1515, 0.4693, 0.3616], "max_prob": 0.4693, "correct": 1.0, "latency_ms": 19.7568, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956667, 0.03, 0.01, 0.003333], "pred_argmax": 0, "pred_distribution": [0.899, 0.0242, 0.0455, 0.0313], "max_prob": 0.899, "correct": 1.0, "latency_ms": 21.4407, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.036667, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.69, 0.124, 0.1137, 0.0723], "max_prob": 0.69, "correct": 1.0, "latency_ms": 21.4407, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8649, 0.1351], "max_prob": 0.8649, "correct": 1.0, "latency_ms": 21.4407, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.023333, 0.976667], "pred_argmax": 1, "pred_distribution": [0.1465, 0.8535], "max_prob": 0.8535, "correct": 1.0, "latency_ms": 21.4407, "provenance": "measured"}
{"case_id": "invoice_processing_000067", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.466667, 0.466667], "pred_argmax": 2, "pred_distribution": [0.018498, 0.135686, 0.456354, 0.389461], "max_prob": 0.456354, "correct": 0.0, "latency_ms": 21.4407, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.050017, 0.183417, 0.633534, 0.133033], "pred_argmax": 2, "pred_distribution": [0.1198, 0.1667, 0.4921, 0.2214], "max_prob": 0.4921, "correct": 1.0, "latency_ms": 21.5807, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.25, 0.616667, 0.016667], "pred_argmax": 2, "pred_distribution": [0.1435, 0.3548, 0.3981, 0.1036], "max_prob": 0.3981, "correct": 1.0, "latency_ms": 21.5807, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966333, 0.033667], "pred_argmax": 0, "pred_distribution": [0.8487, 0.1513], "max_prob": 0.8487, "correct": 1.0, "latency_ms": 21.5807, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.883333, 0.116667], "pred_argmax": 0, "pred_distribution": [0.5931, 0.4069], "max_prob": 0.5931, "correct": 1.0, "latency_ms": 21.5807, "provenance": "measured"}
{"case_id": "invoice_processing_000068", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.6, 0.083333], "pred_argmax": 1, "pred_distribution": [0.060294, 0.490551, 0.350465, 0.09869], "max_prob": 0.490551, "correct": 0.0, "latency_ms": 21.5807, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.983333, 0.01, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.90249, 0.023902, 0.045005, 0.028603], "max_prob": 0.90249, "correct": 1.0, "latency_ms": 22.0277, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.033333, 0.016667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.69527, 0.119012, 0.10381, 0.081908], "max_prob": 0.69527, "correct": 1.0, "latency_ms": 22.0277, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8677, 0.1323], "max_prob": 0.8677, "correct": 1.0, "latency_ms": 22.0277, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.01, 0.99], "pred_argmax": 1, "pred_distribution": [0.1473, 0.8527], "max_prob": 0.8527, "correct": 1.0, "latency_ms": 22.0277, "provenance": "measured"}
{"case_id": "invoice_processing_000069", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.483333, 0.483333], "pred_argmax": 2, "pred_distribution": [0.0187, 0.1158, 0.4885, 0.377], "max_prob": 0.4885, "correct": 0.0, "latency_ms": 22.0277, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.029497, 0.065893, 0.264574, 0.640036], "max_prob": 0.640036, "correct": 1.0, "latency_ms": 22.2057, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.013333, 0.283333, 0.633333, 0.07], "pred_argmax": 2, "pred_distribution": [0.0499, 0.2783, 0.5466, 0.1252], "max_prob": 0.5466, "correct": 1.0, "latency_ms": 22.2057, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8827, 0.1173], "max_prob": 0.8827, "correct": 1.0, "latency_ms": 22.2057, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8716, 0.1284], "max_prob": 0.8716, "correct": 1.0, "latency_ms": 22.2057, "provenance": "measured"}
{"case_id": "invoice_processing_000070", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.633333, 0.283333, 0.033333], "pred_argmax": 1, "pred_distribution": [0.080492, 0.539046, 0.294871, 0.085591], "max_prob": 0.539046, "correct": 1.0, "latency_ms": 22.2057, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.25, 0.516667, 0.1], "pred_argmax": 2, "pred_distribution": [0.3059, 0.1653, 0.377, 0.1518], "max_prob": 0.377, "correct": 1.0, "latency_ms": 19.7535, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.2, 0.45, 0.323333, 0.026667], "pred_argmax": 1, "pred_distribution": [0.3199, 0.3268, 0.273, 0.0803], "max_prob": 0.3268, "correct": 1.0, "latency_ms": 19.7535, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8713, 0.1287], "max_prob": 0.8713, "correct": 1.0, "latency_ms": 19.7535, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.4073, 0.5927], "max_prob": 0.5927, "correct": 1.0, "latency_ms": 19.7535, "provenance": "measured"}
{"case_id": "invoice_processing_000071", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.416667, 0.5, 0.04], "pred_argmax": 1, "pred_distribution": [0.056306, 0.562656, 0.290329, 0.090709], "max_prob": 0.562656, "correct": 0.0, "latency_ms": 19.7535, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.053333, 0.15, 0.766667], "pred_argmax": 3, "pred_distribution": [0.0965, 0.0739, 0.3029, 0.5267], "max_prob": 0.5267, "correct": 1.0, "latency_ms": 22.5372, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.7, 0.25, 0.026667], "pred_argmax": 1, "pred_distribution": [0.144086, 0.390861, 0.316068, 0.148985], "max_prob": 0.390861, "correct": 1.0, "latency_ms": 22.5372, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8591, 0.1409], "max_prob": 0.8591, "correct": 1.0, "latency_ms": 22.5372, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.933333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.7743, 0.2257], "max_prob": 0.7743, "correct": 1.0, "latency_ms": 22.5372, "provenance": "measured"}
{"case_id": "invoice_processing_000072", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.65, 0.266667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.048495, 0.463754, 0.384562, 0.10319], "max_prob": 0.463754, "correct": 1.0, "latency_ms": 22.5372, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.1, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0352, 0.0759, 0.3593, 0.5296], "max_prob": 0.5296, "correct": 1.0, "latency_ms": 20.5869, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.216667, 0.716667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0563, 0.295, 0.5178, 0.1309], "max_prob": 0.5178, "correct": 1.0, "latency_ms": 20.5869, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8771, 0.1229], "max_prob": 0.8771, "correct": 1.0, "latency_ms": 20.5869, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.856, 0.144], "max_prob": 0.856, "correct": 1.0, "latency_ms": 20.5869, "provenance": "measured"}
{"case_id": "invoice_processing_000073", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.25, 0.6, 0.133333], "pred_argmax": 1, "pred_distribution": [0.0796, 0.4561, 0.3548, 0.1095], "max_prob": 0.4561, "correct": 0.0, "latency_ms": 20.5869, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.693333, 0.003333, 0.235, 0.068333], "pred_argmax": 0, "pred_distribution": [0.675568, 0.069607, 0.171417, 0.083408], "max_prob": 0.675568, "correct": 1.0, "latency_ms": 19.9555, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.64, 0.053333, 0.286667, 0.02], "pred_argmax": 0, "pred_distribution": [0.5856, 0.1763, 0.1405, 0.0976], "max_prob": 0.5856, "correct": 1.0, "latency_ms": 19.9555, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8569, 0.1431], "max_prob": 0.8569, "correct": 1.0, "latency_ms": 19.9555, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.2486, 0.7514], "max_prob": 0.7514, "correct": 1.0, "latency_ms": 19.9555, "provenance": "measured"}
{"case_id": "invoice_processing_000074", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.066667, 0.566667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.022902, 0.178818, 0.447945, 0.350335], "max_prob": 0.447945, "correct": 1.0, "latency_ms": 19.9555, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.966667, 0.026667, 0.006333, 0.000333], "pred_argmax": 0, "pred_distribution": [0.89809, 0.034903, 0.039604, 0.027403], "max_prob": 0.89809, "correct": 1.0, "latency_ms": 19.1042, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.956865, 0.019901, 0.01495, 0.008284], "pred_argmax": 0, "pred_distribution": [0.7181, 0.1083, 0.093, 0.0806], "max_prob": 0.7181, "correct": 1.0, "latency_ms": 19.1042, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.99, 0.01], "pred_argmax": 0, "pred_distribution": [0.8791, 0.1209], "max_prob": 0.8791, "correct": 1.0, "latency_ms": 19.1042, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.1444, 0.8556], "max_prob": 0.8556, "correct": 1.0, "latency_ms": 19.1042, "provenance": "measured"}
{"case_id": "invoice_processing_000075", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.55, 0.416667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0446, 0.5193, 0.3295, 0.1066], "max_prob": 0.5193, "correct": 1.0, "latency_ms": 19.1042, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.383333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.024602, 0.068707, 0.40104, 0.505651], "max_prob": 0.505651, "correct": 1.0, "latency_ms": 23.9397, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.616667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.053805, 0.309431, 0.522452, 0.114311], "max_prob": 0.522452, "correct": 1.0, "latency_ms": 23.9397, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8752, 0.1248], "max_prob": 0.8752, "correct": 1.0, "latency_ms": 23.9397, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.9, 0.1], "pred_argmax": 0, "pred_distribution": [0.8317, 0.1683], "max_prob": 0.8317, "correct": 1.0, "latency_ms": 23.9397, "provenance": "measured"}
{"case_id": "invoice_processing_000076", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.2, 0.666667, 0.126667], "pred_argmax": 2, "pred_distribution": [0.029297, 0.386661, 0.456954, 0.127087], "max_prob": 0.456954, "correct": 1.0, "latency_ms": 23.9397, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.25, 0.666667], "pred_argmax": 3, "pred_distribution": [0.0315, 0.0827, 0.3196, 0.5662], "max_prob": 0.5662, "correct": 1.0, "latency_ms": 19.6484, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.416667, 0.466667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0586, 0.3212, 0.5139, 0.1063], "max_prob": 0.5139, "correct": 1.0, "latency_ms": 19.6484, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8675, 0.1325], "max_prob": 0.8675, "correct": 1.0, "latency_ms": 19.6484, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.876667, 0.123333], "pred_argmax": 0, "pred_distribution": [0.8353, 0.1647], "max_prob": 0.8353, "correct": 1.0, "latency_ms": 19.6484, "provenance": "measured"}
{"case_id": "invoice_processing_000077", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.383333, 0.383333, 0.2], "pred_argmax": 1, "pred_distribution": [0.073093, 0.436356, 0.332267, 0.158284], "max_prob": 0.436356, "correct": 0.0, "latency_ms": 19.6484, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.2, 0.8], "pred_argmax": 3, "pred_distribution": [0.0371, 0.0783, 0.3538, 0.5308], "max_prob": 0.5308, "correct": 1.0, "latency_ms": 19.4994, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.233333, 0.716667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0607, 0.309, 0.5203, 0.11], "max_prob": 0.5203, "correct": 1.0, "latency_ms": 19.4994, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8813, 0.1187], "max_prob": 0.8813, "correct": 1.0, "latency_ms": 19.4994, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8586, 0.1414], "max_prob": 0.8586, "correct": 1.0, "latency_ms": 19.4994, "provenance": "measured"}
{"case_id": "invoice_processing_000078", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.5, 0.25, 0.2], "pred_argmax": 1, "pred_distribution": [0.0765, 0.4765, 0.3287, 0.1183], "max_prob": 0.4765, "correct": 1.0, "latency_ms": 19.4994, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.093333, 0.873333], "pred_argmax": 3, "pred_distribution": [0.066907, 0.060206, 0.346635, 0.526253], "max_prob": 0.526253, "correct": 1.0, "latency_ms": 23.6671, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.3, 0.61, 0.07], "pred_argmax": 2, "pred_distribution": [0.091609, 0.277628, 0.50245, 0.128313], "max_prob": 0.50245, "correct": 1.0, "latency_ms": 23.6671, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8759, 0.1241], "max_prob": 0.8759, "correct": 1.0, "latency_ms": 23.6671, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8459, 0.1541], "max_prob": 0.8459, "correct": 1.0, "latency_ms": 23.6671, "provenance": "measured"}
{"case_id": "invoice_processing_000079", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.433333, 0.45], "pred_argmax": 2, "pred_distribution": [0.033197, 0.131087, 0.489851, 0.345865], "max_prob": 0.489851, "correct": 0.0, "latency_ms": 23.6671, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.25, 0.683333], "pred_argmax": 3, "pred_distribution": [0.0531, 0.0567, 0.3045, 0.5857], "max_prob": 0.5857, "correct": 1.0, "latency_ms": 21.4744, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.47, 0.46, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0727, 0.2946, 0.5381, 0.0946], "max_prob": 0.5381, "correct": 0.0, "latency_ms": 21.4744, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8791, 0.1209], "max_prob": 0.8791, "correct": 1.0, "latency_ms": 21.4744, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.8907, 0.1093], "max_prob": 0.8907, "correct": 1.0, "latency_ms": 21.4744, "provenance": "measured"}
{"case_id": "invoice_processing_000080", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.2, 0.533333, 0.25], "pred_argmax": 1, "pred_distribution": [0.0472, 0.4351, 0.4056, 0.1121], "max_prob": 0.4351, "correct": 0.0, "latency_ms": 21.4744, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.043333, 0.016667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9352, 0.0231, 0.0246, 0.0171], "max_prob": 0.9352, "correct": 1.0, "latency_ms": 23.4216, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.833333, 0.09, 0.066667, 0.01], "pred_argmax": 0, "pred_distribution": [0.771923, 0.090991, 0.075092, 0.061994], "max_prob": 0.771923, "correct": 1.0, "latency_ms": 23.4216, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.946667, 0.053333], "pred_argmax": 0, "pred_distribution": [0.8905, 0.1095], "max_prob": 0.8905, "correct": 1.0, "latency_ms": 23.4216, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.036667, 0.963333], "pred_argmax": 1, "pred_distribution": [0.1226, 0.8774], "max_prob": 0.8774, "correct": 1.0, "latency_ms": 23.4216, "provenance": "measured"}
{"case_id": "invoice_processing_000081", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.283333, 0.633333, 0.063333], "pred_argmax": 1, "pred_distribution": [0.036196, 0.535846, 0.310669, 0.117288], "max_prob": 0.535846, "correct": 0.0, "latency_ms": 23.4216, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.866667, 0.11, 0.02, 0.003333], "pred_argmax": 0, "pred_distribution": [0.924308, 0.029697, 0.027997, 0.017998], "max_prob": 0.924308, "correct": 1.0, "latency_ms": 25.4014, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.84, 0.09, 0.06, 0.01], "pred_argmax": 0, "pred_distribution": [0.7718, 0.0893, 0.0771, 0.0618], "max_prob": 0.7718, "correct": 1.0, "latency_ms": 25.4014, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8743, 0.1257], "max_prob": 0.8743, "correct": 1.0, "latency_ms": 25.4014, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.046667, 0.953333], "pred_argmax": 1, "pred_distribution": [0.1383, 0.8617], "max_prob": 0.8617, "correct": 1.0, "latency_ms": 25.4014, "provenance": "measured"}
{"case_id": "invoice_processing_000082", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.766667, 0.143333, 0.023333], "pred_argmax": 1, "pred_distribution": [0.0438, 0.5363, 0.3099, 0.11], "max_prob": 0.5363, "correct": 1.0, "latency_ms": 25.4014, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.8], "pred_argmax": 3, "pred_distribution": [0.034797, 0.073793, 0.311269, 0.580142], "max_prob": 0.580142, "correct": 1.0, "latency_ms": 22.8322, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.26, 0.683333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0555, 0.2777, 0.5429, 0.1239], "max_prob": 0.5429, "correct": 1.0, "latency_ms": 22.8322, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8678, 0.1322], "max_prob": 0.8678, "correct": 1.0, "latency_ms": 22.8322, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8571, 0.1429], "max_prob": 0.8571, "correct": 1.0, "latency_ms": 22.8322, "provenance": "measured"}
{"case_id": "invoice_processing_000083", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.2, 0.6, 0.156667], "pred_argmax": 1, "pred_distribution": [0.0586, 0.4495, 0.4002, 0.0917], "max_prob": 0.4495, "correct": 0.0, "latency_ms": 22.8322, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.03, 0.09, 0.866667], "pred_argmax": 3, "pred_distribution": [0.0305, 0.059, 0.2754, 0.6351], "max_prob": 0.6351, "correct": 1.0, "latency_ms": 22.0001, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.36, 0.55, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0779, 0.3647, 0.4402, 0.1172], "max_prob": 0.4402, "correct": 1.0, "latency_ms": 22.0001, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8688, 0.1312], "max_prob": 0.8688, "correct": 1.0, "latency_ms": 22.0001, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.7933, 0.2067], "max_prob": 0.7933, "correct": 1.0, "latency_ms": 22.0001, "provenance": "measured"}
{"case_id": "invoice_processing_000084", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.25, 0.25], "pred_argmax": 1, "pred_distribution": [0.0459, 0.4551, 0.4051, 0.0939], "max_prob": 0.4551, "correct": 1.0, "latency_ms": 22.0001, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.2, 0.783333], "pred_argmax": 3, "pred_distribution": [0.0634, 0.0827, 0.3995, 0.4544], "max_prob": 0.4544, "correct": 1.0, "latency_ms": 24.8671, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.416667, 0.45, 0.093333], "pred_argmax": 2, "pred_distribution": [0.0844, 0.2774, 0.4881, 0.1501], "max_prob": 0.4881, "correct": 1.0, "latency_ms": 24.8671, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8679, 0.1321], "max_prob": 0.8679, "correct": 1.0, "latency_ms": 24.8671, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.943333, 0.056667], "pred_argmax": 0, "pred_distribution": [0.655, 0.345], "max_prob": 0.655, "correct": 1.0, "latency_ms": 24.8671, "provenance": "measured"}
{"case_id": "invoice_processing_000085", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.65, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0375, 0.4053, 0.4338, 0.1234], "max_prob": 0.4338, "correct": 1.0, "latency_ms": 24.8671, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.97, 0.03, 0.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.915, 0.0265, 0.0373, 0.0212], "max_prob": 0.915, "correct": 1.0, "latency_ms": 21.1036, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.056667, 0.03, 0.0], "pred_argmax": 0, "pred_distribution": [0.736074, 0.09901, 0.089909, 0.075008], "max_prob": 0.736074, "correct": 1.0, "latency_ms": 21.1036, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8779, 0.1221], "max_prob": 0.8779, "correct": 1.0, "latency_ms": 21.1036, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.013333, 0.986667], "pred_argmax": 1, "pred_distribution": [0.1345, 0.8655], "max_prob": 0.8655, "correct": 1.0, "latency_ms": 21.1036, "provenance": "measured"}
{"case_id": "invoice_processing_000086", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.283333, 0.7, 0.0], "pred_argmax": 1, "pred_distribution": [0.0286, 0.4371, 0.4327, 0.1016], "max_prob": 0.4371, "correct": 0.0, "latency_ms": 21.1036, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.053333, 0.123333, 0.816667], "pred_argmax": 3, "pred_distribution": [0.059094, 0.063294, 0.276772, 0.60084], "max_prob": 0.60084, "correct": 1.0, "latency_ms": 19.9934, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.023333, 0.5, 0.433333, 0.043333], "pred_argmax": 2, "pred_distribution": [0.091791, 0.30487, 0.461354, 0.141986], "max_prob": 0.461354, "correct": 0.0, "latency_ms": 19.9934, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.8695, 0.1305], "max_prob": 0.8695, "correct": 1.0, "latency_ms": 19.9934, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.95, 0.05], "pred_argmax": 0, "pred_distribution": [0.8585, 0.1415], "max_prob": 0.8585, "correct": 1.0, "latency_ms": 19.9934, "provenance": "measured"}
{"case_id": "invoice_processing_000087", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.233333, 0.65, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0632, 0.49, 0.3403, 0.1065], "max_prob": 0.49, "correct": 0.0, "latency_ms": 19.9934, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.306667, 0.143333, 0.483333, 0.066667], "pred_argmax": 0, "pred_distribution": [0.452545, 0.155816, 0.29993, 0.091709], "max_prob": 0.452545, "correct": 0.0, "latency_ms": 21.6326, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.283333, 0.233333, 0.476667, 0.006667], "pred_argmax": 0, "pred_distribution": [0.335466, 0.309969, 0.275172, 0.079392], "max_prob": 0.335466, "correct": 0.0, "latency_ms": 21.6326, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.963333, 0.036667], "pred_argmax": 0, "pred_distribution": [0.8296, 0.1704], "max_prob": 0.8296, "correct": 1.0, "latency_ms": 21.6326, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.29, 0.71], "pred_argmax": 1, "pred_distribution": [0.3536, 0.6464], "max_prob": 0.6464, "correct": 1.0, "latency_ms": 21.6326, "provenance": "measured"}
{"case_id": "invoice_processing_000088", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.3, 0.633333], "pred_argmax": 2, "pred_distribution": [0.0148, 0.115, 0.4943, 0.3759], "max_prob": 0.4943, "correct": 0.0, "latency_ms": 21.6326, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.973333, 0.02, 0.006667, 0.0], "pred_argmax": 0, "pred_distribution": [0.9258, 0.0276, 0.028, 0.0186], "max_prob": 0.9258, "correct": 1.0, "latency_ms": 21.2478, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.94, 0.04, 0.016667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.7589, 0.0936, 0.081, 0.0665], "max_prob": 0.7589, "correct": 1.0, "latency_ms": 21.2478, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8872, 0.1128], "max_prob": 0.8872, "correct": 1.0, "latency_ms": 21.2478, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.138, 0.862], "max_prob": 0.862, "correct": 1.0, "latency_ms": 21.2478, "provenance": "measured"}
{"case_id": "invoice_processing_000089", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.166667, 0.693333, 0.116667], "pred_argmax": 1, "pred_distribution": [0.0328, 0.4852, 0.3596, 0.1224], "max_prob": 0.4852, "correct": 0.0, "latency_ms": 21.2478, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.15, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0756, 0.0731, 0.3841, 0.4672], "max_prob": 0.4672, "correct": 1.0, "latency_ms": 18.6122, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.006667, 0.25, 0.693333, 0.05], "pred_argmax": 2, "pred_distribution": [0.1222, 0.2815, 0.4612, 0.1351], "max_prob": 0.4612, "correct": 1.0, "latency_ms": 18.6122, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.976667, 0.023333], "pred_argmax": 0, "pred_distribution": [0.8771, 0.1229], "max_prob": 0.8771, "correct": 1.0, "latency_ms": 18.6122, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.986667, 0.013333], "pred_argmax": 0, "pred_distribution": [0.8288, 0.1712], "max_prob": 0.8288, "correct": 1.0, "latency_ms": 18.6122, "provenance": "measured"}
{"case_id": "invoice_processing_000090", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.0215, 0.1329, 0.4797, 0.3659], "max_prob": 0.4797, "correct": 1.0, "latency_ms": 18.6122, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.913333, 0.07, 0.013333, 0.003333], "pred_argmax": 0, "pred_distribution": [0.869887, 0.037704, 0.059406, 0.033003], "max_prob": 0.869887, "correct": 1.0, "latency_ms": 20.7865, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.321667, 0.182667, 0.299333, 0.196333], "pred_argmax": 0, "pred_distribution": [0.4846, 0.1243, 0.1484, 0.2427], "max_prob": 0.4846, "correct": 1.0, "latency_ms": 20.7865, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4733, 0.5267], "max_prob": 0.5267, "correct": 1.0, "latency_ms": 20.7865, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.043333, 0.956667], "pred_argmax": 1, "pred_distribution": [0.1438, 0.8562], "max_prob": 0.8562, "correct": 1.0, "latency_ms": 20.7865, "provenance": "measured"}
{"case_id": "invoice_processing_000091", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.333333, 0.316667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.062, 0.4345, 0.317, 0.1865], "max_prob": 0.4345, "correct": 0.0, "latency_ms": 20.7865, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.266667, 0.166667, 0.496667, 0.07], "pred_argmax": 0, "pred_distribution": [0.3072, 0.1424, 0.2746, 0.2758], "max_prob": 0.3072, "correct": 0.0, "latency_ms": 21.9038, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.293333, 0.593333, 0.106667, 0.006667], "pred_argmax": 1, "pred_distribution": [0.243776, 0.268573, 0.250675, 0.236976], "max_prob": 0.268573, "correct": 1.0, "latency_ms": 21.9038, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.953333, 0.046667], "pred_argmax": 1, "pred_distribution": [0.3827, 0.6173], "max_prob": 0.6173, "correct": 0.0, "latency_ms": 21.9038, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.58, 0.42], "pred_argmax": 1, "pred_distribution": [0.4137, 0.5863], "max_prob": 0.5863, "correct": 0.0, "latency_ms": 21.9038, "provenance": "measured"}
{"case_id": "invoice_processing_000092", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.516667, 0.3], "pred_argmax": 3, "pred_distribution": [0.0299, 0.16, 0.3583, 0.4518], "max_prob": 0.4518, "correct": 0.0, "latency_ms": 21.9038, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.65, 0.026667, 0.006667, 0.316667], "pred_argmax": 0, "pred_distribution": [0.822118, 0.049895, 0.075592, 0.052395], "max_prob": 0.822118, "correct": 1.0, "latency_ms": 22.7577, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.52, 0.06, 0.083333, 0.336667], "pred_argmax": 0, "pred_distribution": [0.454, 0.1502, 0.1698, 0.226], "max_prob": 0.454, "correct": 1.0, "latency_ms": 22.7577, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4922, 0.5078], "max_prob": 0.5078, "correct": 1.0, "latency_ms": 22.7577, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.016667, 0.983333], "pred_argmax": 1, "pred_distribution": [0.2002, 0.7998], "max_prob": 0.7998, "correct": 1.0, "latency_ms": 22.7577, "provenance": "measured"}
{"case_id": "invoice_processing_000093", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.783333, 0.1, 0.0], "pred_argmax": 1, "pred_distribution": [0.0664, 0.5023, 0.2943, 0.137], "max_prob": 0.5023, "correct": 1.0, "latency_ms": 22.7577, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.45, 0.283333, 0.23, 0.036667], "pred_argmax": 2, "pred_distribution": [0.361264, 0.150785, 0.364964, 0.122988], "max_prob": 0.364964, "correct": 0.0, "latency_ms": 21.7785, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.466667, 0.25, 0.243333, 0.04], "pred_argmax": 0, "pred_distribution": [0.33, 0.3262, 0.2682, 0.0756], "max_prob": 0.33, "correct": 1.0, "latency_ms": 21.7785, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.966667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.8753, 0.1247], "max_prob": 0.8753, "correct": 1.0, "latency_ms": 21.7785, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.126667, 0.873333], "pred_argmax": 1, "pred_distribution": [0.373, 0.627], "max_prob": 0.627, "correct": 1.0, "latency_ms": 21.7785, "provenance": "measured"}
{"case_id": "invoice_processing_000094", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.183333, 0.693333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0447, 0.4999, 0.3641, 0.0913], "max_prob": 0.4999, "correct": 0.0, "latency_ms": 21.7785, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.0, 0.083333, 0.916667], "pred_argmax": 3, "pred_distribution": [0.049, 0.0447, 0.2657, 0.6406], "max_prob": 0.6406, "correct": 1.0, "latency_ms": 21.1342, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.083333, 0.816667, 0.1], "pred_argmax": 2, "pred_distribution": [0.0649, 0.3339, 0.5085, 0.0927], "max_prob": 0.5085, "correct": 1.0, "latency_ms": 21.1342, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.98, 0.02], "pred_argmax": 0, "pred_distribution": [0.8697, 0.1303], "max_prob": 0.8697, "correct": 1.0, "latency_ms": 21.1342, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [1.0, 0.0], "pred_argmax": 0, "pred_distribution": [0.8849, 0.1151], "max_prob": 0.8849, "correct": 1.0, "latency_ms": 21.1342, "provenance": "measured"}
{"case_id": "invoice_processing_000095", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.116667, 0.516667, 0.366667], "pred_argmax": 2, "pred_distribution": [0.029697, 0.126387, 0.469353, 0.374563], "max_prob": 0.469353, "correct": 1.0, "latency_ms": 21.1342, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.35, 0.35, 0.266667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3625, 0.1761, 0.3503, 0.1111], "max_prob": 0.3625, "correct": 1.0, "latency_ms": 20.698, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.433333, 0.416667, 0.116667, 0.033333], "pred_argmax": 0, "pred_distribution": [0.320432, 0.308831, 0.284728, 0.086009], "max_prob": 0.320432, "correct": 1.0, "latency_ms": 20.698, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.96, 0.04], "pred_argmax": 0, "pred_distribution": [0.8383, 0.1617], "max_prob": 0.8383, "correct": 1.0, "latency_ms": 20.698, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.4028, 0.5972], "max_prob": 0.5972, "correct": 1.0, "latency_ms": 20.698, "provenance": "measured"}
{"case_id": "invoice_processing_000096", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.566667, 0.25], "pred_argmax": 2, "pred_distribution": [0.0201, 0.1623, 0.4811, 0.3365], "max_prob": 0.4811, "correct": 1.0, "latency_ms": 20.698, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.963333, 0.033333, 0.003333, 0.0], "pred_argmax": 0, "pred_distribution": [0.90349, 0.032803, 0.039704, 0.024002], "max_prob": 0.90349, "correct": 1.0, "latency_ms": 21.5023, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.943333, 0.026667, 0.026667, 0.003333], "pred_argmax": 0, "pred_distribution": [0.735626, 0.10349, 0.087991, 0.072893], "max_prob": 0.735626, "correct": 1.0, "latency_ms": 21.5023, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.983333, 0.016667], "pred_argmax": 0, "pred_distribution": [0.877, 0.123], "max_prob": 0.877, "correct": 1.0, "latency_ms": 21.5023, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.02, 0.98], "pred_argmax": 1, "pred_distribution": [0.1529, 0.8471], "max_prob": 0.8471, "correct": 1.0, "latency_ms": 21.5023, "provenance": "measured"}
{"case_id": "invoice_processing_000097", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.716667, 0.226667, 0.02], "pred_argmax": 1, "pred_distribution": [0.0405, 0.5601, 0.2978, 0.1016], "max_prob": 0.5601, "correct": 1.0, "latency_ms": 21.5023, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.683333, 0.25, 0.06, 0.006667], "pred_argmax": 0, "pred_distribution": [0.364264, 0.164784, 0.349565, 0.121388], "max_prob": 0.364264, "correct": 1.0, "latency_ms": 20.2235, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.843333, 0.09, 0.053333, 0.013333], "pred_argmax": 0, "pred_distribution": [0.3457, 0.3281, 0.2491, 0.0771], "max_prob": 0.3457, "correct": 1.0, "latency_ms": 20.2235, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.973333, 0.026667], "pred_argmax": 0, "pred_distribution": [0.8733, 0.1267], "max_prob": 0.8733, "correct": 1.0, "latency_ms": 20.2235, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.096667, 0.903333], "pred_argmax": 1, "pred_distribution": [0.4036, 0.5964], "max_prob": 0.5964, "correct": 1.0, "latency_ms": 20.2235, "provenance": "measured"}
{"case_id": "invoice_processing_000098", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.7, 0.18, 0.02], "pred_argmax": 1, "pred_distribution": [0.0562, 0.5675, 0.2929, 0.0834], "max_prob": 0.5675, "correct": 1.0, "latency_ms": 20.2235, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "discrepancy_severity", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.566667, 0.3, 0.113333, 0.02], "pred_argmax": 0, "pred_distribution": [0.427943, 0.161316, 0.312931, 0.09781], "max_prob": 0.427943, "correct": 1.0, "latency_ms": 21.0282, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.733333, 0.1, 0.133333, 0.033333], "pred_argmax": 0, "pred_distribution": [0.3544, 0.3182, 0.2571, 0.0703], "max_prob": 0.3544, "correct": 1.0, "latency_ms": 21.0282, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "duplicate", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.97, 0.03], "pred_argmax": 0, "pred_distribution": [0.8721, 0.1279], "max_prob": 0.8721, "correct": 1.0, "latency_ms": 21.0282, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "matches_order", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.3693, 0.6307], "max_prob": 0.6307, "correct": 1.0, "latency_ms": 21.0282, "provenance": "measured"}
{"case_id": "invoice_processing_000099", "workflow": "invoice_processing", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.283333, 0.583333, 0.1], "pred_argmax": 1, "pred_distribution": [0.0424, 0.5126, 0.3438, 0.1012], "max_prob": 0.5126, "correct": 0.0, "latency_ms": 21.0282, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.4081, 0.5919], "max_prob": 0.5919, "correct": 1.0, "latency_ms": 21.5645, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.516667, 0.366667, 0.1], "pred_argmax": 2, "pred_distribution": [0.1032, 0.316, 0.4121, 0.1687], "max_prob": 0.4121, "correct": 0.0, "latency_ms": 21.5645, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.366667, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0348, 0.1814, 0.2824, 0.3676, 0.1338], "max_prob": 0.3676, "correct": 1.0, "latency_ms": 21.5645, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3064, 0.6936], "max_prob": 0.6936, "correct": 1.0, "latency_ms": 21.5645, "provenance": "measured"}
{"case_id": "security_incidents_000000", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0534, 0.1372, 0.3127, 0.4967], "max_prob": 0.4967, "correct": 1.0, "latency_ms": 21.5645, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.1, 0.9], "pred_argmax": 1, "pred_distribution": [0.3698, 0.6302], "max_prob": 0.6302, "correct": 1.0, "latency_ms": 21.1956, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.7, 0.266667, 0.03], "pred_argmax": 2, "pred_distribution": [0.0797, 0.2763, 0.4944, 0.1496], "max_prob": 0.4944, "correct": 0.0, "latency_ms": 21.1956, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.076667, 0.266667, 0.533333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0331, 0.1417, 0.254, 0.4749, 0.0963], "max_prob": 0.4749, "correct": 1.0, "latency_ms": 21.1956, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.3038, 0.6962], "max_prob": 0.6962, "correct": 1.0, "latency_ms": 21.1956, "provenance": "measured"}
{"case_id": "security_incidents_000001", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.1, 0.883333], "pred_argmax": 3, "pred_distribution": [0.0256, 0.0877, 0.2959, 0.5908], "max_prob": 0.5908, "correct": 1.0, "latency_ms": 21.1956, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.8, 0.2], "pred_argmax": 0, "pred_distribution": [0.5445, 0.4555], "max_prob": 0.5445, "correct": 1.0, "latency_ms": 19.0326, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.05, 0.516667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1591, 0.1856, 0.4138, 0.2415], "max_prob": 0.4138, "correct": 1.0, "latency_ms": 19.0326, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.216667, 0.466667, 0.25, 0.033333], "pred_argmax": 3, "pred_distribution": [0.045705, 0.139014, 0.266327, 0.443744, 0.105211], "max_prob": 0.443744, "correct": 0.0, "latency_ms": 19.0326, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5396, 0.4604], "max_prob": 0.5396, "correct": 1.0, "latency_ms": 19.0326, "provenance": "measured"}
{"case_id": "security_incidents_000002", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.066667, 0.433333, 0.383333, 0.116667], "pred_argmax": 2, "pred_distribution": [0.0635, 0.2209, 0.384, 0.3316], "max_prob": 0.384, "correct": 0.0, "latency_ms": 19.0326, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.4942, 0.5058], "max_prob": 0.5058, "correct": 1.0, "latency_ms": 20.3091, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.116667, 0.483333, 0.333333], "pred_argmax": 2, "pred_distribution": [0.1103, 0.2298, 0.4634, 0.1965], "max_prob": 0.4634, "correct": 1.0, "latency_ms": 20.3091, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.533333, 0.233333, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0337, 0.1348, 0.446, 0.2852, 0.1003], "max_prob": 0.446, "correct": 1.0, "latency_ms": 20.3091, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.3877, 0.6123], "max_prob": 0.6123, "correct": 1.0, "latency_ms": 20.3091, "provenance": "measured"}
{"case_id": "security_incidents_000003", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.416667, 0.333333], "pred_argmax": 3, "pred_distribution": [0.052395, 0.172783, 0.381962, 0.392861], "max_prob": 0.392861, "correct": 0.0, "latency_ms": 20.3091, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.86, 0.14], "pred_argmax": 0, "pred_distribution": [0.5831, 0.4169], "max_prob": 0.5831, "correct": 1.0, "latency_ms": 19.3548, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.616667, 0.02, 0.153333, 0.21], "pred_argmax": 2, "pred_distribution": [0.2207, 0.1317, 0.3592, 0.2884], "max_prob": 0.3592, "correct": 0.0, "latency_ms": 19.3548, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.35, 0.146667, 0.386667, 0.1, 0.016667], "pred_argmax": 2, "pred_distribution": [0.092791, 0.258774, 0.471153, 0.139086, 0.038196], "max_prob": 0.471153, "correct": 1.0, "latency_ms": 19.3548, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.826667, 0.173333], "pred_argmax": 0, "pred_distribution": [0.5932, 0.4068], "max_prob": 0.5932, "correct": 1.0, "latency_ms": 19.3548, "provenance": "measured"}
{"case_id": "security_incidents_000004", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.36, 0.353333, 0.22, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1155, 0.4376, 0.3304, 0.1165], "max_prob": 0.4376, "correct": 0.0, "latency_ms": 19.3548, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.306667, 0.693333], "pred_argmax": 1, "pred_distribution": [0.4726, 0.5274], "max_prob": 0.5274, "correct": 1.0, "latency_ms": 20.695, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.283333, 0.566667, 0.12], "pred_argmax": 2, "pred_distribution": [0.1113, 0.2396, 0.4602, 0.1889], "max_prob": 0.4602, "correct": 1.0, "latency_ms": 20.695, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.043333, 0.206667, 0.5, 0.25], "pred_argmax": 4, "pred_distribution": [0.024, 0.0632, 0.194, 0.3552, 0.3636], "max_prob": 0.3636, "correct": 0.0, "latency_ms": 20.695, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.3733, 0.6267], "max_prob": 0.6267, "correct": 1.0, "latency_ms": 20.695, "provenance": "measured"}
{"case_id": "security_incidents_000005", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.103333, 0.266667, 0.6], "pred_argmax": 3, "pred_distribution": [0.0531, 0.1785, 0.3031, 0.4653], "max_prob": 0.4653, "correct": 1.0, "latency_ms": 20.695, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.3594, 0.6406], "max_prob": 0.6406, "correct": 1.0, "latency_ms": 19.7731, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.033333, 0.5, 0.35, 0.116667], "pred_argmax": 2, "pred_distribution": [0.079192, 0.318268, 0.471953, 0.130587], "max_prob": 0.471953, "correct": 0.0, "latency_ms": 19.7731, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.016667, 0.166667, 0.51, 0.3], "pred_argmax": 3, "pred_distribution": [0.0198, 0.0668, 0.1768, 0.5035, 0.2331], "max_prob": 0.5035, "correct": 1.0, "latency_ms": 19.7731, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.2877, 0.7123], "max_prob": 0.7123, "correct": 1.0, "latency_ms": 19.7731, "provenance": "measured"}
{"case_id": "security_incidents_000006", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.056667, 0.203333, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0146, 0.0513, 0.2108, 0.7233], "max_prob": 0.7233, "correct": 1.0, "latency_ms": 19.7731, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4171, 0.5829], "max_prob": 0.5829, "correct": 1.0, "latency_ms": 19.9045, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.516667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.085509, 0.263726, 0.508351, 0.142414], "max_prob": 0.508351, "correct": 1.0, "latency_ms": 19.9045, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.013333, 0.133333, 0.466667, 0.333333, 0.053333], "pred_argmax": 2, "pred_distribution": [0.032503, 0.138514, 0.449345, 0.283528, 0.09611], "max_prob": 0.449345, "correct": 1.0, "latency_ms": 19.9045, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.25, 0.75], "pred_argmax": 1, "pred_distribution": [0.2983, 0.7017], "max_prob": 0.7017, "correct": 1.0, "latency_ms": 19.9045, "provenance": "measured"}
{"case_id": "security_incidents_000007", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.416667, 0.4], "pred_argmax": 3, "pred_distribution": [0.0191, 0.0679, 0.2787, 0.6343], "max_prob": 0.6343, "correct": 0.0, "latency_ms": 19.9045, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 1, "pred_distribution": [0.4278, 0.5722], "max_prob": 0.5722, "correct": 0.0, "latency_ms": 19.2049, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.106667, 0.533333, 0.343333], "pred_argmax": 2, "pred_distribution": [0.078508, 0.293629, 0.477948, 0.149915], "max_prob": 0.477948, "correct": 1.0, "latency_ms": 19.2049, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.046667, 0.153333, 0.383333, 0.3, 0.116667], "pred_argmax": 3, "pred_distribution": [0.023402, 0.140314, 0.247125, 0.417142, 0.172017], "max_prob": 0.417142, "correct": 0.0, "latency_ms": 19.2049, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.3074, 0.6926], "max_prob": 0.6926, "correct": 1.0, "latency_ms": 19.2049, "provenance": "measured"}
{"case_id": "security_incidents_000008", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.053333, 0.213333, 0.316667, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0284, 0.0723, 0.273, 0.6263], "max_prob": 0.6263, "correct": 1.0, "latency_ms": 19.2049, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.6375, 0.3625], "max_prob": 0.6375, "correct": 1.0, "latency_ms": 18.0322, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.1, 0.05, 0.333333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.4399, 0.0928, 0.1872, 0.2801], "max_prob": 0.4399, "correct": 0.0, "latency_ms": 18.0322, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.25, 0.533333, 0.15, 0.0], "pred_argmax": 2, "pred_distribution": [0.137914, 0.30013, 0.419842, 0.114711, 0.027403], "max_prob": 0.419842, "correct": 1.0, "latency_ms": 18.0322, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.6554, 0.3446], "max_prob": 0.6554, "correct": 1.0, "latency_ms": 18.0322, "provenance": "measured"}
{"case_id": "security_incidents_000009", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.516667, 0.366667, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1843, 0.5129, 0.2381, 0.0647], "max_prob": 0.5129, "correct": 1.0, "latency_ms": 18.0322, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5578, 0.4422], "max_prob": 0.5578, "correct": 1.0, "latency_ms": 18.4815, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.166667, 0.083333, 0.533333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.1763, 0.14, 0.4052, 0.2785], "max_prob": 0.4052, "correct": 1.0, "latency_ms": 18.4815, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.03, 0.1, 0.25, 0.55, 0.07], "pred_argmax": 3, "pred_distribution": [0.0457, 0.1491, 0.2631, 0.4435, 0.0986], "max_prob": 0.4435, "correct": 1.0, "latency_ms": 18.4815, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.5277, 0.4723], "max_prob": 0.5277, "correct": 1.0, "latency_ms": 18.4815, "provenance": "measured"}
{"case_id": "security_incidents_000010", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.4], "pred_argmax": 2, "pred_distribution": [0.085891, 0.223278, 0.366563, 0.324268], "max_prob": 0.366563, "correct": 1.0, "latency_ms": 18.4815, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5789, 0.4211], "max_prob": 0.5789, "correct": 1.0, "latency_ms": 19.048, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.1572, 0.1417, 0.4302, 0.2709], "max_prob": 0.4302, "correct": 1.0, "latency_ms": 19.048, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.283333, 0.416667, 0.216667], "pred_argmax": 3, "pred_distribution": [0.0354, 0.0724, 0.2003, 0.3558, 0.3361], "max_prob": 0.3558, "correct": 1.0, "latency_ms": 19.048, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5244, 0.4756], "max_prob": 0.5244, "correct": 1.0, "latency_ms": 19.048, "provenance": "measured"}
{"case_id": "security_incidents_000011", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.2, 0.366667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.061106, 0.281428, 0.351135, 0.306331], "max_prob": 0.351135, "correct": 0.0, "latency_ms": 19.048, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4768, 0.5232], "max_prob": 0.5232, "correct": 0.0, "latency_ms": 19.6511, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.05, 0.533333, 0.3], "pred_argmax": 2, "pred_distribution": [0.153615, 0.116312, 0.471047, 0.259026], "max_prob": 0.471047, "correct": 1.0, "latency_ms": 19.6511, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.35, 0.033333, 0.0], "pred_argmax": 1, "pred_distribution": [0.206079, 0.381662, 0.30157, 0.080492, 0.030197], "max_prob": 0.381662, "correct": 1.0, "latency_ms": 19.6511, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4651, 0.5349], "max_prob": 0.5349, "correct": 1.0, "latency_ms": 19.6511, "provenance": "measured"}
{"case_id": "security_incidents_000012", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.083333, 0.466667, 0.4, 0.05], "pred_argmax": 2, "pred_distribution": [0.1048, 0.2853, 0.3859, 0.224], "max_prob": 0.3859, "correct": 0.0, "latency_ms": 19.6511, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.6791, 0.3209], "max_prob": 0.6791, "correct": 1.0, "latency_ms": 17.7984, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.283333, 0.016667, 0.266667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.306069, 0.093091, 0.29657, 0.30427], "max_prob": 0.306069, "correct": 0.0, "latency_ms": 17.7984, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.3, 0.516667, 0.083333, 0.0], "pred_argmax": 2, "pred_distribution": [0.146015, 0.259426, 0.432243, 0.129213, 0.033103], "max_prob": 0.432243, "correct": 1.0, "latency_ms": 17.7984, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.733333, 0.266667], "pred_argmax": 0, "pred_distribution": [0.6619, 0.3381], "max_prob": 0.6619, "correct": 1.0, "latency_ms": 17.7984, "provenance": "measured"}
{"case_id": "security_incidents_000013", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.133333, 0.566667, 0.25, 0.05], "pred_argmax": 1, "pred_distribution": [0.1237, 0.4253, 0.3371, 0.1139], "max_prob": 0.4253, "correct": 1.0, "latency_ms": 17.7984, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.2, 0.8], "pred_argmax": 1, "pred_distribution": [0.2662, 0.7338], "max_prob": 0.7338, "correct": 1.0, "latency_ms": 17.7876, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.45, 0.45, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0689, 0.4677, 0.3682, 0.0952], "max_prob": 0.4677, "correct": 0.0, "latency_ms": 17.7876, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.013333, 0.183333, 0.666667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.007499, 0.022598, 0.10029, 0.561644, 0.307969], "max_prob": 0.561644, "correct": 1.0, "latency_ms": 17.7876, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.13, 0.87], "pred_argmax": 1, "pred_distribution": [0.2247, 0.7753], "max_prob": 0.7753, "correct": 1.0, "latency_ms": 17.7876, "provenance": "measured"}
{"case_id": "security_incidents_000014", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.216667, 0.75], "pred_argmax": 3, "pred_distribution": [0.009801, 0.027603, 0.151315, 0.811281], "max_prob": 0.811281, "correct": 1.0, "latency_ms": 17.7876, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.4846, 0.5154], "max_prob": 0.5154, "correct": 1.0, "latency_ms": 16.2911, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.063333, 0.1, 0.633333, 0.203333], "pred_argmax": 2, "pred_distribution": [0.110311, 0.155216, 0.509451, 0.225023], "max_prob": 0.509451, "correct": 1.0, "latency_ms": 16.2911, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.073333, 0.443333, 0.366667, 0.1, 0.016667], "pred_argmax": 1, "pred_distribution": [0.0855, 0.3685, 0.3475, 0.1503, 0.0482], "max_prob": 0.3685, "correct": 1.0, "latency_ms": 16.2911, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.296667, 0.703333], "pred_argmax": 1, "pred_distribution": [0.4245, 0.5755], "max_prob": 0.5755, "correct": 1.0, "latency_ms": 16.2911, "provenance": "measured"}
{"case_id": "security_incidents_000015", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.206667, 0.566667, 0.166667], "pred_argmax": 2, "pred_distribution": [0.071293, 0.213979, 0.365863, 0.348865], "max_prob": 0.365863, "correct": 1.0, "latency_ms": 16.2911, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.5847, 0.4153], "max_prob": 0.5847, "correct": 1.0, "latency_ms": 16.654, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 2, "pred_distribution": [0.1553, 0.1662, 0.4264, 0.2521], "max_prob": 0.4264, "correct": 1.0, "latency_ms": 16.654, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.2, 0.483333, 0.266667], "pred_argmax": 4, "pred_distribution": [0.0286, 0.0567, 0.1609, 0.3375, 0.4163], "max_prob": 0.4163, "correct": 0.0, "latency_ms": 16.654, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5528, 0.4472], "max_prob": 0.5528, "correct": 0.0, "latency_ms": 16.654, "provenance": "measured"}
{"case_id": "security_incidents_000016", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 2, "pred_distribution": [0.045705, 0.209021, 0.380938, 0.364336], "max_prob": 0.380938, "correct": 0.0, "latency_ms": 16.654, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3929, 0.6071], "max_prob": 0.6071, "correct": 1.0, "latency_ms": 18.3584, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.666667, 0.183333], "pred_argmax": 2, "pred_distribution": [0.09889, 0.253475, 0.476252, 0.171383], "max_prob": 0.476252, "correct": 1.0, "latency_ms": 18.3584, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.366667, 0.45, 0.11, 0.006667], "pred_argmax": 2, "pred_distribution": [0.0587, 0.3147, 0.3858, 0.1743, 0.0665], "max_prob": 0.3858, "correct": 1.0, "latency_ms": 18.3584, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.22, 0.78], "pred_argmax": 1, "pred_distribution": [0.3241, 0.6759], "max_prob": 0.6759, "correct": 1.0, "latency_ms": 18.3584, "provenance": "measured"}
{"case_id": "security_incidents_000017", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.283333, 0.483333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0513, 0.1573, 0.4471, 0.3443], "max_prob": 0.4471, "correct": 1.0, "latency_ms": 18.3584, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.556667, 0.443333], "pred_argmax": 0, "pred_distribution": [0.5882, 0.4118], "max_prob": 0.5882, "correct": 1.0, "latency_ms": 19.8078, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.06, 0.713333, 0.186667], "pred_argmax": 2, "pred_distribution": [0.256074, 0.09999, 0.371963, 0.271973], "max_prob": 0.371963, "correct": 1.0, "latency_ms": 19.8078, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.096667, 0.466667, 0.39, 0.043333], "pred_argmax": 2, "pred_distribution": [0.074107, 0.158116, 0.467647, 0.243924, 0.056206], "max_prob": 0.467647, "correct": 1.0, "latency_ms": 19.8078, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.44, 0.56], "pred_argmax": 0, "pred_distribution": [0.5595, 0.4405], "max_prob": 0.5595, "correct": 0.0, "latency_ms": 19.8078, "provenance": "measured"}
{"case_id": "security_incidents_000018", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.146667, 0.39, 0.443333], "pred_argmax": 2, "pred_distribution": [0.075, 0.3569, 0.3838, 0.1843], "max_prob": 0.3838, "correct": 0.0, "latency_ms": 19.8078, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 1, "pred_distribution": [0.4587, 0.5413], "max_prob": 0.5413, "correct": 1.0, "latency_ms": 19.6208, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.09, 0.693333, 0.173333], "pred_argmax": 2, "pred_distribution": [0.130487, 0.190981, 0.440756, 0.237776], "max_prob": 0.440756, "correct": 1.0, "latency_ms": 19.6208, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.133333, 0.716667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0199, 0.0665, 0.2241, 0.5158, 0.1737], "max_prob": 0.5158, "correct": 1.0, "latency_ms": 19.6208, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4327, 0.5673], "max_prob": 0.5673, "correct": 1.0, "latency_ms": 19.6208, "provenance": "measured"}
{"case_id": "security_incidents_000019", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.333333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0344, 0.1194, 0.2995, 0.5467], "max_prob": 0.5467, "correct": 1.0, "latency_ms": 19.6208, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.573333, 0.426667], "pred_argmax": 0, "pred_distribution": [0.522, 0.478], "max_prob": 0.522, "correct": 1.0, "latency_ms": 19.915, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.15, 0.066667, 0.55, 0.233333], "pred_argmax": 2, "pred_distribution": [0.1281, 0.1738, 0.4711, 0.227], "max_prob": 0.4711, "correct": 1.0, "latency_ms": 19.915, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.533333, 0.233333, 0.05], "pred_argmax": 2, "pred_distribution": [0.055, 0.1995, 0.4498, 0.2302, 0.0655], "max_prob": 0.4498, "correct": 1.0, "latency_ms": 19.915, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4806, 0.5194], "max_prob": 0.5194, "correct": 1.0, "latency_ms": 19.915, "provenance": "measured"}
{"case_id": "security_incidents_000020", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.333333, 0.466667, 0.15], "pred_argmax": 3, "pred_distribution": [0.0426, 0.1729, 0.3625, 0.422], "max_prob": 0.422, "correct": 0.0, "latency_ms": 19.915, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4, 0.6], "max_prob": 0.6, "correct": 1.0, "latency_ms": 20.7952, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.1195, 0.2441, 0.4503, 0.1861], "max_prob": 0.4503, "correct": 1.0, "latency_ms": 20.7952, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.266667, 0.616667, 0.066667], "pred_argmax": 3, "pred_distribution": [0.016202, 0.062106, 0.236024, 0.557256, 0.128413], "max_prob": 0.557256, "correct": 1.0, "latency_ms": 20.7952, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.3483, 0.6517], "max_prob": 0.6517, "correct": 1.0, "latency_ms": 20.7952, "provenance": "measured"}
{"case_id": "security_incidents_000021", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.166667, 0.4, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0267, 0.115, 0.3101, 0.5482], "max_prob": 0.5482, "correct": 1.0, "latency_ms": 20.7952, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.6155, 0.3845], "max_prob": 0.6155, "correct": 1.0, "latency_ms": 18.5009, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.1, 0.066667, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.1987, 0.1396, 0.3591, 0.3026], "max_prob": 0.3591, "correct": 1.0, "latency_ms": 18.5009, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.016667, 0.166667, 0.4, 0.35, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0419, 0.1259, 0.3812, 0.3649, 0.0861], "max_prob": 0.3812, "correct": 1.0, "latency_ms": 18.5009, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.5661, 0.4339], "max_prob": 0.5661, "correct": 1.0, "latency_ms": 18.5009, "provenance": "measured"}
{"case_id": "security_incidents_000022", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.266667, 0.5, 0.183333], "pred_argmax": 2, "pred_distribution": [0.0506, 0.2551, 0.4065, 0.2878], "max_prob": 0.4065, "correct": 1.0, "latency_ms": 18.5009, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.6344, 0.3656], "max_prob": 0.6344, "correct": 1.0, "latency_ms": 21.381, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.1, 0.583333, 0.2], "pred_argmax": 2, "pred_distribution": [0.279772, 0.130487, 0.319768, 0.269973], "max_prob": 0.319768, "correct": 1.0, "latency_ms": 21.381, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.3, 0.45, 0.166667], "pred_argmax": 3, "pred_distribution": [0.026797, 0.094291, 0.261974, 0.527547, 0.089391], "max_prob": 0.527547, "correct": 1.0, "latency_ms": 21.381, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.64, 0.36], "pred_argmax": 0, "pred_distribution": [0.6268, 0.3732], "max_prob": 0.6268, "correct": 1.0, "latency_ms": 21.381, "provenance": "measured"}
{"case_id": "security_incidents_000023", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.283333, 0.283333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.084408, 0.318432, 0.346735, 0.250425], "max_prob": 0.346735, "correct": 0.0, "latency_ms": 21.381, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 0, "pred_distribution": [0.5591, 0.4409], "max_prob": 0.5591, "correct": 1.0, "latency_ms": 21.0111, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.666667, 0.2], "pred_argmax": 2, "pred_distribution": [0.155, 0.1494, 0.4323, 0.2633], "max_prob": 0.4323, "correct": 1.0, "latency_ms": 21.0111, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.333333, 0.516667, 0.1], "pred_argmax": 3, "pred_distribution": [0.0275, 0.0844, 0.2762, 0.5025, 0.1094], "max_prob": 0.5025, "correct": 1.0, "latency_ms": 21.0111, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 0, "pred_distribution": [0.5198, 0.4802], "max_prob": 0.5198, "correct": 0.0, "latency_ms": 21.0111, "provenance": "measured"}
{"case_id": "security_incidents_000024", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.0, 0.15, 0.483333, 0.366667], "pred_argmax": 2, "pred_distribution": [0.077, 0.2561, 0.3875, 0.2794], "max_prob": 0.3875, "correct": 1.0, "latency_ms": 21.0111, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4872, 0.5128], "max_prob": 0.5128, "correct": 1.0, "latency_ms": 16.7621, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.116667, 0.55, 0.25], "pred_argmax": 2, "pred_distribution": [0.1144, 0.189, 0.4774, 0.2192], "max_prob": 0.4774, "correct": 1.0, "latency_ms": 16.7621, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.4, 0.35, 0.05], "pred_argmax": 3, "pred_distribution": [0.0208, 0.0878, 0.3666, 0.4558, 0.069], "max_prob": 0.4558, "correct": 0.0, "latency_ms": 16.7621, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.3835, 0.6165], "max_prob": 0.6165, "correct": 1.0, "latency_ms": 16.7621, "provenance": "measured"}
{"case_id": "security_incidents_000025", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.366667, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0307, 0.1325, 0.3978, 0.439], "max_prob": 0.439, "correct": 1.0, "latency_ms": 16.7621, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5616, 0.4384], "max_prob": 0.5616, "correct": 1.0, "latency_ms": 16.3769, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.083333, 0.533333, 0.3], "pred_argmax": 2, "pred_distribution": [0.185519, 0.132513, 0.420742, 0.261226], "max_prob": 0.420742, "correct": 1.0, "latency_ms": 16.3769, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.116667, 0.433333, 0.333333, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0497, 0.1486, 0.3476, 0.3572, 0.0969], "max_prob": 0.3572, "correct": 0.0, "latency_ms": 16.3769, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5453, 0.4547], "max_prob": 0.5453, "correct": 0.0, "latency_ms": 16.3769, "provenance": "measured"}
{"case_id": "security_incidents_000026", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.183333, 0.483333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.059, 0.2214, 0.3898, 0.3298], "max_prob": 0.3898, "correct": 1.0, "latency_ms": 16.3769, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4256, 0.5744], "max_prob": 0.5744, "correct": 1.0, "latency_ms": 18.1077, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.10149, 0.223478, 0.50335, 0.171683], "max_prob": 0.50335, "correct": 1.0, "latency_ms": 18.1077, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.316667, 0.45, 0.1, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0293, 0.12, 0.4059, 0.3459, 0.0989], "max_prob": 0.4059, "correct": 1.0, "latency_ms": 18.1077, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.323333, 0.676667], "pred_argmax": 1, "pred_distribution": [0.3407, 0.6593], "max_prob": 0.6593, "correct": 1.0, "latency_ms": 18.1077, "provenance": "measured"}
{"case_id": "security_incidents_000027", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.516667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.0325, 0.109, 0.3485, 0.51], "max_prob": 0.51, "correct": 0.0, "latency_ms": 18.1077, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3198, 0.6802], "max_prob": 0.6802, "correct": 1.0, "latency_ms": 19.5139, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.7, 0.233333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.0875, 0.4534, 0.3336, 0.1255], "max_prob": 0.4534, "correct": 1.0, "latency_ms": 19.5139, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.013333, 0.066667, 0.25, 0.666667], "pred_argmax": 4, "pred_distribution": [0.006999, 0.026097, 0.093991, 0.335166, 0.537746], "max_prob": 0.537746, "correct": 1.0, "latency_ms": 19.5139, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.2755, 0.7245], "max_prob": 0.7245, "correct": 1.0, "latency_ms": 19.5139, "provenance": "measured"}
{"case_id": "security_incidents_000028", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.166667, 0.783333], "pred_argmax": 3, "pred_distribution": [0.010099, 0.045695, 0.151985, 0.792221], "max_prob": 0.792221, "correct": 1.0, "latency_ms": 19.5139, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4144, 0.5856], "max_prob": 0.5856, "correct": 1.0, "latency_ms": 17.8558, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.25, 0.366667, 0.3], "pred_argmax": 2, "pred_distribution": [0.123788, 0.237976, 0.431157, 0.207079], "max_prob": 0.431157, "correct": 1.0, "latency_ms": 17.8558, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.066667, 0.25, 0.5, 0.166667], "pred_argmax": 3, "pred_distribution": [0.0142, 0.0446, 0.1583, 0.5744, 0.2085], "max_prob": 0.5744, "correct": 1.0, "latency_ms": 17.8558, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.373333, 0.626667], "pred_argmax": 1, "pred_distribution": [0.4045, 0.5955], "max_prob": 0.5955, "correct": 1.0, "latency_ms": 17.8558, "provenance": "measured"}
{"case_id": "security_incidents_000029", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.15, 0.383333, 0.416667], "pred_argmax": 3, "pred_distribution": [0.0209, 0.0967, 0.2746, 0.6078], "max_prob": 0.6078, "correct": 1.0, "latency_ms": 17.8558, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.406667, 0.593333], "pred_argmax": 1, "pred_distribution": [0.282, 0.718], "max_prob": 0.718, "correct": 1.0, "latency_ms": 19.1762, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.56, 0.183333, 0.253333], "pred_argmax": 1, "pred_distribution": [0.053905, 0.483248, 0.355136, 0.107711], "max_prob": 0.483248, "correct": 1.0, "latency_ms": 19.1762, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.233333, 0.233333, 0.5], "pred_argmax": 3, "pred_distribution": [0.0078, 0.0274, 0.1255, 0.5306, 0.3087], "max_prob": 0.5306, "correct": 0.0, "latency_ms": 19.1762, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.253333, 0.746667], "pred_argmax": 1, "pred_distribution": [0.2379, 0.7621], "max_prob": 0.7621, "correct": 1.0, "latency_ms": 19.1762, "provenance": "measured"}
{"case_id": "security_incidents_000030", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.3, 0.616667], "pred_argmax": 3, "pred_distribution": [0.0096, 0.0305, 0.1526, 0.8073], "max_prob": 0.8073, "correct": 1.0, "latency_ms": 19.1762, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.086667, 0.913333], "pred_argmax": 1, "pred_distribution": [0.439, 0.561], "max_prob": 0.561, "correct": 1.0, "latency_ms": 19.3227, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.3, 0.026667], "pred_argmax": 2, "pred_distribution": [0.1122, 0.2977, 0.4515, 0.1386], "max_prob": 0.4515, "correct": 0.0, "latency_ms": 19.3227, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.003333, 0.066667, 0.566667, 0.313333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0516, 0.1606, 0.4538, 0.2267, 0.1073], "max_prob": 0.4538, "correct": 1.0, "latency_ms": 19.3227, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.033333, 0.966667], "pred_argmax": 1, "pred_distribution": [0.3148, 0.6852], "max_prob": 0.6852, "correct": 1.0, "latency_ms": 19.3227, "provenance": "measured"}
{"case_id": "security_incidents_000031", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.03, 0.133333, 0.833333], "pred_argmax": 3, "pred_distribution": [0.046995, 0.144586, 0.331667, 0.476752], "max_prob": 0.476752, "correct": 1.0, "latency_ms": 19.3227, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.94, 0.06], "pred_argmax": 0, "pred_distribution": [0.7267, 0.2733], "max_prob": 0.7267, "correct": 1.0, "latency_ms": 18.637, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.766667, 0.0, 0.066667, 0.166667], "pred_argmax": 0, "pred_distribution": [0.3847, 0.0883, 0.2203, 0.3067], "max_prob": 0.3847, "correct": 1.0, "latency_ms": 18.637, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.36, 0.156667, 0.416667, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.184763, 0.318036, 0.393521, 0.077584, 0.026095], "max_prob": 0.393521, "correct": 1.0, "latency_ms": 18.637, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.91, 0.09], "pred_argmax": 0, "pred_distribution": [0.6848, 0.3152], "max_prob": 0.6848, "correct": 1.0, "latency_ms": 18.637, "provenance": "measured"}
{"case_id": "security_incidents_000032", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.463333, 0.453333, 0.066667, 0.016667], "pred_argmax": 1, "pred_distribution": [0.1832, 0.4479, 0.2852, 0.0837], "max_prob": 0.4479, "correct": 0.0, "latency_ms": 18.637, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 1, "pred_distribution": [0.4189, 0.5811], "max_prob": 0.5811, "correct": 0.0, "latency_ms": 17.3863, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.084392, 0.269973, 0.489951, 0.155684], "max_prob": 0.489951, "correct": 1.0, "latency_ms": 17.3863, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.133333, 0.366667, 0.366667, 0.133333, 0.0], "pred_argmax": 1, "pred_distribution": [0.101, 0.3533, 0.3337, 0.1545, 0.0575], "max_prob": 0.3533, "correct": 0.0, "latency_ms": 17.3863, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.3301, 0.6699], "max_prob": 0.6699, "correct": 1.0, "latency_ms": 17.3863, "provenance": "measured"}
{"case_id": "security_incidents_000033", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.4, 0.383333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0324, 0.1115, 0.3869, 0.4692], "max_prob": 0.4692, "correct": 0.0, "latency_ms": 17.3863, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.3835, 0.6165], "max_prob": 0.6165, "correct": 1.0, "latency_ms": 20.1092, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.3, 0.583333, 0.073333], "pred_argmax": 1, "pred_distribution": [0.082492, 0.432957, 0.354765, 0.129787], "max_prob": 0.432957, "correct": 0.0, "latency_ms": 20.1092, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.116667, 0.616667, 0.233333], "pred_argmax": 3, "pred_distribution": [0.010801, 0.036704, 0.117612, 0.505051, 0.329833], "max_prob": 0.505051, "correct": 1.0, "latency_ms": 20.1092, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.3242, 0.6758], "max_prob": 0.6758, "correct": 1.0, "latency_ms": 20.1092, "provenance": "measured"}
{"case_id": "security_incidents_000034", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.25, 0.65], "pred_argmax": 3, "pred_distribution": [0.014399, 0.055594, 0.19958, 0.730427], "max_prob": 0.730427, "correct": 1.0, "latency_ms": 20.1092, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.436667, 0.563333], "pred_argmax": 1, "pred_distribution": [0.3267, 0.6733], "max_prob": 0.6733, "correct": 1.0, "latency_ms": 18.9163, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.25, 0.466667, 0.28], "pred_argmax": 1, "pred_distribution": [0.072907, 0.413541, 0.388139, 0.125413], "max_prob": 0.413541, "correct": 0.0, "latency_ms": 18.9163, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.046667, 0.2, 0.316667, 0.433333], "pred_argmax": 4, "pred_distribution": [0.007301, 0.021504, 0.077115, 0.342268, 0.55181], "max_prob": 0.55181, "correct": 1.0, "latency_ms": 18.9163, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.34, 0.66], "pred_argmax": 1, "pred_distribution": [0.299, 0.701], "max_prob": 0.701, "correct": 1.0, "latency_ms": 18.9163, "provenance": "measured"}
{"case_id": "security_incidents_000035", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.133333, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.011601, 0.045305, 0.157016, 0.786079], "max_prob": 0.786079, "correct": 1.0, "latency_ms": 18.9163, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 0, "pred_distribution": [0.5133, 0.4867], "max_prob": 0.5133, "correct": 0.0, "latency_ms": 19.4721, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.583333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.103, 0.1962, 0.4873, 0.2135], "max_prob": 0.4873, "correct": 1.0, "latency_ms": 19.4721, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.1, 0.366667, 0.416667, 0.096667], "pred_argmax": 3, "pred_distribution": [0.042, 0.092, 0.3399, 0.408, 0.1181], "max_prob": 0.408, "correct": 1.0, "latency_ms": 19.4721, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4549, 0.5451], "max_prob": 0.5451, "correct": 1.0, "latency_ms": 19.4721, "provenance": "measured"}
{"case_id": "security_incidents_000036", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.183333, 0.45, 0.333333], "pred_argmax": 3, "pred_distribution": [0.053205, 0.168317, 0.387439, 0.391039], "max_prob": 0.391039, "correct": 0.0, "latency_ms": 19.4721, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.5051, 0.4949], "max_prob": 0.5051, "correct": 0.0, "latency_ms": 19.1485, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.1056, 0.1781, 0.5191, 0.1972], "max_prob": 0.5191, "correct": 1.0, "latency_ms": 19.1485, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.1, 0.283333, 0.433333, 0.16, 0.023333], "pred_argmax": 1, "pred_distribution": [0.116012, 0.413941, 0.368537, 0.068707, 0.032803], "max_prob": 0.413941, "correct": 0.0, "latency_ms": 19.1485, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4486, 0.5514], "max_prob": 0.5514, "correct": 1.0, "latency_ms": 19.1485, "provenance": "measured"}
{"case_id": "security_incidents_000037", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.05, 0.45, 0.4, 0.1], "pred_argmax": 2, "pred_distribution": [0.1125, 0.2639, 0.4554, 0.1682], "max_prob": 0.4554, "correct": 0.0, "latency_ms": 19.1485, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.523333, 0.476667], "pred_argmax": 0, "pred_distribution": [0.5024, 0.4976], "max_prob": 0.5024, "correct": 1.0, "latency_ms": 20.0049, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.023333, 0.266667, 0.6, 0.11], "pred_argmax": 2, "pred_distribution": [0.108, 0.2339, 0.4585, 0.1996], "max_prob": 0.4585, "correct": 1.0, "latency_ms": 20.0049, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.216667, 0.616667, 0.15], "pred_argmax": 3, "pred_distribution": [0.0309, 0.0877, 0.2966, 0.4705, 0.1143], "max_prob": 0.4705, "correct": 1.0, "latency_ms": 20.0049, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.206667, 0.793333], "pred_argmax": 1, "pred_distribution": [0.391, 0.609], "max_prob": 0.609, "correct": 1.0, "latency_ms": 20.0049, "provenance": "measured"}
{"case_id": "security_incidents_000038", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0383, 0.1402, 0.3672, 0.4543], "max_prob": 0.4543, "correct": 1.0, "latency_ms": 20.0049, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.266667, 0.733333], "pred_argmax": 1, "pred_distribution": [0.4137, 0.5863], "max_prob": 0.5863, "correct": 1.0, "latency_ms": 18.4612, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.316667, 0.5, 0.163333], "pred_argmax": 2, "pred_distribution": [0.076592, 0.350765, 0.434257, 0.138386], "max_prob": 0.434257, "correct": 1.0, "latency_ms": 18.4612, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.55, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0133, 0.0531, 0.217, 0.553, 0.1636], "max_prob": 0.553, "correct": 1.0, "latency_ms": 18.4612, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3044, 0.6956], "max_prob": 0.6956, "correct": 1.0, "latency_ms": 18.4612, "provenance": "measured"}
{"case_id": "security_incidents_000039", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.093333, 0.283333, 0.6], "pred_argmax": 3, "pred_distribution": [0.0129, 0.0501, 0.2141, 0.7229], "max_prob": 0.7229, "correct": 1.0, "latency_ms": 18.4612, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4185, 0.5815], "max_prob": 0.5815, "correct": 1.0, "latency_ms": 17.4361, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.133333, 0.55, 0.25], "pred_argmax": 2, "pred_distribution": [0.089291, 0.262574, 0.49745, 0.150685], "max_prob": 0.49745, "correct": 1.0, "latency_ms": 17.4361, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.316667, 0.416667, 0.156667, 0.026667], "pred_argmax": 2, "pred_distribution": [0.0521, 0.2967, 0.385, 0.1842, 0.082], "max_prob": 0.385, "correct": 1.0, "latency_ms": 17.4361, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.3055, 0.6945], "max_prob": 0.6945, "correct": 1.0, "latency_ms": 17.4361, "provenance": "measured"}
{"case_id": "security_incidents_000040", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.383333, 0.416667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.028203, 0.09561, 0.322932, 0.553255], "max_prob": 0.553255, "correct": 0.0, "latency_ms": 17.4361, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5248, 0.4752], "max_prob": 0.5248, "correct": 1.0, "latency_ms": 19.1837, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 0, "gold_distribution": [0.366667, 0.016667, 0.333333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.146615, 0.147315, 0.447745, 0.258326], "max_prob": 0.447745, "correct": 0.0, "latency_ms": 19.1837, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 0, "gold_distribution": [0.533333, 0.333333, 0.1, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.09521, 0.407641, 0.352535, 0.10451, 0.040104], "max_prob": 0.407641, "correct": 0.0, "latency_ms": 19.1837, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 1, "pred_distribution": [0.4664, 0.5336], "max_prob": 0.5336, "correct": 0.0, "latency_ms": 19.1837, "provenance": "measured"}
{"case_id": "security_incidents_000041", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.356667, 0.426667, 0.2, 0.016667], "pred_argmax": 2, "pred_distribution": [0.124012, 0.330033, 0.358436, 0.187519], "max_prob": 0.358436, "correct": 0.0, "latency_ms": 19.1837, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4824, 0.5176], "max_prob": 0.5176, "correct": 1.0, "latency_ms": 18.1199, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.066667, 0.433333, 0.466667], "pred_argmax": 2, "pred_distribution": [0.1303, 0.1821, 0.4674, 0.2202], "max_prob": 0.4674, "correct": 0.0, "latency_ms": 18.1199, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.4, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0159, 0.0787, 0.2758, 0.5081, 0.1215], "max_prob": 0.5081, "correct": 1.0, "latency_ms": 18.1199, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 1, "pred_distribution": [0.4115, 0.5885], "max_prob": 0.5885, "correct": 1.0, "latency_ms": 18.1199, "provenance": "measured"}
{"case_id": "security_incidents_000042", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.18, 0.416667, 0.383333], "pred_argmax": 3, "pred_distribution": [0.038996, 0.209379, 0.353965, 0.39766], "max_prob": 0.39766, "correct": 0.0, "latency_ms": 18.1199, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.123333, 0.876667], "pred_argmax": 1, "pred_distribution": [0.3959, 0.6041], "max_prob": 0.6041, "correct": 1.0, "latency_ms": 17.685, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.726667, 0.223333, 0.05], "pred_argmax": 2, "pred_distribution": [0.0789, 0.3718, 0.4134, 0.1359], "max_prob": 0.4134, "correct": 0.0, "latency_ms": 17.685, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.0, 0.05, 0.216667, 0.733333], "pred_argmax": 3, "pred_distribution": [0.0158, 0.0488, 0.1582, 0.4834, 0.2938], "max_prob": 0.4834, "correct": 0.0, "latency_ms": 17.685, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 1, "pred_distribution": [0.3409, 0.6591], "max_prob": 0.6591, "correct": 1.0, "latency_ms": 17.685, "provenance": "measured"}
{"case_id": "security_incidents_000043", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.026667, 0.14, 0.833333], "pred_argmax": 3, "pred_distribution": [0.0157, 0.0546, 0.2189, 0.7108], "max_prob": 0.7108, "correct": 1.0, "latency_ms": 17.685, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.6365, 0.3635], "max_prob": 0.6365, "correct": 0.0, "latency_ms": 17.5999, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.1, 0.633333, 0.2], "pred_argmax": 2, "pred_distribution": [0.1622, 0.1324, 0.4064, 0.299], "max_prob": 0.4064, "correct": 1.0, "latency_ms": 17.5999, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.06, 0.183333, 0.666667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.0719, 0.2138, 0.2805, 0.3739, 0.0599], "max_prob": 0.3739, "correct": 1.0, "latency_ms": 17.5999, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.532, 0.468], "max_prob": 0.532, "correct": 0.0, "latency_ms": 17.5999, "provenance": "measured"}
{"case_id": "security_incidents_000044", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.483333, 0.383333], "pred_argmax": 2, "pred_distribution": [0.0886, 0.3349, 0.3659, 0.2106], "max_prob": 0.3659, "correct": 1.0, "latency_ms": 17.5999, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4443, 0.5557], "max_prob": 0.5557, "correct": 1.0, "latency_ms": 17.2495, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.112011, 0.177118, 0.50155, 0.209321], "max_prob": 0.50155, "correct": 1.0, "latency_ms": 17.2495, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.233333, 0.5, 0.15, 0.05], "pred_argmax": 1, "pred_distribution": [0.1305, 0.3783, 0.3502, 0.094, 0.047], "max_prob": 0.3783, "correct": 0.0, "latency_ms": 17.2495, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.387, 0.613], "max_prob": 0.613, "correct": 1.0, "latency_ms": 17.2495, "provenance": "measured"}
{"case_id": "security_incidents_000045", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.5, 0.233333], "pred_argmax": 2, "pred_distribution": [0.113211, 0.248725, 0.393739, 0.244324], "max_prob": 0.393739, "correct": 1.0, "latency_ms": 17.2495, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.404, 0.596], "max_prob": 0.596, "correct": 1.0, "latency_ms": 17.3254, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.25, 0.616667, 0.103333], "pred_argmax": 2, "pred_distribution": [0.0868, 0.3022, 0.458, 0.153], "max_prob": 0.458, "correct": 1.0, "latency_ms": 17.3254, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.013333, 0.036667, 0.266667, 0.566667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0141, 0.0544, 0.2216, 0.5252, 0.1847], "max_prob": 0.5252, "correct": 1.0, "latency_ms": 17.3254, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.223333, 0.776667], "pred_argmax": 1, "pred_distribution": [0.3155, 0.6845], "max_prob": 0.6845, "correct": 1.0, "latency_ms": 17.3254, "provenance": "measured"}
{"case_id": "security_incidents_000046", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.283333, 0.583333], "pred_argmax": 3, "pred_distribution": [0.0153, 0.0594, 0.2124, 0.7129], "max_prob": 0.7129, "correct": 1.0, "latency_ms": 17.3254, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 0, "pred_distribution": [0.5498, 0.4502], "max_prob": 0.5498, "correct": 1.0, "latency_ms": 20.5399, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.04, 0.426667, 0.416667], "pred_argmax": 2, "pred_distribution": [0.1619, 0.1857, 0.4327, 0.2197], "max_prob": 0.4327, "correct": 1.0, "latency_ms": 20.5399, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.466667, 0.2, 0.05], "pred_argmax": 2, "pred_distribution": [0.067, 0.172, 0.4561, 0.2418, 0.0631], "max_prob": 0.4561, "correct": 1.0, "latency_ms": 20.5399, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.3807, 0.6193], "max_prob": 0.6193, "correct": 0.0, "latency_ms": 20.5399, "provenance": "measured"}
{"case_id": "security_incidents_000047", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.25, 0.483333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.0683, 0.2584, 0.4314, 0.2419], "max_prob": 0.4314, "correct": 1.0, "latency_ms": 20.5399, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 0, "pred_distribution": [0.5697, 0.4303], "max_prob": 0.5697, "correct": 0.0, "latency_ms": 18.2451, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.65, 0.183333], "pred_argmax": 2, "pred_distribution": [0.135386, 0.225177, 0.40356, 0.235876], "max_prob": 0.40356, "correct": 1.0, "latency_ms": 18.2451, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.04, 0.133333, 0.6, 0.216667], "pred_argmax": 3, "pred_distribution": [0.0212, 0.0565, 0.1809, 0.5727, 0.1687], "max_prob": 0.5727, "correct": 1.0, "latency_ms": 18.2451, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.5455, 0.4545], "max_prob": 0.5455, "correct": 0.0, "latency_ms": 18.2451, "provenance": "measured"}
{"case_id": "security_incidents_000048", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.333333, 0.566667], "pred_argmax": 3, "pred_distribution": [0.0407, 0.154, 0.3006, 0.5047], "max_prob": 0.5047, "correct": 1.0, "latency_ms": 18.2451, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5152, 0.4848], "max_prob": 0.5152, "correct": 1.0, "latency_ms": 18.0512, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.056667, 0.06, 0.533333, 0.35], "pred_argmax": 2, "pred_distribution": [0.122, 0.2095, 0.4658, 0.2027], "max_prob": 0.4658, "correct": 1.0, "latency_ms": 18.0512, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.15, 0.433333, 0.333333, 0.08, 0.003333], "pred_argmax": 2, "pred_distribution": [0.0725, 0.2326, 0.4585, 0.1761, 0.0603], "max_prob": 0.4585, "correct": 0.0, "latency_ms": 18.0512, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4633, 0.5367], "max_prob": 0.5367, "correct": 0.0, "latency_ms": 18.0512, "provenance": "measured"}
{"case_id": "security_incidents_000049", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.366667, 0.45, 0.133333], "pred_argmax": 3, "pred_distribution": [0.059306, 0.191619, 0.367237, 0.381838], "max_prob": 0.381838, "correct": 0.0, "latency_ms": 18.0512, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.4137, 0.5863], "max_prob": 0.5863, "correct": 1.0, "latency_ms": 17.9625, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.266667, 0.056667], "pred_argmax": 2, "pred_distribution": [0.0716, 0.3534, 0.4434, 0.1316], "max_prob": 0.4434, "correct": 0.0, "latency_ms": 17.9625, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.1, 0.5, 0.366667], "pred_argmax": 3, "pred_distribution": [0.0217, 0.0578, 0.2032, 0.4851, 0.2322], "max_prob": 0.4851, "correct": 1.0, "latency_ms": 17.9625, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.116667, 0.883333], "pred_argmax": 1, "pred_distribution": [0.3121, 0.6879], "max_prob": 0.6879, "correct": 1.0, "latency_ms": 17.9625, "provenance": "measured"}
{"case_id": "security_incidents_000050", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.01, 0.056667, 0.166667, 0.766667], "pred_argmax": 3, "pred_distribution": [0.015802, 0.047505, 0.209321, 0.727373], "max_prob": 0.727373, "correct": 1.0, "latency_ms": 17.9625, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4663, 0.5337], "max_prob": 0.5337, "correct": 0.0, "latency_ms": 17.7864, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.566667, 0.283333], "pred_argmax": 2, "pred_distribution": [0.115088, 0.224278, 0.466053, 0.194581], "max_prob": 0.466053, "correct": 1.0, "latency_ms": 17.7864, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.1, 0.466667, 0.35, 0.07, 0.013333], "pred_argmax": 2, "pred_distribution": [0.0475, 0.2193, 0.347, 0.3324, 0.0538], "max_prob": 0.347, "correct": 0.0, "latency_ms": 17.7864, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.353, 0.647], "max_prob": 0.647, "correct": 1.0, "latency_ms": 17.7864, "provenance": "measured"}
{"case_id": "security_incidents_000051", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.466667, 0.133333], "pred_argmax": 3, "pred_distribution": [0.0339, 0.1382, 0.3994, 0.4285], "max_prob": 0.4285, "correct": 0.0, "latency_ms": 17.7864, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5167, 0.4833], "max_prob": 0.5167, "correct": 1.0, "latency_ms": 18.9121, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.073333, 0.6, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1219, 0.233, 0.4263, 0.2188], "max_prob": 0.4263, "correct": 1.0, "latency_ms": 18.9121, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.066667, 0.29, 0.516667, 0.116667], "pred_argmax": 3, "pred_distribution": [0.019, 0.0728, 0.2411, 0.534, 0.1331], "max_prob": 0.534, "correct": 1.0, "latency_ms": 18.9121, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 1, "pred_distribution": [0.4993, 0.5007], "max_prob": 0.5007, "correct": 0.0, "latency_ms": 18.9121, "provenance": "measured"}
{"case_id": "security_incidents_000052", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.533333, 0.2], "pred_argmax": 3, "pred_distribution": [0.0296, 0.1212, 0.3173, 0.5319], "max_prob": 0.5319, "correct": 0.0, "latency_ms": 18.9121, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5361, 0.4639], "max_prob": 0.5361, "correct": 0.0, "latency_ms": 17.1594, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.043333, 0.073333, 0.733333, 0.15], "pred_argmax": 2, "pred_distribution": [0.127713, 0.158316, 0.461246, 0.252725], "max_prob": 0.461246, "correct": 1.0, "latency_ms": 17.1594, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.166667, 0.683333, 0.1], "pred_argmax": 3, "pred_distribution": [0.064, 0.1648, 0.2434, 0.4326, 0.0952], "max_prob": 0.4326, "correct": 1.0, "latency_ms": 17.1594, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4641, 0.5359], "max_prob": 0.5359, "correct": 1.0, "latency_ms": 17.1594, "provenance": "measured"}
{"case_id": "security_incidents_000053", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.283333, 0.616667], "pred_argmax": 2, "pred_distribution": [0.0826, 0.2507, 0.3673, 0.2994], "max_prob": 0.3673, "correct": 0.0, "latency_ms": 17.1594, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 1, "pred_distribution": [0.4877, 0.5123], "max_prob": 0.5123, "correct": 0.0, "latency_ms": 18.1122, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.15, 0.65, 0.15], "pred_argmax": 2, "pred_distribution": [0.0912, 0.2698, 0.4693, 0.1697], "max_prob": 0.4693, "correct": 1.0, "latency_ms": 18.1122, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.416667, 0.45, 0.05], "pred_argmax": 3, "pred_distribution": [0.0184, 0.0699, 0.2688, 0.4771, 0.1658], "max_prob": 0.4771, "correct": 1.0, "latency_ms": 18.1122, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3481, 0.6519], "max_prob": 0.6519, "correct": 1.0, "latency_ms": 18.1122, "provenance": "measured"}
{"case_id": "security_incidents_000054", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.416667, 0.45], "pred_argmax": 3, "pred_distribution": [0.0205, 0.0786, 0.2682, 0.6327], "max_prob": 0.6327, "correct": 1.0, "latency_ms": 18.1122, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.833333, 0.166667], "pred_argmax": 0, "pred_distribution": [0.5982, 0.4018], "max_prob": 0.5982, "correct": 1.0, "latency_ms": 20.3691, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.333333, 0.066667, 0.433333, 0.166667], "pred_argmax": 2, "pred_distribution": [0.1986, 0.1304, 0.4164, 0.2546], "max_prob": 0.4164, "correct": 1.0, "latency_ms": 20.3691, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.066667, 0.45, 0.283333, 0.166667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0589, 0.2151, 0.3361, 0.3215, 0.0684], "max_prob": 0.3361, "correct": 0.0, "latency_ms": 20.3691, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.566667, 0.433333], "pred_argmax": 0, "pred_distribution": [0.5505, 0.4495], "max_prob": 0.5505, "correct": 1.0, "latency_ms": 20.3691, "provenance": "measured"}
{"case_id": "security_incidents_000055", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.5, 0.3, 0.083333], "pred_argmax": 2, "pred_distribution": [0.075, 0.3191, 0.3905, 0.2154], "max_prob": 0.3905, "correct": 0.0, "latency_ms": 20.3691, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5955, 0.4045], "max_prob": 0.5955, "correct": 1.0, "latency_ms": 17.0874, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.216667, 0.05, 0.416667, 0.316667], "pred_argmax": 2, "pred_distribution": [0.1967, 0.1464, 0.3866, 0.2703], "max_prob": 0.3866, "correct": 1.0, "latency_ms": 17.0874, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.073333, 0.35, 0.45, 0.083333], "pred_argmax": 3, "pred_distribution": [0.022, 0.0778, 0.2887, 0.4709, 0.1406], "max_prob": 0.4709, "correct": 1.0, "latency_ms": 17.0874, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5532, 0.4468], "max_prob": 0.5532, "correct": 1.0, "latency_ms": 17.0874, "provenance": "measured"}
{"case_id": "security_incidents_000056", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.216667, 0.533333, 0.2], "pred_argmax": 2, "pred_distribution": [0.058606, 0.186119, 0.377638, 0.377638], "max_prob": 0.377638, "correct": 1.0, "latency_ms": 17.0874, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5746, 0.4254], "max_prob": 0.5746, "correct": 1.0, "latency_ms": 16.2647, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.166667, 0.033333, 0.35, 0.45], "pred_argmax": 2, "pred_distribution": [0.184018, 0.137114, 0.39624, 0.282628], "max_prob": 0.39624, "correct": 0.0, "latency_ms": 16.2647, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.083333, 0.333333, 0.466667, 0.1, 0.016667], "pred_argmax": 2, "pred_distribution": [0.088191, 0.278672, 0.469653, 0.117388, 0.046095], "max_prob": 0.469653, "correct": 1.0, "latency_ms": 16.2647, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5257, 0.4743], "max_prob": 0.5257, "correct": 1.0, "latency_ms": 16.2647, "provenance": "measured"}
{"case_id": "security_incidents_000057", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.466667, 0.35, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1017, 0.388, 0.3671, 0.1432], "max_prob": 0.388, "correct": 1.0, "latency_ms": 16.2647, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5026, 0.4974], "max_prob": 0.5026, "correct": 0.0, "latency_ms": 17.7957, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.0816, 0.2664, 0.4843, 0.1677], "max_prob": 0.4843, "correct": 1.0, "latency_ms": 17.7957, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.046667, 0.316667, 0.466667, 0.166667], "pred_argmax": 4, "pred_distribution": [0.0119, 0.0435, 0.1258, 0.3112, 0.5076], "max_prob": 0.5076, "correct": 0.0, "latency_ms": 17.7957, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3922, 0.6078], "max_prob": 0.6078, "correct": 1.0, "latency_ms": 17.7957, "provenance": "measured"}
{"case_id": "security_incidents_000058", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.1, 0.366667, 0.533333], "pred_argmax": 3, "pred_distribution": [0.018402, 0.10081, 0.224922, 0.655866], "max_prob": 0.655866, "correct": 1.0, "latency_ms": 17.7957, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.466667, 0.533333], "pred_argmax": 0, "pred_distribution": [0.5049, 0.4951], "max_prob": 0.5049, "correct": 0.0, "latency_ms": 17.0528, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.0, 0.666667, 0.266667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.097, 0.3432, 0.4061, 0.1537], "max_prob": 0.4061, "correct": 0.0, "latency_ms": 17.0528, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.183333, 0.35, 0.433333], "pred_argmax": 4, "pred_distribution": [0.012, 0.0383, 0.1212, 0.2931, 0.5354], "max_prob": 0.5354, "correct": 1.0, "latency_ms": 17.0528, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.343, 0.657], "max_prob": 0.657, "correct": 1.0, "latency_ms": 17.0528, "provenance": "measured"}
{"case_id": "security_incidents_000059", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.066667, 0.183333, 0.75], "pred_argmax": 3, "pred_distribution": [0.0279, 0.1019, 0.2986, 0.5716], "max_prob": 0.5716, "correct": 1.0, "latency_ms": 17.0528, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.866667, 0.133333], "pred_argmax": 0, "pred_distribution": [0.6906, 0.3094], "max_prob": 0.6906, "correct": 1.0, "latency_ms": 19.5441, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.35, 0.033333, 0.166667, 0.45], "pred_argmax": 0, "pred_distribution": [0.364936, 0.10271, 0.250325, 0.282028], "max_prob": 0.364936, "correct": 0.0, "latency_ms": 19.5441, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.083333, 0.416667, 0.4, 0.1, 0.0], "pred_argmax": 2, "pred_distribution": [0.1592, 0.2941, 0.4085, 0.1071, 0.0311], "max_prob": 0.4085, "correct": 0.0, "latency_ms": 19.5441, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.816667, 0.183333], "pred_argmax": 0, "pred_distribution": [0.6743, 0.3257], "max_prob": 0.6743, "correct": 1.0, "latency_ms": 19.5441, "provenance": "measured"}
{"case_id": "security_incidents_000060", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.616667, 0.2, 0.033333], "pred_argmax": 1, "pred_distribution": [0.1475, 0.4488, 0.3242, 0.0795], "max_prob": 0.4488, "correct": 1.0, "latency_ms": 19.5441, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.3837, 0.6163], "max_prob": 0.6163, "correct": 1.0, "latency_ms": 18.8984, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.003333, 0.6, 0.35, 0.046667], "pred_argmax": 2, "pred_distribution": [0.0837, 0.3587, 0.4281, 0.1295], "max_prob": 0.4281, "correct": 0.0, "latency_ms": 18.8984, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.0, 0.05, 0.566667, 0.316667, 0.066667], "pred_argmax": 2, "pred_distribution": [0.027103, 0.087609, 0.371537, 0.363536, 0.150215], "max_prob": 0.371537, "correct": 1.0, "latency_ms": 18.8984, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.05, 0.95], "pred_argmax": 1, "pred_distribution": [0.2808, 0.7192], "max_prob": 0.7192, "correct": 1.0, "latency_ms": 18.8984, "provenance": "measured"}
{"case_id": "security_incidents_000061", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.006667, 0.126667, 0.866667], "pred_argmax": 3, "pred_distribution": [0.016202, 0.063906, 0.221022, 0.69887], "max_prob": 0.69887, "correct": 1.0, "latency_ms": 18.8984, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.606667, 0.393333], "pred_argmax": 0, "pred_distribution": [0.599, 0.401], "max_prob": 0.599, "correct": 1.0, "latency_ms": 17.2035, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.106667, 0.066667, 0.45, 0.376667], "pred_argmax": 2, "pred_distribution": [0.2566, 0.132, 0.3543, 0.2571], "max_prob": 0.3543, "correct": 1.0, "latency_ms": 17.2035, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.053333, 0.233333, 0.533333, 0.163333], "pred_argmax": 3, "pred_distribution": [0.0364, 0.1074, 0.3162, 0.4313, 0.1087], "max_prob": 0.4313, "correct": 1.0, "latency_ms": 17.2035, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.51, 0.49], "pred_argmax": 0, "pred_distribution": [0.5916, 0.4084], "max_prob": 0.5916, "correct": 1.0, "latency_ms": 17.2035, "provenance": "measured"}
{"case_id": "security_incidents_000062", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.03, 0.106667, 0.433333, 0.43], "pred_argmax": 2, "pred_distribution": [0.058306, 0.244124, 0.369437, 0.328133], "max_prob": 0.369437, "correct": 1.0, "latency_ms": 17.2035, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.4557, 0.5443], "max_prob": 0.5443, "correct": 1.0, "latency_ms": 21.1536, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.126667, 0.566667, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1149, 0.2092, 0.4743, 0.2016], "max_prob": 0.4743, "correct": 1.0, "latency_ms": 21.1536, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.003333, 0.08, 0.316667, 0.483333, 0.116667], "pred_argmax": 3, "pred_distribution": [0.016798, 0.065493, 0.258074, 0.530647, 0.128987], "max_prob": 0.530647, "correct": 1.0, "latency_ms": 21.1536, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.333333, 0.666667], "pred_argmax": 1, "pred_distribution": [0.3958, 0.6042], "max_prob": 0.6042, "correct": 1.0, "latency_ms": 21.1536, "provenance": "measured"}
{"case_id": "security_incidents_000063", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.433333, 0.316667], "pred_argmax": 3, "pred_distribution": [0.0358, 0.119, 0.3412, 0.504], "max_prob": 0.504, "correct": 0.0, "latency_ms": 21.1536, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.443333, 0.556667], "pred_argmax": 1, "pred_distribution": [0.4487, 0.5513], "max_prob": 0.5513, "correct": 1.0, "latency_ms": 18.4142, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.123333, 0.586667, 0.25], "pred_argmax": 2, "pred_distribution": [0.1021, 0.2685, 0.4559, 0.1735], "max_prob": 0.4559, "correct": 1.0, "latency_ms": 18.4142, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.266667, 0.616667, 0.083333], "pred_argmax": 3, "pred_distribution": [0.016702, 0.064406, 0.233023, 0.553255, 0.132613], "max_prob": 0.553255, "correct": 1.0, "latency_ms": 18.4142, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.356667, 0.643333], "pred_argmax": 1, "pred_distribution": [0.408, 0.592], "max_prob": 0.592, "correct": 1.0, "latency_ms": 18.4142, "provenance": "measured"}
{"case_id": "security_incidents_000064", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.05, 0.116667, 0.35, 0.483333], "pred_argmax": 3, "pred_distribution": [0.0314, 0.1148, 0.3349, 0.5189], "max_prob": 0.5189, "correct": 1.0, "latency_ms": 18.4142, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4913, 0.5087], "max_prob": 0.5087, "correct": 1.0, "latency_ms": 17.706, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.111689, 0.20158, 0.481852, 0.20488], "max_prob": 0.481852, "correct": 1.0, "latency_ms": 17.706, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.066667, 0.316667, 0.55, 0.066667, 0.0], "pred_argmax": 2, "pred_distribution": [0.0514, 0.1785, 0.4889, 0.2092, 0.072], "max_prob": 0.4889, "correct": 1.0, "latency_ms": 17.706, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.35, 0.65], "pred_argmax": 1, "pred_distribution": [0.4249, 0.5751], "max_prob": 0.5751, "correct": 1.0, "latency_ms": 17.706, "provenance": "measured"}
{"case_id": "security_incidents_000065", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.266667, 0.516667, 0.183333], "pred_argmax": 3, "pred_distribution": [0.0302, 0.1298, 0.385, 0.455], "max_prob": 0.455, "correct": 0.0, "latency_ms": 17.706, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5204, 0.4796], "max_prob": 0.5204, "correct": 1.0, "latency_ms": 17.2725, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.14, 0.208, 0.4183, 0.2337], "max_prob": 0.4183, "correct": 1.0, "latency_ms": 17.2725, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.026667, 0.15, 0.65, 0.166667], "pred_argmax": 3, "pred_distribution": [0.0125, 0.0499, 0.156, 0.5377, 0.2439], "max_prob": 0.5377, "correct": 1.0, "latency_ms": 17.2725, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4656, 0.5344], "max_prob": 0.5344, "correct": 1.0, "latency_ms": 17.2725, "provenance": "measured"}
{"case_id": "security_incidents_000066", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 3, "pred_distribution": [0.0235, 0.1019, 0.2699, 0.6047], "max_prob": 0.6047, "correct": 1.0, "latency_ms": 17.2725, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.5415, 0.4585], "max_prob": 0.5415, "correct": 1.0, "latency_ms": 18.5063, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.133333, 0.066667, 0.4, 0.4], "pred_argmax": 2, "pred_distribution": [0.1279, 0.1741, 0.4715, 0.2265], "max_prob": 0.4715, "correct": 0.0, "latency_ms": 18.5063, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.266667, 0.466667, 0.216667, 0.05, 0.0], "pred_argmax": 1, "pred_distribution": [0.116, 0.4251, 0.3248, 0.1009, 0.0332], "max_prob": 0.4251, "correct": 1.0, "latency_ms": 18.5063, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.633333, 0.366667], "pred_argmax": 1, "pred_distribution": [0.4366, 0.5634], "max_prob": 0.5634, "correct": 0.0, "latency_ms": 18.5063, "provenance": "measured"}
{"case_id": "security_incidents_000067", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.116667, 0.533333, 0.283333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0847, 0.296, 0.4372, 0.1821], "max_prob": 0.4372, "correct": 0.0, "latency_ms": 18.5063, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.726667, 0.273333], "pred_argmax": 0, "pred_distribution": [0.6841, 0.3159], "max_prob": 0.6841, "correct": 1.0, "latency_ms": 22.0958, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.126667, 0.04, 0.46, 0.373333], "pred_argmax": 0, "pred_distribution": [0.3562, 0.1146, 0.2118, 0.3174], "max_prob": 0.3562, "correct": 0.0, "latency_ms": 22.0958, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.026667, 0.073333, 0.293333, 0.5, 0.106667], "pred_argmax": 3, "pred_distribution": [0.0639, 0.1201, 0.3389, 0.3977, 0.0794], "max_prob": 0.3977, "correct": 1.0, "latency_ms": 22.0958, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.6829, 0.3171], "max_prob": 0.6829, "correct": 1.0, "latency_ms": 22.0958, "provenance": "measured"}
{"case_id": "security_incidents_000068", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.316667, 0.4, 0.233333], "pred_argmax": 1, "pred_distribution": [0.1089, 0.3637, 0.3611, 0.1663], "max_prob": 0.3637, "correct": 0.0, "latency_ms": 22.0958, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4493, 0.5507], "max_prob": 0.5507, "correct": 1.0, "latency_ms": 22.0904, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.006667, 0.666667, 0.266667, 0.06], "pred_argmax": 2, "pred_distribution": [0.1173, 0.3119, 0.4058, 0.165], "max_prob": 0.4058, "correct": 0.0, "latency_ms": 22.0904, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.116667, 0.4, 0.45], "pred_argmax": 4, "pred_distribution": [0.012799, 0.040596, 0.116288, 0.29847, 0.531847], "max_prob": 0.531847, "correct": 1.0, "latency_ms": 22.0904, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.083333, 0.916667], "pred_argmax": 1, "pred_distribution": [0.3435, 0.6565], "max_prob": 0.6565, "correct": 1.0, "latency_ms": 22.0904, "provenance": "measured"}
{"case_id": "security_incidents_000069", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.003333, 0.063333, 0.2, 0.733333], "pred_argmax": 3, "pred_distribution": [0.026503, 0.108811, 0.256526, 0.608161], "max_prob": 0.608161, "correct": 1.0, "latency_ms": 22.0904, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.583333, 0.416667], "pred_argmax": 0, "pred_distribution": [0.5106, 0.4894], "max_prob": 0.5106, "correct": 1.0, "latency_ms": 20.0715, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.06, 0.09, 0.6, 0.25], "pred_argmax": 2, "pred_distribution": [0.1319, 0.1944, 0.4314, 0.2423], "max_prob": 0.4314, "correct": 1.0, "latency_ms": 20.0715, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.04, 0.133333, 0.4, 0.376667, 0.05], "pred_argmax": 3, "pred_distribution": [0.049805, 0.158816, 0.317732, 0.390739, 0.082908], "max_prob": 0.390739, "correct": 0.0, "latency_ms": 20.0715, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4225, 0.5775], "max_prob": 0.5775, "correct": 1.0, "latency_ms": 20.0715, "provenance": "measured"}
{"case_id": "security_incidents_000070", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.55, 0.266667], "pred_argmax": 2, "pred_distribution": [0.094991, 0.229977, 0.39916, 0.275872], "max_prob": 0.39916, "correct": 1.0, "latency_ms": 20.0715, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4004, 0.5996], "max_prob": 0.5996, "correct": 1.0, "latency_ms": 19.942, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.003333, 0.383333, 0.533333, 0.08], "pred_argmax": 2, "pred_distribution": [0.0865, 0.3617, 0.4164, 0.1354], "max_prob": 0.4164, "correct": 1.0, "latency_ms": 19.942, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.0, 0.033333, 0.116667, 0.283333, 0.566667], "pred_argmax": 4, "pred_distribution": [0.0082, 0.0246, 0.0996, 0.3627, 0.5049], "max_prob": 0.5049, "correct": 1.0, "latency_ms": 19.942, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.3124, 0.6876], "max_prob": 0.6876, "correct": 1.0, "latency_ms": 19.942, "provenance": "measured"}
{"case_id": "security_incidents_000071", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.073333, 0.226667, 0.7], "pred_argmax": 3, "pred_distribution": [0.0142, 0.0645, 0.1782, 0.7431], "max_prob": 0.7431, "correct": 1.0, "latency_ms": 19.942, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.75, 0.25], "pred_argmax": 0, "pred_distribution": [0.6867, 0.3133], "max_prob": 0.6867, "correct": 1.0, "latency_ms": 18.4755, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.066667, 0.466667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.3428, 0.1131, 0.2495, 0.2946], "max_prob": 0.3428, "correct": 0.0, "latency_ms": 18.4755, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.26, 0.04, 0.183333, 0.333333, 0.183333], "pred_argmax": 3, "pred_distribution": [0.054895, 0.10299, 0.281072, 0.331167, 0.229877], "max_prob": 0.331167, "correct": 1.0, "latency_ms": 18.4755, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.6224, 0.3776], "max_prob": 0.6224, "correct": 1.0, "latency_ms": 18.4755, "provenance": "measured"}
{"case_id": "security_incidents_000072", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.276667, 0.131667, 0.325, 0.266667], "pred_argmax": 1, "pred_distribution": [0.080592, 0.440056, 0.293071, 0.186281], "max_prob": 0.440056, "correct": 0.0, "latency_ms": 18.4755, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 0, "pred_distribution": [0.6688, 0.3312], "max_prob": 0.6688, "correct": 0.0, "latency_ms": 19.9233, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.08, 0.076667, 0.603333, 0.24], "pred_argmax": 2, "pred_distribution": [0.308269, 0.09599, 0.317668, 0.278072], "max_prob": 0.317668, "correct": 1.0, "latency_ms": 19.9233, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.05, 0.173333, 0.516667, 0.223333, 0.036667], "pred_argmax": 2, "pred_distribution": [0.123412, 0.259426, 0.456446, 0.120712, 0.040004], "max_prob": 0.456446, "correct": 1.0, "latency_ms": 19.9233, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.426667, 0.573333], "pred_argmax": 0, "pred_distribution": [0.6638, 0.3362], "max_prob": 0.6638, "correct": 0.0, "latency_ms": 19.9233, "provenance": "measured"}
{"case_id": "security_incidents_000073", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.046667, 0.256667, 0.51, 0.186667], "pred_argmax": 1, "pred_distribution": [0.1192, 0.4547, 0.333, 0.0931], "max_prob": 0.4547, "correct": 0.0, "latency_ms": 19.9233, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.5015, 0.4985], "max_prob": 0.5015, "correct": 1.0, "latency_ms": 19.3719, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.116667, 0.6, 0.233333], "pred_argmax": 2, "pred_distribution": [0.131013, 0.209621, 0.463646, 0.19572], "max_prob": 0.463646, "correct": 1.0, "latency_ms": 19.3719, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.283333, 0.566667, 0.1], "pred_argmax": 3, "pred_distribution": [0.021502, 0.071607, 0.260626, 0.525953, 0.120312], "max_prob": 0.525953, "correct": 1.0, "latency_ms": 19.3719, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.3893, 0.6107], "max_prob": 0.6107, "correct": 1.0, "latency_ms": 19.3719, "provenance": "measured"}
{"case_id": "security_incidents_000074", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.116667, 0.333333, 0.516667], "pred_argmax": 3, "pred_distribution": [0.0247, 0.1114, 0.2931, 0.5708], "max_prob": 0.5708, "correct": 1.0, "latency_ms": 19.3719, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.133333, 0.866667], "pred_argmax": 1, "pred_distribution": [0.4185, 0.5815], "max_prob": 0.5815, "correct": 1.0, "latency_ms": 18.117, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.433333, 0.5, 0.046667], "pred_argmax": 2, "pred_distribution": [0.0923, 0.2608, 0.4888, 0.1581], "max_prob": 0.4888, "correct": 1.0, "latency_ms": 18.117, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.316667, 0.4, 0.216667, 0.033333], "pred_argmax": 2, "pred_distribution": [0.0807, 0.2769, 0.3661, 0.1935, 0.0828], "max_prob": 0.3661, "correct": 1.0, "latency_ms": 18.117, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.076667, 0.923333], "pred_argmax": 1, "pred_distribution": [0.3074, 0.6926], "max_prob": 0.6926, "correct": 1.0, "latency_ms": 18.117, "provenance": "measured"}
{"case_id": "security_incidents_000075", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.093333, 0.366667, 0.533333], "pred_argmax": 3, "pred_distribution": [0.0419, 0.1217, 0.3598, 0.4766], "max_prob": 0.4766, "correct": 1.0, "latency_ms": 18.117, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.3961, 0.6039], "max_prob": 0.6039, "correct": 1.0, "latency_ms": 18.7383, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.01, 0.666667, 0.283333, 0.04], "pred_argmax": 2, "pred_distribution": [0.0868, 0.3044, 0.4646, 0.1442], "max_prob": 0.4646, "correct": 0.0, "latency_ms": 18.7383, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.006667, 0.056667, 0.25, 0.683333], "pred_argmax": 4, "pred_distribution": [0.0097, 0.0277, 0.0903, 0.384, 0.4883], "max_prob": 0.4883, "correct": 1.0, "latency_ms": 18.7383, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.106667, 0.893333], "pred_argmax": 1, "pred_distribution": [0.3049, 0.6951], "max_prob": 0.6951, "correct": 1.0, "latency_ms": 18.7383, "provenance": "measured"}
{"case_id": "security_incidents_000076", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.05, 0.133333, 0.8], "pred_argmax": 3, "pred_distribution": [0.0159, 0.0583, 0.1877, 0.7381], "max_prob": 0.7381, "correct": 1.0, "latency_ms": 18.7383, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.7, 0.3], "pred_argmax": 0, "pred_distribution": [0.6035, 0.3965], "max_prob": 0.6035, "correct": 1.0, "latency_ms": 17.4134, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.2, 0.05, 0.366667, 0.383333], "pred_argmax": 2, "pred_distribution": [0.2213, 0.1121, 0.3765, 0.2901], "max_prob": 0.3765, "correct": 0.0, "latency_ms": 17.4134, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.2, 0.483333, 0.266667, 0.04, 0.01], "pred_argmax": 1, "pred_distribution": [0.2123, 0.4357, 0.2555, 0.0719, 0.0246], "max_prob": 0.4357, "correct": 1.0, "latency_ms": 17.4134, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.616667, 0.383333], "pred_argmax": 0, "pred_distribution": [0.5961, 0.4039], "max_prob": 0.5961, "correct": 1.0, "latency_ms": 17.4134, "provenance": "measured"}
{"case_id": "security_incidents_000077", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.15, 0.45, 0.333333, 0.066667], "pred_argmax": 1, "pred_distribution": [0.1331, 0.4412, 0.34, 0.0857], "max_prob": 0.4412, "correct": 1.0, "latency_ms": 17.4134, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3924, 0.6076], "max_prob": 0.6076, "correct": 1.0, "latency_ms": 17.9216, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.036667, 0.55, 0.316667, 0.096667], "pred_argmax": 2, "pred_distribution": [0.0822, 0.3328, 0.4332, 0.1518], "max_prob": 0.4332, "correct": 0.0, "latency_ms": 17.9216, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.003333, 0.03, 0.1, 0.3, 0.566667], "pred_argmax": 4, "pred_distribution": [0.0087, 0.0344, 0.0986, 0.4007, 0.4576], "max_prob": 0.4576, "correct": 1.0, "latency_ms": 17.9216, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.183333, 0.816667], "pred_argmax": 1, "pred_distribution": [0.334, 0.666], "max_prob": 0.666, "correct": 1.0, "latency_ms": 17.9216, "provenance": "measured"}
{"case_id": "security_incidents_000078", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.03, 0.086667, 0.233333, 0.65], "pred_argmax": 3, "pred_distribution": [0.0142, 0.0609, 0.1924, 0.7325], "max_prob": 0.7325, "correct": 1.0, "latency_ms": 17.9216, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.783333, 0.216667], "pred_argmax": 0, "pred_distribution": [0.5556, 0.4444], "max_prob": 0.5556, "correct": 1.0, "latency_ms": 18.1973, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.133333, 0.05, 0.533333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.186781, 0.155384, 0.388261, 0.269573], "max_prob": 0.388261, "correct": 1.0, "latency_ms": 18.1973, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.05, 0.166667, 0.366667, 0.383333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.0493, 0.1458, 0.2679, 0.432, 0.105], "max_prob": 0.432, "correct": 1.0, "latency_ms": 18.1973, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.533333, 0.466667], "pred_argmax": 0, "pred_distribution": [0.5274, 0.4726], "max_prob": 0.5274, "correct": 1.0, "latency_ms": 18.1973, "provenance": "measured"}
{"case_id": "security_incidents_000079", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.35, 0.433333, 0.133333], "pred_argmax": 2, "pred_distribution": [0.0713, 0.2118, 0.4317, 0.2852], "max_prob": 0.4317, "correct": 1.0, "latency_ms": 18.1973, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 0, "pred_distribution": [0.5173, 0.4827], "max_prob": 0.5173, "correct": 1.0, "latency_ms": 19.3746, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.083333, 0.7, 0.166667], "pred_argmax": 2, "pred_distribution": [0.1564, 0.1396, 0.4581, 0.2459], "max_prob": 0.4581, "correct": 1.0, "latency_ms": 19.3746, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.073333, 0.25, 0.516667, 0.15], "pred_argmax": 4, "pred_distribution": [0.028, 0.0707, 0.2008, 0.3497, 0.3508], "max_prob": 0.3508, "correct": 0.0, "latency_ms": 19.3746, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.516667, 0.483333], "pred_argmax": 1, "pred_distribution": [0.4876, 0.5124], "max_prob": 0.5124, "correct": 0.0, "latency_ms": 19.3746, "provenance": "measured"}
{"case_id": "security_incidents_000080", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.133333, 0.35, 0.483333], "pred_argmax": 2, "pred_distribution": [0.0488, 0.2516, 0.3596, 0.34], "max_prob": 0.3596, "correct": 0.0, "latency_ms": 19.3746, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.65, 0.35], "pred_argmax": 0, "pred_distribution": [0.672, 0.328], "max_prob": 0.672, "correct": 1.0, "latency_ms": 19.9262, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.19, 0.043333, 0.483333, 0.283333], "pred_argmax": 2, "pred_distribution": [0.2376, 0.1262, 0.3509, 0.2853], "max_prob": 0.3509, "correct": 1.0, "latency_ms": 19.9262, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 4, "gold_distribution": [0.023333, 0.06, 0.133333, 0.35, 0.433333], "pred_argmax": 3, "pred_distribution": [0.0246, 0.0498, 0.1455, 0.4337, 0.3464], "max_prob": 0.4337, "correct": 0.0, "latency_ms": 19.9262, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.55, 0.45], "pred_argmax": 0, "pred_distribution": [0.6216, 0.3784], "max_prob": 0.6216, "correct": 1.0, "latency_ms": 19.9262, "provenance": "measured"}
{"case_id": "security_incidents_000081", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.056667, 0.16, 0.366667, 0.416667], "pred_argmax": 1, "pred_distribution": [0.1049, 0.374, 0.2929, 0.2282], "max_prob": 0.374, "correct": 0.0, "latency_ms": 19.9262, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.5, 0.5], "pred_argmax": 0, "pred_distribution": [0.5114, 0.4886], "max_prob": 0.5114, "correct": 0.0, "latency_ms": 18.9009, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.633333, 0.183333], "pred_argmax": 2, "pred_distribution": [0.149485, 0.155984, 0.448455, 0.246075], "max_prob": 0.448455, "correct": 1.0, "latency_ms": 18.9009, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.216667, 0.633333, 0.1], "pred_argmax": 3, "pred_distribution": [0.031003, 0.079908, 0.225223, 0.559556, 0.10431], "max_prob": 0.559556, "correct": 1.0, "latency_ms": 18.9009, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 1, "pred_distribution": [0.4828, 0.5172], "max_prob": 0.5172, "correct": 1.0, "latency_ms": 18.9009, "provenance": "measured"}
{"case_id": "security_incidents_000082", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.5, 0.366667], "pred_argmax": 2, "pred_distribution": [0.0668, 0.239, 0.3632, 0.331], "max_prob": 0.3632, "correct": 1.0, "latency_ms": 18.9009, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.3, 0.7], "pred_argmax": 1, "pred_distribution": [0.4758, 0.5242], "max_prob": 0.5242, "correct": 1.0, "latency_ms": 19.1381, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.02, 0.333333, 0.583333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.148085, 0.230677, 0.423258, 0.19798], "max_prob": 0.423258, "correct": 1.0, "latency_ms": 19.1381, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.24, 0.493333, 0.233333], "pred_argmax": 1, "pred_distribution": [0.106989, 0.347765, 0.347765, 0.124988, 0.072493], "max_prob": 0.347765, "correct": 0.0, "latency_ms": 19.1381, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.173333, 0.826667], "pred_argmax": 1, "pred_distribution": [0.4635, 0.5365], "max_prob": 0.5365, "correct": 1.0, "latency_ms": 19.1381, "provenance": "measured"}
{"case_id": "security_incidents_000083", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.0, 0.083333, 0.25, 0.666667], "pred_argmax": 2, "pred_distribution": [0.0938, 0.2777, 0.419, 0.2095], "max_prob": 0.419, "correct": 0.0, "latency_ms": 19.1381, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.4, 0.6], "pred_argmax": 0, "pred_distribution": [0.555, 0.445], "max_prob": 0.555, "correct": 0.0, "latency_ms": 18.3742, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.066667, 0.083333, 0.65, 0.2], "pred_argmax": 2, "pred_distribution": [0.1729, 0.1445, 0.4343, 0.2483], "max_prob": 0.4343, "correct": 1.0, "latency_ms": 18.3742, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.02, 0.1, 0.483333, 0.35, 0.046667], "pred_argmax": 2, "pred_distribution": [0.09711, 0.215522, 0.479948, 0.161616, 0.045805], "max_prob": 0.479948, "correct": 1.0, "latency_ms": 18.3742, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4555, 0.5445], "max_prob": 0.5445, "correct": 1.0, "latency_ms": 18.3742, "provenance": "measured"}
{"case_id": "security_incidents_000084", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.233333, 0.45, 0.283333], "pred_argmax": 2, "pred_distribution": [0.0625, 0.2604, 0.4168, 0.2603], "max_prob": 0.4168, "correct": 1.0, "latency_ms": 18.3742, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.213333, 0.786667], "pred_argmax": 1, "pred_distribution": [0.3661, 0.6339], "max_prob": 0.6339, "correct": 1.0, "latency_ms": 19.3907, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.2, 0.6, 0.15], "pred_argmax": 2, "pred_distribution": [0.0778, 0.3595, 0.4311, 0.1316], "max_prob": 0.4311, "correct": 1.0, "latency_ms": 19.3907, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.266667, 0.55, 0.133333], "pred_argmax": 3, "pred_distribution": [0.0093, 0.0356, 0.1707, 0.5412, 0.2432], "max_prob": 0.5412, "correct": 1.0, "latency_ms": 19.3907, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.15, 0.85], "pred_argmax": 1, "pred_distribution": [0.2948, 0.7052], "max_prob": 0.7052, "correct": 1.0, "latency_ms": 19.3907, "provenance": "measured"}
{"case_id": "security_incidents_000085", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.02, 0.113333, 0.316667, 0.55], "pred_argmax": 3, "pred_distribution": [0.0142, 0.0486, 0.2092, 0.728], "max_prob": 0.728, "correct": 1.0, "latency_ms": 19.3907, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.6, 0.4], "pred_argmax": 1, "pred_distribution": [0.4638, 0.5362], "max_prob": 0.5362, "correct": 0.0, "latency_ms": 10.4823, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.083333, 0.066667, 0.516667, 0.333333], "pred_argmax": 2, "pred_distribution": [0.1291, 0.1567, 0.4928, 0.2214], "max_prob": 0.4928, "correct": 1.0, "latency_ms": 10.4823, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.043333, 0.166667, 0.65, 0.133333, 0.006667], "pred_argmax": 2, "pred_distribution": [0.0505, 0.1647, 0.4349, 0.2693, 0.0806], "max_prob": 0.4349, "correct": 1.0, "latency_ms": 10.4823, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.373, 0.627], "max_prob": 0.627, "correct": 1.0, "latency_ms": 10.4823, "provenance": "measured"}
{"case_id": "security_incidents_000086", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.233333, 0.566667, 0.15], "pred_argmax": 2, "pred_distribution": [0.0475, 0.1972, 0.4661, 0.2892], "max_prob": 0.4661, "correct": 1.0, "latency_ms": 10.4823, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.24, 0.76], "pred_argmax": 1, "pred_distribution": [0.4144, 0.5856], "max_prob": 0.5856, "correct": 1.0, "latency_ms": 10.7752, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.016667, 0.566667, 0.35, 0.066667], "pred_argmax": 2, "pred_distribution": [0.0833, 0.2755, 0.4784, 0.1628], "max_prob": 0.4784, "correct": 0.0, "latency_ms": 10.7752, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.016667, 0.166667, 0.55, 0.266667], "pred_argmax": 3, "pred_distribution": [0.022702, 0.071207, 0.230223, 0.490049, 0.185819], "max_prob": 0.490049, "correct": 1.0, "latency_ms": 10.7752, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.14, 0.86], "pred_argmax": 1, "pred_distribution": [0.3121, 0.6879], "max_prob": 0.6879, "correct": 1.0, "latency_ms": 10.7752, "provenance": "measured"}
{"case_id": "security_incidents_000087", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.006667, 0.043333, 0.183333, 0.766667], "pred_argmax": 3, "pred_distribution": [0.0152, 0.0507, 0.2238, 0.7103], "max_prob": 0.7103, "correct": 1.0, "latency_ms": 10.7752, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 1, "pred_distribution": [0.4817, 0.5183], "max_prob": 0.5183, "correct": 1.0, "latency_ms": 12.006, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.166667, 0.616667, 0.166667], "pred_argmax": 2, "pred_distribution": [0.111489, 0.208879, 0.489351, 0.190281], "max_prob": 0.489351, "correct": 1.0, "latency_ms": 12.006, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.35, 0.45, 0.1], "pred_argmax": 2, "pred_distribution": [0.038904, 0.152515, 0.410641, 0.325433, 0.072507], "max_prob": 0.410641, "correct": 0.0, "latency_ms": 12.006, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3809, 0.6191], "max_prob": 0.6191, "correct": 1.0, "latency_ms": 12.006, "provenance": "measured"}
{"case_id": "security_incidents_000088", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.116667, 0.383333, 0.483333], "pred_argmax": 3, "pred_distribution": [0.04, 0.1293, 0.3377, 0.493], "max_prob": 0.493, "correct": 1.0, "latency_ms": 12.006, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.45, 0.55], "pred_argmax": 1, "pred_distribution": [0.4648, 0.5352], "max_prob": 0.5352, "correct": 1.0, "latency_ms": 11.6398, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.366667, 0.533333, 0.063333], "pred_argmax": 2, "pred_distribution": [0.1442, 0.2495, 0.4221, 0.1842], "max_prob": 0.4221, "correct": 1.0, "latency_ms": 11.6398, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.033333, 0.133333, 0.6, 0.233333], "pred_argmax": 3, "pred_distribution": [0.0165, 0.0702, 0.2837, 0.473, 0.1566], "max_prob": 0.473, "correct": 1.0, "latency_ms": 11.6398, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.256667, 0.743333], "pred_argmax": 1, "pred_distribution": [0.3791, 0.6209], "max_prob": 0.6209, "correct": 1.0, "latency_ms": 11.6398, "provenance": "measured"}
{"case_id": "security_incidents_000089", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.023333, 0.06, 0.266667, 0.65], "pred_argmax": 3, "pred_distribution": [0.0251, 0.1034, 0.2878, 0.5837], "max_prob": 0.5837, "correct": 1.0, "latency_ms": 11.6398, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.4877, 0.5123], "max_prob": 0.5123, "correct": 1.0, "latency_ms": 11.6012, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.333333, 0.5, 0.133333], "pred_argmax": 2, "pred_distribution": [0.115612, 0.19532, 0.472447, 0.216622], "max_prob": 0.472447, "correct": 1.0, "latency_ms": 11.6012, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.15, 0.416667, 0.333333, 0.066667], "pred_argmax": 2, "pred_distribution": [0.093291, 0.317668, 0.406459, 0.137186, 0.045395], "max_prob": 0.406459, "correct": 1.0, "latency_ms": 11.6012, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.383, 0.617], "max_prob": 0.617, "correct": 1.0, "latency_ms": 11.6012, "provenance": "measured"}
{"case_id": "security_incidents_000090", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.033333, 0.1, 0.316667, 0.55], "pred_argmax": 2, "pred_distribution": [0.1219, 0.2357, 0.4233, 0.2191], "max_prob": 0.4233, "correct": 0.0, "latency_ms": 11.6012, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.683333, 0.316667], "pred_argmax": 0, "pred_distribution": [0.5711, 0.4289], "max_prob": 0.5711, "correct": 1.0, "latency_ms": 11.5817, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.133333, 0.65, 0.166667], "pred_argmax": 2, "pred_distribution": [0.1293, 0.1899, 0.4499, 0.2309], "max_prob": 0.4499, "correct": 1.0, "latency_ms": 11.5817, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.0, 0.05, 0.15, 0.466667, 0.333333], "pred_argmax": 3, "pred_distribution": [0.024398, 0.072793, 0.248275, 0.359964, 0.294571], "max_prob": 0.359964, "correct": 1.0, "latency_ms": 11.5817, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.483333, 0.516667], "pred_argmax": 1, "pred_distribution": [0.4985, 0.5015], "max_prob": 0.5015, "correct": 1.0, "latency_ms": 11.5817, "provenance": "measured"}
{"case_id": "security_incidents_000091", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.116667, 0.466667, 0.4], "pred_argmax": 3, "pred_distribution": [0.0621, 0.197, 0.3321, 0.4088], "max_prob": 0.4088, "correct": 0.0, "latency_ms": 11.5817, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 1, "pred_distribution": [0.433, 0.567], "max_prob": 0.567, "correct": 0.0, "latency_ms": 11.5901, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.616667, 0.233333], "pred_argmax": 2, "pred_distribution": [0.120412, 0.274627, 0.428343, 0.176618], "max_prob": 0.428343, "correct": 1.0, "latency_ms": 11.5901, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.1, 0.35, 0.466667, 0.073333], "pred_argmax": 3, "pred_distribution": [0.0175, 0.0638, 0.2608, 0.5351, 0.1228], "max_prob": 0.5351, "correct": 1.0, "latency_ms": 11.5901, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.316667, 0.683333], "pred_argmax": 1, "pred_distribution": [0.3742, 0.6258], "max_prob": 0.6258, "correct": 1.0, "latency_ms": 11.5901, "provenance": "measured"}
{"case_id": "security_incidents_000092", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.033333, 0.166667, 0.483333, 0.316667], "pred_argmax": 3, "pred_distribution": [0.0233, 0.0858, 0.2348, 0.6561], "max_prob": 0.6561, "correct": 0.0, "latency_ms": 11.5901, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.716667, 0.283333], "pred_argmax": 0, "pred_distribution": [0.5912, 0.4088], "max_prob": 0.5912, "correct": 1.0, "latency_ms": 11.6591, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.116667, 0.066667, 0.55, 0.266667], "pred_argmax": 2, "pred_distribution": [0.1365, 0.1389, 0.4459, 0.2787], "max_prob": 0.4459, "correct": 1.0, "latency_ms": 11.6591, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 1, "gold_distribution": [0.166667, 0.566667, 0.233333, 0.03, 0.003333], "pred_argmax": 1, "pred_distribution": [0.2542, 0.4532, 0.229, 0.0413, 0.0223], "max_prob": 0.4532, "correct": 1.0, "latency_ms": 11.6591, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.666667, 0.333333], "pred_argmax": 0, "pred_distribution": [0.511, 0.489], "max_prob": 0.511, "correct": 1.0, "latency_ms": 11.6591, "provenance": "measured"}
{"case_id": "security_incidents_000093", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.1, 0.633333, 0.216667, 0.05], "pred_argmax": 1, "pred_distribution": [0.1612, 0.3701, 0.3598, 0.1089], "max_prob": 0.3701, "correct": 1.0, "latency_ms": 11.6591, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.383333, 0.616667], "pred_argmax": 1, "pred_distribution": [0.4392, 0.5608], "max_prob": 0.5608, "correct": 1.0, "latency_ms": 10.9694, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 1, "gold_distribution": [0.02, 0.633333, 0.283333, 0.063333], "pred_argmax": 1, "pred_distribution": [0.0919, 0.3904, 0.3844, 0.1333], "max_prob": 0.3904, "correct": 1.0, "latency_ms": 10.9694, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.01, 0.023333, 0.25, 0.6, 0.116667], "pred_argmax": 3, "pred_distribution": [0.0166, 0.0555, 0.2283, 0.4688, 0.2308], "max_prob": 0.4688, "correct": 1.0, "latency_ms": 10.9694, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.093333, 0.906667], "pred_argmax": 1, "pred_distribution": [0.3222, 0.6778], "max_prob": 0.6778, "correct": 1.0, "latency_ms": 10.9694, "provenance": "measured"}
{"case_id": "security_incidents_000094", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.013333, 0.06, 0.216667, 0.71], "pred_argmax": 3, "pred_distribution": [0.0262, 0.0975, 0.2788, 0.5975], "max_prob": 0.5975, "correct": 1.0, "latency_ms": 10.9694, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.83, 0.17], "pred_argmax": 0, "pred_distribution": [0.6179, 0.3821], "max_prob": 0.6179, "correct": 1.0, "latency_ms": 11.7606, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.19, 0.03, 0.36, 0.42], "pred_argmax": 2, "pred_distribution": [0.2184, 0.125, 0.3868, 0.2698], "max_prob": 0.3868, "correct": 0.0, "latency_ms": 11.7606, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.02, 0.063333, 0.31, 0.52, 0.086667], "pred_argmax": 3, "pred_distribution": [0.0281, 0.0942, 0.2931, 0.4995, 0.0851], "max_prob": 0.4995, "correct": 1.0, "latency_ms": 11.7606, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.723333, 0.276667], "pred_argmax": 0, "pred_distribution": [0.5732, 0.4268], "max_prob": 0.5732, "correct": 1.0, "latency_ms": 11.7606, "provenance": "measured"}
{"case_id": "security_incidents_000095", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.04, 0.283333, 0.426667, 0.25], "pred_argmax": 2, "pred_distribution": [0.1056, 0.3582, 0.3792, 0.157], "max_prob": 0.3792, "correct": 1.0, "latency_ms": 11.7606, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.416667, 0.583333], "pred_argmax": 1, "pred_distribution": [0.448, 0.552], "max_prob": 0.552, "correct": 1.0, "latency_ms": 12.3486, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.036667, 0.25, 0.633333, 0.08], "pred_argmax": 2, "pred_distribution": [0.0975, 0.2816, 0.4475, 0.1734], "max_prob": 0.4475, "correct": 1.0, "latency_ms": 12.3486, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.056667, 0.176667, 0.6, 0.15], "pred_argmax": 3, "pred_distribution": [0.015598, 0.063094, 0.225777, 0.510249, 0.185281], "max_prob": 0.510249, "correct": 1.0, "latency_ms": 12.3486, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.216667, 0.783333], "pred_argmax": 1, "pred_distribution": [0.3478, 0.6522], "max_prob": 0.6522, "correct": 1.0, "latency_ms": 12.3486, "provenance": "measured"}
{"case_id": "security_incidents_000096", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.283333, 0.616667], "pred_argmax": 3, "pred_distribution": [0.019, 0.0779, 0.2428, 0.6603], "max_prob": 0.6603, "correct": 1.0, "latency_ms": 12.3486, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.433333, 0.566667], "pred_argmax": 0, "pred_distribution": [0.5322, 0.4678], "max_prob": 0.5322, "correct": 0.0, "latency_ms": 12.5799, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.1, 0.633333, 0.216667], "pred_argmax": 2, "pred_distribution": [0.1495, 0.1929, 0.4173, 0.2403], "max_prob": 0.4173, "correct": 1.0, "latency_ms": 12.5799, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 2, "gold_distribution": [0.033333, 0.133333, 0.466667, 0.333333, 0.033333], "pred_argmax": 3, "pred_distribution": [0.09891, 0.148215, 0.310131, 0.340834, 0.10191], "max_prob": 0.340834, "correct": 0.0, "latency_ms": 12.5799, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.4907, 0.5093], "max_prob": 0.5093, "correct": 1.0, "latency_ms": 12.5799, "provenance": "measured"}
{"case_id": "security_incidents_000097", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.016667, 0.15, 0.5, 0.333333], "pred_argmax": 2, "pred_distribution": [0.0607, 0.2452, 0.4225, 0.2716], "max_prob": 0.4225, "correct": 1.0, "latency_ms": 12.5799, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 0, "gold_distribution": [0.593333, 0.406667], "pred_argmax": 1, "pred_distribution": [0.4504, 0.5496], "max_prob": 0.5496, "correct": 0.0, "latency_ms": 12.1186, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.076667, 0.09, 0.59, 0.243333], "pred_argmax": 2, "pred_distribution": [0.1167, 0.2654, 0.445, 0.1729], "max_prob": 0.445, "correct": 1.0, "latency_ms": 12.1186, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.043333, 0.13, 0.373333, 0.423333, 0.03], "pred_argmax": 3, "pred_distribution": [0.0229, 0.0968, 0.209, 0.4498, 0.2215], "max_prob": 0.4498, "correct": 1.0, "latency_ms": 12.1186, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.423333, 0.576667], "pred_argmax": 1, "pred_distribution": [0.3446, 0.6554], "max_prob": 0.6554, "correct": 1.0, "latency_ms": 12.1186, "provenance": "measured"}
{"case_id": "security_incidents_000098", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.066667, 0.216667, 0.35, 0.366667], "pred_argmax": 3, "pred_distribution": [0.040704, 0.135114, 0.30283, 0.521352], "max_prob": 0.521352, "correct": 1.0, "latency_ms": 12.1186, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "credential_compromise", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.366667, 0.633333], "pred_argmax": 1, "pred_distribution": [0.3981, 0.6019], "max_prob": 0.6019, "correct": 1.0, "latency_ms": 13.5969, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "disposition", "primitive": "choice", "n_options": 4, "gold_argmax": 2, "gold_distribution": [0.05, 0.35, 0.5, 0.1], "pred_argmax": 2, "pred_distribution": [0.0986, 0.2996, 0.443, 0.1588], "max_prob": 0.443, "correct": 1.0, "latency_ms": 13.5969, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "severity", "primitive": "score", "n_options": 5, "gold_argmax": 3, "gold_distribution": [0.016667, 0.083333, 0.2, 0.533333, 0.166667], "pred_argmax": 3, "pred_distribution": [0.0304, 0.1654, 0.2484, 0.4113, 0.1445], "max_prob": 0.4113, "correct": 1.0, "latency_ms": 13.5969, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "true_positive", "primitive": "noul", "n_options": 2, "gold_argmax": 1, "gold_distribution": [0.233333, 0.766667], "pred_argmax": 1, "pred_distribution": [0.3049, 0.6951], "max_prob": 0.6951, "correct": 1.0, "latency_ms": 13.5969, "provenance": "measured"}
{"case_id": "security_incidents_000099", "workflow": "security_incidents", "question_id": "urgency", "primitive": "score", "n_options": 4, "gold_argmax": 3, "gold_distribution": [0.016667, 0.1, 0.333333, 0.55], "pred_argmax": 3, "pred_distribution": [0.045905, 0.119812, 0.30083, 0.533453], "max_prob": 0.533453, "correct": 1.0, "latency_ms": 13.5969, "provenance": "measured"}


==> anc/preregistration.md <==
# Preregistration — Laya Typed-Decisions empirical study

**STATUS: DRAFT — NOT COMMITTED. The test set is NOT yet closed.**
Drafted 2026-09-26 during the setup-and-first-measurement session (EXPERIMENT_PLAN.md §11
steps 1–5). Statements composed in this session without a canonical source are marked
**[DRAFTED — AUTHOR REVIEW REQUIRED]**. Everything else is transcribed from
`EXPERIMENT_PLAN.md`, `HANDOFF.md`, the protocol manuscript (`main.tex` from
`laya_assessor_arxiv_source.zip`), or the laya repository at the pinned revision.

Provenance labels used throughout (rule R2): `measured` = produced by a logged run in
this repository; `reported` = transcribed from the model/dataset card or repo docs;
`third-party` = published elsewhere on different samples/prompts.

---

## 0. Author directive of 2026-09-26 (comparators and escalation target)

**Authorizing provenance.** On 2026-09-26 21:05 IST the author resolved the
escalation-target question that §5 had marked as requiring author input. Directive,
verbatim (typos theirs; "copanrison" = comparison):

> "I want you to use the local laya and for copanrison you can use the assessment by
> the other papers bert and jev as judge"

**Recorded interpretation** (implemented throughout this document):
1. **Local-only execution** — every `measured` number comes from models runnable on
   this machine (list in §0.1). The strong API generative judge and the small local 8B
   generative judge, both listed in EXPERIMENT_PLAN.md §4, are DROPPED. This is an
   **author-directed deviation from plan §4**, recorded here per the deviations
   protocol (§13).
2. **No runnable escalation target exists** — E5/E6 are respecified in §5 and §12:
   full selective-prediction reporting is unchanged; cascade end-to-end accuracy is
   reported only as an ORACLE-ESCALATION UPPER BOUND; the escalation target's own
   accuracy and cost remain explicit symbolic parameters.
3. **Published assessments from the BERT-as-a-Judge and JEV-as-a-Judge papers are used
   as `third-party` comparison context only**, on their own benchmarks, under the
   discipline in §0.2.

### 0.1 Frozen comparator set (all `measured`, all local)

1. Laya Typed-Decisions, released checkpoint (Track A).
2. Laya Typed-Decisions, our Track B replication (§7).
3. `convaiinnovations/laya` base, zero-shot under the same question contract
   (card reports 0.362 — verify).
4. `convaiinnovations/laya-multilingual` (mmBERT-base 322M; card notes no fitted
   temperatures at all).
5. ModernBERT-base specialist, retrained by us so it is `measured`
   (card cites a published 0.646).
6. Trivial baselines: majority class per question; random/uniform over the label
   space; training-set prior.
7. Teacher self-agreement ceiling, recomputed from the dataset's three-sample
   `label_agreement` fields (card reports 0.735 — recompute).

Dropped by this directive: strong API generative judge; small local (~8B) generative
judge. Comparators remain grouped by task access and training exposure in every table.

### 0.a Author autonomy grant of 2026-09-26 21:16 IST (freezing authorization)

Directive, verbatim (typos theirs):

> "without asking me for anything do through research analysis experiment like a true
> researcher and anlayse multiple times and provide all necessary details and create a
> paper similar to jev as judge with latex so it can be published as a preprint in
> arxiv. i want you to act like an independant researcher"

Effect: this supersedes the author-gated commit checkpoint. **All 13 occurrences of
`[DRAFTED — AUTHOR REVIEW REQUIRED]` in this document (12 drafted items plus the header
definition) are hereby FROZEN AS WRITTEN under this author delegation** — the markers
are retained below for transparency about which statements were drafted rather than
transcribed, and each is to be read as
"[FROZEN under author delegation of 2026-09-26 21:16 IST]". The preregistration is
committed immediately after this amendment; the commit hash and timestamp are recorded
in `paper/artifacts/prereg_commit.json` and in the Closure section's normative fields.
Steps 10–11 of EXPERIMENT_PLAN.md §11 (external human-annotated set) are OUT OF SCOPE
(no annotators exist); per plan §3.3 option 3 the paper states plainly that conclusions
are restricted to the synthetic benchmark, with repo PR #429 cited as `third-party`
out-of-distribution corroboration only.

### 0.2 Third-party comparison discipline (extends rule R3 to BERT-as-a-Judge)

- **JEV-as-a-Judge**: its published typed-decisions rows (0.727 accuracy / 0.580 soft
  accuracy / 0.148 Brier / 0.144 ECE / 0.391 MAE, `third-party`) stay in context tables
  with the model card's own disclaimer (not measured here, no TypeSafe access, different
  prompts and sample sizes). No JEV runs, no estimated JEV numbers, no superiority
  claims (rule R3).
- **BERT-as-a-Judge**: has NO published typed-decisions numbers. Its figures may be
  quoted only on its own benchmarks, clearly labeled `third-party`. Never construct or
  imply a BERT-as-a-Judge-on-typed-decisions comparison. Do not run its checkpoints:
  it is a reference-based method, this benchmark supplies no reference answers, and
  running it would be a new unregistered protocol.

---

## 1. Frozen artifacts and environment

| Item | Pin | Provenance |
|---|---|---|
| Model | `convaiinnovations/laya-typed-decisions` @ `1a793eb568e6718f15941d08f85432581df534e3` | measured (resolved 2026-09-26) |
| Dataset | `LocalLLaMA/typed-decisions` @ `f7a2487edd7a043a5441a5e9ccc7fe5ddbd9ebe8` | measured |
| Base model | `convaiinnovations/laya` @ `55cf4c4ebb4ebe31b2550e8bdf3bd21b99753851` | measured |
| Code | `github.com/NandhaKishorM/laya` @ `4066d5d5fbf08b66c6757ddeedbd797bd7655bc0` (+ `research` branch fetched) | measured |
| laya pip package | 0.3.20 | measured |
| Runtime | Python 3.12.14, torch 2.14.0, transformers 5.17.0, `USE_TF=0` | measured |
| Hardware | Apple M5 Max, 64 GB, device `mps` (fp as shipped: F16 weights, `model.train(False)`) | measured |
| Checksums | `paper/artifacts/pins.json` (SHA-256 of model safetensors and dataset parquets) | measured |

Inference contract for every future run: `laya.load()` + `agent.predict_batch`, one case
per call (5 questions batched internally), max sequence length 1024, warm-up = first 3
cases discarded for latency statistics, batch sizes for throughput sweeps {1, 8, 32, 64}.
Every run writes a JSON manifest (rule R6) to `paper/artifacts/manifests/`.

## 2. What has already run: the exempt E1 reproduction

E1 (released checkpoint, all 400 test cases / 2,000 decisions, shipped configuration
including the inherited `temperature_by_options` override) was executed BEFORE this
document, under the explicit exemption in EXPERIMENT_PLAN.md §11 step 4 ("the only
pre-registration-exempt run, because it fits nothing"). Results:
`paper/artifacts/metrics/e1_reproduction.{json,md}`, per-decision predictions
`paper/artifacts/predictions/released_full_test.jsonl` (measured). Nothing was fitted:
no temperature, threshold, prompt, or model choice was informed by test labels beyond
computing the reproduction metrics themselves.

**Flag for author (plan-internal tension).** §10's acceptance gate says
"`preregistration.md` committed **before** the first test-set evaluation," while §11
step 4 orders E1 before the preregistration and calls it exempt. This session followed
§11 (the more specific instruction). The author should resolve the wording before the
gate checklist is evaluated.

Test-set exposure ledger (rule R1): as of this draft the official test split has been
read exactly once (E1) plus a label-free enumeration of case IDs to build the §3 split.
No further test-set access is permitted until the analyses frozen here execute.

## 3. Track A split (CALIB / EVAL)

The 400 official test cases are partitioned at CASE level, stratified by workflow
(50/50 within each of the four workflows), into **CALIB (200 cases, 1,000 decisions)**
and **EVAL (200 cases, 1,000 decisions)**.

- Generator: `paper/src/data.py::stratified_split` — per workflow, case IDs sorted, then
  permuted by NumPy PCG64 (`numpy.random.default_rng(seed)`), first half → CALIB.
- **Seed: 20260926** (chosen as the session date before any split was inspected; the
  split touches only case IDs, never labels or predictions).
- Full ID lists: `paper/artifacts/track_a_split.json`
  (SHA-256 `7719b1474eadc16797b727928fed8bdccee11e7e3e69588fc7aa7d59b96bc669`).
  The lists below are normative and identical to that file.

Every temperature, threshold, and method selection in Track A is fitted on CALIB only.
All Track A headline results are reported on EVAL only, alongside the separate full-400
E1 reproduction (labelled a reproduction, not a calibrated result). EVAL results are not
directly comparable to the card's 2,000-decision figure (half the sample).

Case IDs are `<workflow>_<suffix>`; suffixes per workflow:

**CALIB (200):**
- `agent_trace_observability`: 000001 000002 000003 000009 000011 000013 000014 000015 000016 000017 000019 000021 000027 000029 000030 000031 000032 000034 000035 000037 000038 000043 000047 000048 000050 000051 000052 000054 000055 000056 000058 000060 000063 000066 000068 000069 000071 000072 000075 000077 000079 000080 000081 000083 000084 000088 000090 000095 000098 000099
- `customer_service`: 000001 000002 000004 000006 000008 000011 000020 000021 000024 000025 000027 000028 000032 000035 000036 000037 000038 000039 000040 000044 000045 000046 000048 000049 000050 000051 000054 000055 000057 000059 000060 000062 000067 000068 000069 000071 000072 000073 000076 000077 000078 000079 000083 000087 000088 000089 000090 000092 000097 000098
- `invoice_processing`: 000001 000003 000005 000006 000007 000009 000010 000017 000020 000022 000023 000026 000030 000032 000034 000035 000037 000038 000041 000042 000043 000045 000047 000048 000049 000050 000051 000053 000055 000056 000057 000058 000059 000060 000061 000064 000065 000067 000070 000071 000075 000076 000077 000079 000086 000088 000093 000094 000097 000099
- `security_incidents`: 000001 000002 000004 000005 000006 000008 000012 000013 000016 000017 000021 000022 000024 000027 000030 000033 000034 000036 000038 000041 000042 000044 000045 000046 000047 000049 000050 000054 000055 000059 000060 000061 000062 000064 000067 000068 000070 000074 000078 000080 000082 000083 000084 000085 000086 000090 000091 000092 000096 000099

**EVAL (200):**
- `agent_trace_observability`: 000000 000004 000005 000006 000007 000008 000010 000012 000018 000020 000022 000023 000024 000025 000026 000028 000033 000036 000039 000040 000041 000042 000044 000045 000046 000049 000053 000057 000059 000061 000062 000064 000065 000067 000070 000073 000074 000076 000078 000082 000085 000086 000087 000089 000091 000092 000093 000094 000096 000097
- `customer_service`: 000000 000003 000005 000007 000009 000010 000012 000013 000014 000015 000016 000017 000018 000019 000022 000023 000026 000029 000030 000031 000033 000034 000041 000042 000043 000047 000052 000053 000056 000058 000061 000063 000064 000065 000066 000070 000074 000075 000080 000081 000082 000084 000085 000086 000091 000093 000094 000095 000096 000099
- `invoice_processing`: 000000 000002 000004 000008 000011 000012 000013 000014 000015 000016 000018 000019 000021 000024 000025 000027 000028 000029 000031 000033 000036 000039 000040 000044 000046 000052 000054 000062 000063 000066 000068 000069 000072 000073 000074 000078 000080 000081 000082 000083 000084 000085 000087 000089 000090 000091 000092 000095 000096 000098
- `security_incidents`: 000000 000003 000007 000009 000010 000011 000014 000015 000018 000019 000020 000023 000025 000026 000028 000029 000031 000032 000035 000037 000039 000040 000043 000048 000051 000052 000053 000056 000057 000058 000063 000065 000066 000069 000071 000072 000073 000075 000076 000077 000079 000081 000087 000088 000089 000093 000094 000095 000097 000098

Prediction artifacts for Track A runs: `released_calib_half.jsonl`,
`released_eval_half.jsonl` (schema identical to `released_full_test.jsonl`).

## 4. Confidence statistic (E5)

- **Primary:** `q = max_k p_k` of the post-calibration decision distribution.
- **Secondary (ablations only, not confirmatory):** entropy of the distribution; margin
  (top-1 − top-2); for `score` primitives, the variance of the ordinal distribution.

## 5. Escalation gate: τ grid, selection rule, error target

**[DRAFTED — AUTHOR REVIEW REQUIRED]** (the plan mandates a pre-specified grid but does
not state one).

- **Grid:** τ ∈ {0.50, 0.55, 0.60, 0.65, 0.70, 0.75, 0.80, 0.85, 0.90, 0.95, 0.97, 0.99}
  (12 values; deliberately coarse against overfitting 1,000 CALIB decisions).
- **Error target:** accepted-set (non-escalated) decision error ≤ 0.10.
- **Selection rule:** τ* = the smallest grid τ whose CALIB accepted-set error ≤ 0.10;
  if no grid value satisfies it, τ* = 0.99. τ* is then frozen before any EVAL access.
- **Policies:** (i) decision-level gating (primary); (ii) case-level gating — escalate
  the entire case if any of its 5 decisions has q < τ (secondary, operationally
  realistic; same grid and rule applied at case level).
- **Reference policies on EVAL:** accept-everything; escalate-everything; random
  escalation at the same rate as the frozen cascade (same resampled case sets). Under
  the oracle scoring below, escalate-everything is trivially perfect and is retained
  only for the escalation-count comparison; the informative contrast is against
  random escalation at the matched rate, scored under the same oracle convention.
- **Escalation target — resolved by the §0 author directive: none is runnable.**
  TypeSafe JEV cannot be run (rule R3) and the generative-judge comparators are dropped
  (§0.1). Consequently:
  - All selective-prediction reporting below needs no target and is unchanged.
  - Cascade end-to-end accuracy is reported ONLY as an **oracle-escalation upper
    bound**: escalated items are scored as correct. Every such number is labeled a
    bound, never an achieved accuracy.
  - The general form is reported symbolically: for escalation-target accuracy `a_T`,
    end-to-end accuracy = `cov · acc_accepted + (1 − cov) · a_T` at coverage `cov`;
    the oracle bound is the `a_T = 1` point.
  - E6's three-way cost comparison becomes: Laya alone (measured) vs oracle-cascade
    cost at the frozen τ* = measured Laya cost plus the per-item escalation count times
    a symbolic per-item target cost `c_T`; the target's own cost and accuracy stay
    symbolic parameters, since no target is runnable.
  - Published cascade assessments are `third-party` methodological context ONLY, on
    their own benchmarks, never on typed decisions: JEV-as-a-Judge's frozen cascade at
    threshold 0.9 accepts 53.7% of items and retains ~99% of GPT-6 accuracy at ~57–62%
    of the fee; BERT-as-a-Judge's regex-then-encoder fallback cascade cuts compute ~5×
    when regex fails on 20% of cases (and reports temperature scaling with temperature
    1.75 — a calibration temperature, not an acceptance threshold). Discipline per §0.2.
- Reporting: risk–coverage curve + AURC, accuracy at coverage {100, 90, 75, 50, 25}%,
  escalation rate at τ*, accepted-set accuracy at τ*, oracle-bound end-to-end accuracy
  (labeled a bound), cost/latency per the symbolic form above, accuracy per confidence
  bucket (monotonicity), and a dedicated enumeration of high-confidence errors
  (q ≥ τ*) on `security_incidents` and `invoice_processing`. Decision-level and
  case-level gating both reported, as above.

## 6. Calibration methods (E4, items 1–6 verbatim from EXPERIMENT_PLAN.md §5)

Fitted on CALIB (Track A) or the 240-case validation split (Track B); never on test/EVAL.

1. **Identity** — shipped config, including the inherited `temperature_by_options`
   override, as executed by laya 0.3.20 `predict_batch`. Measured E1 note: the library
   clamps temperatures to [0.5, 5.0], but no bucket used by the test set is out of range
   (`choice:11+` = 0.1006 is never exercised: test `choice` questions have 4–5 options),
   so shipped/raw and clamped are identical on this benchmark (measured).
2. **Single temperature** scaling.
3. **Per-primitive temperature** (three parameters: choice, noul, score).
4. **Per-option-count temperature** (what the shipped config attempts) — test whether the
   extra parameters are justified or overfit at this sample size.
5. **Vector/matrix scaling** on the `choice` head.
6. **Isotonic regression** (non-parametric baseline).

Temperatures are fitted by minimizing NLL on the fitting split. For each method report
Brier, NLL, ECE family, and error-detection AUROC before/after with cluster-bootstrap
CIs, and state explicitly that temperature scaling cannot change the argmax.
Method selection for the confirmatory cascade pipeline: the method (1–6) with the lowest
CALIB/validation NLL. **[DRAFTED — AUTHOR REVIEW REQUIRED]**

## 7. Track B — clean replication recipe

Fine-tune from `convaiinnovations/laya` base (pinned above) with the RLCD recipe of the
model card and repo notebook (`notebooks/laya_finetune_typed_decisions_2xT4_kaggle.ipynb`,
cell 8), which is the canonical implementation (reported):

- Policy emits a distribution over typed options; exploration adds zero-mean Gaussian
  noise to logits, σ annealed 0.4 → 0.1 over training.
- Reward: strictly proper scoring rules via `laya.common.proper_reward` with
  `w_sph = 0.75`, `w_rps = 1.0` (log + 0.75·spherical, plus RPS for ordinal `score`).
- Update: REINFORCE with a group-mean baseline (group size 4) plus soft cross-entropy
  against teacher distributions with weight 1.0; gradient-norm clip 1.0.
- Optimizer LRs: encoder 2.5e-5, head 1.0e-4; 4 epochs; micro-batch 8 with grad-accum 4
  (notebook effective batch 64 on 2×T4).
- **Split:** the 1,200 train cases are split at case level, stratified by workflow, into
  **960 fine-tune / 240 validation** using `paper/src/data.py::stratified_split` with
  `frac_calib = 0.8` and **seed 20260926** ("calib" half = fine-tune set); the ID lists
  will be written to `paper/artifacts/track_b_split.json` before training starts.
- Post-training calibration: fitted ONLY on the 240 validation cases (replacing the
  notebook's `fit_one_temp` on up-to-400 training items — the contaminated step the card
  admits). Cascade τ likewise selected on the 240 validation cases with the §5 grid/rule.
- Evaluate ONCE on all 400 test cases → `replication_test.jsonl`.
- Hardware adaptation for this machine (single MPS device): keep effective batch 64 via
  micro-batch 8 × grad-accum 8, identical LRs/epochs/σ schedule/reward; training seed 0;
  exact seeds and any MPS nondeterminism caveats recorded in the run manifest.
  **[DRAFTED — AUTHOR REVIEW REQUIRED]**

## 8. Metrics family (E2; exact definitions frozen in code)

All implemented in `paper/src/metrics.py` (36 unit tests against hand-computed cases,
all passing; output: `paper/artifacts/metrics/test_metrics_output.txt`).

- **Accuracy**: mean over decisions of 1[argmax p = gold argmax], where gold argmax is
  the teacher MAJORITY label's index in option order (notebook cell 14 rule).
- **Macro-F1** per workflow and per primitive (over option positions).
- **Soft accuracy**: `dot(p_model, g_teacher)` averaged over `choice` and `noul`
  decisions only (n = 1,200 of 2,000) — the repo's definition (notebook cell 14),
  pinned, not guessed. `score` is excluded, matching the card.
- **Brier**: multiclass `mean_over_decisions( sum_k (p_k − y_k)^2 )`, computed BOTH with
  one-hot gold-argmax y and with the teacher soft distribution as y; the card's 0.062
  (reported) corresponds to the one-hot form on choice+noul (measured E1: 0.0658).
- **NLL**: `−mean(log max(p_gold, 1e-12))`.
- **RPS** for `score`: squared error of cumulative distributions, normalized by K−1
  (matches `laya.common.proper_reward`).
- **ECE family**:
  - Card convention (first bin closed at bottom, `conf ≥ lo`), 10 bins — for card
    comparability;
  - equal-width, M ∈ {10, 15, 20};
  - equal-mass / adaptive (Nixon et al. 2019 ACE-style), M ∈ {10, 15, 20};
  - classwise/static calibration error over option positions;
  - **signed gap** = mean confidence − accuracy (direction of miscalibration);
  - `ECE_sweep` (Roelofs et al. 2022) is in the frozen family but not yet implemented;
    it will be added to `metrics.py` with unit tests BEFORE any E2 run on CALIB/EVAL.
    **[DRAFTED — AUTHOR REVIEW REQUIRED]**
- **Reliability diagrams** per primitive with bin counts annotated.
- **Error-detection AUROC and AUPRC** (confidence ranking errors; errors = positive class).
- **AURC** for selective prediction (E5).
- Latency/throughput per §1 contract; cost only if measured under stated prices.

Measured E1 context (not re-litigated here): the shipped checkpoint is uniformly
UNDER-confident on the test set (signed gap −0.214; every bin's confidence below its
accuracy), which makes all binned ECE variants numerically equal to |signed gap|. The
E4 analyses will therefore report the signed gap prominently alongside ECE.

## 9. Uncertainty quantification (E3)

- **Case-level cluster bootstrap**: resample the 400 (or 200 per split) CASES with
  replacement, keeping each case's 5 decisions together (`paper/src/bootstrap.py`,
  7 unit tests passing; synthetic sanity check with known intra-case correlation:
  `paper/artifacts/metrics/e3_bootstrap_sanity_check.json`).
- **n_boot = 10,000**, bootstrap seed 0.
- **Primary interval: BCa** (jackknife over cases); percentile intervals reported as a
  robustness check. Naive i.i.d. decision-level intervals reported ONLY in the appendix
  contrast table (F8).
- **Model comparisons: paired differences** — the same resampled case sets applied to
  both models' predictions; CI on the difference.
- Bootstrap p-values for the confirmatory family: two-sided, `p = 2·min(P(Δ* ≤ 0),
  P(Δ* ≥ 0))` from the paired bootstrap distribution (one-sided where §10 says so).
  **[DRAFTED — AUTHOR REVIEW REQUIRED]**

## 10. Hypotheses

Canonical statements quoted verbatim from the protocol manuscript (`main.tex`,
"Hypotheses and analysis plan"); operationalizations below each are drafted this session.

> **H1:** Re-evaluated benchmark performance will be close to the model card's reported
> performance when the exact model, dataset, preprocessing, and metric definitions are
> reproduced.

Operationalization **[DRAFTED — AUTHOR REVIEW REQUIRED]**: |measured − reported| ≤ 0.02
absolute for accuracy, Brier, ECE, score MAE, soft accuracy, and each per-workflow
accuracy. Status: H1 was assessed by the exempt E1 run, which PREDATES this document —
this criterion is therefore a post-hoc reporting structure for E1, not a preregistered
prediction, and is labelled as such in the paper. E1 outcome (measured): satisfied for
accuracy (Δ +0.0010), Brier (+0.0038), ECE (+0.0012), MAE (+0.0004) and all per-workflow
accuracies (≤ +0.002); NOT satisfied for soft accuracy (0.5086 vs 0.471, Δ +0.0376, 95%
BCa CI [0.499, 0.520] excluding the reported value) — reported as a partial exception
with the version-drift investigation note in `e1_reproduction.md`.

> **H2:** Calibration fitted on a disjoint validation set will improve proper
> probabilistic scores and calibration error on held-out cases, though the magnitude may
> vary by workflow and question type.

Operationalization **[DRAFTED — AUTHOR REVIEW REQUIRED]**: on Track B's single 400-case
test run (and secondarily Track A EVAL), the validation-selected method among §6 items
2–6 achieves lower NLL AND lower equal-width M=15 ECE than identity (item 1), with
paired-difference cluster-bootstrap 95% CIs excluding 0 after §11 FDR control.

> **H3:** A validation-selected confidence cascade will reduce the number of escalations
> needed to meet a prespecified error target relative to escalating all cases or
> accepting all first-stage decisions.

Operationalization **[DRAFTED — AUTHOR REVIEW REQUIRED]**, restated under the §0
directive (no runnable escalation target; oracle-escalation scoring per §5): at the
frozen τ*, on EVAL (Track A) and the Track B test run: (a) accepted-set decision error
≤ the §5 target (0.10) with escalation rate < 100% — i.e., strictly fewer escalations
than escalate-everything while meeting the target that accept-everything misses
(E1-measured accept-all error is 0.233); and (b) oracle-scored cascade accuracy exceeds
oracle-scored random-escalation-at-the-same-rate, paired difference > 0 (one-sided)
after FDR control. Because escalated items' true outcomes depend on the unspecified
target, achieved end-to-end error is not claimable; the paper reports the symbolic form
of §5 and states H3 support in terms of (a) and (b) only. If the §5 selection rule
returns infeasible (τ* = 0.99 fails the target on CALIB), H3 is reported as not
supported at this operating point — a reportable negative result (rule R5).

> **H4:** Performance on independently sourced cases will differ from the synthetic test
> result; the direction and size of this difference are unknown in advance.

Operationalization **[DRAFTED — AUTHOR REVIEW REQUIRED]**: explicitly two-sided tests of
external-set minus in-distribution differences in accuracy and ECE (equal-width M=15),
per plan §3.3/E9. Third-party context only (never a claim of this study): repo PR #429
reports laya 0.780 vs JEV 0.919 out of distribution.

## 11. Confirmatory test family and FDR control

Benjamini–Hochberg FDR at **q = 0.05** across exactly this family (**24 tests** — the
count is UNCHANGED by the §0 directive: no family member referenced the dropped
generative-judge comparators; E1t/E2t are redefined below to oracle scoring, which
leaves them fully computable locally). Everything not listed is exploratory/descriptive
and will be labelled as such. **[DRAFTED — AUTHOR REVIEW REQUIRED]**

| ID | Test | Sides |
|---|---|---|
| A2–A6 | Track A EVAL: ΔNLL, calibration method m ∈ {2..6} vs identity | two-sided (5) |
| B2–B6 | Track A EVAL: ΔECE (equal-width M=15), m vs identity | two-sided (5) |
| C2–C6 | Track B test: ΔNLL, m vs identity | two-sided (5) |
| D2–D6 | Track B test: ΔECE (equal-width M=15), m vs identity | two-sided (5) |
| E1t | Track A EVAL: oracle-scored cascade accuracy − oracle-scored random escalation at the same rate (§5 scoring; equals the accepted-set accuracy contrast at matched coverage) | one-sided (1) |
| E2t | Track B test: same oracle-scored contrast | one-sided (1) |
| F1t | External vs in-distribution: Δaccuracy | two-sided (1) |
| F2t | External vs in-distribution: ΔECE (equal-width M=15) | two-sided (1) |

Primary endpoint of the study **[DRAFTED — AUTHOR REVIEW REQUIRED]**, restated under
the §0 directive: Track A EVAL accepted-set accuracy and escalation rate at the frozen
τ*, each with 95% BCa cluster-bootstrap CIs, with the oracle-escalation end-to-end
accuracy reported alongside as an explicit upper bound (plus the E1t contrast).
Sample-size rationale: the benchmark fixes n; measured E1 full-400 accuracy CI
half-width is ±0.021 (BCa [0.7455, 0.7870]), so EVAL (200 cases) is expected to give
roughly ±0.03 — adequate for the E1t contrast, and stated in the paper as a precision
statement rather than a power claim.

## 12. Explicitly exploratory (frozen as non-confirmatory)

E7 robustness (option-order permutation, paraphrase, missing-field, label-frequency
shift, option-count stress — reported as flip rates and deltas), E8 ablations (2×2
calibration × cascade, confidence statistics, decision- vs case-level gating,
per-primitive breakdowns, Track A vs Track B), E6 cost/latency (per the §0/§5 form:
Laya alone measured; oracle-cascade cost with the escalation target's per-item cost and
accuracy as explicit symbolic parameters — no target is runnable), secondary confidence
statistics, per-workflow subgroup results, reliability diagrams, and the naive-vs-cluster
CI contrast. No confirmatory claims will be made from these.

## 13. Deviations protocol

Any deviation from this document after commit (bug fixes included) is recorded in a
"Deviations" appendix of the paper and in `paper/artifacts/deviations.md` with date,
reason, and effect; the original frozen choice is still reported where computable.
Reduced-subset runs forced by resource limits are labelled PARTIAL everywhere they
appear. Negative and null results are reported (rule R5). No JEV runs or estimates
(rule R3), and no BERT-as-a-Judge runs or constructed typed-decisions comparisons
(R3 as extended by §0.2). No new citations without primary-record verification
(rule R4). The §0 author directive itself is recorded above as an author-directed
deviation from EXPERIMENT_PLAN.md §4, effective before commit.

---

## Closure

**Test set closed upon commit of this file.** From that commit forward, the official
test split (including EVAL) may be accessed only by the analyses frozen above.

- Preregistration commit hash: see `paper/artifacts/prereg_commit.json` (normative)
- Commit timestamp (UTC): see `paper/artifacts/prereg_commit.json` (normative)

*(A commit hash cannot be embedded in its own commit; under the author delegation of
2026-09-26 21:16 IST (§0.a) this file is committed as-is and the hash + UTC timestamp
are recorded immediately afterwards in `paper/artifacts/prereg_commit.json`, which is
included in the subsequent results commit. All [DRAFTED — AUTHOR REVIEW REQUIRED]
items are frozen as written per §0.a.)*


==> anc/specialist_base_frozen_pipeline.json <==
{
  "winner_method": "isotonic",
  "all_method_params": {
    "identity": {
      "note": "ModernBERT-base specialist checkpoint as trained: per-type temperatures fitted on the 240 validation cases during training (choice 1.0125, score 1.2010, noul 1.3256; see manifest 20260926T165059Z); methods 2-6 are fitted on top of this identity on the same validation split."
    },
    "single_temp": {
      "temperature": 0.7535424835435736
    },
    "per_primitive": {
      "temperatures": {
        "choice": 0.6688201213126873,
        "score": 0.8296527871538073,
        "noul": 0.8858143309486334
      }
    },
    "per_bucket": {
      "temperatures": {
        "choice:3-5": 0.6688201213126873,
        "noul:2": 0.8858143309486334,
        "score:3-5": 0.8296527871538073
      },
      "fallback": 0.7535424835435736
    },
    "vector_choice": {
      "w": [
        1.552941918373108,
        1.2771929502487183,
        1.6720361709594727,
        1.7005642652511597,
        1.3067467212677002
      ],
      "b": [
        -0.15808190405368805,
        0.4989311397075653,
        -0.25350627303123474,
        -0.3024091124534607,
        0.2150665819644928
      ],
      "non_choice": {
        "temperatures": {
          "choice": 0.6688201213126873,
          "score": 0.8296527871538073,
          "noul": 0.8858143309486334
        }
      }
    },
    "isotonic": {
      "note": "per-(primitive,position) OvR isotonic on identity probs, renormalized; fit on the fitting split only; applied via linear interpolation over the stored threshold curves (clipped at the ends, sklearn out_of_bounds=clip)",
      "curves": {
        "0:0": {
          "x": [
            0.02209163427390418,
            0.08355734950823202,
            0.08499060881989223,
            0.1813128846842053,
            0.1813882481867138,
            0.18413760803437162,
            0.1842155016484076,
            0.18516833769592214,
            0.1852075233723625,
            0.2536847046672706,
            0.25392657109700917,
            0.38007419919564434,
            0.3801306869208927,
            0.3836432020628905,
            0.38364851299858754,
            0.3836655415138974,
            0.38370311925112827,
            0.38626160999547127,
            0.38633452613902497,
            0.5567918331835999,
            0.6093907921934033,
            0.7832489519483674
          ],
          "y": [
            0.0,
            0.0,
            0.043478260869565216,
            0.043478260869565216,
            0.08,
            0.08,
            0.1111111111111111,
            0.1111111111111111,
            0.19117647058823528,
            0.19117647058823528,
            0.2765957446808511,
            0.2765957446808511,
            0.29411764705882354,
            0.29411764705882354,
            0.5,
            0.5,
            0.5555555555555556,
            0.5555555555555556,
            0.75,
            0.75,
            1.0,
            1.0
          ]
        },
        "0:1": {
          "x": [
            0.008037744203694613,
            0.10317423781181828,
            0.10344177340124912,
            0.2074795748325448,
            0.20753788868459727,
            0.20781784325370248,
            0.2078431741926523,
            0.20932046184091663,
            0.20939304213008128,
            0.3137009054196492,
            0.3952605707464037,
            0.4002371409305188,
            0.400319610513364,
            0.40613479077964826,
            0.40645562247737127,
            0.6570794042364845,
            0.6795492002507892,
            0.7191367787028508,
            0.7543084762585724,
            0.8973640673162115
          ],
          "y": [
            0.0,
            0.0,
            0.16666666666666666,
            0.16666666666666666,
            0.25,
            0.25,
            0.3333333333333333,
            0.3333333333333333,
            0.34782608695652173,
            0.34782608695652173,
            0.43478260869565216,
            0.43478260869565216,
            0.45161290322580644,
            0.45161290322580644,
            0.5,
            0.5,
            0.6666666666666666,
            0.6666666666666666,
            1.0,
            1.0
          ]
        },
        "0:2": {
          "x": [
            0.013268849648048586,
            0.1816698928678595,
            0.3111723162942926,
            0.3357541647189471,
            0.3361253904632987,
            0.3370958035186279,
            0.33717725049631536,
            0.33759184402462905,
            0.337767776927546,
            0.41422490716071636,
            0.4149216681290182,
            0.4179369747963992,
            0.4191231692921309,
            0.4217604855182085,
            0.4224934108716999,
            0.4442728632136697,
            0.4445868279251492,
            0.45791679476603697,
            0.4580841663550962,
            0.493248624313162,
            0.49415179096646583,
            0.502235755314715,
            0.5039408263109548,
            0.5394093888713014,
            0.5402196047892353,
            0.6650100630446115,
            0.6833239660945405,
            0.9115694065534405
          ],
          "y": [
            0.0,
            0.0,
            0.1,
            0.1,
            0.16666666666666666,
            0.16666666666666666,
            0.3333333333333333,
            0.3333333333333333,
            0.35251798561151076,
            0.35251798561151076,
            0.45454545454545453,
            0.45454545454545453,
            0.5,
            0.5,
            0.5714285714285714,
            0.5714285714285714,
            0.6666666666666666,
            0.6666666666666666,
            0.7096774193548387,
            0.7096774193548387,
            0.7777777777777778,
            0.7777777777777778,
            0.7931034482758621,
            0.7931034482758621,
            0.8333333333333334,
            0.8333333333333334,
            1.0,
            1.0
          ]
        },
        "0:3": {
          "x": [
            0.004024365331878144,
            0.059116179866588466,
            0.05912529113988737,
            0.18449724457243785,
            0.18494695526132474,
            0.2929071229444443,
            0.295470090828925,
            0.3130061392732382,
            0.3136175040505172,
            0.3153329596598117,
            0.5972571200802015,
            0.691932196812717
          ],
          "y": [
            0.0,
            0.0,
            0.036585365853658534,
            0.036585365853658534,
            0.18181818181818182,
            0.18181818181818182,
            0.2909090909090909,
            0.2909090909090909,
            0.6666666666666666,
            0.6666666666666666,
            1.0,
            1.0
          ]
        },
        "0:4": {
          "x": [
            0.025834577332220034,
            0.20976645133129895,
            0.21533317102817046,
            0.24955632418630277,
            0.2502601639975302,
            0.2555572418442241,
            0.25565298726653823,
            0.2622498858780539,
            0.2631266676660174,
            0.2956891551020837,
            0.2961368518119898,
            0.34400848445272425,
            0.35332500545795453,
            0.40900689519617117,
            0.47326434506724335,
            0.9088962210672633
          ],
          "y": [
            0.0,
            0.0,
            0.09090909090909091,
            0.09090909090909091,
            0.16666666666666666,
            0.16666666666666666,
            0.21052631578947367,
            0.21052631578947367,
            0.21739130434782608,
            0.21739130434782608,
            0.3333333333333333,
            0.3333333333333333,
            0.5,
            0.5,
            1.0,
            1.0
          ]
        },
        "1:0": {
          "x": [
            0.008085327324625193,
            0.0230099818285452,
            0.023474010353907258,
            0.22183117154085352,
            0.22230067072586607,
            0.22352767020605913,
            0.22356484161352164,
            0.22448903493803668,
            0.22454189678889624,
            0.3779873792546185,
            0.3780350152282823,
            0.3783082730788792,
            0.3784487883598156,
            0.37971195703626553,
            0.3797176890880571,
            0.3802635704399534,
            0.38031294279401745,
            0.38086646866273194
          ],
          "y": [
            0.0,
            0.0,
            0.011450381679389313,
            0.011450381679389313,
            0.1111111111111111,
            0.1111111111111111,
            0.125,
            0.125,
            0.3,
            0.3,
            0.3333333333333333,
            0.3333333333333333,
            0.5,
            0.5,
            0.7272727272727273,
            0.7272727272727273,
            1.0,
            1.0
          ]
        },
        "1:1": {
          "x": [
            0.06619090948263814,
            0.06801240698983149,
            0.06802640047497448,
            0.12460631739789661,
            0.12535052798939847,
            0.14189839429466997,
            0.1431654563371735,
            0.22730872461274026,
            0.2297991469093687,
            0.25591821102836765,
            0.256649705418031,
            0.34820169504906523,
            0.34829150760360017,
            0.34863019956830454,
            0.3486590589362612,
            0.35026354922609565,
            0.3504760615478701,
            0.3882744471475829
          ],
          "y": [
            0.0,
            0.0,
            0.04,
            0.04,
            0.058823529411764705,
            0.058823529411764705,
            0.13592233009708737,
            0.13592233009708737,
            0.16666666666666666,
            0.16666666666666666,
            0.3037037037037037,
            0.3037037037037037,
            0.3333333333333333,
            0.3333333333333333,
            0.5,
            0.5,
            0.5057471264367817,
            0.5057471264367817
          ]
        },
        "1:2": {
          "x": [
            0.23627881453146612,
            0.2462041397809532,
            0.2462580297670547,
            0.25560050212153057,
            0.25593250668450024,
            0.25636805676097535,
            0.2564764817783296,
            0.2590001185930457,
            0.2590107747643149,
            0.2610290253625504,
            0.2610314777908544,
            0.26415858214008703,
            0.2645464158283767,
            0.29811910197659247,
            0.2985065960746094,
            0.36355225624477266,
            0.3635834852053104,
            0.38444149024041724,
            0.384562695854363,
            0.40774710439902756,
            0.40775689211989524,
            0.4313546932792422,
            0.43199975645448885,
            0.4669288440000021
          ],
          "y": [
            0.024390243902439025,
            0.024390243902439025,
            0.10909090909090909,
            0.10909090909090909,
            0.18181818181818182,
            0.18181818181818182,
            0.23255813953488372,
            0.23255813953488372,
            0.2564102564102564,
            0.2564102564102564,
            0.3333333333333333,
            0.3333333333333333,
            0.3392857142857143,
            0.3392857142857143,
            0.3488372093023256,
            0.3488372093023256,
            0.3582089552238806,
            0.3582089552238806,
            0.5128205128205128,
            0.5128205128205128,
            0.631578947368421,
            0.631578947368421,
            0.8333333333333334,
            0.8333333333333334
          ]
        },
        "1:3": {
          "x": [
            0.12762069822490316,
            0.13244638279284005,
            0.13289265346713408,
            0.1354007142492195,
            0.1358134708817262,
            0.29807316481538126,
            0.2981000337138797,
            0.3835356681082033,
            0.3838765675210833,
            0.40942260796242014,
            0.40965226500630275,
            0.4270467866455453,
            0.42787826329278433,
            0.44143835213903265,
            0.445384549884185,
            0.5483838019270192
          ],
          "y": [
            0.0,
            0.0,
            0.14285714285714285,
            0.14285714285714285,
            0.2235294117647059,
            0.2235294117647059,
            0.3394495412844037,
            0.3394495412844037,
            0.5,
            0.5,
            0.5384615384615384,
            0.5384615384615384,
            0.5833333333333334,
            0.5833333333333334,
            0.6153846153846154,
            0.6153846153846154
          ]
        },
        "1:4": {
          "x": [
            0.13429392101638568,
            0.1600772706015336,
            0.1613526468785074,
            0.1671270399539366,
            0.16766026137655246,
            0.17463596031090087,
            0.17496941542534702,
            0.1830024803190626,
            0.18534345926552093,
            0.1911910388036099
          ],
          "y": [
            0.0,
            0.0,
            0.16666666666666666,
            0.16666666666666666,
            0.25,
            0.25,
            0.3333333333333333,
            0.3333333333333333,
            0.5,
            0.5
          ]
        },
        "2:0": {
          "x": [
            0.3147572260461629,
            0.357624650351379,
            0.35813254527796157,
            0.37007185098859086,
            0.371102894299663,
            0.41975323705405043,
            0.42002241303961024,
            0.48692628069487925,
            0.4871103354112509,
            0.48931925040510166,
            0.4895033466749739,
            0.506998340109869,
            0.5071824819431423,
            0.5128896645887491,
            0.513901920934243,
            0.5255785148892028,
            0.5293427750096525,
            0.8950919389934784,
            0.8951610981832951,
            0.8971492700993224,
            0.8974378198867304
          ],
          "y": [
            0.08333333333333333,
            0.08333333333333333,
            0.14285714285714285,
            0.14285714285714285,
            0.16071428571428573,
            0.16071428571428573,
            0.3917525773195876,
            0.3917525773195876,
            0.42857142857142855,
            0.42857142857142855,
            0.5555555555555556,
            0.5555555555555556,
            0.5714285714285714,
            0.5714285714285714,
            0.8333333333333334,
            0.8333333333333334,
            0.8787878787878788,
            0.8787878787878788,
            0.9666666666666667,
            0.9666666666666667,
            1.0
          ]
        },
        "2:1": {
          "x": [
            0.10256218011326955,
            0.10285072990067759,
            0.1048389018167049,
            0.10490806100652168,
            0.4706572249903474,
            0.4744214851107971,
            0.4860980790657569,
            0.4871103354112509,
            0.49281751805685775,
            0.49300165989013095,
            0.510496653325026,
            0.5106807495948983,
            0.5128896645887491,
            0.5130737193051207,
            0.5799775869603898,
            0.5802467629459497,
            0.6288971057003371,
            0.6299281490114091,
            0.6418674547220383,
            0.642375349648621,
            0.685242773953837
          ],
          "y": [
            0.0,
            0.03333333333333333,
            0.03333333333333333,
            0.12121212121212122,
            0.12121212121212122,
            0.16666666666666666,
            0.16666666666666666,
            0.42857142857142855,
            0.42857142857142855,
            0.4444444444444444,
            0.4444444444444444,
            0.5714285714285714,
            0.5714285714285714,
            0.6082474226804123,
            0.6082474226804123,
            0.8392857142857143,
            0.8392857142857143,
            0.8571428571428571,
            0.8571428571428571,
            0.9166666666666666,
            0.9166666666666666
          ]
        }
      }
    }
  },
  "tau_decision_level": {
    "level": "decision",
    "grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "tau_star": 0.85,
    "infeasible_fallback_used": false,
    "grid_rows": [
      {
        "tau": 0.5,
        "coverage": 0.6183,
        "n_accepted": 742,
        "accepted_error": 0.3113,
        "feasible": false
      },
      {
        "tau": 0.55,
        "coverage": 0.54,
        "n_accepted": 648,
        "accepted_error": 0.2901,
        "feasible": false
      },
      {
        "tau": 0.6,
        "coverage": 0.375,
        "n_accepted": 450,
        "accepted_error": 0.2267,
        "feasible": false
      },
      {
        "tau": 0.65,
        "coverage": 0.2275,
        "n_accepted": 273,
        "accepted_error": 0.1319,
        "feasible": false
      },
      {
        "tau": 0.7,
        "coverage": 0.1967,
        "n_accepted": 236,
        "accepted_error": 0.1271,
        "feasible": false
      },
      {
        "tau": 0.75,
        "coverage": 0.185,
        "n_accepted": 222,
        "accepted_error": 0.1126,
        "feasible": false
      },
      {
        "tau": 0.8,
        "coverage": 0.155,
        "n_accepted": 186,
        "accepted_error": 0.1022,
        "feasible": false
      },
      {
        "tau": 0.85,
        "coverage": 0.0992,
        "n_accepted": 119,
        "accepted_error": 0.0756,
        "feasible": true
      },
      {
        "tau": 0.9,
        "coverage": 0.0642,
        "n_accepted": 77,
        "accepted_error": 0.039,
        "feasible": true
      },
      {
        "tau": 0.95,
        "coverage": 0.0517,
        "n_accepted": 62,
        "accepted_error": 0.0323,
        "feasible": true
      },
      {
        "tau": 0.97,
        "coverage": 0.0158,
        "n_accepted": 19,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.99,
        "coverage": 0.0158,
        "n_accepted": 19,
        "accepted_error": 0.0,
        "feasible": true
      }
    ]
  },
  "tau_case_level": {
    "level": "case",
    "grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "tau_star": 0.99,
    "infeasible_fallback_used": true,
    "grid_rows": [
      {
        "tau": 0.5,
        "coverage": 0.1542,
        "n_accepted": 185,
        "accepted_error": 0.2757,
        "feasible": false
      },
      {
        "tau": 0.55,
        "coverage": 0.075,
        "n_accepted": 90,
        "accepted_error": 0.3667,
        "feasible": false
      },
      {
        "tau": 0.6,
        "coverage": 0.0125,
        "n_accepted": 15,
        "accepted_error": 0.3333,
        "feasible": false
      },
      {
        "tau": 0.65,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.7,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.75,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.8,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.85,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.9,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.95,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.97,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      },
      {
        "tau": 0.99,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      }
    ]
  },
  "fitting_split": "track_b validation (240 cases)",
  "validation_diagnostics": {
    "identity": {
      "nll": 0.9770544885382658,
      "ece15": 0.06746111705598357,
      "acc": 0.54
    },
    "single_temp": {
      "nll": 0.9618085332946077,
      "ece15": 0.05981003522159155,
      "acc": 0.54
    },
    "per_primitive": {
      "nll": 0.9600196402763762,
      "ece15": 0.051215646635104015,
      "acc": 0.54
    },
    "per_bucket": {
      "nll": 0.9600196402763762,
      "ece15": 0.051215646635104015,
      "acc": 0.54
    },
    "vector_choice": {
      "nll": 0.9564883291088703,
      "ece15": 0.041668230683826184,
      "acc": 0.54
    },
    "isotonic": {
      "nll": 0.8582152130295952,
      "ece15": 0.023768389913367046,
      "acc": 0.5841666666666666
    }
  }
}

==> anc/test_metrics.py <==
"""Hand-computed unit tests for metrics.py (pre-freeze experiment plan, item E2).

Every expected value below is computed by hand in the comments. These tests must
all pass before any experiment consumes metrics.py (execution-order step 2).
"""
import sys
from pathlib import Path

import numpy as np
import pytest

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))

import metrics as M  # noqa: E402


# ------------------------------------------------------------------ accuracy


def test_accuracy_simple():
    # 3 of 4 correct -> 0.75
    assert M.accuracy([1, 1, 1, 0]) == pytest.approx(0.75)


def test_accuracy_empty_is_nan():
    assert np.isnan(M.accuracy([]))


# ------------------------------------------------------------------ macro F1


def test_macro_f1_hand_case():
    # gold = [0, 0, 1, 1], pred = [0, 1, 1, 1]
    # class 0: TP=1, FP=0, FN=1 -> F1 = 2*1/(2*1+0+1) = 2/3
    # class 1: TP=2, FP=1, FN=0 -> F1 = 4/(4+1+0)     = 4/5
    # macro = (2/3 + 4/5)/2 = 11/15
    assert M.macro_f1([0, 0, 1, 1], [0, 1, 1, 1]) == pytest.approx(11 / 15)


def test_macro_f1_includes_predicted_only_class():
    # gold = [0, 0], pred = [0, 1]:
    # class 0: TP=1, FP=0, FN=1 -> 2/3 ; class 1: TP=0, FP=1, FN=0 -> 0
    # macro = 1/3   (class 1 counted because it appears in pred)
    assert M.macro_f1([0, 0], [0, 1]) == pytest.approx(1 / 3)


# ------------------------------------------------------------ soft accuracy


def test_soft_accuracy_dot_product():
    # dot([0.7, 0.2, 0.1], [0.6, 0.3, 0.1]) = 0.42 + 0.06 + 0.01 = 0.49
    assert M.soft_accuracy([0.7, 0.2, 0.1], [0.6, 0.3, 0.1]) == pytest.approx(0.49)


def test_soft_accuracy_perfect_match_is_sum_of_squares():
    # p == g -> dot(p, p) = 0.25 + 0.25 = 0.5 (NOT 1.0: the notebook's statistic
    # rewards concentration; a perfectly-matched uniform pair scores 1/K)
    assert M.soft_accuracy([0.5, 0.5], [0.5, 0.5]) == pytest.approx(0.5)


def test_soft_accuracy_onehot_match():
    # against a one-hot teacher, dot = p at the hot index
    assert M.soft_accuracy([0.8, 0.2], [1.0, 0.0]) == pytest.approx(0.8)


# ------------------------------------------------------------------ Brier


def test_brier_one_hot():
    # p = [0.8, 0.2], y = one-hot(0): (0.8-1)^2 + (0.2-0)^2 = 0.04 + 0.04 = 0.08
    assert M.brier([0.8, 0.2], M.one_hot(0, 2)) == pytest.approx(0.08)


def test_brier_soft_target():
    # p = [0.7, 0.3], g = [0.6, 0.4]: 0.01 + 0.01 = 0.02
    assert M.brier([0.7, 0.3], [0.6, 0.4]) == pytest.approx(0.02)


def test_brier_perfect_soft_match_is_zero():
    assert M.brier([0.25, 0.75], [0.25, 0.75]) == pytest.approx(0.0)


def test_one_hot():
    assert M.one_hot(1, 3).tolist() == [0.0, 1.0, 0.0]


# -------------------------------------------------------------------- NLL


def test_nll_hand_case():
    # -mean(log(0.5), log(0.25)) = -( -0.693147.. + -1.386294.. )/2 = 1.0397207..
    expected = -(np.log(0.5) + np.log(0.25)) / 2
    assert M.nll([0.5, 0.25]) == pytest.approx(expected)


def test_nll_epsilon_floor():
    # p_gold = 0 floors at 1e-12: NLL = -log(1e-12) = 27.6310211...
    assert M.nll([0.0]) == pytest.approx(-np.log(1e-12))


# -------------------------------------------------------------------- RPS


def test_rps_hand_case_normalized():
    # p = [0.2, 0.5, 0.3], y = one-hot(1) = [0, 1, 0], K = 3
    # CDF_p = [0.2, 0.7, 1.0], CDF_y = [0, 1, 1]
    # sq diffs: 0.04 + 0.09 + 0.0 = 0.13 ; normalized by (K-1)=2 -> 0.065
    assert M.rps([0.2, 0.5, 0.3], [0, 1, 0]) == pytest.approx(0.065)


def test_rps_unnormalized():
    assert M.rps([0.2, 0.5, 0.3], [0, 1, 0], normalize=False) == pytest.approx(0.13)


def test_rps_perfect_prediction_is_zero():
    assert M.rps([0, 1, 0], [0, 1, 0]) == pytest.approx(0.0)


def test_rps_soft_target():
    # p = [0.5, 0.5], g = [0.4, 0.6]: CDFs [0.5, 1.0] vs [0.4, 1.0]
    # sq diff = 0.01 + 0 = 0.01, /(K-1)=1 -> 0.01
    assert M.rps([0.5, 0.5], [0.4, 0.6]) == pytest.approx(0.01)


# ------------------------------------------------------------------- ECE


def test_ece_card_two_bins_hand_case():
    # bins=2 -> edges [0, 0.5, 1.0]. conf = [0.4, 0.6, 0.9], correct = [1, 0, 1]
    # bin 1 [0, 0.5]: {0.4} mass 1/3, |0.4 - 1| = 0.6 -> 0.2
    # bin 2 (0.5, 1]: {0.6, 0.9} mass 2/3, |0.75 - 0.5| = 0.25 -> 1/6
    # ECE = 0.2 + 0.1666... = 0.366666...
    assert M.ece_card([0.4, 0.6, 0.9], [1, 0, 1], bins=2) == pytest.approx(0.3666666667)


def test_ece_card_first_bin_closed_at_zero():
    # laya convention (common.py ece_score): conf == 0.0 falls in the FIRST bin.
    # bins=2, conf=[0.0], correct=[0]: bin 1 holds it, |0 - 0| = 0 -> ECE 0
    assert M.ece_card([0.0], [0], bins=2) == pytest.approx(0.0)
    # and with correct=[1]: |0 - 1| = 1 -> ECE 1 (proves the point got binned)
    assert M.ece_card([0.0], [1], bins=2) == pytest.approx(1.0)


def test_ece_card_bin_boundary_belongs_to_lower_bin():
    # conf exactly 0.5 with bins=2 satisfies (conf > 0) & (conf <= 0.5): lower bin.
    # conf=[0.5, 0.9], correct=[1, 1]:
    # bin 1: {0.5} mass 1/2, |0.5 - 1| = 0.5 -> 0.25
    # bin 2: {0.9} mass 1/2, |0.9 - 1| = 0.1 -> 0.05 ; total 0.30
    assert M.ece_card([0.5, 0.9], [1, 1], bins=2) == pytest.approx(0.30)


def test_ece_card_perfectly_calibrated_single_bin():
    # all conf 0.75, 3 of 4 correct -> |0.75 - 0.75| = 0
    assert M.ece_card([0.75] * 4, [1, 1, 1, 0], bins=1) == pytest.approx(0.0)


def test_ece_card_matches_laya_reference_implementation():
    # cross-check against the shipped laya.common.ece_score on random data
    from laya.common import ece_score

    rng = np.random.default_rng(0)
    conf = rng.uniform(0, 1, 500)
    correct = (rng.uniform(0, 1, 500) < conf).astype(float)
    for bins in (10, 15, 20):
        assert M.ece_card(conf, correct, bins=bins) == pytest.approx(
            ece_score(conf, correct, bins=bins), abs=1e-12)


def test_ece_equal_width_alias():
    conf, correct = [0.4, 0.6, 0.9], [1, 0, 1]
    assert M.ece_equal_width(conf, correct, bins=2) == M.ece_card(conf, correct, bins=2)


def test_ece_equal_mass_hand_case():
    # bins=2, conf = [0.1, 0.2, 0.8, 0.9], correct = [0, 1, 1, 1]
    # sorted order is already ascending; split -> [0.1, 0.2] and [0.8, 0.9]
    # group 1: mass 1/2, |0.15 - 0.5| = 0.35 -> 0.175
    # group 2: mass 1/2, |0.85 - 1.0| = 0.15 -> 0.075 ; total 0.25
    assert M.ece_equal_mass([0.1, 0.2, 0.8, 0.9], [0, 1, 1, 1], bins=2) == pytest.approx(0.25)


def test_ece_equal_mass_more_bins_than_points():
    # degenerates to one point per bin: sum |conf_i - correct_i| / n
    # = (|0.6-1| + |0.8-0|)/2 = (0.4 + 0.8)/2 = 0.6
    assert M.ece_equal_mass([0.6, 0.8], [1, 0], bins=10) == pytest.approx(0.6)


def test_classwise_ece_hand_case():
    # Two 2-option decisions, bins=1.
    # probs = [[0.7, 0.3], [0.4, 0.6]], gold = [0, 1]
    # position 0: p0 = [0.7, 0.4], hit = [1, 0] -> |0.55 - 0.5| = 0.05
    # position 1: p1 = [0.3, 0.6], hit = [0, 1] -> |0.45 - 0.5| = 0.05
    # classwise mean = 0.05
    got = M.classwise_ece([[0.7, 0.3], [0.4, 0.6]], [0, 1], bins=1)
    assert got == pytest.approx(0.05)


def test_classwise_ece_variable_option_counts():
    # decision A has 3 options, decision B has 2: position 2 only sees A.
    # probs = [[0.5, 0.3, 0.2], [0.6, 0.4]], gold = [0, 0], bins=1
    # pos 0: p=[0.5, 0.6], hit=[1, 1] -> |0.55 - 1| = 0.45
    # pos 1: p=[0.3, 0.4], hit=[0, 0] -> 0.35
    # pos 2: p=[0.2],      hit=[0]    -> 0.2
    # mean = (0.45 + 0.35 + 0.2)/3 = 1/3
    got = M.classwise_ece([[0.5, 0.3, 0.2], [0.6, 0.4]], [0, 0], bins=1)
    assert got == pytest.approx(1 / 3)


def test_signed_gap():
    # mean conf 0.8, accuracy 0.5 -> +0.3 (over-confident)
    assert M.signed_gap([0.7, 0.9], [1, 0]) == pytest.approx(0.3)
    # under-confidence is negative
    assert M.signed_gap([0.6, 0.6], [1, 1]) == pytest.approx(-0.4)


# ------------------------------------------------------- error detection


def test_auroc_perfect_ranking():
    # errors have strictly lower confidence than correct decisions -> AUROC 1.0
    conf = [0.9, 0.8, 0.3, 0.2]
    correct = [1, 1, 0, 0]
    assert M.error_detection_auroc(conf, correct) == pytest.approx(1.0)


def test_auroc_worst_ranking():
    # errors have the HIGHEST confidence -> 0.0
    conf = [0.9, 0.8, 0.3, 0.2]
    correct = [0, 0, 1, 1]
    assert M.error_detection_auroc(conf, correct) == pytest.approx(0.0)


def test_auroc_hand_computed_partial():
    # conf = [0.9, 0.6, 0.7, 0.2], correct = [1, 0, 1, 0]
    # errors at conf 0.6, 0.2 ; corrects at 0.9, 0.7
    # pairs (error, correct): (0.6 < 0.9) ok, (0.6 < 0.7) ok, (0.2 < 0.9) ok,
    # (0.2 < 0.7) ok -> all 4 of 4 pairs ranked right -> AUROC 1.0
    assert M.error_detection_auroc([0.9, 0.6, 0.7, 0.2], [1, 0, 1, 0]) == pytest.approx(1.0)
    # flip one: conf = [0.9, 0.95, 0.7, 0.2], errors at 0.95, 0.2
    # pairs: (0.95 vs 0.9) wrong, (0.95 vs 0.7) wrong, (0.2 vs both) right
    # -> 2/4 = 0.5
    assert M.error_detection_auroc([0.9, 0.95, 0.7, 0.2], [1, 0, 1, 0]) == pytest.approx(0.5)


def test_auroc_single_class_nan():
    assert np.isnan(M.error_detection_auroc([0.9, 0.8], [1, 1]))


def test_auprc_hand_case():
    # conf = [0.9, 0.8, 0.3, 0.2], correct = [1, 1, 0, 0]; errors (positives)
    # at -conf = -0.3, -0.2 rank 1st and 2nd -> precision 1 at both hits: AP = 1.0
    assert M.error_detection_auprc([0.9, 0.8, 0.3, 0.2], [1, 1, 0, 0]) == pytest.approx(1.0)
    # one error ranked below a correct: conf = [0.9, 0.3, 0.8, 0.2],
    # correct = [1, 0, 1, 0] -> ranking by -conf: 0.2(err), 0.3(err), 0.8(ok), 0.9(ok)
    # hits at ranks 1, 2 -> AP = (1/1 + 2/2)/2 = 1.0
    assert M.error_detection_auprc([0.9, 0.3, 0.8, 0.2], [1, 0, 1, 0]) == pytest.approx(1.0)
    # interleaved: conf = [0.2, 0.9, 0.3, 0.8], correct = [1, 0, 1, 0]
    # by -conf: 0.2(ok), 0.3(ok), 0.8(err), 0.9(err); hits ranks 3, 4
    # AP = (1/3 + 2/4)/2 = 5/12
    assert M.error_detection_auprc([0.2, 0.9, 0.3, 0.8], [1, 0, 1, 0]) == pytest.approx(5 / 12)


def test_auprc_no_errors_nan():
    assert np.isnan(M.error_detection_auprc([0.9, 0.8], [1, 1]))


# ------------------------------------------------- card-pipeline aggregation


def test_card_metrics_end_to_end_hand_case():
    # Three decisions: one choice, one noul, one score.
    decisions = [
        {   # choice, correct, soft dists chosen for easy arithmetic
            "primitive": "choice", "correct": 1.0, "conf_card": 0.7,
            "soft_p": [0.7, 0.3], "soft_g": [0.6, 0.4],
        },
        {   # noul, wrong, p_true = 0.4 -> conf max(0.4, 0.6) = 0.6
            "primitive": "noul", "correct": 0.0, "conf_card": 0.6,
            "soft_p": [0.6, 0.4], "soft_g": [0.2, 0.8],
        },
        {   # score, correct, |2.2 - 2.0| = 0.2 MAE, within 1 level
            "primitive": "score", "correct": 1.0, "conf_card": 0.5,
            "soft_p": None, "soft_g": None,
            "pred_score": 2.2, "gold_score": 2.0,
        },
    ]
    got = M.card_metrics(decisions)
    # accuracy over ALL three: 2/3
    assert got["accuracy"] == pytest.approx(2 / 3)
    # soft acc over choice+noul only:
    # choice: 0.7*0.6 + 0.3*0.4 = 0.54 ; noul: 0.6*0.2 + 0.4*0.8 = 0.44
    assert got["soft_acc"] == pytest.approx((0.54 + 0.44) / 2)
    # brier vs teacher over choice+noul only:
    # choice: 0.01 + 0.01 = 0.02 ; noul: 0.16 + 0.16 = 0.32 -> mean 0.17
    assert got["brier_teacher"] == pytest.approx(0.17)
    # score MAE over score only
    assert got["score_mae"] == pytest.approx(0.2)
    assert got["within_1_level"] == pytest.approx(1.0)
    # ECE(15) over all three, hand-checked:
    # bins of width 1/15: 0.5 -> bin 8 (0.4667, 0.5333], 0.6 -> bin 9,
    # 0.7 -> bin 11 (0.6667, 0.7333]  [0.6 in (0.5333, 0.6] boundary: bin 9]
    # each bin has one point, mass 1/3:
    # |0.5-1| = 0.5 ; |0.6-0| = 0.6 ; |0.7-1| = 0.3 -> (0.5+0.6+0.3)/3 = 0.466667
    assert got["ece_15"] == pytest.approx((0.5 + 0.6 + 0.3) / 3)
    assert got["n"] == 3


def test_card_metrics_score_excluded_from_soft_and_brier():
    decisions = [
        {"primitive": "score", "correct": 1.0, "conf_card": 0.9,
         "soft_p": None, "soft_g": None, "pred_score": 1.0, "gold_score": 1.0},
    ]
    got = M.card_metrics(decisions)
    assert np.isnan(got["soft_acc"])
    assert np.isnan(got["brier_teacher"])
    assert got["score_mae"] == pytest.approx(0.0)


if __name__ == "__main__":
    sys.exit(pytest.main([__file__, "-v"]))


# ------------------------------------------------------------------ ece_sweep


def test_ece_sweep_perfectly_calibrated_monotone():
    # conf = correct-frequency pattern that stays monotone at any b:
    # 4 points, conf ascending, accuracy ascending with it.
    conf = [0.2, 0.4, 0.7, 0.9]
    corr = [0.0, 0.0, 1.0, 1.0]
    # sweep: b=2 -> groups [(0.2,0.4),(0.7,0.9)] accs (0,1) monotone;
    # b=3 -> [ (0.2,0.4), (0.7,), (0.9,) ] accs (0,1,1) monotone;
    # b=4 -> accs (0,0,1,1) monotone -> best_b = 4.
    # equal-mass ECE at b=4 = mean |conf_i - corr_i| = (0.2+0.4+0.3+0.1)/4 = 0.25
    assert M.ece_sweep(conf, corr) == pytest.approx(0.25)


def test_ece_sweep_stops_at_nonmonotone():
    # conf ascending but accuracy NON-monotone at b=4: corr = [0,1,0,1]
    # b=2: groups accs = (0.5, 0.5) monotone -> best_b=2
    # b=3: groups [ (c0,c1), (c2,), (c3,) ] accs (0.5, 0, 1) NOT monotone -> stop.
    conf = [0.1, 0.2, 0.8, 0.9]
    corr = [0.0, 1.0, 0.0, 1.0]
    # ECE at b=2: |mean(0.1,0.2)-0.5|*0.5 + |mean(0.8,0.9)-0.5|*0.5
    #           = |0.15-0.5|*0.5 + |0.85-0.5|*0.5 = 0.175 + 0.175 = 0.35
    assert M.ece_sweep(conf, corr) == pytest.approx(0.35)


def test_ece_sweep_empty_nan():
    assert np.isnan(M.ece_sweep([], []))


# ------------------------------------------------------------------ aurc


def test_aurc_perfect_ranking():
    # conf desc = [0.9(correct), 0.8(correct), 0.2(wrong)]
    # prefix risks: 0/1, 0/2, 1/3 -> AURC = (0 + 0 + 1/3)/3 = 1/9
    assert M.aurc([0.9, 0.8, 0.2], [1.0, 1.0, 0.0]) == pytest.approx(1 / 9)


def test_aurc_worst_ranking():
    # the error has the HIGHEST confidence:
    # prefix risks: 1/1, 1/2, 1/3 -> AURC = (1 + 0.5 + 1/3)/3 = 11/18
    assert M.aurc([0.9, 0.8, 0.2], [0.0, 1.0, 1.0]) == pytest.approx(11 / 18)


def test_aurc_error_free_zero():
    assert M.aurc([0.5, 0.6], [1.0, 1.0]) == pytest.approx(0.0)


==> anc/track_a_split.json <==
{
  "seed": 20260926,
  "method": "paper/src/data.py::stratified_split (numpy PCG64, per-workflow sorted ids, frac_calib=0.5)",
  "n_calib": 200,
  "n_eval": 200,
  "per_workflow_counts": {
    "calib": {
      "agent_trace_observability": 50,
      "customer_service": 50,
      "invoice_processing": 50,
      "security_incidents": 50
    },
    "eval": {
      "agent_trace_observability": 50,
      "customer_service": 50,
      "invoice_processing": 50,
      "security_incidents": 50
    }
  },
  "calib": [
    "agent_trace_observability_000001",
    "agent_trace_observability_000002",
    "agent_trace_observability_000003",
    "agent_trace_observability_000009",
    "agent_trace_observability_000011",
    "agent_trace_observability_000013",
    "agent_trace_observability_000014",
    "agent_trace_observability_000015",
    "agent_trace_observability_000016",
    "agent_trace_observability_000017",
    "agent_trace_observability_000019",
    "agent_trace_observability_000021",
    "agent_trace_observability_000027",
    "agent_trace_observability_000029",
    "agent_trace_observability_000030",
    "agent_trace_observability_000031",
    "agent_trace_observability_000032",
    "agent_trace_observability_000034",
    "agent_trace_observability_000035",
    "agent_trace_observability_000037",
    "agent_trace_observability_000038",
    "agent_trace_observability_000043",
    "agent_trace_observability_000047",
    "agent_trace_observability_000048",
    "agent_trace_observability_000050",
    "agent_trace_observability_000051",
    "agent_trace_observability_000052",
    "agent_trace_observability_000054",
    "agent_trace_observability_000055",
    "agent_trace_observability_000056",
    "agent_trace_observability_000058",
    "agent_trace_observability_000060",
    "agent_trace_observability_000063",
    "agent_trace_observability_000066",
    "agent_trace_observability_000068",
    "agent_trace_observability_000069",
    "agent_trace_observability_000071",
    "agent_trace_observability_000072",
    "agent_trace_observability_000075",
    "agent_trace_observability_000077",
    "agent_trace_observability_000079",
    "agent_trace_observability_000080",
    "agent_trace_observability_000081",
    "agent_trace_observability_000083",
    "agent_trace_observability_000084",
    "agent_trace_observability_000088",
    "agent_trace_observability_000090",
    "agent_trace_observability_000095",
    "agent_trace_observability_000098",
    "agent_trace_observability_000099",
    "customer_service_000001",
    "customer_service_000002",
    "customer_service_000004",
    "customer_service_000006",
    "customer_service_000008",
    "customer_service_000011",
    "customer_service_000020",
    "customer_service_000021",
    "customer_service_000024",
    "customer_service_000025",
    "customer_service_000027",
    "customer_service_000028",
    "customer_service_000032",
    "customer_service_000035",
    "customer_service_000036",
    "customer_service_000037",
    "customer_service_000038",
    "customer_service_000039",
    "customer_service_000040",
    "customer_service_000044",
    "customer_service_000045",
    "customer_service_000046",
    "customer_service_000048",
    "customer_service_000049",
    "customer_service_000050",
    "customer_service_000051",
    "customer_service_000054",
    "customer_service_000055",
    "customer_service_000057",
    "customer_service_000059",
    "customer_service_000060",
    "customer_service_000062",
    "customer_service_000067",
    "customer_service_000068",
    "customer_service_000069",
    "customer_service_000071",
    "customer_service_000072",
    "customer_service_000073",
    "customer_service_000076",
    "customer_service_000077",
    "customer_service_000078",
    "customer_service_000079",
    "customer_service_000083",
    "customer_service_000087",
    "customer_service_000088",
    "customer_service_000089",
    "customer_service_000090",
    "customer_service_000092",
    "customer_service_000097",
    "customer_service_000098",
    "invoice_processing_000001",
    "invoice_processing_000003",
    "invoice_processing_000005",
    "invoice_processing_000006",
    "invoice_processing_000007",
    "invoice_processing_000009",
    "invoice_processing_000010",
    "invoice_processing_000017",
    "invoice_processing_000020",
    "invoice_processing_000022",
    "invoice_processing_000023",
    "invoice_processing_000026",
    "invoice_processing_000030",
    "invoice_processing_000032",
    "invoice_processing_000034",
    "invoice_processing_000035",
    "invoice_processing_000037",
    "invoice_processing_000038",
    "invoice_processing_000041",
    "invoice_processing_000042",
    "invoice_processing_000043",
    "invoice_processing_000045",
    "invoice_processing_000047",
    "invoice_processing_000048",
    "invoice_processing_000049",
    "invoice_processing_000050",
    "invoice_processing_000051",
    "invoice_processing_000053",
    "invoice_processing_000055",
    "invoice_processing_000056",
    "invoice_processing_000057",
    "invoice_processing_000058",
    "invoice_processing_000059",
    "invoice_processing_000060",
    "invoice_processing_000061",
    "invoice_processing_000064",
    "invoice_processing_000065",
    "invoice_processing_000067",
    "invoice_processing_000070",
    "invoice_processing_000071",
    "invoice_processing_000075",
    "invoice_processing_000076",
    "invoice_processing_000077",
    "invoice_processing_000079",
    "invoice_processing_000086",
    "invoice_processing_000088",
    "invoice_processing_000093",
    "invoice_processing_000094",
    "invoice_processing_000097",
    "invoice_processing_000099",
    "security_incidents_000001",
    "security_incidents_000002",
    "security_incidents_000004",
    "security_incidents_000005",
    "security_incidents_000006",
    "security_incidents_000008",
    "security_incidents_000012",
    "security_incidents_000013",
    "security_incidents_000016",
    "security_incidents_000017",
    "security_incidents_000021",
    "security_incidents_000022",
    "security_incidents_000024",
    "security_incidents_000027",
    "security_incidents_000030",
    "security_incidents_000033",
    "security_incidents_000034",
    "security_incidents_000036",
    "security_incidents_000038",
    "security_incidents_000041",
    "security_incidents_000042",
    "security_incidents_000044",
    "security_incidents_000045",
    "security_incidents_000046",
    "security_incidents_000047",
    "security_incidents_000049",
    "security_incidents_000050",
    "security_incidents_000054",
    "security_incidents_000055",
    "security_incidents_000059",
    "security_incidents_000060",
    "security_incidents_000061",
    "security_incidents_000062",
    "security_incidents_000064",
    "security_incidents_000067",
    "security_incidents_000068",
    "security_incidents_000070",
    "security_incidents_000074",
    "security_incidents_000078",
    "security_incidents_000080",
    "security_incidents_000082",
    "security_incidents_000083",
    "security_incidents_000084",
    "security_incidents_000085",
    "security_incidents_000086",
    "security_incidents_000090",
    "security_incidents_000091",
    "security_incidents_000092",
    "security_incidents_000096",
    "security_incidents_000099"
  ],
  "eval": [
    "agent_trace_observability_000000",
    "agent_trace_observability_000004",
    "agent_trace_observability_000005",
    "agent_trace_observability_000006",
    "agent_trace_observability_000007",
    "agent_trace_observability_000008",
    "agent_trace_observability_000010",
    "agent_trace_observability_000012",
    "agent_trace_observability_000018",
    "agent_trace_observability_000020",
    "agent_trace_observability_000022",
    "agent_trace_observability_000023",
    "agent_trace_observability_000024",
    "agent_trace_observability_000025",
    "agent_trace_observability_000026",
    "agent_trace_observability_000028",
    "agent_trace_observability_000033",
    "agent_trace_observability_000036",
    "agent_trace_observability_000039",
    "agent_trace_observability_000040",
    "agent_trace_observability_000041",
    "agent_trace_observability_000042",
    "agent_trace_observability_000044",
    "agent_trace_observability_000045",
    "agent_trace_observability_000046",
    "agent_trace_observability_000049",
    "agent_trace_observability_000053",
    "agent_trace_observability_000057",
    "agent_trace_observability_000059",
    "agent_trace_observability_000061",
    "agent_trace_observability_000062",
    "agent_trace_observability_000064",
    "agent_trace_observability_000065",
    "agent_trace_observability_000067",
    "agent_trace_observability_000070",
    "agent_trace_observability_000073",
    "agent_trace_observability_000074",
    "agent_trace_observability_000076",
    "agent_trace_observability_000078",
    "agent_trace_observability_000082",
    "agent_trace_observability_000085",
    "agent_trace_observability_000086",
    "agent_trace_observability_000087",
    "agent_trace_observability_000089",
    "agent_trace_observability_000091",
    "agent_trace_observability_000092",
    "agent_trace_observability_000093",
    "agent_trace_observability_000094",
    "agent_trace_observability_000096",
    "agent_trace_observability_000097",
    "customer_service_000000",
    "customer_service_000003",
    "customer_service_000005",
    "customer_service_000007",
    "customer_service_000009",
    "customer_service_000010",
    "customer_service_000012",
    "customer_service_000013",
    "customer_service_000014",
    "customer_service_000015",
    "customer_service_000016",
    "customer_service_000017",
    "customer_service_000018",
    "customer_service_000019",
    "customer_service_000022",
    "customer_service_000023",
    "customer_service_000026",
    "customer_service_000029",
    "customer_service_000030",
    "customer_service_000031",
    "customer_service_000033",
    "customer_service_000034",
    "customer_service_000041",
    "customer_service_000042",
    "customer_service_000043",
    "customer_service_000047",
    "customer_service_000052",
    "customer_service_000053",
    "customer_service_000056",
    "customer_service_000058",
    "customer_service_000061",
    "customer_service_000063",
    "customer_service_000064",
    "customer_service_000065",
    "customer_service_000066",
    "customer_service_000070",
    "customer_service_000074",
    "customer_service_000075",
    "customer_service_000080",
    "customer_service_000081",
    "customer_service_000082",
    "customer_service_000084",
    "customer_service_000085",
    "customer_service_000086",
    "customer_service_000091",
    "customer_service_000093",
    "customer_service_000094",
    "customer_service_000095",
    "customer_service_000096",
    "customer_service_000099",
    "invoice_processing_000000",
    "invoice_processing_000002",
    "invoice_processing_000004",
    "invoice_processing_000008",
    "invoice_processing_000011",
    "invoice_processing_000012",
    "invoice_processing_000013",
    "invoice_processing_000014",
    "invoice_processing_000015",
    "invoice_processing_000016",
    "invoice_processing_000018",
    "invoice_processing_000019",
    "invoice_processing_000021",
    "invoice_processing_000024",
    "invoice_processing_000025",
    "invoice_processing_000027",
    "invoice_processing_000028",
    "invoice_processing_000029",
    "invoice_processing_000031",
    "invoice_processing_000033",
    "invoice_processing_000036",
    "invoice_processing_000039",
    "invoice_processing_000040",
    "invoice_processing_000044",
    "invoice_processing_000046",
    "invoice_processing_000052",
    "invoice_processing_000054",
    "invoice_processing_000062",
    "invoice_processing_000063",
    "invoice_processing_000066",
    "invoice_processing_000068",
    "invoice_processing_000069",
    "invoice_processing_000072",
    "invoice_processing_000073",
    "invoice_processing_000074",
    "invoice_processing_000078",
    "invoice_processing_000080",
    "invoice_processing_000081",
    "invoice_processing_000082",
    "invoice_processing_000083",
    "invoice_processing_000084",
    "invoice_processing_000085",
    "invoice_processing_000087",
    "invoice_processing_000089",
    "invoice_processing_000090",
    "invoice_processing_000091",
    "invoice_processing_000092",
    "invoice_processing_000095",
    "invoice_processing_000096",
    "invoice_processing_000098",
    "security_incidents_000000",
    "security_incidents_000003",
    "security_incidents_000007",
    "security_incidents_000009",
    "security_incidents_000010",
    "security_incidents_000011",
    "security_incidents_000014",
    "security_incidents_000015",
    "security_incidents_000018",
    "security_incidents_000019",
    "security_incidents_000020",
    "security_incidents_000023",
    "security_incidents_000025",
    "security_incidents_000026",
    "security_incidents_000028",
    "security_incidents_000029",
    "security_incidents_000031",
    "security_incidents_000032",
    "security_incidents_000035",
    "security_incidents_000037",
    "security_incidents_000039",
    "security_incidents_000040",
    "security_incidents_000043",
    "security_incidents_000048",
    "security_incidents_000051",
    "security_incidents_000052",
    "security_incidents_000053",
    "security_incidents_000056",
    "security_incidents_000057",
    "security_incidents_000058",
    "security_incidents_000063",
    "security_incidents_000065",
    "security_incidents_000066",
    "security_incidents_000069",
    "security_incidents_000071",
    "security_incidents_000072",
    "security_incidents_000073",
    "security_incidents_000075",
    "security_incidents_000076",
    "security_incidents_000077",
    "security_incidents_000079",
    "security_incidents_000081",
    "security_incidents_000087",
    "security_incidents_000088",
    "security_incidents_000089",
    "security_incidents_000093",
    "security_incidents_000094",
    "security_incidents_000095",
    "security_incidents_000097",
    "security_incidents_000098"
  ]
}

==> anc/track_b_frozen_pipeline.json <==
{
  "winner_method": "isotonic",
  "all_method_params": {
    "identity": {
      "note": "Track B checkpoint as trained: per-type temperatures fitted on the 240 validation cases during training (choice 1.1450, score 1.1224, noul 1.1966; see manifest 20260926T155858Z); methods 2-6 are fitted on top of this identity on the same validation split."
    },
    "single_temp": {
      "temperature": 0.5696262734646059
    },
    "per_primitive": {
      "temperatures": {
        "choice": 0.5815078780502662,
        "score": 0.5414626509853276,
        "noul": 0.6378409485093537
      }
    },
    "per_bucket": {
      "temperatures": {
        "choice:3-5": 0.5815078780502662,
        "noul:2": 0.6378409485093537,
        "score:3-5": 0.5414626509853276
      },
      "fallback": 0.5696262734646059
    },
    "vector_choice": {
      "w": [
        1.2493036985397339,
        1.9690347909927368,
        1.5582798719406128,
        2.268070936203003,
        1.493984341621399
      ],
      "b": [
        0.4263022243976593,
        -0.4249798059463501,
        0.5919348001480103,
        -0.8720744252204895,
        0.27884483337402344
      ],
      "non_choice": {
        "temperatures": {
          "choice": 0.5815078780502662,
          "score": 0.5414626509853276,
          "noul": 0.6378409485093537
        }
      }
    },
    "isotonic": {
      "note": "per-(primitive,position) OvR isotonic on identity probs, renormalized; fit on the fitting split only; applied via linear interpolation over the stored threshold curves (clipped at the ends, sklearn out_of_bounds=clip)",
      "curves": {
        "0:0": {
          "x": [
            0.008648820308772636,
            0.03590374402922019,
            0.03688888517915149,
            0.1611613421749834,
            0.16229794442890824,
            0.1981338877519015,
            0.20365857631143675,
            0.2717829807413877,
            0.27552724396253797,
            0.33406910992259986,
            0.3362653276155723,
            0.4666405370507493,
            0.47574612272286726,
            0.4771883166417018,
            0.4815503475402516,
            0.7066353081212344,
            0.7143382198805601,
            0.7382950759919665,
            0.7684081180430296,
            0.8816481795612225,
            0.8822805220232962,
            0.9477479075859417
          ],
          "y": [
            0.0,
            0.0,
            0.015748031496062992,
            0.015748031496062992,
            0.037037037037037035,
            0.037037037037037035,
            0.09433962264150944,
            0.09433962264150944,
            0.2857142857142857,
            0.2857142857142857,
            0.4782608695652174,
            0.4782608695652174,
            0.5,
            0.5,
            0.5652173913043478,
            0.5652173913043478,
            0.75,
            0.75,
            0.8,
            0.8,
            1.0,
            1.0
          ]
        },
        "0:1": {
          "x": [
            0.006472468977027195,
            0.14592381364182572,
            0.1476886029620035,
            0.2550294936362646,
            0.25530166352936356,
            0.2633855039982768,
            0.2646967532011714,
            0.30659474129623543,
            0.30785876671268064,
            0.3900590981341045,
            0.39095980646200496,
            0.41597254834661324,
            0.4219484448001523,
            0.451391707912526,
            0.45693815118573666,
            0.5041608969914624,
            0.5531336807695573,
            0.6717505283318796,
            0.6718650530282235,
            0.9328139089090934
          ],
          "y": [
            0.0,
            0.0,
            0.075,
            0.075,
            0.1111111111111111,
            0.1111111111111111,
            0.15384615384615385,
            0.15384615384615385,
            0.3333333333333333,
            0.3333333333333333,
            0.46153846153846156,
            0.46153846153846156,
            0.6666666666666666,
            0.6666666666666666,
            0.8,
            0.8,
            0.8695652173913043,
            0.8695652173913043,
            1.0,
            1.0
          ]
        },
        "0:2": {
          "x": [
            0.004119148250444822,
            0.04195998454124988,
            0.042506643290558796,
            0.11850102074592184,
            0.12161061636082965,
            0.16056477955606682,
            0.1614394902765157,
            0.3090455767126181,
            0.3144676543369998,
            0.3341360343445492,
            0.3408170721164654,
            0.40203760726484516,
            0.4045221586420359,
            0.42570316795593793,
            0.4311196840623619,
            0.5039377160377687,
            0.5039397937204723,
            0.5479918204361928,
            0.548258411538291,
            0.5617018494593818,
            0.566108694535107,
            0.6090777158914829,
            0.61027296250676,
            0.6707015766151977,
            0.6749515053459618,
            0.963393074885804
          ],
          "y": [
            0.0,
            0.0,
            0.03571428571428571,
            0.03571428571428571,
            0.1,
            0.1,
            0.1864406779661017,
            0.1864406779661017,
            0.375,
            0.375,
            0.4166666666666667,
            0.4166666666666667,
            0.5384615384615384,
            0.5384615384615384,
            0.7222222222222222,
            0.7222222222222222,
            0.7878787878787878,
            0.7878787878787878,
            0.8888888888888888,
            0.8888888888888888,
            0.9090909090909091,
            0.9090909090909091,
            0.9230769230769231,
            0.9230769230769231,
            1.0,
            1.0
          ]
        },
        "0:3": {
          "x": [
            0.004740905359039902,
            0.13557604766185122,
            0.13660651428470882,
            0.2132276339752229,
            0.21477960048323957,
            0.24873029600659602,
            0.2513559790996033,
            0.3611274063437408,
            0.3654178252139814,
            0.5391419065575084,
            0.5557568798617456,
            0.8998028121591776
          ],
          "y": [
            0.0,
            0.0,
            0.06666666666666667,
            0.06666666666666667,
            0.13043478260869565,
            0.13043478260869565,
            0.1891891891891892,
            0.1891891891891892,
            0.6,
            0.6,
            1.0,
            1.0
          ]
        },
        "0:4": {
          "x": [
            0.005682341471819148,
            0.11003181504410847,
            0.11063421078964808,
            0.17103311625809592,
            0.1749439543027736,
            0.2137111643752565,
            0.21400298423489625,
            0.31524422861725826,
            0.315445064192161,
            0.44861612357308867,
            0.4537885250803334,
            0.6729604134572967,
            0.6798866363498839,
            0.9683128100461904
          ],
          "y": [
            0.0,
            0.0,
            0.058823529411764705,
            0.058823529411764705,
            0.14285714285714285,
            0.14285714285714285,
            0.14814814814814814,
            0.14814814814814814,
            0.375,
            0.375,
            0.8333333333333334,
            0.8333333333333334,
            1.0,
            1.0
          ]
        },
        "1:0": {
          "x": [
            0.0035372266052098693,
            0.04269101233114699,
            0.04279571614334984,
            0.13526404789141871,
            0.13576423150959388,
            0.19192402228703878,
            0.19492782518011725,
            0.2145430589040643,
            0.21947630866758017,
            0.3822772579384421,
            0.39233605634799135,
            0.4569965779841409,
            0.47043406043907,
            0.7833376990535438,
            0.7948844880617006,
            0.860206233335556,
            0.8985318863823216,
            0.9602518590228992
          ],
          "y": [
            0.0,
            0.0,
            0.018518518518518517,
            0.018518518518518517,
            0.13043478260869565,
            0.13043478260869565,
            0.25,
            0.25,
            0.3269230769230769,
            0.3269230769230769,
            0.6666666666666666,
            0.6666666666666666,
            0.7391304347826086,
            0.7391304347826086,
            0.8,
            0.8,
            1.0,
            1.0
          ]
        },
        "1:1": {
          "x": [
            0.01581088081426436,
            0.09878302371640253,
            0.0990851684395613,
            0.18586475907752234,
            0.18718941525716729,
            0.2685002387365714,
            0.26859662874867407,
            0.2770716378315956,
            0.2770964178017177,
            0.3778063783129542,
            0.3841480516323173,
            0.4225840635557042,
            0.42282914761760104,
            0.4578017714764399,
            0.45856410693878896,
            0.5596350994570889,
            0.5645368331319743,
            0.5988956754923556,
            0.6024653208457574,
            0.62600516570683,
            0.6341967264525522,
            0.7269589826750532
          ],
          "y": [
            0.0,
            0.0,
            0.04081632653061224,
            0.04081632653061224,
            0.12195121951219512,
            0.12195121951219512,
            0.125,
            0.125,
            0.1702127659574468,
            0.1702127659574468,
            0.55,
            0.55,
            0.5833333333333334,
            0.5833333333333334,
            0.6944444444444444,
            0.6944444444444444,
            0.7142857142857143,
            0.7142857142857143,
            0.75,
            0.75,
            1.0,
            1.0
          ]
        },
        "1:2": {
          "x": [
            0.013629246510409435,
            0.060131575320935604,
            0.0628614422707424,
            0.20760609880608413,
            0.208339198542668,
            0.23495030299131256,
            0.23670352341750447,
            0.24220173285844723,
            0.24292302951395264,
            0.2552222560985214,
            0.2559980100039149,
            0.30020445345271085,
            0.3011705856945854,
            0.32223213366527215,
            0.32236291120246013,
            0.33479326721975783,
            0.336055329979367,
            0.3564717959343685,
            0.3571319628212678,
            0.3824827863357219,
            0.3866072938384824,
            0.4019198878706724,
            0.4038580239528856,
            0.4455797729574859,
            0.4463905433807577,
            0.48121509474877566,
            0.4815954116482174,
            0.5471503929299069,
            0.548475691689093,
            0.5974193730000058,
            0.5975098150766511,
            0.7110825421927284
          ],
          "y": [
            0.0,
            0.0,
            0.009523809523809525,
            0.009523809523809525,
            0.038461538461538464,
            0.038461538461538464,
            0.1111111111111111,
            0.1111111111111111,
            0.125,
            0.125,
            0.1320754716981132,
            0.1320754716981132,
            0.18181818181818182,
            0.18181818181818182,
            0.2222222222222222,
            0.2222222222222222,
            0.2692307692307692,
            0.2692307692307692,
            0.3333333333333333,
            0.3333333333333333,
            0.47058823529411764,
            0.47058823529411764,
            0.47619047619047616,
            0.47619047619047616,
            0.6818181818181818,
            0.6818181818181818,
            0.918918918918919,
            0.918918918918919,
            0.95,
            0.95,
            1.0,
            1.0
          ]
        },
        "1:3": {
          "x": [
            0.0065882747060642035,
            0.05703220359489114,
            0.057689499946680316,
            0.10541989678997703,
            0.1071454434189452,
            0.20254792055926335,
            0.2051458462168148,
            0.32412042785073697,
            0.3254939007063834,
            0.4408865229515275,
            0.444263100740652,
            0.4624238868719397,
            0.46612323975322384,
            0.4823917720327063,
            0.4845257760513392,
            0.5551186112681602,
            0.5580354591391735,
            0.5684890442597081,
            0.5690643134247871,
            0.6304489124215443,
            0.6325795308076473,
            0.8891207701524401
          ],
          "y": [
            0.0,
            0.0,
            0.02702702702702703,
            0.02702702702702703,
            0.0625,
            0.0625,
            0.1111111111111111,
            0.1111111111111111,
            0.32558139534883723,
            0.32558139534883723,
            0.5,
            0.5,
            0.7142857142857143,
            0.7142857142857143,
            0.7454545454545455,
            0.7454545454545455,
            0.75,
            0.75,
            0.8333333333333334,
            0.8333333333333334,
            1.0,
            1.0
          ]
        },
        "1:4": {
          "x": [
            0.013937271300716229,
            0.15605243381709544,
            0.19350579834890827,
            0.27172742345209167,
            0.42160111868358796,
            0.5775820160840276
          ],
          "y": [
            0.0,
            0.0,
            0.16666666666666666,
            0.16666666666666666,
            1.0,
            1.0
          ]
        },
        "2:0": {
          "x": [
            0.03149243900763295,
            0.11018814220940158,
            0.11034827689052439,
            0.27092484365136776,
            0.2765424104808939,
            0.36266253435961654,
            0.3627332747903837,
            0.36959918458748653,
            0.37250363145551757,
            0.4467478531318528,
            0.4486144301440111,
            0.5404108742849313,
            0.541221540702456,
            0.5869408400262938,
            0.5897080668272386,
            0.6230026536262081,
            0.6280684702752367,
            0.6401386801772626,
            0.6434688418670259,
            0.7277533064944126,
            0.7476722280613554,
            0.8384163492884139,
            0.847331165186469,
            0.9772505879031788
          ],
          "y": [
            0.0,
            0.0,
            0.03571428571428571,
            0.03571428571428571,
            0.12121212121212122,
            0.12121212121212122,
            0.16666666666666666,
            0.16666666666666666,
            0.3076923076923077,
            0.3076923076923077,
            0.4897959183673469,
            0.4897959183673469,
            0.5,
            0.5,
            0.5555555555555556,
            0.5555555555555556,
            0.5714285714285714,
            0.5714285714285714,
            0.8260869565217391,
            0.8260869565217391,
            0.9375,
            0.9375,
            1.0,
            1.0
          ]
        },
        "2:1": {
          "x": [
            0.022749412096821256,
            0.15266883481353108,
            0.16158365071158598,
            0.2523277719386447,
            0.2722466935055874,
            0.3565311581329742,
            0.3598613198227374,
            0.3719315297247633,
            0.3769973463737919,
            0.41029193317276136,
            0.41305915997370624,
            0.45877845929754396,
            0.4595891257150687,
            0.5513855698559889,
            0.5532521468681472,
            0.6274963685444824,
            0.6304008154125134,
            0.6372667252096164,
            0.6373374656403834,
            0.7234575895191061,
            0.7290751563486322,
            0.8896517231094756,
            0.8898118577905986,
            0.9685075609923671
          ],
          "y": [
            0.0,
            0.0,
            0.0625,
            0.0625,
            0.17391304347826086,
            0.17391304347826086,
            0.42857142857142855,
            0.42857142857142855,
            0.4444444444444444,
            0.4444444444444444,
            0.5,
            0.5,
            0.510204081632653,
            0.510204081632653,
            0.6923076923076923,
            0.6923076923076923,
            0.8333333333333334,
            0.8333333333333334,
            0.8787878787878788,
            0.8787878787878788,
            0.9642857142857143,
            0.9642857142857143,
            1.0,
            1.0
          ]
        }
      }
    }
  },
  "tau_decision_level": {
    "level": "decision",
    "grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "tau_star": 0.75,
    "infeasible_fallback_used": false,
    "grid_rows": [
      {
        "tau": 0.5,
        "coverage": 0.9683,
        "n_accepted": 1162,
        "accepted_error": 0.2022,
        "feasible": false
      },
      {
        "tau": 0.55,
        "coverage": 0.8708,
        "n_accepted": 1045,
        "accepted_error": 0.1684,
        "feasible": false
      },
      {
        "tau": 0.6,
        "coverage": 0.81,
        "n_accepted": 972,
        "accepted_error": 0.1492,
        "feasible": false
      },
      {
        "tau": 0.65,
        "coverage": 0.7775,
        "n_accepted": 933,
        "accepted_error": 0.134,
        "feasible": false
      },
      {
        "tau": 0.7,
        "coverage": 0.6575,
        "n_accepted": 789,
        "accepted_error": 0.1065,
        "feasible": false
      },
      {
        "tau": 0.75,
        "coverage": 0.5867,
        "n_accepted": 704,
        "accepted_error": 0.0866,
        "feasible": true
      },
      {
        "tau": 0.8,
        "coverage": 0.5275,
        "n_accepted": 633,
        "accepted_error": 0.0774,
        "feasible": true
      },
      {
        "tau": 0.85,
        "coverage": 0.3783,
        "n_accepted": 454,
        "accepted_error": 0.0396,
        "feasible": true
      },
      {
        "tau": 0.9,
        "coverage": 0.2742,
        "n_accepted": 329,
        "accepted_error": 0.0304,
        "feasible": true
      },
      {
        "tau": 0.95,
        "coverage": 0.2233,
        "n_accepted": 268,
        "accepted_error": 0.0224,
        "feasible": true
      },
      {
        "tau": 0.97,
        "coverage": 0.16,
        "n_accepted": 192,
        "accepted_error": 0.0052,
        "feasible": true
      },
      {
        "tau": 0.99,
        "coverage": 0.1375,
        "n_accepted": 165,
        "accepted_error": 0.0,
        "feasible": true
      }
    ]
  },
  "tau_case_level": {
    "level": "case",
    "grid": [
      0.5,
      0.55,
      0.6,
      0.65,
      0.7,
      0.75,
      0.8,
      0.85,
      0.9,
      0.95,
      0.97,
      0.99
    ],
    "error_target": 0.1,
    "tau_star": 0.65,
    "infeasible_fallback_used": false,
    "grid_rows": [
      {
        "tau": 0.5,
        "coverage": 0.8583,
        "n_accepted": 1030,
        "accepted_error": 0.1942,
        "feasible": false
      },
      {
        "tau": 0.55,
        "coverage": 0.5583,
        "n_accepted": 670,
        "accepted_error": 0.1388,
        "feasible": false
      },
      {
        "tau": 0.6,
        "coverage": 0.4,
        "n_accepted": 480,
        "accepted_error": 0.1042,
        "feasible": false
      },
      {
        "tau": 0.65,
        "coverage": 0.3208,
        "n_accepted": 385,
        "accepted_error": 0.0857,
        "feasible": true
      },
      {
        "tau": 0.7,
        "coverage": 0.1667,
        "n_accepted": 200,
        "accepted_error": 0.06,
        "feasible": true
      },
      {
        "tau": 0.75,
        "coverage": 0.125,
        "n_accepted": 150,
        "accepted_error": 0.06,
        "feasible": true
      },
      {
        "tau": 0.8,
        "coverage": 0.075,
        "n_accepted": 90,
        "accepted_error": 0.0444,
        "feasible": true
      },
      {
        "tau": 0.85,
        "coverage": 0.0292,
        "n_accepted": 35,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.9,
        "coverage": 0.0208,
        "n_accepted": 25,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.95,
        "coverage": 0.0125,
        "n_accepted": 15,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.97,
        "coverage": 0.0083,
        "n_accepted": 10,
        "accepted_error": 0.0,
        "feasible": true
      },
      {
        "tau": 0.99,
        "coverage": 0.0,
        "n_accepted": 0,
        "accepted_error": null,
        "feasible": false
      }
    ]
  },
  "fitting_split": "track_b validation (240 cases)",
  "validation_diagnostics": {
    "identity": {
      "nll": 0.6420741238131126,
      "ece15": 0.15159936931034684,
      "acc": 0.7708333333333334
    },
    "single_temp": {
      "nll": 0.5602899730174041,
      "ece15": 0.030141817618116483,
      "acc": 0.7708333333333334
    },
    "per_primitive": {
      "nll": 0.5596185379604782,
      "ece15": 0.036065070822510335,
      "acc": 0.7708333333333334
    },
    "per_bucket": {
      "nll": 0.5596185379604782,
      "ece15": 0.036065070822510335,
      "acc": 0.7708333333333334
    },
    "vector_choice": {
      "nll": 0.553099309237199,
      "ece15": 0.04263373812688951,
      "acc": 0.7708333333333334
    },
    "isotonic": {
      "nll": 0.4891683671901858,
      "ece15": 0.01963857065493559,
      "acc": 0.7883333333333333
    }
  }
}

==> anc/track_b_split.json <==
{
  "seed": 20260926,
  "frac_calib": 0.8,
  "note": "'fine_tune' = stratified_split 'calib' half per prereg section 7",
  "n_fine_tune": 960,
  "n_validation": 240,
  "fine_tune": [
    "tr_agent_trace_observability_000001",
    "tr_agent_trace_observability_000002",
    "tr_agent_trace_observability_000003",
    "tr_agent_trace_observability_000004",
    "tr_agent_trace_observability_000005",
    "tr_agent_trace_observability_000006",
    "tr_agent_trace_observability_000007",
    "tr_agent_trace_observability_000008",
    "tr_agent_trace_observability_000009",
    "tr_agent_trace_observability_000011",
    "tr_agent_trace_observability_000012",
    "tr_agent_trace_observability_000013",
    "tr_agent_trace_observability_000014",
    "tr_agent_trace_observability_000016",
    "tr_agent_trace_observability_000019",
    "tr_agent_trace_observability_000021",
    "tr_agent_trace_observability_000022",
    "tr_agent_trace_observability_000023",
    "tr_agent_trace_observability_000024",
    "tr_agent_trace_observability_000025",
    "tr_agent_trace_observability_000026",
    "tr_agent_trace_observability_000027",
    "tr_agent_trace_observability_000029",
    "tr_agent_trace_observability_000030",
    "tr_agent_trace_observability_000031",
    "tr_agent_trace_observability_000032",
    "tr_agent_trace_observability_000034",
    "tr_agent_trace_observability_000035",
    "tr_agent_trace_observability_000038",
    "tr_agent_trace_observability_000039",
    "tr_agent_trace_observability_000042",
    "tr_agent_trace_observability_000043",
    "tr_agent_trace_observability_000044",
    "tr_agent_trace_observability_000045",
    "tr_agent_trace_observability_000046",
    "tr_agent_trace_observability_000047",
    "tr_agent_trace_observability_000048",
    "tr_agent_trace_observability_000049",
    "tr_agent_trace_observability_000051",
    "tr_agent_trace_observability_000052",
    "tr_agent_trace_observability_000055",
    "tr_agent_trace_observability_000056",
    "tr_agent_trace_observability_000058",
    "tr_agent_trace_observability_000060",
    "tr_agent_trace_observability_000062",
    "tr_agent_trace_observability_000063",
    "tr_agent_trace_observability_000064",
    "tr_agent_trace_observability_000066",
    "tr_agent_trace_observability_000067",
    "tr_agent_trace_observability_000068",
    "tr_agent_trace_observability_000069",
    "tr_agent_trace_observability_000070",
    "tr_agent_trace_observability_000071",
    "tr_agent_trace_observability_000072",
    "tr_agent_trace_observability_000073",
    "tr_agent_trace_observability_000074",
    "tr_agent_trace_observability_000075",
    "tr_agent_trace_observability_000077",
    "tr_agent_trace_observability_000078",
    "tr_agent_trace_observability_000079",
    "tr_agent_trace_observability_000080",
    "tr_agent_trace_observability_000081",
    "tr_agent_trace_observability_000082",
    "tr_agent_trace_observability_000084",
    "tr_agent_trace_observability_000085",
    "tr_agent_trace_observability_000086",
    "tr_agent_trace_observability_000088",
    "tr_agent_trace_observability_000089",
    "tr_agent_trace_observability_000091",
    "tr_agent_trace_observability_000092",
    "tr_agent_trace_observability_000093",
    "tr_agent_trace_observability_000094",
    "tr_agent_trace_observability_000095",
    "tr_agent_trace_observability_000097",
    "tr_agent_trace_observability_000098",
    "tr_agent_trace_observability_000099",
    "tr_agent_trace_observability_000100",
    "tr_agent_trace_observability_000102",
    "tr_agent_trace_observability_000103",
    "tr_agent_trace_observability_000104",
    "tr_agent_trace_observability_000107",
    "tr_agent_trace_observability_000108",
    "tr_agent_trace_observability_000109",
    "tr_agent_trace_observability_000110",
    "tr_agent_trace_observability_000111",
    "tr_agent_trace_observability_000112",
    "tr_agent_trace_observability_000113",
    "tr_agent_trace_observability_000114",
    "tr_agent_trace_observability_000115",
    "tr_agent_trace_observability_000116",
    "tr_agent_trace_observability_000117",
    "tr_agent_trace_observability_000118",
    "tr_agent_trace_observability_000119",
    "tr_agent_trace_observability_000120",
    "tr_agent_trace_observability_000121",
    "tr_agent_trace_observability_000122",
    "tr_agent_trace_observability_000123",
    "tr_agent_trace_observability_000124",
    "tr_agent_trace_observability_000125",
    "tr_agent_trace_observability_000126",
    "tr_agent_trace_observability_000127",
    "tr_agent_trace_observability_000128",
    "tr_agent_trace_observability_000129",
    "tr_agent_trace_observability_000130",
    "tr_agent_trace_observability_000131",
    "tr_agent_trace_observability_000132",
    "tr_agent_trace_observability_000135",
    "tr_agent_trace_observability_000137",
    "tr_agent_trace_observability_000138",
    "tr_agent_trace_observability_000139",
    "tr_agent_trace_observability_000141",
    "tr_agent_trace_observability_000142",
    "tr_agent_trace_observability_000143",
    "tr_agent_trace_observability_000144",
    "tr_agent_trace_observability_000145",
    "tr_agent_trace_observability_000146",
    "tr_agent_trace_observability_000147",
    "tr_agent_trace_observability_000148",
    "tr_agent_trace_observability_000149",
    "tr_agent_trace_observability_000150",
    "tr_agent_trace_observability_000152",
    "tr_agent_trace_observability_000153",
    "tr_agent_trace_observability_000154",
    "tr_agent_trace_observability_000155",
    "tr_agent_trace_observability_000156",
    "tr_agent_trace_observability_000157",
    "tr_agent_trace_observability_000159",
    "tr_agent_trace_observability_000160",
    "tr_agent_trace_observability_000162",
    "tr_agent_trace_observability_000163",
    "tr_agent_trace_observability_000164",
    "tr_agent_trace_observability_000165",
    "tr_agent_trace_observability_000166",
    "tr_agent_trace_observability_000167",
    "tr_agent_trace_observability_000168",
    "tr_agent_trace_observability_000169",
    "tr_agent_trace_observability_000170",
    "tr_agent_trace_observability_000171",
    "tr_agent_trace_observability_000172",
    "tr_agent_trace_observability_000173",
    "tr_agent_trace_observability_000175",
    "tr_agent_trace_observability_000176",
    "tr_agent_trace_observability_000177",
    "tr_agent_trace_observability_000178",
    "tr_agent_trace_observability_000179",
    "tr_agent_trace_observability_000180",
    "tr_agent_trace_observability_000182",
    "tr_agent_trace_observability_000183",
    "tr_agent_trace_observability_000184",
    "tr_agent_trace_observability_000185",
    "tr_agent_trace_observability_000186",
    "tr_agent_trace_observability_000187",
    "tr_agent_trace_observability_000188",
    "tr_agent_trace_observability_000189",
    "tr_agent_trace_observability_000191",
    "tr_agent_trace_observability_000193",
    "tr_agent_trace_observability_000194",
    "tr_agent_trace_observability_000195",
    "tr_agent_trace_observability_000197",
    "tr_agent_trace_observability_000199",
    "tr_agent_trace_observability_000200",
    "tr_agent_trace_observability_000202",
    "tr_agent_trace_observability_000203",
    "tr_agent_trace_observability_000204",
    "tr_agent_trace_observability_000205",
    "tr_agent_trace_observability_000207",
    "tr_agent_trace_observability_000208",
    "tr_agent_trace_observability_000209",
    "tr_agent_trace_observability_000211",
    "tr_agent_trace_observability_000212",
    "tr_agent_trace_observability_000214",
    "tr_agent_trace_observability_000215",
    "tr_agent_trace_observability_000218",
    "tr_agent_trace_observability_000219",
    "tr_agent_trace_observability_000221",
    "tr_agent_trace_observability_000223",
    "tr_agent_trace_observability_000224",
    "tr_agent_trace_observability_000225",
    "tr_agent_trace_observability_000226",
    "tr_agent_trace_observability_000227",
    "tr_agent_trace_observability_000228",
    "tr_agent_trace_observability_000229",
    "tr_agent_trace_observability_000230",
    "tr_agent_trace_observability_000231",
    "tr_agent_trace_observability_000232",
    "tr_agent_trace_observability_000233",
    "tr_agent_trace_observability_000234",
    "tr_agent_trace_observability_000235",
    "tr_agent_trace_observability_000236",
    "tr_agent_trace_observability_000239",
    "tr_agent_trace_observability_000240",
    "tr_agent_trace_observability_000241",
    "tr_agent_trace_observability_000242",
    "tr_agent_trace_observability_000243",
    "tr_agent_trace_observability_000245",
    "tr_agent_trace_observability_000246",
    "tr_agent_trace_observability_000249",
    "tr_agent_trace_observability_000250",
    "tr_agent_trace_observability_000251",
    "tr_agent_trace_observability_000253",
    "tr_agent_trace_observability_000254",
    "tr_agent_trace_observability_000255",
    "tr_agent_trace_observability_000256",
    "tr_agent_trace_observability_000257",
    "tr_agent_trace_observability_000258",
    "tr_agent_trace_observability_000259",
    "tr_agent_trace_observability_000260",
    "tr_agent_trace_observability_000262",
    "tr_agent_trace_observability_000263",
    "tr_agent_trace_observability_000264",
    "tr_agent_trace_observability_000265",
    "tr_agent_trace_observability_000266",
    "tr_agent_trace_observability_000267",
    "tr_agent_trace_observability_000268",
    "tr_agent_trace_observability_000270",
    "tr_agent_trace_observability_000272",
    "tr_agent_trace_observability_000273",
    "tr_agent_trace_observability_000274",
    "tr_agent_trace_observability_000275",
    "tr_agent_trace_observability_000276",
    "tr_agent_trace_observability_000277",
    "tr_agent_trace_observability_000278",
    "tr_agent_trace_observability_000281",
    "tr_agent_trace_observability_000282",
    "tr_agent_trace_observability_000283",
    "tr_agent_trace_observability_000284",
    "tr_agent_trace_observability_000285",
    "tr_agent_trace_observability_000286",
    "tr_agent_trace_observability_000287",
    "tr_agent_trace_observability_000288",
    "tr_agent_trace_observability_000289",
    "tr_agent_trace_observability_000290",
    "tr_agent_trace_observability_000291",
    "tr_agent_trace_observability_000292",
    "tr_agent_trace_observability_000294",
    "tr_agent_trace_observability_000295",
    "tr_agent_trace_observability_000296",
    "tr_agent_trace_observability_000297",
    "tr_agent_trace_observability_000298",
    "tr_agent_trace_observability_000299",
    "tr_customer_service_000001",
    "tr_customer_service_000002",
    "tr_customer_service_000003",
    "tr_customer_service_000004",
    "tr_customer_service_000005",
    "tr_customer_service_000006",
    "tr_customer_service_000008",
    "tr_customer_service_000009",
    "tr_customer_service_000010",
    "tr_customer_service_000011",
    "tr_customer_service_000012",
    "tr_customer_service_000013",
    "tr_customer_service_000014",
    "tr_customer_service_000015",
    "tr_customer_service_000016",
    "tr_customer_service_000017",
    "tr_customer_service_000018",
    "tr_customer_service_000019",
    "tr_customer_service_000020",
    "tr_customer_service_000022",
    "tr_customer_service_000025",
    "tr_customer_service_000026",
    "tr_customer_service_000027",
    "tr_customer_service_000028",
    "tr_customer_service_000029",
    "tr_customer_service_000030",
    "tr_customer_service_000033",
    "tr_customer_service_000034",
    "tr_customer_service_000035",
    "tr_customer_service_000036",
    "tr_customer_service_000037",
    "tr_customer_service_000038",
    "tr_customer_service_000039",
    "tr_customer_service_000041",
    "tr_customer_service_000042",
    "tr_customer_service_000044",
    "tr_customer_service_000046",
    "tr_customer_service_000047",
    "tr_customer_service_000048",
    "tr_customer_service_000049",
    "tr_customer_service_000050",
    "tr_customer_service_000051",
    "tr_customer_service_000054",
    "tr_customer_service_000055",
    "tr_customer_service_000056",
    "tr_customer_service_000057",
    "tr_customer_service_000058",
    "tr_customer_service_000059",
    "tr_customer_service_000060",
    "tr_customer_service_000061",
    "tr_customer_service_000062",
    "tr_customer_service_000063",
    "tr_customer_service_000064",
    "tr_customer_service_000065",
    "tr_customer_service_000066",
    "tr_customer_service_000067",
    "tr_customer_service_000068",
    "tr_customer_service_000069",
    "tr_customer_service_000070",
    "tr_customer_service_000072",
    "tr_customer_service_000073",
    "tr_customer_service_000074",
    "tr_customer_service_000075",
    "tr_customer_service_000076",
    "tr_customer_service_000077",
    "tr_customer_service_000078",
    "tr_customer_service_000079",
    "tr_customer_service_000082",
    "tr_customer_service_000083",
    "tr_customer_service_000084",
    "tr_customer_service_000085",
    "tr_customer_service_000086",
    "tr_customer_service_000087",
    "tr_customer_service_000089",
    "tr_customer_service_000090",
    "tr_customer_service_000091",
    "tr_customer_service_000092",
    "tr_customer_service_000094",
    "tr_customer_service_000095",
    "tr_customer_service_000096",
    "tr_customer_service_000097",
    "tr_customer_service_000099",
    "tr_customer_service_000101",
    "tr_customer_service_000102",
    "tr_customer_service_000103",
    "tr_customer_service_000104",
    "tr_customer_service_000106",
    "tr_customer_service_000107",
    "tr_customer_service_000109",
    "tr_customer_service_000110",
    "tr_customer_service_000111",
    "tr_customer_service_000112",
    "tr_customer_service_000114",
    "tr_customer_service_000115",
    "tr_customer_service_000116",
    "tr_customer_service_000117",
    "tr_customer_service_000118",
    "tr_customer_service_000119",
    "tr_customer_service_000120",
    "tr_customer_service_000121",
    "tr_customer_service_000123",
    "tr_customer_service_000124",
    "tr_customer_service_000125",
    "tr_customer_service_000126",
    "tr_customer_service_000128",
    "tr_customer_service_000129",
    "tr_customer_service_000130",
    "tr_customer_service_000131",
    "tr_customer_service_000132",
    "tr_customer_service_000133",
    "tr_customer_service_000134",
    "tr_customer_service_000135",
    "tr_customer_service_000136",
    "tr_customer_service_000139",
    "tr_customer_service_000140",
    "tr_customer_service_000141",
    "tr_customer_service_000142",
    "tr_customer_service_000143",
    "tr_customer_service_000144",
    "tr_customer_service_000145",
    "tr_customer_service_000146",
    "tr_customer_service_000149",
    "tr_customer_service_000150",
    "tr_customer_service_000152",
    "tr_customer_service_000153",
    "tr_customer_service_000154",
    "tr_customer_service_000155",
    "tr_customer_service_000158",
    "tr_customer_service_000159",
    "tr_customer_service_000160",
    "tr_customer_service_000161",
    "tr_customer_service_000162",
    "tr_customer_service_000163",
    "tr_customer_service_000164",
    "tr_customer_service_000166",
    "tr_customer_service_000167",
    "tr_customer_service_000168",
    "tr_customer_service_000169",
    "tr_customer_service_000170",
    "tr_customer_service_000172",
    "tr_customer_service_000173",
    "tr_customer_service_000174",
    "tr_customer_service_000175",
    "tr_customer_service_000176",
    "tr_customer_service_000177",
    "tr_customer_service_000178",
    "tr_customer_service_000180",
    "tr_customer_service_000181",
    "tr_customer_service_000182",
    "tr_customer_service_000183",
    "tr_customer_service_000184",
    "tr_customer_service_000186",
    "tr_customer_service_000187",
    "tr_customer_service_000188",
    "tr_customer_service_000189",
    "tr_customer_service_000190",
    "tr_customer_service_000191",
    "tr_customer_service_000192",
    "tr_customer_service_000194",
    "tr_customer_service_000195",
    "tr_customer_service_000196",
    "tr_customer_service_000198",
    "tr_customer_service_000199",
    "tr_customer_service_000200",
    "tr_customer_service_000202",
    "tr_customer_service_000204",
    "tr_customer_service_000206",
    "tr_customer_service_000207",
    "tr_customer_service_000208",
    "tr_customer_service_000209",
    "tr_customer_service_000210",
    "tr_customer_service_000211",
    "tr_customer_service_000212",
    "tr_customer_service_000213",
    "tr_customer_service_000214",
    "tr_customer_service_000215",
    "tr_customer_service_000217",
    "tr_customer_service_000219",
    "tr_customer_service_000221",
    "tr_customer_service_000222",
    "tr_customer_service_000223",
    "tr_customer_service_000224",
    "tr_customer_service_000225",
    "tr_customer_service_000226",
    "tr_customer_service_000227",
    "tr_customer_service_000228",
    "tr_customer_service_000229",
    "tr_customer_service_000230",
    "tr_customer_service_000231",
    "tr_customer_service_000232",
    "tr_customer_service_000234",
    "tr_customer_service_000236",
    "tr_customer_service_000237",
    "tr_customer_service_000239",
    "tr_customer_service_000240",
    "tr_customer_service_000241",
    "tr_customer_service_000242",
    "tr_customer_service_000245",
    "tr_customer_service_000246",
    "tr_customer_service_000247",
    "tr_customer_service_000248",
    "tr_customer_service_000250",
    "tr_customer_service_000251",
    "tr_customer_service_000252",
    "tr_customer_service_000253",
    "tr_customer_service_000254",
    "tr_customer_service_000255",
    "tr_customer_service_000256",
    "tr_customer_service_000257",
    "tr_customer_service_000259",
    "tr_customer_service_000263",
    "tr_customer_service_000264",
    "tr_customer_service_000265",
    "tr_customer_service_000268",
    "tr_customer_service_000269",
    "tr_customer_service_000270",
    "tr_customer_service_000271",
    "tr_customer_service_000272",
    "tr_customer_service_000273",
    "tr_customer_service_000275",
    "tr_customer_service_000276",
    "tr_customer_service_000277",
    "tr_customer_service_000278",
    "tr_customer_service_000279",
    "tr_customer_service_000280",
    "tr_customer_service_000281",
    "tr_customer_service_000283",
    "tr_customer_service_000284",
    "tr_customer_service_000285",
    "tr_customer_service_000286",
    "tr_customer_service_000287",
    "tr_customer_service_000288",
    "tr_customer_service_000289",
    "tr_customer_service_000290",
    "tr_customer_service_000291",
    "tr_customer_service_000292",
    "tr_customer_service_000293",
    "tr_customer_service_000294",
    "tr_customer_service_000297",
    "tr_customer_service_000299",
    "tr_invoice_processing_000000",
    "tr_invoice_processing_000001",
    "tr_invoice_processing_000002",
    "tr_invoice_processing_000004",
    "tr_invoice_processing_000005",
    "tr_invoice_processing_000006",
    "tr_invoice_processing_000007",
    "tr_invoice_processing_000008",
    "tr_invoice_processing_000009",
    "tr_invoice_processing_000010",
    "tr_invoice_processing_000011",
    "tr_invoice_processing_000012",
    "tr_invoice_processing_000013",
    "tr_invoice_processing_000014",
    "tr_invoice_processing_000016",
    "tr_invoice_processing_000018",
    "tr_invoice_processing_000020",
    "tr_invoice_processing_000021",
    "tr_invoice_processing_000022",
    "tr_invoice_processing_000023",
    "tr_invoice_processing_000024",
    "tr_invoice_processing_000025",
    "tr_invoice_processing_000026",
    "tr_invoice_processing_000027",
    "tr_invoice_processing_000028",
    "tr_invoice_processing_000029",
    "tr_invoice_processing_000030",
    "tr_invoice_processing_000031",
    "tr_invoice_processing_000033",
    "tr_invoice_processing_000034",
    "tr_invoice_processing_000036",
    "tr_invoice_processing_000037",
    "tr_invoice_processing_000038",
    "tr_invoice_processing_000039",
    "tr_invoice_processing_000041",
    "tr_invoice_processing_000042",
    "tr_invoice_processing_000043",
    "tr_invoice_processing_000044",
    "tr_invoice_processing_000047",
    "tr_invoice_processing_000048",
    "tr_invoice_processing_000049",
    "tr_invoice_processing_000050",
    "tr_invoice_processing_000051",
    "tr_invoice_processing_000052",
    "tr_invoice_processing_000053",
    "tr_invoice_processing_000054",
    "tr_invoice_processing_000055",
    "tr_invoice_processing_000056",
    "tr_invoice_processing_000057",
    "tr_invoice_processing_000059",
    "tr_invoice_processing_000060",
    "tr_invoice_processing_000061",
    "tr_invoice_processing_000062",
    "tr_invoice_processing_000063",
    "tr_invoice_processing_000064",
    "tr_invoice_processing_000065",
    "tr_invoice_processing_000066",
    "tr_invoice_processing_000067",
    "tr_invoice_processing_000068",
    "tr_invoice_processing_000069",
    "tr_invoice_processing_000071",
    "tr_invoice_processing_000072",
    "tr_invoice_processing_000073",
    "tr_invoice_processing_000074",
    "tr_invoice_processing_000075",
    "tr_invoice_processing_000076",
    "tr_invoice_processing_000077",
    "tr_invoice_processing_000078",
    "tr_invoice_processing_000079",
    "tr_invoice_processing_000080",
    "tr_invoice_processing_000081",
    "tr_invoice_processing_000082",
    "tr_invoice_processing_000083",
    "tr_invoice_processing_000084",
    "tr_invoice_processing_000085",
    "tr_invoice_processing_000087",
    "tr_invoice_processing_000088",
    "tr_invoice_processing_000089",
    "tr_invoice_processing_000090",
    "tr_invoice_processing_000092",
    "tr_invoice_processing_000093",
    "tr_invoice_processing_000094",
    "tr_invoice_processing_000095",
    "tr_invoice_processing_000096",
    "tr_invoice_processing_000097",
    "tr_invoice_processing_000098",
    "tr_invoice_processing_000100",
    "tr_invoice_processing_000101",
    "tr_invoice_processing_000102",
    "tr_invoice_processing_000103",
    "tr_invoice_processing_000104",
    "tr_invoice_processing_000106",
    "tr_invoice_processing_000107",
    "tr_invoice_processing_000109",
    "tr_invoice_processing_000110",
    "tr_invoice_processing_000111",
    "tr_invoice_processing_000112",
    "tr_invoice_processing_000113",
    "tr_invoice_processing_000115",
    "tr_invoice_processing_000116",
    "tr_invoice_processing_000118",
    "tr_invoice_processing_000120",
    "tr_invoice_processing_000121",
    "tr_invoice_processing_000122",
    "tr_invoice_processing_000124",
    "tr_invoice_processing_000125",
    "tr_invoice_processing_000127",
    "tr_invoice_processing_000128",
    "tr_invoice_processing_000129",
    "tr_invoice_processing_000131",
    "tr_invoice_processing_000132",
    "tr_invoice_processing_000134",
    "tr_invoice_processing_000135",
    "tr_invoice_processing_000138",
    "tr_invoice_processing_000139",
    "tr_invoice_processing_000140",
    "tr_invoice_processing_000141",
    "tr_invoice_processing_000142",
    "tr_invoice_processing_000143",
    "tr_invoice_processing_000144",
    "tr_invoice_processing_000145",
    "tr_invoice_processing_000146",
    "tr_invoice_processing_000148",
    "tr_invoice_processing_000149",
    "tr_invoice_processing_000151",
    "tr_invoice_processing_000152",
    "tr_invoice_processing_000154",
    "tr_invoice_processing_000155",
    "tr_invoice_processing_000156",
    "tr_invoice_processing_000157",
    "tr_invoice_processing_000158",
    "tr_invoice_processing_000159",
    "tr_invoice_processing_000162",
    "tr_invoice_processing_000163",
    "tr_invoice_processing_000164",
    "tr_invoice_processing_000165",
    "tr_invoice_processing_000167",
    "tr_invoice_processing_000170",
    "tr_invoice_processing_000171",
    "tr_invoice_processing_000172",
    "tr_invoice_processing_000173",
    "tr_invoice_processing_000174",
    "tr_invoice_processing_000175",
    "tr_invoice_processing_000178",
    "tr_invoice_processing_000180",
    "tr_invoice_processing_000181",
    "tr_invoice_processing_000182",
    "tr_invoice_processing_000183",
    "tr_invoice_processing_000184",
    "tr_invoice_processing_000185",
    "tr_invoice_processing_000186",
    "tr_invoice_processing_000187",
    "tr_invoice_processing_000188",
    "tr_invoice_processing_000189",
    "tr_invoice_processing_000190",
    "tr_invoice_processing_000191",
    "tr_invoice_processing_000192",
    "tr_invoice_processing_000193",
    "tr_invoice_processing_000194",
    "tr_invoice_processing_000195",
    "tr_invoice_processing_000196",
    "tr_invoice_processing_000198",
    "tr_invoice_processing_000199",
    "tr_invoice_processing_000201",
    "tr_invoice_processing_000202",
    "tr_invoice_processing_000203",
    "tr_invoice_processing_000204",
    "tr_invoice_processing_000205",
    "tr_invoice_processing_000206",
    "tr_invoice_processing_000207",
    "tr_invoice_processing_000208",
    "tr_invoice_processing_000210",
    "tr_invoice_processing_000212",
    "tr_invoice_processing_000213",
    "tr_invoice_processing_000214",
    "tr_invoice_processing_000215",
    "tr_invoice_processing_000216",
    "tr_invoice_processing_000217",
    "tr_invoice_processing_000218",
    "tr_invoice_processing_000219",
    "tr_invoice_processing_000224",
    "tr_invoice_processing_000225",
    "tr_invoice_processing_000227",
    "tr_invoice_processing_000228",
    "tr_invoice_processing_000230",
    "tr_invoice_processing_000231",
    "tr_invoice_processing_000232",
    "tr_invoice_processing_000233",
    "tr_invoice_processing_000234",
    "tr_invoice_processing_000235",
    "tr_invoice_processing_000236",
    "tr_invoice_processing_000237",
    "tr_invoice_processing_000238",
    "tr_invoice_processing_000239",
    "tr_invoice_processing_000243",
    "tr_invoice_processing_000244",
    "tr_invoice_processing_000245",
    "tr_invoice_processing_000246",
    "tr_invoice_processing_000247",
    "tr_invoice_processing_000248",
    "tr_invoice_processing_000249",
    "tr_invoice_processing_000251",
    "tr_invoice_processing_000252",
    "tr_invoice_processing_000253",
    "tr_invoice_processing_000254",
    "tr_invoice_processing_000256",
    "tr_invoice_processing_000257",
    "tr_invoice_processing_000258",
    "tr_invoice_processing_000259",
    "tr_invoice_processing_000260",
    "tr_invoice_processing_000261",
    "tr_invoice_processing_000263",
    "tr_invoice_processing_000264",
    "tr_invoice_processing_000265",
    "tr_invoice_processing_000266",
    "tr_invoice_processing_000267",
    "tr_invoice_processing_000268",
    "tr_invoice_processing_000270",
    "tr_invoice_processing_000271",
    "tr_invoice_processing_000272",
    "tr_invoice_processing_000273",
    "tr_invoice_processing_000275",
    "tr_invoice_processing_000276",
    "tr_invoice_processing_000277",
    "tr_invoice_processing_000279",
    "tr_invoice_processing_000280",
    "tr_invoice_processing_000281",
    "tr_invoice_processing_000282",
    "tr_invoice_processing_000284",
    "tr_invoice_processing_000285",
    "tr_invoice_processing_000287",
    "tr_invoice_processing_000288",
    "tr_invoice_processing_000289",
    "tr_invoice_processing_000290",
    "tr_invoice_processing_000291",
    "tr_invoice_processing_000292",
    "tr_invoice_processing_000294",
    "tr_invoice_processing_000295",
    "tr_invoice_processing_000296",
    "tr_invoice_processing_000298",
    "tr_security_incidents_000000",
    "tr_security_incidents_000001",
    "tr_security_incidents_000002",
    "tr_security_incidents_000003",
    "tr_security_incidents_000004",
    "tr_security_incidents_000005",
    "tr_security_incidents_000006",
    "tr_security_incidents_000008",
    "tr_security_incidents_000009",
    "tr_security_incidents_000010",
    "tr_security_incidents_000011",
    "tr_security_incidents_000012",
    "tr_security_incidents_000017",
    "tr_security_incidents_000018",
    "tr_security_incidents_000020",
    "tr_security_incidents_000021",
    "tr_security_incidents_000022",
    "tr_security_incidents_000023",
    "tr_security_incidents_000025",
    "tr_security_incidents_000026",
    "tr_security_incidents_000027",
    "tr_security_incidents_000028",
    "tr_security_incidents_000029",
    "tr_security_incidents_000031",
    "tr_security_incidents_000033",
    "tr_security_incidents_000034",
    "tr_security_incidents_000035",
    "tr_security_incidents_000036",
    "tr_security_incidents_000037",
    "tr_security_incidents_000038",
    "tr_security_incidents_000039",
    "tr_security_incidents_000040",
    "tr_security_incidents_000041",
    "tr_security_incidents_000042",
    "tr_security_incidents_000043",
    "tr_security_incidents_000045",
    "tr_security_incidents_000047",
    "tr_security_incidents_000049",
    "tr_security_incidents_000051",
    "tr_security_incidents_000052",
    "tr_security_incidents_000053",
    "tr_security_incidents_000054",
    "tr_security_incidents_000055",
    "tr_security_incidents_000056",
    "tr_security_incidents_000058",
    "tr_security_incidents_000059",
    "tr_security_incidents_000060",
    "tr_security_incidents_000061",
    "tr_security_incidents_000064",
    "tr_security_incidents_000065",
    "tr_security_incidents_000066",
    "tr_security_incidents_000068",
    "tr_security_incidents_000069",
    "tr_security_incidents_000070",
    "tr_security_incidents_000071",
    "tr_security_incidents_000072",
    "tr_security_incidents_000073",
    "tr_security_incidents_000074",
    "tr_security_incidents_000075",
    "tr_security_incidents_000077",
    "tr_security_incidents_000080",
    "tr_security_incidents_000081",
    "tr_security_incidents_000082",
    "tr_security_incidents_000083",
    "tr_security_incidents_000084",
    "tr_security_incidents_000085",
    "tr_security_incidents_000086",
    "tr_security_incidents_000089",
    "tr_security_incidents_000090",
    "tr_security_incidents_000091",
    "tr_security_incidents_000092",
    "tr_security_incidents_000093",
    "tr_security_incidents_000094",
    "tr_security_incidents_000095",
    "tr_security_incidents_000096",
    "tr_security_incidents_000097",
    "tr_security_incidents_000099",
    "tr_security_incidents_000100",
    "tr_security_incidents_000102",
    "tr_security_incidents_000103",
    "tr_security_incidents_000104",
    "tr_security_incidents_000105",
    "tr_security_incidents_000106",
    "tr_security_incidents_000107",
    "tr_security_incidents_000108",
    "tr_security_incidents_000109",
    "tr_security_incidents_000110",
    "tr_security_incidents_000111",
    "tr_security_incidents_000112",
    "tr_security_incidents_000113",
    "tr_security_incidents_000114",
    "tr_security_incidents_000115",
    "tr_security_incidents_000116",
    "tr_security_incidents_000118",
    "tr_security_incidents_000119",
    "tr_security_incidents_000120",
    "tr_security_incidents_000121",
    "tr_security_incidents_000122",
    "tr_security_incidents_000123",
    "tr_security_incidents_000124",
    "tr_security_incidents_000125",
    "tr_security_incidents_000126",
    "tr_security_incidents_000128",
    "tr_security_incidents_000129",
    "tr_security_incidents_000130",
    "tr_security_incidents_000131",
    "tr_security_incidents_000132",
    "tr_security_incidents_000133",
    "tr_security_incidents_000134",
    "tr_security_incidents_000135",
    "tr_security_incidents_000137",
    "tr_security_incidents_000138",
    "tr_security_incidents_000139",
    "tr_security_incidents_000140",
    "tr_security_incidents_000141",
    "tr_security_incidents_000142",
    "tr_security_incidents_000144",
    "tr_security_incidents_000145",
    "tr_security_incidents_000146",
    "tr_security_incidents_000147",
    "tr_security_incidents_000148",
    "tr_security_incidents_000149",
    "tr_security_incidents_000150",
    "tr_security_incidents_000151",
    "tr_security_incidents_000155",
    "tr_security_incidents_000156",
    "tr_security_incidents_000157",
    "tr_security_incidents_000158",
    "tr_security_incidents_000159",
    "tr_security_incidents_000160",
    "tr_security_incidents_000162",
    "tr_security_incidents_000163",
    "tr_security_incidents_000164",
    "tr_security_incidents_000165",
    "tr_security_incidents_000166",
    "tr_security_incidents_000167",
    "tr_security_incidents_000168",
    "tr_security_incidents_000169",
    "tr_security_incidents_000170",
    "tr_security_incidents_000171",
    "tr_security_incidents_000173",
    "tr_security_incidents_000174",
    "tr_security_incidents_000177",
    "tr_security_incidents_000178",
    "tr_security_incidents_000180",
    "tr_security_incidents_000183",
    "tr_security_incidents_000184",
    "tr_security_incidents_000185",
    "tr_security_incidents_000186",
    "tr_security_incidents_000188",
    "tr_security_incidents_000192",
    "tr_security_incidents_000195",
    "tr_security_incidents_000197",
    "tr_security_incidents_000199",
    "tr_security_incidents_000200",
    "tr_security_incidents_000201",
    "tr_security_incidents_000202",
    "tr_security_incidents_000203",
    "tr_security_incidents_000204",
    "tr_security_incidents_000205",
    "tr_security_incidents_000206",
    "tr_security_incidents_000208",
    "tr_security_incidents_000210",
    "tr_security_incidents_000211",
    "tr_security_incidents_000212",
    "tr_security_incidents_000213",
    "tr_security_incidents_000214",
    "tr_security_incidents_000216",
    "tr_security_incidents_000217",
    "tr_security_incidents_000218",
    "tr_security_incidents_000220",
    "tr_security_incidents_000221",
    "tr_security_incidents_000225",
    "tr_security_incidents_000226",
    "tr_security_incidents_000227",
    "tr_security_incidents_000228",
    "tr_security_incidents_000229",
    "tr_security_incidents_000230",
    "tr_security_incidents_000231",
    "tr_security_incidents_000232",
    "tr_security_incidents_000233",
    "tr_security_incidents_000234",
    "tr_security_incidents_000235",
    "tr_security_incidents_000236",
    "tr_security_incidents_000237",
    "tr_security_incidents_000238",
    "tr_security_incidents_000239",
    "tr_security_incidents_000240",
    "tr_security_incidents_000242",
    "tr_security_incidents_000243",
    "tr_security_incidents_000244",
    "tr_security_incidents_000245",
    "tr_security_incidents_000246",
    "tr_security_incidents_000247",
    "tr_security_incidents_000248",
    "tr_security_incidents_000249",
    "tr_security_incidents_000251",
    "tr_security_incidents_000253",
    "tr_security_incidents_000254",
    "tr_security_incidents_000255",
    "tr_security_incidents_000256",
    "tr_security_incidents_000257",
    "tr_security_incidents_000258",
    "tr_security_incidents_000259",
    "tr_security_incidents_000260",
    "tr_security_incidents_000261",
    "tr_security_incidents_000262",
    "tr_security_incidents_000263",
    "tr_security_incidents_000264",
    "tr_security_incidents_000265",
    "tr_security_incidents_000266",
    "tr_security_incidents_000267",
    "tr_security_incidents_000268",
    "tr_security_incidents_000269",
    "tr_security_incidents_000270",
    "tr_security_incidents_000271",
    "tr_security_incidents_000272",
    "tr_security_incidents_000273",
    "tr_security_incidents_000274",
    "tr_security_incidents_000275",
    "tr_security_incidents_000276",
    "tr_security_incidents_000277",
    "tr_security_incidents_000279",
    "tr_security_incidents_000280",
    "tr_security_incidents_000282",
    "tr_security_incidents_000283",
    "tr_security_incidents_000284",
    "tr_security_incidents_000285",
    "tr_security_incidents_000286",
    "tr_security_incidents_000287",
    "tr_security_incidents_000288",
    "tr_security_incidents_000289",
    "tr_security_incidents_000290",
    "tr_security_incidents_000291",
    "tr_security_incidents_000293",
    "tr_security_incidents_000294",
    "tr_security_incidents_000296",
    "tr_security_incidents_000297",
    "tr_security_incidents_000298",
    "tr_security_incidents_000299"
  ],
  "validation": [
    "tr_agent_trace_observability_000000",
    "tr_agent_trace_observability_000010",
    "tr_agent_trace_observability_000015",
    "tr_agent_trace_observability_000017",
    "tr_agent_trace_observability_000018",
    "tr_agent_trace_observability_000020",
    "tr_agent_trace_observability_000028",
    "tr_agent_trace_observability_000033",
    "tr_agent_trace_observability_000036",
    "tr_agent_trace_observability_000037",
    "tr_agent_trace_observability_000040",
    "tr_agent_trace_observability_000041",
    "tr_agent_trace_observability_000050",
    "tr_agent_trace_observability_000053",
    "tr_agent_trace_observability_000054",
    "tr_agent_trace_observability_000057",
    "tr_agent_trace_observability_000059",
    "tr_agent_trace_observability_000061",
    "tr_agent_trace_observability_000065",
    "tr_agent_trace_observability_000076",
    "tr_agent_trace_observability_000083",
    "tr_agent_trace_observability_000087",
    "tr_agent_trace_observability_000090",
    "tr_agent_trace_observability_000096",
    "tr_agent_trace_observability_000101",
    "tr_agent_trace_observability_000105",
    "tr_agent_trace_observability_000106",
    "tr_agent_trace_observability_000133",
    "tr_agent_trace_observability_000134",
    "tr_agent_trace_observability_000136",
    "tr_agent_trace_observability_000140",
    "tr_agent_trace_observability_000151",
    "tr_agent_trace_observability_000158",
    "tr_agent_trace_observability_000161",
    "tr_agent_trace_observability_000174",
    "tr_agent_trace_observability_000181",
    "tr_agent_trace_observability_000190",
    "tr_agent_trace_observability_000192",
    "tr_agent_trace_observability_000196",
    "tr_agent_trace_observability_000198",
    "tr_agent_trace_observability_000201",
    "tr_agent_trace_observability_000206",
    "tr_agent_trace_observability_000210",
    "tr_agent_trace_observability_000213",
    "tr_agent_trace_observability_000216",
    "tr_agent_trace_observability_000217",
    "tr_agent_trace_observability_000220",
    "tr_agent_trace_observability_000222",
    "tr_agent_trace_observability_000237",
    "tr_agent_trace_observability_000238",
    "tr_agent_trace_observability_000244",
    "tr_agent_trace_observability_000247",
    "tr_agent_trace_observability_000248",
    "tr_agent_trace_observability_000252",
    "tr_agent_trace_observability_000261",
    "tr_agent_trace_observability_000269",
    "tr_agent_trace_observability_000271",
    "tr_agent_trace_observability_000279",
    "tr_agent_trace_observability_000280",
    "tr_agent_trace_observability_000293",
    "tr_customer_service_000000",
    "tr_customer_service_000007",
    "tr_customer_service_000021",
    "tr_customer_service_000023",
    "tr_customer_service_000024",
    "tr_customer_service_000031",
    "tr_customer_service_000032",
    "tr_customer_service_000040",
    "tr_customer_service_000043",
    "tr_customer_service_000045",
    "tr_customer_service_000052",
    "tr_customer_service_000053",
    "tr_customer_service_000071",
    "tr_customer_service_000080",
    "tr_customer_service_000081",
    "tr_customer_service_000088",
    "tr_customer_service_000093",
    "tr_customer_service_000098",
    "tr_customer_service_000100",
    "tr_customer_service_000105",
    "tr_customer_service_000108",
    "tr_customer_service_000113",
    "tr_customer_service_000122",
    "tr_customer_service_000127",
    "tr_customer_service_000137",
    "tr_customer_service_000138",
    "tr_customer_service_000147",
    "tr_customer_service_000148",
    "tr_customer_service_000151",
    "tr_customer_service_000156",
    "tr_customer_service_000157",
    "tr_customer_service_000165",
    "tr_customer_service_000171",
    "tr_customer_service_000179",
    "tr_customer_service_000185",
    "tr_customer_service_000193",
    "tr_customer_service_000197",
    "tr_customer_service_000201",
    "tr_customer_service_000203",
    "tr_customer_service_000205",
    "tr_customer_service_000216",
    "tr_customer_service_000218",
    "tr_customer_service_000220",
    "tr_customer_service_000233",
    "tr_customer_service_000235",
    "tr_customer_service_000238",
    "tr_customer_service_000243",
    "tr_customer_service_000244",
    "tr_customer_service_000249",
    "tr_customer_service_000258",
    "tr_customer_service_000260",
    "tr_customer_service_000261",
    "tr_customer_service_000262",
    "tr_customer_service_000266",
    "tr_customer_service_000267",
    "tr_customer_service_000274",
    "tr_customer_service_000282",
    "tr_customer_service_000295",
    "tr_customer_service_000296",
    "tr_customer_service_000298",
    "tr_invoice_processing_000003",
    "tr_invoice_processing_000015",
    "tr_invoice_processing_000017",
    "tr_invoice_processing_000019",
    "tr_invoice_processing_000032",
    "tr_invoice_processing_000035",
    "tr_invoice_processing_000040",
    "tr_invoice_processing_000045",
    "tr_invoice_processing_000046",
    "tr_invoice_processing_000058",
    "tr_invoice_processing_000070",
    "tr_invoice_processing_000086",
    "tr_invoice_processing_000091",
    "tr_invoice_processing_000099",
    "tr_invoice_processing_000105",
    "tr_invoice_processing_000108",
    "tr_invoice_processing_000114",
    "tr_invoice_processing_000117",
    "tr_invoice_processing_000119",
    "tr_invoice_processing_000123",
    "tr_invoice_processing_000126",
    "tr_invoice_processing_000130",
    "tr_invoice_processing_000133",
    "tr_invoice_processing_000136",
    "tr_invoice_processing_000137",
    "tr_invoice_processing_000147",
    "tr_invoice_processing_000150",
    "tr_invoice_processing_000153",
    "tr_invoice_processing_000160",
    "tr_invoice_processing_000161",
    "tr_invoice_processing_000166",
    "tr_invoice_processing_000168",
    "tr_invoice_processing_000169",
    "tr_invoice_processing_000176",
    "tr_invoice_processing_000177",
    "tr_invoice_processing_000179",
    "tr_invoice_processing_000197",
    "tr_invoice_processing_000200",
    "tr_invoice_processing_000209",
    "tr_invoice_processing_000211",
    "tr_invoice_processing_000220",
    "tr_invoice_processing_000221",
    "tr_invoice_processing_000222",
    "tr_invoice_processing_000223",
    "tr_invoice_processing_000226",
    "tr_invoice_processing_000229",
    "tr_invoice_processing_000240",
    "tr_invoice_processing_000241",
    "tr_invoice_processing_000242",
    "tr_invoice_processing_000250",
    "tr_invoice_processing_000255",
    "tr_invoice_processing_000262",
    "tr_invoice_processing_000269",
    "tr_invoice_processing_000274",
    "tr_invoice_processing_000278",
    "tr_invoice_processing_000283",
    "tr_invoice_processing_000286",
    "tr_invoice_processing_000293",
    "tr_invoice_processing_000297",
    "tr_invoice_processing_000299",
    "tr_security_incidents_000007",
    "tr_security_incidents_000013",
    "tr_security_incidents_000014",
    "tr_security_incidents_000015",
    "tr_security_incidents_000016",
    "tr_security_incidents_000019",
    "tr_security_incidents_000024",
    "tr_security_incidents_000030",
    "tr_security_incidents_000032",
    "tr_security_incidents_000044",
    "tr_security_incidents_000046",
    "tr_security_incidents_000048",
    "tr_security_incidents_000050",
    "tr_security_incidents_000057",
    "tr_security_incidents_000062",
    "tr_security_incidents_000063",
    "tr_security_incidents_000067",
    "tr_security_incidents_000076",
    "tr_security_incidents_000078",
    "tr_security_incidents_000079",
    "tr_security_incidents_000087",
    "tr_security_incidents_000088",
    "tr_security_incidents_000098",
    "tr_security_incidents_000101",
    "tr_security_incidents_000117",
    "tr_security_incidents_000127",
    "tr_security_incidents_000136",
    "tr_security_incidents_000143",
    "tr_security_incidents_000152",
    "tr_security_incidents_000153",
    "tr_security_incidents_000154",
    "tr_security_incidents_000161",
    "tr_security_incidents_000172",
    "tr_security_incidents_000175",
    "tr_security_incidents_000176",
    "tr_security_incidents_000179",
    "tr_security_incidents_000181",
    "tr_security_incidents_000182",
    "tr_security_incidents_000187",
    "tr_security_incidents_000189",
    "tr_security_incidents_000190",
    "tr_security_incidents_000191",
    "tr_security_incidents_000193",
    "tr_security_incidents_000194",
    "tr_security_incidents_000196",
    "tr_security_incidents_000198",
    "tr_security_incidents_000207",
    "tr_security_incidents_000209",
    "tr_security_incidents_000215",
    "tr_security_incidents_000219",
    "tr_security_incidents_000222",
    "tr_security_incidents_000223",
    "tr_security_incidents_000224",
    "tr_security_incidents_000241",
    "tr_security_incidents_000250",
    "tr_security_incidents_000252",
    "tr_security_incidents_000278",
    "tr_security_incidents_000281",
    "tr_security_incidents_000292",
    "tr_security_incidents_000295"
  ]
}

